Towards Pair Atomic Density Fitting for Correlation Energies with Benchmark Accuracy

Pair atomic density fitting (PADF) is a promising strategy to reduce the scaling with system size of quantum chemical methods for the calculation of the correlation energy like the direct random phase approximation (RPA) or second-order M{\o}ller-Plesset perturbation theory (MP2). PADF can however introduce large errors in correlation energies as the two-electron interaction energy is not guaranteed to be bounded from below. This issue can be partially alleviated by using very large fit sets, but this comes at the price of reduced efficiency and having to deal with near-linear dependencies in the fit set. In this work, we introduce an alternative methodology to overcome this problem that preserves the intrinsically favourable scaling of PADF. We first regularize the Fock matrix by projecting out parts of the basis set which gives rise to orbital products that are hard to describe by PADF. We then also apply this projector to the orbital coefficient matrix to improve the precision of PADF-MP2 and PADF-RPA. We systematically assess the accuracy of this new approach in a numerical atomic orbital framework using Slater Type Orbitals (STO) and correlation consistent Gaussian type basis sets up to quintuple-$\zeta$ quality for systems with more than 200 atoms. For the small and medium systems in the S66 database we show the maximum deviation of PADF-MP2 and PADF-RPA relative correlation energies to DF-MP2 and DF-RPA reference results to be 0.07 and 0.14 kcal/mol respectively. When the new projector method is used, the errors only slightly increase for large molecules and also when moderately sized fit sets are used the resulting errors are well under control. Finally, we demonstrate the computational efficiency of our algorithm by calculating the interaction energies of non-covalently bound complexes with more than 1000 atoms and 20000 atomic orbitals at the RPA@PBE/CC-pVTZ level of theory.

==> anc/data/L7/L7_QZ_MP2_e06.txt <==
                                                                cbht08, -139237.9379, -4663.9250
                                                             cbht08Acp, -69615.5508, -2325.6065
                                                             cbht08Bcp, -69615.5142, -2325.6745
                                                             c2c2PDt08, -166867.9848, -5281.3656
                                                          c2c2PDt08Acp, -83423.3328, -2622.8697
                                                          c2c2PDt08Bcp, -83423.3318, -2622.8697
                                                                gggt08, -133804.2462, -4254.8614
                                                             gggt08Acp, -89201.2283, -2833.9120
                                                             gggt08Bcp, -44602.3942, -1412.4168
                                                                c3at08, -224912.6169, -7100.2825
                                                             c3at08Acp, -185593.4893, -5824.9671
                                                             c3at08Bcp, -39304.1109, -1251.7783
                                                                phet08, -178302.8640, -5711.2177
                                                             phet08Acp, -118859.6413, -3805.8330
                                                             phet08Bcp, -59422.3607, -1898.7650
                                                               c3gct08, -262978.7741, -8321.8849
                                                            c3gct08Acp, -185597.7816, -5827.2443
                                                            c3gct08Bcp, -77356.8761, -2454.0617
                                                               gcgct08, -154705.5185, -4897.5720
                                                            gcgct08Acp, -77348.4998, -2438.6771
                                                            gcgct08Bcp, -77348.6238, -2438.6788


==> anc/data/L7/L7_QZ_MP2_vg.txt <==
                                                                cbht08, -139240.1674, -4669.2877
                                                             cbht08Acp, -69616.6574, -2328.2655
                                                             cbht08Bcp, -69616.5617, -2328.2781
                                                             c2c2PDt08, -166879.1770, -5298.7442
                                                          c2c2PDt08Acp, -83428.4042, -2631.0416
                                                          c2c2PDt08Bcp, -83428.4045, -2631.0416
                                                                gggt08, -133807.8449, -4262.1228
                                                             gggt08Acp, -89203.6038, -2838.7594
                                                             gggt08Bcp, -44603.4840, -1414.6949
                                                                c3at08, -224926.7284, -7122.9822
                                                             c3at08Acp, -185605.9512, -5844.8918
                                                             c3at08Bcp, -39305.1589, -1253.9411
                                                                phet08, -178307.4933, -5720.0318
                                                             phet08Acp, -118862.6628, -3811.6355
                                                             phet08Bcp, -59423.8367, -1901.6536
                                                               c3gct08, -262991.6807, -8344.3232
                                                            c3gct08Acp, -185608.0773, -5845.0749
                                                            c3gct08Bcp, -77358.5773, -2457.7439
                                                               gcgct08, -154709.5269, -4905.7668
                                                            gcgct08Acp, -77350.3507, -2442.6206
                                                            gcgct08Bcp, -77350.4727, -2442.6202


==> anc/data/L7/L7_TZ_MP2_basic_dep1e2.txt <==
                                                                cbht08, -138713.8322, -4214.9958
                                                             cbht08Acp, -69354.4810, -2101.4562
                                                             cbht08Bcp, -69354.4766, -2101.4692
                                                             c2c2PDt08, -166232.6400, -4758.0221
                                                          c2c2PDt08Acp, -83106.1953, -2360.8575
                                                          c2c2PDt08Bcp, -83106.1953, -2360.8575
                                                                gggt08, -133282.3239, -3843.7793
                                                             gggt08Acp, -88829.7427, -2538.5731
                                                             gggt08Bcp, -44426.2990, -1270.7452
                                                                c3at08, -224023.7257, -6388.1784
                                                             c3at08Acp, -184869.4045, -5244.0359
                                                             c3at08Bcp, -39140.0428, -1120.4172
                                                                phet08, -177614.3832, -5123.1852
                                                             phet08Acp, -118403.7502, -3414.6033
                                                             phet08Bcp, -59191.4390, -1702.8435
                                                               c3gct08, -261926.8965, -7480.6074
                                                            c3gct08Acp, -184868.5197, -5244.5883
                                                            c3gct08Bcp, -77035.4722, -2195.2767
                                                               gcgct08, -154063.5809, -4378.8766
                                                            gcgct08Acp, -77028.0326, -2179.5653
                                                            gcgct08Bcp, -77028.2913, -2179.5701


==> anc/data/L7/L7_TZ_MP2_e06.txt <==
                                                                cbht08, -139171.0169, -4424.9037
                                                             cbht08Acp, -69582.5259, -2205.8530
                                                             cbht08Bcp, -69582.5177, -2205.8601
                                                             c2c2PDt08, -166768.3859, -4976.0647
                                                          c2c2PDt08Acp, -83374.7172, -2470.5703
                                                          c2c2PDt08Bcp, -83374.7170, -2470.5701
                                                                gggt08, -133612.2164, -3938.9235
                                                             gggt08Acp, -89071.4554, -2623.6917
                                                             gggt08Bcp, -44540.6395, -1306.9140
                                                                c3at08, -224731.4040, -6665.7701
                                                             c3at08Acp, -185463.1634, -5479.2837
                                                             c3at08Bcp, -39254.6514, -1163.5305
                                                                phet08, -178122.5014, -5329.2133
                                                             phet08Acp, -118742.4262, -3551.9882
                                                             phet08Bcp, -59360.7155, -1771.3505
                                                               c3gct08, -262736.2932, -7795.3773
                                                            c3gct08Acp, -185467.2558, -5482.5130
                                                            c3gct08Bcp, -77247.3575, -2273.4985
                                                               gcgct08, -154499.6209, -4539.2560
                                                            gcgct08Acp, -77246.2186, -2259.8102
                                                            gcgct08Bcp, -77246.1790, -2259.8098


==> anc/data/L7/L7_TZ_MP2_e06L.txt <==
                                                                cbht08, -139167.6957, -4421.0048
                                                             cbht08Acp, -69580.9802, -2204.0203
                                                             cbht08Bcp, -69580.9717, -2204.0272
                                                             c2c2PDt08, -166767.4343, -4974.8543
                                                          c2c2PDt08Acp, -83374.2901, -2470.0157
                                                          c2c2PDt08Bcp, -83374.2901, -2470.0155
                                                                gggt08, -133611.6386, -3938.0944
                                                             gggt08Acp, -89071.0590, -2623.1309
                                                             gggt08Bcp, -44540.4810, -1306.6695
                                                                c3at08, -224730.4160, -6664.4466
                                                             c3at08Acp, -185462.6728, -5478.5417
                                                             c3at08Bcp, -39254.2043, -1163.0026
                                                                phet08, -178120.7586, -5327.0132
                                                             phet08Acp, -118741.2344, -3550.4896
                                                             phet08Bcp, -59360.2132, -1770.7060
                                                               c3gct08, -262735.2734, -7793.9462
                                                            c3gct08Acp, -185466.7743, -5481.7785
                                                            c3gct08Bcp, -77246.9236, -2272.9124
                                                               gcgct08, -154498.8064, -4538.1293
                                                            gcgct08Acp, -77245.8671, -2259.3035
                                                            gcgct08Bcp, -77245.8243, -2259.2998


==> anc/data/L7/L7_TZ_MP2_e06d.txt <==
                                                                cbht08, -138852.6425, -4246.1969
                                                             cbht08Acp, -69423.9403, -2117.0904
                                                             cbht08Bcp, -69423.9040, -2117.0821
                                                             c2c2PDt08, -166345.7136, -4743.4339
                                                          c2c2PDt08Acp, -83163.8397, -2354.7065
                                                          c2c2PDt08Bcp, -83163.8396, -2354.7065
                                                                gggt08, -133400.9956, -3826.7584
                                                             gggt08Acp, -88929.8929, -2548.4552
                                                             gggt08Bcp, -44471.3283, -1270.3508
                                                                c3at08, -224194.2690, -6371.3816
                                                             c3at08Acp, -184994.7639, -5222.1831
                                                             c3at08Bcp, -39186.6979, -1127.0479
                                                                phet08, -177797.4207, -5151.3103
                                                             phet08Acp, -118525.1680, -3433.0868
                                                             phet08Bcp, -59253.4675, -1712.9178
                                                               c3gct08, -262140.7869, -7469.8663
                                                            c3gct08Acp, -184996.5621, -5223.6955
                                                            c3gct08Bcp, -77123.9486, -2208.2216
                                                               gcgct08, -154235.3382, -4398.9153
                                                            gcgct08Acp, -77114.6581, -2190.2302
                                                            gcgct08Bcp, -77114.6167, -2190.2277


==> anc/data/L7/L7_TZ_MP2_e08.txt <==
                                                                cbht08, -139168.8852, -4422.0607
                                                             cbht08Acp, -69581.7490, -2204.7206
                                                             cbht08Bcp, -69581.7412, -2204.7280
                                                             c2c2PDt08, -166767.2110, -4974.2362
                                                          c2c2PDt08Acp, -83374.3663, -2469.8878
                                                          c2c2PDt08Bcp, -83374.3662, -2469.8876
                                                                gggt08, -133611.3400, -3937.7973
                                                             gggt08Acp, -89070.9561, -2623.0250
                                                             gggt08Bcp, -44540.3697, -1306.5642
                                                                c3at08, -224732.2213, -6665.6461
                                                             c3at08Acp, -185464.6327, -5479.8976
                                                             c3at08Bcp, -39254.3137, -1163.1003
                                                                phet08, -178121.1144, -5327.4003
                                                             phet08Acp, -118741.6186, -3550.8993
                                                             phet08Bcp, -59360.3690, -1770.8685
                                                               c3gct08, -262737.3246, -7795.4290
                                                            c3gct08Acp, -185469.3828, -5483.7830
                                                            c3gct08Bcp, -77246.8295, -2272.8355
                                                               gcgct08, -154497.8735, -4537.2428
                                                            gcgct08Acp, -77245.5947, -2259.0548
                                                            gcgct08Bcp, -77245.5531, -2259.0524


==> anc/data/L7/L7_TZ_MP2_e08L.txt <==
                                                                cbht08, -139164.9488, -4417.3008
                                                             cbht08Acp, -69579.9583, -2202.5220
                                                             cbht08Bcp, -69579.9499, -2202.5288
                                                             c2c2PDt08, -166765.4974, -4971.8682
                                                          c2c2PDt08Acp, -83373.6229, -2468.8205
                                                          c2c2PDt08Bcp, -83373.6236, -2468.8210
                                                                gggt08, -133610.5398, -3936.4610
                                                             gggt08Acp, -89070.4071, -2622.1230
                                                             gggt08Bcp, -44540.1741, -1306.1891
                                                                c3at08, -224728.5306, -6661.1281
                                                             c3at08Acp, -185461.0941, -5475.6786
                                                             c3at08Bcp, -39254.3041, -1162.9521
                                                                phet08, -178118.4025, -5323.8660
                                                             phet08Acp, -118739.7117, -3548.4466
                                                             phet08Bcp, -59359.6543, -1769.8913
                                                               c3gct08, -262732.1590, -7789.2582
                                                            c3gct08Acp, -185465.1438, -5478.8681
                                                            c3gct08Bcp, -77246.2514, -2271.9434
                                                               gcgct08, -154496.8220, -4535.5618
                                                            gcgct08Acp, -77245.1478, -2258.2983
                                                            gcgct08Bcp, -77245.1021, -2258.2914


==> anc/data/L7/L7_TZ_MP2_e08d.txt <==
                                                                cbht08, -138852.1013, -4244.7232
                                                             cbht08Acp, -69423.7588, -2116.4410
                                                             cbht08Bcp, -69423.7227, -2116.4328
                                                             c2c2PDt08, -166344.9300, -4742.2332
                                                          c2c2PDt08Acp, -83163.5642, -2354.2165
                                                          c2c2PDt08Bcp, -83163.5641, -2354.2166
                                                                gggt08, -133400.7869, -3826.3452
                                                             gggt08Acp, -88929.7705, -2548.1958
                                                             gggt08Bcp, -44471.2725, -1270.2287
                                                                c3at08, -224193.6801, -6370.1835
                                                             c3at08Acp, -184994.3387, -5221.2116
                                                             c3at08Bcp, -39186.6556, -1126.9344
                                                                phet08, -177796.8661, -5150.2631
                                                             phet08Acp, -118524.8146, -3432.4067
                                                             phet08Bcp, -59253.3399, -1712.6327
                                                               c3gct08, -262140.0364, -7468.4555
                                                            c3gct08Acp, -184996.1597, -5222.7474
                                                            c3gct08Bcp, -77123.8046, -2207.9486
                                                               gcgct08, -154234.9555, -4398.3011
                                                            gcgct08Acp, -77114.5204, -2189.9775
                                                            gcgct08Bcp, -77114.4790, -2189.9750


==> anc/data/L7/L7_TZ_MP2_e08d_base5.txt <==
                                                                cbht08, -138853.3578, -4245.4609
                                                             cbht08Acp, -69424.3866, -2116.8084
                                                             cbht08Bcp, -69424.3505, -2116.8003
                                                             c2c2PDt08, -166350.6455, -4745.1799
                                                          c2c2PDt08Acp, -83166.3756, -2355.6505
                                                          c2c2PDt08Bcp, -83166.3752, -2355.6505
                                                                gggt08, -133402.7691, -3827.7256
                                                             gggt08Acp, -88931.1416, -2549.1158
                                                             gggt08Bcp, -44471.8631, -1270.6747
                                                                c3at08, -224201.4634, -6374.0903
                                                             c3at08Acp, -185001.3292, -5224.5925
                                                             c3at08Bcp, -39187.3473, -1127.3989
                                                                phet08, -177799.4087, -5151.9307
                                                             phet08Acp, -118526.5657, -3433.5450
                                                             phet08Bcp, -59254.1329, -1713.1485
                                                               c3gct08, -262148.1004, -7472.8942
                                                            c3gct08Acp, -185002.6514, -5226.0460
                                                            c3gct08Bcp, -77125.2211, -2208.9689
                                                               gcgct08, -154237.3484, -4399.9563
                                                            gcgct08Acp, -77115.6847, -2190.7852
                                                            gcgct08Bcp, -77115.6436, -2190.7827


==> anc/data/L7/L7_TZ_MP2_e10.txt <==
                                                                cbht08, -139168.0762, -4420.9182
                                                             cbht08Acp, -69581.4613, -2204.2670
                                                             cbht08Bcp, -69581.4525, -2204.2735
                                                             c2c2PDt08, -166766.5105, -4973.3094
                                                          c2c2PDt08Acp, -83374.1516, -2469.5557
                                                          c2c2PDt08Bcp, -83374.1508, -2469.5548
                                                                gggt08, -133610.8274, -3937.1620
                                                             gggt08Acp, -89070.6485, -2622.6311
                                                             gggt08Bcp, -44540.2498, -1306.4050
                                                                c3at08, -224728.9293, -6662.0300
                                                             c3at08Acp, -185461.9305, -5476.8978
                                                             c3at08Bcp, -39254.0132, -1162.7644
                                                                phet08, -178119.4090, -5325.5054
                                                             phet08Acp, -118740.4334, -3549.5853
                                                             phet08Bcp, -59359.9678, -1770.4102
                                                               c3gct08, -262733.2250, -7790.9800
                                                            c3gct08Acp, -185465.9286, -5480.0426
                                                            c3gct08Bcp, -77246.6237, -2272.5566
                                                               gcgct08, -154497.1828, -4536.4046
                                                            gcgct08Acp, -77245.3596, -2258.7445
                                                            gcgct08Bcp, -77245.3196, -2258.7437


==> anc/data/L7/L7_TZ_MP2_e10L.txt <==
                                                                cbht08, -139163.8010, -4415.7951
                                                             cbht08Acp, -69579.5382, -2201.9248
                                                             cbht08Bcp, -69579.5280, -2201.9295
                                                             c2c2PDt08, -166763.9602, -4970.0733
                                                          c2c2PDt08Acp, -83373.0974, -2468.1615
                                                          c2c2PDt08Bcp, -83373.0972, -2468.1613
                                                                gggt08, -133634.8000, -3960.5255
                                                             gggt08Acp, -89093.7181, -2645.2884
                                                             gggt08Bcp, -44540.9049, -1306.8689
                                                                c3at08, -225115.9456, -7048.1491
                                                             c3at08Acp, -185461.7806, -5476.0302
                                                             c3at08Bcp, -39634.9571, -1543.5366
                                                                phet08, -178123.5963, -5328.8282
                                                             phet08Acp, -118744.5059, -3553.0675
                                                             phet08Bcp, -59359.5615, -1769.7432
                                                               c3gct08, -262731.9023, -7788.6068
                                                            c3gct08Acp, -185465.1897, -5478.5815
                                                            c3gct08Bcp, -77246.3438, -2271.9668
                                                               gcgct08, -154519.0915, -4557.6459
                                                            gcgct08Acp, -77250.8724, -2263.9336
                                                            gcgct08Bcp, -77250.8646, -2263.9633


==> anc/data/L7/L7_TZ_MP2_e10d.txt <==
                                                                cbht08, -138851.8904, -4244.1578
                                                             cbht08Acp, -69423.6861, -2116.1910
                                                             cbht08Bcp, -69423.6494, -2116.1826
                                                             c2c2PDt08, -166344.4327, -4741.7139
                                                          c2c2PDt08Acp, -83163.3782, -2354.0096
                                                          c2c2PDt08Bcp, -83163.3775, -2354.0094
                                                                gggt08, -133400.6722, -3826.1841
                                                             gggt08Acp, -88929.7043, -2548.0960
                                                             gggt08Bcp, -44471.2383, -1270.1795
                                                                c3at08, -224192.7509, -6369.3069
                                                             c3at08Acp, -184993.5735, -5220.4916
                                                             c3at08Bcp, -39186.5800, -1126.8533
                                                                phet08, -177796.4641, -5149.7387
                                                             phet08Acp, -118524.5588, -3432.0624
                                                             phet08Bcp, -59253.2272, -1712.4871
                                                               c3gct08, -262138.9689, -7467.4231
                                                            c3gct08Acp, -184995.3224, -5221.9597
                                                            c3gct08Bcp, -77123.7216, -2207.8299
                                                               gcgct08, -154234.7297, -4398.0196
                                                            gcgct08Acp, -77114.4410, -2189.8658
                                                            gcgct08Bcp, -77114.3994, -2189.8630


==> anc/data/L7/L7_TZ_MP2_e12.txt <==
                                                                cbht08, -139167.5501, -4420.2628
                                                             cbht08Acp, -69581.2568, -2203.9971
                                                             cbht08Bcp, -69581.2462, -2204.0024
                                                             c2c2PDt08, -166766.6072, -4973.2975
                                                          c2c2PDt08Acp, -83374.1862, -2469.5404
                                                          c2c2PDt08Bcp, -83374.1857, -2469.5398
                                                                gggt08, -133618.6694, -3944.9056
                                                             gggt08Acp, -89077.2468, -2629.1695
                                                             gggt08Bcp, -44541.0247, -1307.1444
                                                                c3at08, -224729.5362, -6662.4938
                                                             c3at08Acp, -185461.7813, -5476.6228
                                                             c3at08Bcp, -39254.6068, -1163.3419
                                                                phet08, -2763126.3112, -2298902.4957
                                                             phet08Acp, -118766.3302, -3575.3688
                                                             phet08Bcp, -1865064.3022, -1434308.0253
                                                               c3gct08, -262736.6774, -7794.2873
                                                            c3gct08Acp, -185465.7694, -5479.7674
                                                            c3gct08Bcp, -77249.7509, -2275.6672
                                                               gcgct08, -154524.2325, -4563.3040
                                                            gcgct08Acp, -77257.3285, -2270.6454
                                                            gcgct08Bcp, -77256.9278, -2270.2839


==> anc/data/L7/L7_TZ_MP2_e12d.txt <==
                                                                cbht08, -138851.5247, -4243.7768
                                                             cbht08Acp, -69423.5413, -2116.0385
                                                             cbht08Bcp, -69423.5043, -2116.0296
                                                             c2c2PDt08, -166344.4704, -4741.6867
                                                          c2c2PDt08Acp, -83163.3967, -2353.9965
                                                          c2c2PDt08Bcp, -83163.3957, -2353.9957
                                                                gggt08, -133401.0402, -3826.4724
                                                             gggt08Acp, -88929.9347, -2548.2743
                                                             gggt08Bcp, -44471.3560, -1270.2695
                                                                c3at08, -224192.7994, -6369.2431
                                                             c3at08Acp, -184993.5770, -5220.3963
                                                             c3at08Bcp, -39186.6199, -1126.8776
                                                                phet08, -177813.8778, -5166.9090
                                                             phet08Acp, -118526.8750, -3434.3077
                                                             phet08Bcp, -59265.3313, -1724.4195
                                                               c3gct08, -262139.3046, -7467.6507
                                                            c3gct08Acp, -184995.3221, -5221.8624
                                                            c3gct08Bcp, -77124.0252, -2208.1216
                                                               gcgct08, -154239.3027, -4402.4694
                                                            gcgct08Acp, -77116.5774, -2191.9393
                                                            gcgct08Bcp, -77116.5333, -2191.9342


==> anc/data/L7/L7_TZ_MP2_good.txt <==
                                                                cbht08, -138849.4392, -4243.9010
                                                             cbht08Acp, -69422.5605, -2116.1552
                                                             cbht08Bcp, -69422.5337, -2116.1556
                                                             c2c2PDt08, -166342.0105, -4755.2691
                                                          c2c2PDt08Acp, -83161.9782, -2360.5685
                                                          c2c2PDt08Bcp, -83161.9782, -2360.5685
                                                                gggt08, -133399.3752, -3830.9567
                                                             gggt08Acp, -88928.7896, -2551.2910
                                                             gggt08Bcp, -44470.7870, -1271.6776
                                                                c3at08, -224190.1613, -6388.5898
                                                             c3at08Acp, -184991.1946, -5238.0607
                                                             c3at08Bcp, -39186.1136, -1128.2614
                                                                phet08, -177793.8987, -5153.8505
                                                             phet08Acp, -118522.8281, -3434.7944
                                                             phet08Bcp, -59252.3831, -1713.8612
                                                               c3gct08, -262136.1065, -7487.8865
                                                            c3gct08Acp, -184992.9943, -5239.6454
                                                            c3gct08Bcp, -77122.7969, -2210.1352
                                                               gcgct08, -154233.0462, -4403.3714
                                                            gcgct08Acp, -77113.5223, -2192.4425
                                                            gcgct08Bcp, -77113.4834, -2192.4398


==> anc/data/L7/L7_TZ_MP2_good_dep1e2.txt <==
                                                                cbht08, -138710.0692, -4196.8977
                                                             cbht08Acp, -69352.8630, -2092.6658
                                                             cbht08Bcp, -69352.8554, -2092.6745
                                                             c2c2PDt08, -166228.8514, -4718.2537
                                                          c2c2PDt08Acp, -83105.5934, -2342.2637
                                                          c2c2PDt08Bcp, -83105.5935, -2342.2637
                                                                gggt08, -133242.7868, -3789.0243
                                                             gggt08Acp, -88825.1020, -2523.6748
                                                             gggt08Bcp, -44417.9323, -1257.4113
                                                                c3at08, -224017.1859, -6333.7799
                                                             c3at08Acp, -184864.4809, -5196.0289
                                                             c3at08Bcp, -39140.1110, -1115.7364
                                                                phet08, -177613.0252, -5101.6156
                                                             phet08Acp, -118403.0399, -3400.3786
                                                             phet08Bcp, -59191.3226, -1696.0418
                                                               c3gct08, -261919.2406, -7421.2224
                                                            c3gct08Acp, -184864.0145, -5196.8868
                                                            c3gct08Bcp, -77035.3333, -2186.6387
                                                               gcgct08, -154061.9934, -4358.7892
                                                            gcgct08Acp, -77027.9116, -2170.2085
                                                            gcgct08Bcp, -77028.1701, -2170.2133


==> anc/data/L7/L7_TZ_MP2_normal.txt <==
                                                                cbht08, -138853.0308, -4255.1206
                                                             cbht08Acp, -69423.9971, -2121.4040
                                                             cbht08Bcp, -69423.9623, -2121.3971
                                                             c2c2PDt08, -166349.5701, -4770.5077
                                                          c2c2PDt08Acp, -83164.9418, -2367.3502
                                                          c2c2PDt08Bcp, -83164.9418, -2367.3502
                                                                gggt08, -133401.4869, -3836.1813
                                                             gggt08Acp, -88930.1300, -2554.7652
                                                             gggt08Bcp, -44471.3202, -1273.1791
                                                                c3at08, -224200.2309, -6407.6915
                                                             c3at08Acp, -184999.7190, -5254.5861
                                                             c3at08Bcp, -39186.5740, -1129.7135
                                                                phet08, -177797.2888, -5162.8775
                                                             phet08Acp, -118524.9770, -3440.7166
                                                             phet08Bcp, -59253.1659, -1716.4968
                                                               c3gct08, -262147.5509, -7509.2444
                                                            c3gct08Acp, -185001.6754, -5256.3491
                                                            c3gct08Bcp, -77123.7477, -2212.9221
                                                               gcgct08, -154235.4677, -4410.1123
                                                            gcgct08Acp, -77114.4218, -2195.4792
                                                            gcgct08Bcp, -77114.3827, -2195.4765


==> anc/data/L7/L7_TZ_MP2_normal_dep1e2.txt <==
                                                                cbht08, -138710.3223, -4206.4844
                                                             cbht08Acp, -69352.6617, -2097.1294
                                                             cbht08Bcp, -69352.6559, -2097.1397
                                                             c2c2PDt08, -166232.3269, -4730.1035
                                                          c2c2PDt08Acp, -83106.7015, -2347.5392
                                                          c2c2PDt08Bcp, -83106.7015, -2347.5392
                                                                gggt08, -133243.2559, -3794.0001
                                                             gggt08Acp, -88825.2643, -2526.8797
                                                             gggt08Bcp, -44418.0559, -1258.9885
                                                                c3at08, -224022.6968, -6349.1916
                                                             c3at08Acp, -184868.9929, -5209.0365
                                                             c3at08Bcp, -39140.2559, -1117.2454
                                                                phet08, -177613.8756, -5109.8216
                                                             phet08Acp, -118403.4428, -3405.7006
                                                             phet08Bcp, -59191.4018, -1698.5447
                                                               c3gct08, -261925.3363, -7438.5547
                                                            c3gct08Acp, -184868.3652, -5209.7853
                                                            c3gct08Bcp, -77035.6537, -2189.5940
                                                               gcgct08, -154063.0438, -4365.9415
                                                            gcgct08Acp, -77028.1412, -2173.4650
                                                            gcgct08Bcp, -77028.3995, -2173.4695


==> anc/data/L7/L7_TZ_MP2_vg.txt <==
                                                                cbht08, -138848.8801, -4240.8448
                                                             cbht08Acp, -69422.3155, -2114.6648
                                                             cbht08Bcp, -69422.2805, -2114.6567
                                                             c2c2PDt08, -166342.7685, -4742.5384
                                                          c2c2PDt08Acp, -83162.5798, -2354.4555
                                                          c2c2PDt08Bcp, -83162.5800, -2354.4555
                                                                gggt08, -133400.0641, -3826.1223
                                                             gggt08Acp, -88929.2786, -2548.0520
                                                             gggt08Bcp, -44471.0743, -1270.1794
                                                                c3at08, -224191.0083, -6370.8636
                                                             c3at08Acp, -184992.0543, -5222.0918
                                                             c3at08Bcp, -39186.4009, -1126.8452
                                                                phet08, -177794.8367, -5148.5377
                                                             phet08Acp, -118523.4681, -3431.2630
                                                             phet08Bcp, -59252.7468, -1712.1473
                                                               c3gct08, -262136.9777, -7468.8073
                                                            c3gct08Acp, -184993.7920, -5223.5583
                                                            c3gct08Bcp, -77123.3639, -2207.7099
                                                               gcgct08, -154233.9831, -4397.8380
                                                            gcgct08Acp, -77114.1000, -2189.8047
                                                            gcgct08Bcp, -77114.0589, -2189.8021


==> anc/data/L7/L7_TZ_MP2_vg_dep1e2.txt <==
                                                                cbht08, -138710.3529, -4194.0986
                                                             cbht08Acp, -69353.0270, -2091.2913
                                                             cbht08Bcp, -69353.0196, -2091.2993
                                                             c2c2PDt08, -166234.7891, -4708.5396
                                                          c2c2PDt08Acp, -83108.7283, -2337.6043
                                                          c2c2PDt08Bcp, -83108.7284, -2337.6043
                                                                gggt08, -133245.1172, -3783.8081
                                                             gggt08Acp, -88826.5881, -2520.0778
                                                             gggt08Bcp, -44418.8479, -1255.8742
                                                                c3at08, -224025.1919, -6319.9642
                                                             c3at08Acp, -184871.8200, -5183.9214
                                                             c3at08Bcp, -39141.0037, -1114.2966
                                                                phet08, -177615.9487, -5096.5786
                                                             phet08Acp, -118404.8176, -3396.8311
                                                             phet08Bcp, -59192.5099, -1694.5895
                                                               c3gct08, -261927.8671, -7406.1675
                                                            c3gct08Acp, -184871.4627, -5184.8100
                                                            c3gct08Bcp, -77036.8820, -2184.1107
                                                               gcgct08, -154064.9624, -4353.0219
                                                            gcgct08Acp, -77029.4797, -2167.4355
                                                            gcgct08Bcp, -77029.7445, -2167.4402


==> anc/data/L7/L7_TZ_RPA_good.txt <==
                                                                 cbhtn, -13975.8818, -7067.3894
                                                              cbhtnAcp, -6987.7166, -3525.2613
                                                              cbhtnBcp, -6987.7354, -3525.2629
                                                              c2c2PDtn, -11983.0135, -7658.8047
                                                           c2c2PDtnAcp, -5994.2532, -3814.0949
                                                           c2c2PDtnBcp, -5994.2532, -3814.0949
                                                                 gggtn, -7619.1813, -6112.2123
                                                              gggtnAcp, -5077.2271, -4071.5320
                                                              gggtnBcp, -2546.4023, -2031.7028
                                                                 c3atn, -15157.5984, -10243.8449
                                                              c3atnAcp, -12767.7725, -8415.3464
                                                              c3atnBcp, -2392.4866, -1807.1642
                                                                 phetn, -12482.2832, -8353.5326
                                                              phetnAcp, -8316.2475, -5567.4040
                                                              phetnBcp, -4149.3533, -2777.5904
                                                                c3gctn, -17309.8519, -12001.5918
                                                             c3gctnAcp, -12768.5252, -8417.7918
                                                             c3gctnBcp, -4546.9303, -3545.9323
                                                                gcgctn, -9070.2876, -7057.3800
                                                             gcgctnAcp, -4537.2395, -3517.5485
                                                             gcgctnBcp, -4537.1886, -3517.5430


==> anc/data/L7/L7_TZ_RPA_good_1l2.txt <==
                                                                 cbhtg, -13976.5308, -6986.1612
                                                              cbhtgAcp, -6988.0460, -3484.6960
                                                              cbhtgBcp, -6988.0637, -3484.7150
                                                              c2c2PDtg, -11983.5034, -7596.1992
                                                           c2c2PDtgAcp, -5994.5165, -3783.0634
                                                           c2c2PDtgBcp, -5994.5165, -3783.0628
                                                                 gggtg, -7618.9120, -6037.1690
                                                              gggtgAcp, -5076.7892, -4022.1033
                                                              gggtgBcp, -2546.5850, -2006.1892
                                                                 c3atg, -15158.3233, -10150.2972
                                                              c3atgAcp, -12768.4587, -8344.5125
                                                              c3atgBcp, -2392.5465, -1784.8583
                                                                 phetg, -12482.3038, -8261.8377
                                                              phetgAcp, -8316.1378, -5507.0045
                                                              phetgBcp, -4149.5004, -2746.3443
                                                                c3gctg, -17309.4289, -11887.0917
                                                             c3gctgAcp, -12768.0374, -8345.7753
                                                             c3gctgBcp, -4547.0377, -3504.1060
                                                                gcgctg, -9069.7384, -6977.5462
                                                             gcgctgAcp, -4536.8264, -3477.7406
                                                             gcgctgBcp, -4537.0820, -3477.7509


==> anc/data/L7/L7_TZ_RPA_normal.txt <==
                                                                 cbhtn, -13975.8818, -7082.9108
                                                              cbhtnAcp, -6987.7166, -3532.5681
                                                              cbhtnBcp, -6987.7354, -3532.5583
                                                              c2c2PDtn, -11983.0135, -7678.8680
                                                           c2c2PDtnAcp, -5994.2532, -3823.2022
                                                           c2c2PDtnBcp, -5994.2532, -3823.2020
                                                                 gggtn, -7619.1813, -6119.4915
                                                              gggtnAcp, -5077.2271, -4076.3689
                                                              gggtnBcp, -2546.4023, -2033.8024
                                                                 c3atn, -15157.5984, -10269.0336
                                                              c3atnAcp, -12767.7725, -8437.2191
                                                              c3atnBcp, -2392.4866, -1809.1732
                                                                 phetn, -12482.2832, -8365.6614
                                                              phetnAcp, -8316.2475, -5575.3671
                                                              phetnBcp, -4149.3533, -2781.1653
                                                                c3gctn, -17309.8519, -12029.7725
                                                             c3gctnAcp, -12768.5252, -8439.9263
                                                             c3gctnBcp, -4546.9303, -3549.7656
                                                                gcgctn, -9070.2876, -7066.7638
                                                             gcgctnAcp, -4537.2395, -3521.7724
                                                             gcgctnBcp, -4537.1886, -3521.7670


==> anc/data/L7/L7_TZ_RPA_normal_1l2.txt <==
                                                                 cbhtn, -13976.5308, -6999.1810
                                                              cbhtnAcp, -6988.0460, -3490.7956
                                                              cbhtnBcp, -6988.0637, -3490.8163
                                                              c2c2PDtn, -11983.5034, -7611.6287
                                                           c2c2PDtnAcp, -5994.5165, -3790.0499
                                                           c2c2PDtnBcp, -5994.5165, -3790.0502
                                                                 gggtn, -7618.9120, -6044.2493
                                                              gggtnAcp, -5076.7892, -4026.6787
                                                              gggtnBcp, -2546.5850, -2008.4178
                                                                 c3atn, -15158.3233, -10170.4816
                                                              c3atnAcp, -12768.4587, -8361.5452
                                                              c3atnBcp, -2392.5465, -1786.9640
                                                                 phetn, -12482.3038, -8272.8584
                                                              phetnAcp, -8316.1378, -5514.1594
                                                              phetnBcp, -4149.5004, -2749.7342
                                                                c3gctn, -17309.4289, -11909.8563
                                                             c3gctnAcp, -12768.0374, -8362.6522
                                                             c3gctnBcp, -4547.0377, -3508.2110
                                                                gcgctn, -9069.7384, -6987.5813
                                                             gcgctnAcp, -4536.8264, -3482.2924
                                                             gcgctnBcp, -4537.0820, -3482.3020


==> anc/data/L7/L7_TZ_RPA_vg.txt <==
                                                                 cbhtn, -13975.8818, -7062.2183
                                                              cbhtnAcp, -6987.7166, -3522.7429
                                                              cbhtnBcp, -6987.7354, -3522.7318
                                                              c2c2PDtn, -11983.0135, -7637.9248
                                                           c2c2PDtnAcp, -5994.2532, -3803.9690
                                                           c2c2PDtnBcp, -5994.2532, -3803.9694
                                                                 gggtn, -7619.1813, -6104.3510
                                                              gggtnAcp, -5077.2271, -4066.2503
                                                              gggtnBcp, -2546.4023, -2029.2472
                                                                 c3atn, -15157.5984, -10214.9350
                                                              c3atnAcp, -12767.7725, -8389.2068
                                                              c3atnBcp, -2392.4866, -1804.8347
                                                                 phetn, -12482.2832, -8344.6010
                                                              phetnAcp, -8316.2475, -5561.4667
                                                              phetnBcp, -4149.3533, -2774.7003
                                                                c3gctn, -17309.8519, -11970.5319
                                                             c3gctnAcp, -12768.5252, -8391.4858
                                                             c3gctnBcp, -4546.9303, -3541.9123
                                                                gcgctn, -9070.2876, -7048.3185
                                                             gcgctnAcp, -4537.2395, -3513.1819
                                                             gcgctnBcp, -4537.1886, -3513.1765


==> anc/data/L7/L7_TZ_RPA_vg_1l2.txt <==
                                                                cbhtvg, -13976.5308, -6981.1405
                                                             cbhtvgAcp, -6988.0460, -3482.2266
                                                             cbhtvgBcp, -6988.0637, -3482.2440
                                                             c2c2PDtvg, -11983.5034, -7579.9849
                                                          c2c2PDtvgAcp, -5994.5165, -3775.2009
                                                          c2c2PDtvgBcp, -5994.5165, -3775.2011
                                                                gggtvg, -7618.9120, -6028.6934
                                                             gggtvgAcp, -5076.7892, -4016.2895
                                                             gggtvgBcp, -2546.5850, -2003.6281
                                                                c3atvg, -15158.3233, -10127.4228
                                                             c3atvgAcp, -12768.4587, -8324.3991
                                                             c3atvgBcp, -2392.5465, -1782.4373
                                                                phetvg, -12482.3038, -8253.2176
                                                             phetvgAcp, -8316.1378, -5501.0021
                                                             phetvgBcp, -4149.5004, -2743.7913
                                                               c3gctvg, -17309.4289, -11862.2090
                                                            c3gctvgAcp, -12768.0374, -8325.7109
                                                            c3gctvgBcp, -4547.0377, -3499.8615
                                                               gcgctvg, -9069.7384, -6968.0201
                                                            gcgctvgAcp, -4536.8264, -3473.1153
                                                            gcgctvgBcp, -4537.0820, -3473.1256

==> anc/data/L7/c2c2PD.xyz <==
72

 C -1.487532 -1.231543 -1.729000
 C -0.065468 -1.231543 -1.729000
 C 0.645564 0.000000 -1.729000
 C -0.065468 1.231543 -1.729000
 C -1.487532 1.231543 -1.729000
 C -2.198564 0.000000 -1.729000
 C 0.642292 -2.457420 -1.729000
 C -0.093378 -3.670823 -1.729000
 C -1.459622 -3.670823 -1.729000
 C -2.195292 -2.457420 -1.729000
 C -3.614084 0.000000 -1.729000
 C -4.297087 -1.243810 -1.729000
 C -3.613965 -2.427013 -1.729000
 C -4.297087 1.243810 -1.729000
 C -3.613965 2.427013 -1.729000
 C -2.195292 2.457420 -1.729000
 C -1.459622 3.670823 -1.729000
 C -0.093378 3.670823 -1.729000
 C 0.642292 2.457420 -1.729000
 C 2.060965 2.427013 -1.729000
 C 2.744087 1.243810 -1.729000
 C 2.061084 0.000000 -1.729000
 C 2.744087 -1.243810 -1.729000
 C 2.060965 -2.427013 -1.729000
 H 0.449580 -4.607417 -1.729000
 H -2.002581 -4.607417 -1.729000
 H -4.153600 -3.365525 -1.729000
 H -5.379680 -1.241892 -1.729000
 H -5.379680 1.241892 -1.729000
 H -4.153600 3.365525 -1.729000
 H -2.002581 4.607417 -1.729000
 H 0.449580 4.607417 -1.729000
 H 2.600600 3.365525 -1.729000
 H 3.826680 1.241892 -1.729000
 H 3.826680 -1.241892 -1.729000
 H 2.600600 -3.365525 -1.729000
C 0.065468 -1.231543 1.729000
C 1.487532 -1.231543 1.729000
C 2.198564 0.000000 1.729000
C 1.487532 1.231543 1.729000 
C 0.065468 1.231543 1.729000
C -0.645564 0.000000 1.729000
C 2.195292 -2.457420 1.729000
C 1.459622 -3.670823 1.729000
C 0.093378 -3.670823 1.729000
C -0.642292 -2.457420 1.729000
C -2.061084 0.000000 1.729000
C -2.744087 -1.243810 1.729000
C -2.060965 -2.427013 1.729000
C -2.744087 1.243810 1.729000
C -2.060965 2.427013 1.729000
C -0.642292 2.457420 1.729000
C 0.093378 3.670823 1.729000
C 1.459622 3.670823 1.729000
C 2.195292 2.457420 1.729000
C 3.613965 2.427013 1.729000
C 4.297087 1.243810 1.729000
C 3.614084 0.000000 1.729000
C 4.297087 -1.243810 1.729000
C 3.613965 -2.427013 1.729000
H 2.002581 -4.607417 1.729000
H -0.449580 -4.607417 1.729000
H -2.600600 -3.365525 1.729000
H -3.826680 -1.241892 1.729000
H -3.826680 1.241892 1.729000
H -2.600600 3.365525 1.729000
H -0.449580 4.607417 1.729000
H 2.002581 4.607417 1.729000
H 4.153600 3.365525 1.729000
H 5.379680 1.241892 1.729000
H 5.379680 -1.241892 1.729000
H 4.153600 -3.365525 1.729000


==> anc/data/L7/c3a.xyz <==
87

 C -2.230000 -0.152000 2.591000
 C -0.950000 -0.739000 2.643000
 C 0.131000 0.153000 2.667000
 C -1.196000 1.917000 2.639000
 C 0.791000 -1.962000 2.624000
 N -2.328000 1.192000 2.594000
 N 0.075000 1.492000 2.674000
 N -0.520000 -2.058000 2.616000
 N 1.248000 -0.659000 2.668000
 N -3.378000 -0.885000 2.563000 
 H -1.335000 2.995000 2.632000
 H 1.478000 -2.796000 2.584000
 H 2.209000 -0.350000 2.597000
 H -4.215000 -0.388000 2.285000
 H -3.310000 -1.855000 2.283000
C 6.220000 -1.272000 -0.103000
C 6.356000 0.086000 -0.067000
C 5.220000 0.956000 -0.165000
C 3.923000 0.366000 -0.304000
C 3.782000 -1.049000 -0.351000
C 4.934000 -1.892000 -0.240000
C 2.493000 -1.631000 -0.480000
C 4.770000 -3.283000 -0.265000
C 3.506000 -3.877000 -0.385000
C 2.348000 -3.043000 -0.500000
C 3.325000 -5.299000 -0.390000
C 2.082000 -5.857000 -0.476000
C 0.902000 -5.047000 -0.564000
C 1.053000 -3.625000 -0.579000
C -0.094000 -2.794000 -0.668000
C 0.051000 -1.376000 -0.669000
C 1.342000 -0.795000 -0.596000
C 2.777000 1.198000 -0.411000
C 1.483000 0.616000 -0.539000
C 0.335000 1.447000 -0.612000
C -0.954000 0.866000 -0.706000
C -1.098000 -0.545000 -0.714000
C -1.388000 -3.374000 -0.698000
C -2.540000 -2.541000 -0.725000
C -2.397000 -1.129000 -0.764000
C -0.384000 -5.600000 -0.613000
C -1.531000 -4.796000 -0.667000
C -3.848000 -3.122000 -0.735000
C -4.970000 -2.283000 -0.758000
C -4.850000 -0.887000 -0.776000
C -3.547000 -0.297000 -0.768000
C -2.110000 1.699000 -0.715000
C -3.403000 1.117000 -0.763000
C -2.853000 -5.350000 -0.684000
C -3.959000 -4.551000 -0.713000
C -4.561000 1.957000 -0.756000
C -5.853000 1.338000 -0.775000
C -5.992000 -0.020000 -0.782000
C -4.398000 3.348000 -0.723000
C -3.131000 3.942000 -0.678000
C -1.967000 3.110000 -0.676000
C -0.674000 3.692000 -0.579000
C 0.478000 2.863000 -0.555000
C 1.768000 3.443000 -0.435000 
C 2.916000 2.610000 -0.345000
C 4.218000 3.190000 -0.215000
C 5.337000 2.351000 -0.126000
C 4.325000 4.619000 -0.169000
C 1.904000 4.865000 -0.368000
C 3.221000 5.418000 -0.243000
C -0.527000 5.114000 -0.521000
C 0.756000 5.667000 -0.421000
C -2.953000 5.364000 -0.625000
C -1.710000 5.923000 -0.552000
H 7.095000 -1.912000 -0.024000
H 7.340000 0.535000 0.037000
H 5.648000 -3.920000 -0.181000
H 4.205000 -5.932000 -0.315000
H 1.965000 -6.939000 -0.470000
H -0.497000 -6.682000 -0.594000
H -5.963000 -2.729000 -0.763000
H -2.959000 -6.432000 -0.666000
H -4.953000 -4.992000 -0.720000
H -6.732000 1.979000 -0.778000
H -6.982000 -0.470000 -0.790000
H -5.281000 3.984000 -0.719000
H 6.324000 2.797000 -0.023000
H 5.314000 5.059000 -0.070000
H 3.324000 6.500000 -0.201000
H 0.865000 6.749000 -0.375000
H -3.838000 5.995000 -0.639000
H -1.596000 7.004000 -0.509000 


==> anc/data/L7/c3gc.xyz <==
101

 C -2.997000 2.282000 -1.321000
 C -5.086000 2.109000 -0.090000
 C -4.420000 2.181000 1.091000
 C -2.988000 2.283000 1.033000
 C 1.169000 2.375000 1.018000
 C 1.174000 2.413000 -1.463000
 C 3.126000 2.365000 -0.406000
 C 2.588000 2.374000 0.888000
 C 4.698000 2.287000 1.157000
 N -4.403000 2.166000 -1.266000
 N -2.330000 2.342000 -0.140000
 N -2.257000 2.321000 2.153000
 N 0.537000 2.401000 -0.242000
 N 2.498000 2.388000 -1.597000 
 N 3.587000 2.326000 1.849000
 N 4.487000 2.320000 -0.214000
 N 0.396000 2.471000 -2.566000
 O -2.454000 2.311000 -2.436000
 O 0.482000 2.340000 2.059000
 H -4.871000 2.039000 -2.156000
 H -6.160000 1.987000 -0.158000
 H -4.950000 2.118000 2.032000
 H -2.709000 2.171000 3.044000
 H -1.212000 2.331000 2.112000
 H -0.509000 2.390000 -0.222000
 H 5.695000 2.224000 1.569000
 H 5.179000 2.214000 -0.945000
 H 0.870000 2.330000 -3.447000
 H -0.630000 2.383000 -2.529000
C 6.163000 -0.981000 1.035000
C 5.791000 -0.981000 2.349000
C 4.412000 -0.949000 2.736000
C 3.418000 -0.942000 1.709000
C 3.804000 -0.954000 0.341000
C 5.189000 -0.947000 -0.017000
C 2.814000 -0.909000 -0.675000
C 5.546000 -0.893000 -1.371000
C 4.583000 -0.834000 -2.389000
C 3.196000 -0.853000 -2.040000
C 4.935000 -0.753000 -3.777000
C 3.981000 -0.696000 -4.751000
C 2.583000 -0.728000 -4.433000
C 2.203000 -0.818000 -3.057000
C 0.827000 -0.850000 -2.709000
C 0.443000 -0.917000 -1.339000
C 1.432000 -0.912000 -0.324000
C 2.043000 -0.932000 2.061000
C 1.049000 -0.929000 1.042000
C -0.325000 -0.947000 1.391000
C -1.315000 -0.973000 0.377000
C -0.932000 -0.939000 -0.988000
C -0.166000 -0.827000 -3.723000
C -1.543000 -0.881000 -3.373000
C -1.926000 -0.956000 -2.009000
C 1.588000 -0.684000 -5.418000
C 0.224000 -0.738000 -5.096000
C -2.546000 -0.865000 -4.392000
C -3.896000 -0.936000 -4.026000
C -4.295000 -1.017000 -2.686000
C -3.301000 -1.010000 -1.657000
C -2.696000 -1.031000 0.728000
C -3.685000 -1.075000 -0.289000
C -0.804000 -0.716000 -6.096000 
C -2.125000 -0.780000 -5.760000
C -5.069000 -1.143000 0.070000
C -6.042000 -1.163000 -0.982000
C -5.673000 -1.095000 -2.297000
C -5.426000 -1.160000 1.425000
C -4.466000 -1.086000 2.444000
C -3.079000 -1.024000 2.095000
C -2.086000 -0.965000 3.112000
C -0.711000 -0.919000 2.762000
C 0.281000 -0.885000 3.776000
C 1.658000 -0.887000 3.425000
C 2.660000 -0.869000 4.444000
C 4.012000 -0.908000 4.077000
C 2.238000 -0.816000 5.813000
C -0.111000 -0.841000 5.151000
C 0.916000 -0.799000 6.151000
C -2.469000 -0.919000 4.490000
C -1.475000 -0.850000 5.476000
C -4.820000 -1.045000 3.833000
C -3.867000 -0.958000 4.808000
H 7.216000 -0.999000 0.763000
H 6.547000 -0.997000 3.131000
H 6.601000 -0.890000 -1.641000
H 5.989000 -0.737000 -4.041000
H 4.270000 -0.630000 -5.798000
H 1.881000 -0.616000 -6.464000
H -4.656000 -0.933000 -4.805000
H -0.507000 -0.650000 -7.140000
H -2.888000 -0.765000 -6.535000
H -7.094000 -1.230000 -0.712000
H -6.430000 -1.112000 -3.078000
H -6.480000 -1.210000 1.693000
H 4.771000 -0.897000 4.856000
H 3.002000 -0.788000 6.587000
H 0.618000 -0.758000 7.196000
H -1.769000 -0.815000 6.523000
H -5.873000 -1.087000 4.099000
H -4.158000 -0.926000 5.856000 


==> anc/data/L7/cbh.xyz <==
112

 C 20.737000 13.092000 2.121000
 C 20.064000 11.721000 1.997000
 C 18.539000 11.784000 2.146000
 C 17.856000 10.417000 2.022000 
 C 16.330000 10.486000 2.157000
 C 15.644000 9.122000 2.026000
 C 14.117000 9.196000 2.146000
 C 13.427000 7.835000 2.005000
 C 11.900000 7.916000 2.116000
 C 11.204000 6.557000 1.972000
 C 9.678000 6.644000 2.084000
 C 8.976000 5.288000 1.945000
 C 7.451000 5.379000 2.067000
 C 6.746000 4.024000 1.939000
 C 5.222000 4.116000 2.078000
 C 4.516000 2.760000 1.964000
 C 2.993000 2.850000 2.120000
 C 2.297000 1.489000 2.014000
 H 1.211000 1.588000 2.119000
 H 20.542000 13.536000 3.104000
 H 21.822000 13.016000 1.994000
 H 20.357000 13.784000 1.361000
 H 20.311000 11.278000 1.023000
 H 20.472000 11.042000 2.758000
 H 18.289000 12.227000 3.120000
 H 18.130000 12.463000 1.384000
 H 18.113000 9.971000 1.051000
 H 18.257000 9.741000 2.789000
 H 16.073000 10.929000 3.130000
 H 15.930000 11.167000 1.393000
 H 15.909000 8.675000 1.057000
 H 16.035000 8.443000 2.797000
 H 13.852000 9.638000 3.117000
 H 13.728000 9.880000 1.379000
 H 13.696000 7.390000 1.037000
 H 13.810000 7.152000 2.777000
 H 11.631000 8.358000 3.086000
 H 11.518000 8.601000 1.347000
 H 11.472000 6.113000 1.004000
 H 11.585000 5.872000 2.743000
 H 9.412000 7.089000 3.053000
 H 9.297000 7.330000 1.314000
 H 9.237000 4.841000 0.975000
 H 9.359000 4.602000 2.714000
 H 7.194000 5.829000 3.037000
 H 7.066000 6.063000 1.298000
 H 6.995000 3.575000 0.968000
 H 7.137000 3.340000 2.706000
 H 4.976000 4.570000 3.049000
 H 4.828000 4.796000 1.311000
 H 4.754000 2.307000 0.991000
 H 4.917000 2.079000 2.728000
 H 2.758000 3.307000 3.091000 
 H 2.593000 3.527000 1.354000
 H 2.500000 1.019000 1.045000
 H 2.651000 0.807000 2.796000
C 4.969000 4.711000 -2.053000
C 4.286000 3.344000 -2.177000
C 2.761000 3.407000 -2.028000
C 2.088000 2.036000 -2.152000
C 6.494000 4.642000 -2.189000
C 7.181000 6.007000 -2.057000
C 8.707000 5.932000 -2.177000
C 9.398000 7.293000 -2.036000
C 10.925000 7.212000 -2.147000
C 11.620000 8.571000 -2.003000
C 13.147000 8.484000 -2.115000
C 13.848000 9.841000 -1.976000
C 15.373000 9.749000 -2.098000
C 16.078000 11.105000 -1.970000
C 17.602000 11.012000 -2.110000
C 18.308000 12.368000 -1.995000
C 19.831000 12.278000 -2.151000
C 20.527000 13.639000 -2.046000
H 21.613000 13.541000 -2.151000
H 20.173000 14.321000 -2.828000
H 20.066000 11.821000 -3.122000
H 20.231000 11.601000 -1.385000
H 18.070000 12.822000 -1.023000
H 17.907000 13.049000 -2.760000
H 17.848000 10.558000 -3.080000
H 17.996000 10.332000 -1.342000
H 15.829000 11.554000 -0.999000
H 15.687000 11.788000 -2.737000
H 15.630000 9.299000 -3.068000
H 15.759000 9.066000 -1.329000
H 13.588000 10.287000 -1.006000
H 13.465000 10.526000 -2.745000
H 13.412000 8.039000 -3.084000
H 13.527000 7.799000 -1.345000
H 11.352000 9.016000 -1.035000
H 11.240000 9.256000 -2.774000
H 11.194000 6.770000 -3.117000
H 11.307000 6.527000 -1.378000
H 9.128000 7.738000 -1.069000
H 9.015000 7.976000 -2.808000
H 8.972000 5.490000 -3.149000
H 9.096000 5.248000 -1.410000
H 6.916000 6.453000 -1.089000
H 6.789000 6.685000 -2.828000
H 6.751000 4.200000 -3.162000
H 6.894000 3.961000 -1.425000 
H 4.712000 5.157000 -1.082000
H 4.536000 2.901000 -3.152000
H 4.694000 2.665000 -1.416000
H 2.514000 3.850000 -1.054000
H 2.353000 4.086000 -2.789000
H 1.003000 2.112000 -2.026000
H 2.283000 1.592000 -3.136000
H 2.468000 1.344000 -1.393000
H 4.567000 5.387000 -2.821000
H 20.324000 14.109000 -1.076000 


==> anc/data/L7/gcgc.xyz <==
58

 C -1.598228 -2.949036 3.250000
 C -4.000540 -2.906527 3.250000
 C -4.010728 -1.569866 3.250000
 C -2.719298 -0.918718 3.250000
 N -2.830899 -3.586836 3.250000
 N -1.594926 -1.599866 3.250000
 N -2.653199 0.402428 3.250000
 O -0.598071 -3.629523 3.250000
 H -2.806641 -4.581039 3.250000
 H -4.897292 -3.497190 3.250000
 H -4.923580 -1.008975 3.250000
 H -3.479494 0.950075 3.250000
 H -1.758104 0.864659 3.250000
 C 1.069242 1.108675 3.250000
 C 2.285426 -1.022118 3.250000
 C 3.455046 0.844410 3.250000
 C 2.372412 1.689149 3.250000
 C 4.058669 2.949205 3.250000
 N 1.142384 -0.283906 3.250000
 N 3.479383 -0.500070 3.250000
 N 2.783809 3.007658 3.250000
 N 4.536778 1.657659 3.250000
 N 2.134562 -2.349372 3.250000
 O -0.013009 1.651379 3.250000
 H 0.255022 -0.761450 3.250000
 H 4.722994 3.789401 3.250000
 H 5.483879 1.360580 3.250000
 H 2.960976 -2.896653 3.250000
 H 1.238164 -2.794426 3.250000
C -1.516698 0.268452 0.000000
C -1.248162 -2.170251 0.000000
C -3.291523 -1.347683 0.000000
C -2.912179 -0.027919 0.000000 
C -5.017031 0.000331 0.000000
N -0.757332 -0.901161 0.000000
N -2.520946 -2.449695 0.000000
N -4.020006 0.796964 0.000000
N -4.644678 -1.325577 0.000000
N -0.345970 -3.155346 0.000000
O -0.960132 1.343640 0.000000
H 0.241252 -0.765924 0.000000
H -6.048336 0.289583 0.000000
H -5.236280 -2.122611 0.000000
H -0.692870 -4.083860 0.000000
H 0.640827 -2.988513 0.000000
C 3.026394 -1.446405 0.000000
C 4.944918 0.000029 0.000000
C 4.167491 1.087399 0.000000
C 2.739967 0.855105 0.000000
N 4.398535 -1.237850 0.000000
N 2.230700 -0.356844 0.000000
N 1.909942 1.885083 0.000000
O 2.617230 -2.584808 0.000000
H 4.963288 -2.056436 0.000000
H 6.017589 0.049270 0.000000
H 4.576320 2.077730 0.000000
H 2.256529 2.813822 0.000000
H 0.914102 1.732911 0.000000 


==> anc/data/L7/ggg.xyz <==
48

 N 6.392000 8.215000 35.830000
 C 7.166000 7.124000 35.519000
 N 6.952000 6.084000 36.266000
 C 5.944000 6.488000 37.137000
 C 5.338000 5.822000 38.204000
 O 5.492000 4.688000 38.607000
 N 4.395000 6.661000 38.871000
 C 4.080000 7.958000 38.559000
 N 3.196000 8.624000 39.322000
 N 4.632000 8.592000 37.526000
 C 5.581000 7.803000 36.882000
 H 6.360000 9.115000 35.370000
 H 3.905000 6.201000 39.663000
 H 7.894000 7.170000 34.719000
 H 2.998000 9.576000 39.055000
 H 2.769000 8.213000 40.159000 
N 6.665000 8.853000 40.553000
C 7.635000 8.238000 39.879000
N 7.807000 6.982000 40.232000
C 6.865000 6.766000 41.223000
C 6.571000 5.612000 41.963000
O 7.103000 4.485000 41.897000
N 5.522000 5.859000 42.882000
C 4.907000 7.088000 43.075000
N 4.067000 7.176000 44.053000
N 5.151000 8.148000 42.354000
C 6.159000 7.913000 41.451000
H 6.292000 9.782000 40.410000
H 5.265000 5.069000 43.495000
H 8.202000 8.733000 39.102000
H 3.862000 6.413000 44.701000
H 3.576000 8.051000 44.161000
N 6.807000 8.076000 45.803000
C 7.701000 8.119000 44.791000
N 8.170000 6.960000 44.522000
C 7.597000 6.103000 45.431000
C 7.781000 4.665000 45.638000
O 8.506000 3.870000 44.936000
N 7.042000 4.200000 46.733000
C 6.203000 5.003000 47.484000
N 5.593000 4.383000 48.504000
N 6.020000 6.303000 47.246000
C 6.754000 6.770000 46.226000
H 6.271000 8.839000 46.195000
H 7.067000 3.177000 46.909000
H 7.925000 9.033000 44.257000
H 5.654000 3.371000 48.664000
H 4.916000 4.925000 49.020000 


==> anc/data/L7/phe.xyz <==
87

 C -4.127538 -8.273547 -15.224887
 C -4.997304 -7.682800 -16.150263
 C -6.056402 -8.450504 -16.653267
 C -6.260255 -9.759694 -16.217693
 C -5.400847 -10.326978 -15.275882
 C -4.326629 -9.582890 -14.788046
 C -4.820615 -6.240143 -16.558153
 C -5.697086 -5.258939 -15.718866
 C -5.414712 -3.817756 -16.179678
 C -7.938789 -6.041588 -14.998100 
 C -9.397268 -6.178134 -15.394150
 N -4.474220 -3.160081 -15.461406
 N -7.120764 -5.492756 -15.925400
 O -7.534296 -6.441358 -13.892727
 O -5.989625 -3.354134 -17.169427
 H -9.632640 -7.243384 -15.485983
 H -4.267606 -2.202197 -15.716412
 H -10.022254 -5.766658 -14.596809
 H -9.640526 -5.679899 -16.336960
 H -7.504470 -5.059242 -16.761218
 H -5.482756 -5.389188 -14.656556
 H -5.074894 -6.099082 -17.615077
 H -3.776712 -5.936398 -16.426167
 H -6.727090 -8.012860 -17.388869
 H -3.288316 -7.699108 -14.838954
 H -7.089663 -10.338585 -16.615527
 H -3.650657 -10.017818 -14.057445
 H -5.563781 -11.342466 -14.927066
 H -4.170184 -3.512149 -14.551471
C -3.969850 -4.923724 -11.758047
C -4.851107 -6.024975 -11.146590
C -7.159686 -5.649346 -10.366778
C -4.456498 -7.385828 -11.789262
C -5.180606 -8.557111 -11.171394
C -6.442163 -8.946222 -11.643416
C -7.132821 -9.992330 -11.029697
C -6.572851 -10.666029 -9.942816
C -5.309207 -10.298036 -9.478795
C -4.619419 -9.253655 -10.093286
C -8.609740 -5.527168 -10.792593
C -3.166800 -5.116687 -7.134488
C -4.301976 -5.956929 -6.502813
C -5.942867 -4.271725 -5.766063
C -4.394794 -7.358398 -7.127439
C -5.394350 -8.255824 -6.432851
C -5.024113 -9.002966 -5.307343
C -5.943664 -9.832048 -4.664863
C -7.251823 -9.925929 -5.143321
C -7.630287 -9.186551 -6.264839
C -6.708502 -8.359150 -6.905830
C -7.324477 -3.687297 -5.987531
N -6.261056 -5.743958 -11.375104
N -2.982201 -4.469610 -10.962843
N -2.761063 -4.089719 -6.351989
N -5.565673 -5.231404 -6.648939
O -4.139587 -4.532793 -12.924495
O -6.836362 -5.645194 -9.164767
O -2.683774 -5.362826 -8.250422
O -5.211745 -3.909627 -4.825979 
H -7.975253 -4.021614 -5.172459
H -2.120934 -3.406650 -6.739461
H -7.266046 -2.596549 -5.941347
H -2.336485 -3.787525 -11.341477
H -9.199942 -6.249716 -10.222306
H -8.969421 -4.524949 -10.536114
H -7.761900 -3.997789 -6.939896
H -6.111309 -5.396827 -7.500547
H -4.110491 -6.038844 -5.427481
H -4.657155 -7.265591 -8.183670
H -3.395714 -7.804539 -7.083216
H -7.002167 -7.795141 -7.786922
H -4.003663 -8.938422 -4.933935
H -8.644799 -9.259768 -6.647536
H -5.638534 -10.408023 -3.795133
H -7.968855 -10.574257 -4.647102
H -3.347789 -3.835840 -5.549570
H -8.746692 -5.704229 -11.861657
H -6.615231 -5.861317 -12.329945
H -4.707388 -6.061012 -10.065901
H -4.678428 -7.324391 -12.858505
H -3.372769 -7.507198 -11.678320
H -6.878366 -8.426737 -12.492101
H -3.635739 -8.967934 -9.727744
H -8.111024 -10.283061 -11.403870
H -4.867631 -10.814273 -8.631675
H -7.115799 -11.472677 -9.458594
H -2.854914 -4.784767 -9.994774 


==> anc/data/README <==
In all files in the folders, L7, S30L and S66_mp2 the names in the first column of each file are the system name. 
For each systems, the first number is the bonding energy (total energy 
of system from which the total energies of the atomic fragments are subtracted) and the second number is the correlation energy
of the system. All values are in kcal/mol.

Naming: The file name contains the dataset, method, and basis set. 
In case the file name does not contain a basis set, cc-pVTZ has been used. 
The size ff the auxiliary basis is denoted by "ex", where for instance e06 denotes that a 
value of \epsilon_{\text{bas}}=1e-6 has been used. 
The ending "L" denotes that the L-enhancement method has been used. 
the ending $d$ denotes that a smaller dependency threshold of 5e-3 has been used.

==> anc/data/S30L/1.xyz <==
92

c    -0.27392767097826      6.18818287096739     -1.19323441697826      
c    -2.46344819697826      5.77825110096739     -2.60449668497826      
c    -4.69406805197826      5.39705010096739     -1.25235044997826      
c    -4.71896468297826      5.33937410996739      1.40379663502174      
c    -2.51325612997826      5.65638383096739      2.81229344102174      
c    -0.29786243197826      6.12649045296739      1.46128208402174      
c    -7.42369669997826      4.94664129096739     -2.11437937697826      
c    -8.01020488197826      2.21932752096739     -1.35181215197826      
c    -8.03725358297826      2.16388316696739      1.30730299302174      
c    -7.46489992097826      4.85601440896739      2.19433661702174      
c    -8.21278504697826      0.01810098696739     -2.78448300397826      
c    -8.41651363297826     -2.24308768803261     -1.44718002897826      
c    -8.44656696497826     -2.29788448003261      1.20944882802174      
c    -8.27109441997826     -0.09424167303261      2.64330177202174      
c    -8.82968139897826      6.36029904696739      0.05739418002174      
c     2.39027378302174      6.99321654596739     -1.97848426697826      
c     2.35235812302174      6.89052652996739      2.33049401502174      
c     4.24147848702174      4.87580284396739      1.47132178302174      
c     4.26509097302174      4.93957097496739     -1.18371064797826      
c     5.91294667102174      3.35512867596739      2.83023998302174      
c     7.66851269002174      1.97163671096739      1.43096468602174      
c     7.69268832602174      2.03630958096739     -1.22332759697826      
c     5.96135589402174      3.48626610596739     -2.58483294797826      
c     2.91213550802174      8.90127656796739      0.22748520502174      
c     9.87955435402174      0.34201930996739     -2.07606854797826      
c     9.16121296102174     -2.35519696603261     -1.32189988897826      
c     9.13547654102174     -2.42067079903261      1.33912719702174      
c     9.83927950202174      0.23553954796739      2.23914074502174      
c     8.55003632702174     -4.47911664303261     -2.72960455597826      
c     7.90074396802174     -6.70058297303261     -1.42801559597826      
c     7.87418277602174     -6.76523800603261      1.20657191002174      
c     8.49702019902174     -4.61077509203261      2.62831133202174      
c    11.77284804602174      0.92596675696739      0.11507085802174      
c    -8.31765319897826     -5.08264752803261      1.98095982102174      
c    -5.66578505297826     -5.91320824703261      1.16915394502174      
c    -5.63424863397826     -5.85826681003261     -1.48990153297826      
c    -8.26696047097826     -4.99384175603261     -2.32930173197826      
c    -3.49926977497826     -6.47956145603261      2.52780820502174      
c    -1.27490755197826     -7.03090264403261      1.18478368202174      
c    -1.24350675597826     -6.97651468903261     -1.44679147397826      
c    -3.43541577197826     -6.36901447103261     -2.81855925697826      
c    -9.87669066897826     -6.27071994003261     -0.21820226097826      
h    -2.45293250297826      5.84170784696739     -4.65828111197826      
h    -2.54030476097826      5.62746427796739      4.86674302902174      
h    -7.86021476397826      5.46727456696739     -4.05896043997826      
h    -7.93793131997826      5.29540784196739      4.15039239902174      
h    -8.11773150997826      0.05695325996739     -4.83606366497826      
h    -8.21892315097826     -0.14040999403261      4.69617358602174      
h    -8.40520683497826      8.38336035396739      0.10379812202174      
h   -10.87139950097826      6.03249122396739      0.03110171602174      
h     2.58575315602174      7.68646846296739     -3.90969091097826      
h     2.51428015602174      7.49054722796739      4.29570952202174      
h     5.92036190302174      3.32542755096739      4.88459561402174      
h     6.00539813102174      3.55672082496739     -4.63768537197826      
h     1.57808781002174     10.48167209796739      0.25357660702174      
h     4.86728228802174      9.57563419696739      0.26070415302174      
h    10.52462718202174      0.60197849396739     -4.01471251997826      
h    10.44834115402174      0.39868505796739      4.19987927702174      
h     8.55317824302174     -4.43267818503261     -4.78236546697826      
h     7.42215294602174     -8.39155584003261     -2.48982776597826      
h     7.37511978802174     -8.50599669503261      2.17421000402174      
h     8.46001632502174     -4.66542580203261      4.68063698802174      
h    12.34503118002174      2.91199338296739      0.16959265902174      
h    13.42257529502174     -0.32126072403261      0.09956025902174      
h    -8.86590784497826     -5.52843884603261      3.91606486102174      
h    -8.76901896497826     -5.35979147103261     -4.29349730297826      
h    -3.50574853397826     -6.49981107403261      4.58215679202174      
h     0.44499428702174     -7.48905429803261      2.20842477902174      
h     0.50076806702174     -7.39237994603261     -2.44683686097826      
h    -3.39255161297826     -6.30418384403261     -4.87158605197826      
h   -11.84562010497826     -5.64075869303261     -0.22849212297826      
h    -9.76050688897826     -8.33473127603261     -0.25925689397826      
	c     0.45225023602174     -0.84580527903261     -2.67538840797826      
	c     0.39459212602174     -0.96458343003261      2.64450497602174      
	c     2.65068143602174     -1.59445663803261      1.27425079102174      
	c     2.67838650102174     -1.53842875103261     -1.28668130997826      
	c    -1.86312906697826     -0.39368194803261      1.25325410902174      
	c    -1.83502433397826     -0.33633433203261     -1.30877236297826      
	c     0.39835682302174     -0.91584285703261      5.28048328302174      
	c     0.51180812502174     -0.67721549003261     -5.30584721597826      
	c     2.77402361402174     -1.11680389603261     -6.67834118497826      
	c    -1.67831951697826     -0.01779465203261     -6.70601427297826      
	c     2.63210792502174     -1.41763333203261      6.67793288302174      
	c    -1.82246115397826     -0.32547143203261      6.66297960902174      
	n    -3.49875236797826      0.52904976296739     -7.81566922397826      
	n     4.65792050102174     -1.46517054103261     -7.76197770397826      
	n     4.49465739802174     -1.81660458603261      7.78080391602174      
	n    -3.66774208597826      0.16586375496739      7.75746115902174      
	h     4.38153149002174     -2.03474681303261     -2.30488991897826      
	h     4.33175844902174     -2.13518021603261      2.30621545602174      
	h    -3.59288106097826      0.00412869696739      2.26777284902174      
	h    -3.54226818697826      0.10761481996739     -2.34209480897826      


==> anc/data/S30L/10.xyz <==
158

c    12.16567394498734     -2.59366482296203      4.59295908901899      
c    10.46168331198734     -1.31107403896203      3.01375613501899      
c    10.45676898698734      1.34625968903797      3.01493744601899      
c    12.15599908998734      2.63375225203797      4.59528118301899      
c    13.85404801698734      1.33998501703798      6.13098711801899      
c    13.85892485498734     -1.29498242496202      6.12981416101899      
c     8.65897271198734      2.89585681203797      1.51828356801899      
c     7.12905441498734      4.60781530503797      2.80988030901899      
c     5.65888604798734      6.44663429003798      1.59966977801899      
c     5.73753819398734      6.55140080303797     -1.13886774598101      
c     7.21114346498734      4.74356679503797     -2.39855967098101      
c     8.67059685498734      2.93235315003797     -1.15366035598101      
c     4.02327772698734      8.15827858603797      3.04373236201899      
c     2.99407276898734     10.10892441203798      1.65600238301899      
c     3.09993384598734     10.23818872603798     -1.03999960598101      
c     4.23506100398734      8.42482684303797     -2.52985381798101      
c     1.01112761998734     11.69006058803797     -1.86879995498101      
c    -0.38574094201266     12.44387338903798      0.28788022401899      
c     0.84662056498734     11.48198724103798      2.46209805301899      
c    -2.95305645401266     12.96217322103798      0.21622596901899      
c    -4.00772093401266     13.06507501003797     -2.30149994998101      
c    -2.63588282101266     12.34351975303798     -4.42176447798101      
c    -0.06773850501266     11.43062408403797     -4.24696530798101      
c     1.35960109898734      9.86033500503797     -5.94827165398101      
c     3.40430648298734      8.42010250103798     -5.12284818998101      
c    -4.19300272701266     12.83059233803798      2.64693461501899      
c    -2.98232298301266     11.90317103203797      4.78524003901899      
c    -0.40849608601266     10.99431369403798      4.71419204201899      
c     0.87551991098734      9.23248291803798      6.34534907801899      
c     2.98177444898734      7.87391102803798      5.54216797801899      
c    10.41882840698734      1.35340540303797     -2.68352305598101      
c    10.42366397498734     -1.31329645696203     -2.68470019498101      
c    12.09488204498734     -2.58551960396202     -4.30927953398101      
c    13.74785503898734     -1.28956835496203     -5.88999480298101      
c    13.74308428498734      1.34455743703797     -5.88883043698101      
c    12.08542319098734      2.63311334903797     -4.30697591298101      
c     8.66957414498734     -2.86594065696202      1.51574834501899      
c     7.14598359698734     -4.58465474596203      2.80583860201899      
c     5.68237060598734     -6.42761833696203      1.59399283701899      
c     5.76118532398734     -6.52951354296203     -1.14466038498101      
c     7.22822852098734     -4.71523960496202     -2.40273886198101      
c     8.68119990698734     -2.89993679596203     -1.15622400198101      
c     4.26528337898734     -8.40696650396202     -2.53730460898101      
c     3.13675817998734    -10.22577124596203     -1.04908069598101      
c     3.03066378298734    -10.09945351596203      1.64704511401899      
c     4.05300695898734     -8.14646926796203      3.03654064801899      
c     0.88818652998734    -11.48093503996203      2.45200613501899      
c    -0.34092154901266    -12.44511865696203      0.27697614701899      
c     1.05308815498734    -11.68430263696203     -1.87909794898101      
c     3.43436555098734     -8.40283556696203     -5.13025665098101      
c     1.39478747098734     -9.84962356596203     -5.95690594498101      
c    -0.02684250601266    -11.42656334996203     -4.25696103698101      
c    -2.59172257101266    -12.34847761896203     -4.43240669598101      
c    -3.96082731201266    -13.07688865396202     -2.31271046298101      
c    -2.90636292001266    -12.97258221696202      0.20503977101899      
c     3.01065522698734     -7.86817721996202      5.53531041901899      
c     0.90934408198734     -9.23503103896203      6.33737800401899      
c    -0.36847881501266    -10.99993000596202      4.70467425701899      
c    -2.93899527101266    -11.91816445696202      4.77509536501899      
c    -4.14654244801266    -12.84783645196202      2.63599838701899      
h     0.71903515698734      9.61064398503797     -7.88417618498101      
h     4.24959492098734      7.11435555803797     -6.46273536198101      
h     3.71332040398734      6.41928041203797      6.79322122501899      
h     0.07470641298734      8.78104688103797      8.18246402801899      
h    -4.08477472001266     11.67998976103797      6.50483596901899      
h    -6.18891676001266     13.29753621803797      2.78818196901899      
h    -5.98990928601266     13.54758906003797     -2.54610463098101      
h    -3.60348984601266     12.29166174703797     -6.23350549198101      
h    -3.55965301201266    -12.29840124196203     -6.24402799598101      
h    -5.94129148201266    -13.56627398696203     -2.55764238098101      
h    -6.14074436701266    -13.32209566796202      2.77698683201899      
h    -4.04209018201266    -11.70057455196203      6.49499765401899      
h     0.10709845298734     -8.78822350896202      8.17499760901899      
h     3.73710484498734     -6.41213465396202      6.78769260601899      
h     4.27495123798734     -7.09289176996202     -6.46899927398101      
h     0.75325476598734     -9.60046769096203     -7.89255738198101      
h     7.13790809398734      4.55015655703798      4.86231209301899      
h     7.27274077398734      4.78324211203797     -4.45037688298101      
h     7.15477786698734     -4.52888298696203      4.85832301901899      
h     7.28987717298734     -4.75279218296203     -4.45459397098101      
h    12.07388057998734      4.68625416403798     -4.29093956598101      
h    15.02351372898734      2.39139350003797     -7.10436136798101      
h    15.03206625398734     -2.33068702996203     -7.10644741198101      
h    12.09078093498734     -4.63870204596202     -4.29505350598101      
h    12.13518586698734      4.68695524703798      4.58688483101899      
h    15.16386626998734      2.38359533903798      7.31770714401899      
h    15.17260745498734     -2.33478942696203      7.31560140601899      
h    12.15246704498734     -4.64692230196203      4.58274119501899      
	c     0.99665616198734      0.00516166903797     -4.68279590098101      
	c    -0.71121609801266      0.00396571103797     -6.70018464698101      
	c    -2.25150188401266     -2.21677809096203     -7.17944696298101      
	c    -4.74505317501266     -1.37318688896203     -7.95544103298101      
	c     1.22669422898734     -2.19513894896202     -3.06856515898101      
	c    -2.01338590201266     -4.33652944396202     -5.62331209798101      
	c     1.21907638198734      2.20344608903797     -3.06474291498101      
	c    -2.25917675001266      2.22020608203797     -7.17559469698101      
	c    -4.74979534401266      1.36936243803797     -7.95306690998101      
	c    -2.02840966701266      4.33803112803797     -5.61575539898101      
	c    -6.88938115001266     -2.69166067296202     -7.14863551898101      
	c    -0.25324272501266     -4.31508734496203     -3.52896394498101      
	c    -4.24080189401266     -5.68713557396203     -4.78042438498101      
	c    -6.89866480001266      2.67902543203797     -7.14397878898101      
	c    -6.62969843001266     -4.88426132796203     -5.52982911798101      
	c    -9.10214177601266     -1.32600267696203     -6.29555132098101      
	c     1.62666657498734     -1.35447178096203     -0.49794015398101      
	c    -0.26819606401266      4.31904631803797     -3.52145971098101      
	c     1.62197628198734      1.35972006303797     -0.49558487098101      
	c    -1.36813957801266     -5.67556986596203     -1.43793085398101      
	c    -3.83213000601266     -6.51676607796202     -2.20844816498101      
	c    -8.68529861601266     -4.88420891396203     -3.72632777998101      
	c   -10.21131739001266     -2.68561670896203     -4.19927137098101      
	c    -9.10668798701266      1.30425536103798     -6.29326681298101      
	c     0.69410173498734     -2.74814147396203      1.59631813701899      
	c    -0.86255117401266     -4.99109142696202      1.10630869901899      
	c    -5.85277203601266     -6.70054904696203     -0.45515272098101      
	c    -8.37383586801266     -5.85208868396202     -1.24144605698101      
	c   -11.46539435101266     -1.40555192896203     -2.20046119898101      
	c   -10.22055642701266      2.65639456803798     -4.19463975798101      
	c     0.27738391298734     -1.36394480096202      3.85658063601899      
	c     0.68460555398734      2.74653195903797      1.60108541701899      
	c    -2.72686661301266     -5.67691457696202      2.90661715201899      
	c    -5.19000745201266     -6.52393870896203      2.13715158801899      
	c   -10.04369351901266     -4.88981570196202      0.62755339501899      
	c   -11.57075787101266     -2.69142268196202      0.15356515101899      
	c   -11.47019290201266      1.36854065303797     -2.19805677398101      
	c    -1.51953197501266     -2.20899179596202      5.73801030301899      
	c     0.27268956598734      1.35699172203798      3.85894215701899      
	c    -2.99673116801266     -4.33316636196203      5.26958388601899      
	c    -6.98969288001266     -5.70272854396203      4.02259131801899      
	c    -9.37992208401266     -4.89668115296203      3.27990537601899      
	c   -11.85315944601266     -1.33838946196203      2.51165682501899      
	c   -11.57998870001266      2.64995305303797      0.15819885801899      
	c    -4.26045909601266      5.67949021803797     -4.77054058898101      
	c    -6.64656365301266      4.86970320103798     -5.52136777798101      
	c    -1.38773402901266      5.67209108303797     -1.42809835698101      
	c    -8.70214139901266      4.85942371403798     -3.71787323298101      
	c    -0.87980924101266      4.98490500103797      1.11494594001899      
	c    -2.63056852701266     -0.01116971696203      6.93504655901899      
	c    -1.52712606401266      2.19255774303798      5.74183639901899      
	c    -5.63752429501266     -4.35893568796202      5.99019119501899      
	c   -10.51661195001266     -2.70779963496203      4.46845868801899      
	c   -11.85769951601266      1.29185140703797      2.51393895101899      
	c   -10.06052265001266      4.85278424203798      0.63601082301899      
	c    -3.85463771801266      6.50610181003797     -2.19715025098101      
	c    -8.39400451701266      5.82405805703798     -1.23131255098101      
	c    -2.74647241801266      5.66115886203797      2.91644621201899      
	c    -5.18462718401266     -0.01617481796203      7.61700741701899      
	c    -3.01166388101266      4.31242040003797      5.27709801201899      
	c    -6.72076308501266     -2.23715638296202      7.13284837201899      
	c    -9.21357879501266     -1.39329493696203      6.35464675301899      
	c   -10.52588659201266      2.66247315103797      4.47312319401899      
	c    -9.39677333301266      4.85732829803797      3.28837512801899      
	c    -5.87588365101266      6.67985141403797     -0.44354595498101      
	c    -5.21251096301266      6.50101308603798      2.14845888501899      
	c    -6.72842612101266      2.20031923203797      7.13670428101899      
	c    -5.65252958901266      4.32780349903797      5.99774211201899      
	c    -9.21831733901266      1.34920534503797      6.35702986801899      
	c    -7.00933855601266      5.67032406803798      4.03246628401899      


==> anc/data/S30L/11.xyz <==
141

c     2.49364621303571     -1.26507337604286     -8.01170291899286      
c     2.53494542303571      3.03706102295714     -7.55092608699286      
c     0.02477005603571     -0.35889454204286     -8.49808667199286      
c     0.05354869903571      2.30023333295714     -8.22058254299286      
c     4.04428681803571      0.83289603095714     -7.41509645999286      
c    -2.11573637396429     -1.85802927104286     -8.28298728499286      
c    -2.10092614596429      3.70349470595714     -7.71726855099286      
c     3.06608970903571     -3.72160108204286     -7.30561998899286      
c     3.07658939303571      5.28935768095714     -6.32617824899286      
c     6.26821326903571      0.69226021095714     -6.03061446999286      
c     5.56358484603571      5.31242653695714     -5.15102943999286      
c     5.62633898903571     -3.98941004204286     -6.35593577299286      
c    -4.41782324296429      2.26387162595714     -8.00091368499286      
c    -4.44407934496429     -0.40506423204286     -8.08372697099286      
c    -1.53700404196429     -4.52897137904286     -8.04587631999286      
c    -1.55952568096429      6.21887195095714     -6.75240052099286      
c     0.90447205903571     -5.42157481904286     -7.43472763999286      
c     0.93946502103571      7.01369183995714     -6.24791085699286      
c     7.86723998603571     -7.21682937304286     -3.05992705999286      
c     8.17695885503571      6.87957646495714     -0.87034308099286      
c     7.10287412403571     -1.89617824104286     -5.59685648099286      
c     7.12276192903571      3.14179953595714     -5.12158150199286      
c     9.20092132203571     -5.17035087904286     -2.05507462799286      
c     9.78940939303571      4.79436330095714     -1.03635387799286      
c    -9.06440281896429      2.65966792195714     -5.90122638099286      
c    -9.06573962596429      0.03370789695714     -5.61629018699286      
c    -3.90049571896429     -8.49833916104286     -5.81749654899286      
c    -2.99798165296429      9.82913640695714     -3.22365466699286      
c    -1.55268726296429     -9.35801588404286     -4.96873549199286      
c    -0.51695791196429     10.71240455895714     -3.02158205699286      
c    -1.40553142396429    -10.85831181804286     -2.79478808099286      
c     0.29967127103571     11.91886111295714     -0.82032422999286      
c    -4.69305784496429     10.20032059195714     -1.23062255699286      
c    -6.09833858196429     -9.06350437004286     -4.46955469699286      
c   -10.47767909096429     -1.07462187304286     -3.67523318199286      
c   -10.43846263796429      4.19129639995714     -4.24721889199286      
c     7.32752921303571     -9.32811673204286     -1.56877778899286      
c     7.83453252603571      8.10420410695714      1.44578185200714      
c    10.05561041803571     -5.25818827604286      0.44358679800714      
c    11.01616859703571      3.87941580495714      1.11585305200714      
c     9.13736794003571      7.25267803095714      3.56957871400714      
c     8.23575530103571     -9.43151681704286      0.90256063600714      
c     9.60562828203571     -7.40872946504286      1.89974673400714      
c    10.70972307403571      5.13715611695714      3.41024663900714      
c   -11.90711145496429      0.44736131095714     -2.07136350399286      
c   -11.88564062296429      3.07290574895714     -2.35256864999286      
c    -3.90325112196429     11.48500150695714      0.92928630900714      
c    -5.94542140296429    -10.59438355904286     -2.32917436099286      
c    -3.60833747696429    -11.50612406904286     -1.50763769699286      
c    -1.41156360496429     12.32818394695714      1.14147829400714      
s     6.64325745903571      8.07422269995714     -3.58905797599286      
s     6.99237136403571     -7.04024089404286     -6.27432210399286      
s    -7.39590085496429     -1.95354080704286     -7.73644176599286      
s    -7.29206644096429      3.92030701295714     -8.42994172099286      
s     1.25642616703571     -8.66208331604286     -6.64998728799286      
s     1.48652448103571     10.26088851695714     -5.65059780699286      
s    -3.96198999496429     -6.74708410504286     -8.65900710599286      
s    -4.07136424196429      8.30704509995714     -6.00363116099286      
s     9.94667960303571     -2.50492192804286     -3.93558814199286      
s    10.27865444303571      3.46001030995714     -4.05651299499286      
h    11.05406920803571     -3.65047082204286      1.23542481000714      
h    12.21730669703571      2.22315567195714      0.96992597400714      
h     0.42705631903571    -11.48462475904286     -2.11847706099286      
h     2.24843480503571     12.54102130695714     -0.67201644799286      
h   -10.37365400996429      6.22956334395714     -4.46768460099286      
h   -10.43516566396429     -3.11004813804286     -3.42393767999286      
h    -7.90017396496429     -8.32784177004286     -5.11691506499286      
h    -6.60310010896429      9.46432731695714     -1.37059464099286      
h     6.54253926903571      9.69285451395714      1.57447733000714      
h     6.23778648203571    -10.87427686004286     -2.36189853199286      
h    10.28319586503571     -7.47986519804286      3.83489007900714      
h    11.67854768803571      4.44979508795714      5.08308223600714      
h     8.88285947903571      8.21042134195714      5.36594648000714      
h     7.85654633003571    -11.08434137104286      2.05765752000714      
h   -12.97789182496429      4.25115167095714     -1.07621749199286      
h   -13.00367353896429     -0.41720566104286     -0.56868284499286      
h    -7.65221580196429    -11.06114289704286     -1.29055315699286      
h    -5.22464978496429     11.77780574895714      2.47095687900714      
h    -0.79302114696429     13.28698349295714      2.84680945500714      
h    -3.49323675996429    -12.67444631904286      0.17471549500714      
	c    -1.90843828196429     -1.10953110804286     -2.47899974799286      
	c    -0.88477136596429      1.42760058195714     -2.27544955299286      
	c     0.04612128103571     -0.00823249904286     10.74299451000714      
	c    -0.97953121696429     -2.54664483404286     10.53648671300714      
	c     4.52442156103571     -4.12059109204286      2.55643729100714      
	c    -7.41840034796429      0.46504367595714      5.49662970200714      
	c     5.55675797403571     -1.58460992304286      2.76006019100714      
	c    -6.39219632896429      3.00368799895714      5.70316526800714      
	c    -5.11209762896429     -0.72442752304286      9.37251905700714      
	c     2.26151187903571     -2.83381173304286     -1.30672004299286      
	c    -4.12560296596429      1.71574058495714      9.57006614200714      
	c     3.24422088203571     -0.39553146104286     -1.10990678299286      
	c    -5.05687293096429      1.50426827995714     -0.75028583299286      
	c     3.19060957403571     -2.62219919904286      9.00704861000714      
	c    -4.77886269996429      3.61717241095714      7.70034273700714      
	c    -6.79161688896429     -1.36243107704286      7.29628380900714      
	c     4.92949969203571      0.24176815895714      0.96317032200714      
	c     2.91952566303571     -4.73956220104286      0.55825276600714      
	c    -1.34013477796429     -5.32235982904286     -0.56652506799286      
	c     2.33217717703571      3.75970865595714      0.16637803000714      
	c    -0.52266338596429      4.20841322495714      8.83151975900714      
	c    -4.19626540696429     -4.87917539704286      8.09319431000714      
	c     0.69040146003571     -6.27484846704286      1.01946631500714      
	c     4.36108736103571      2.80726793495714      1.75362315800714      
	c    -6.22589375296429     -3.93018290904286      6.50675513400714      
	c    -2.55139220696429      5.15668920895714      7.24285672000714      
	c    -2.82825852996429      3.04523303895714     -1.20596768599286      
	c    -4.48439693796429     -1.06461554604286     -1.53317710599286      
	c     0.96316570903571     -4.16213954004286      9.46276265500714      
	c     2.62385163603571     -0.05475505404286      9.79730972100714      
	c    -7.50632260496429     -0.19990886304286      2.83348901400714      
	c    -5.84709580096429      3.90735635495714      3.16668213500714      
	c     3.98062464903571     -5.02614280204286      5.08773501300714      
	c     5.64590271903571     -0.91883600004286      5.42219554100714      
	c     4.67006752003571     -3.04578194504286      6.86167131300714      
	c    -6.53929641896429      1.92739067895714      1.39184273400714      
	c     5.09876863903571      1.54974578595714      6.18227115500714      
	c     1.84250024003571     -6.51212373904286      5.52872259700714      
	c    -6.96068323196429     -2.66898377004286      2.07418997100714      
	c    -3.70069099596429      5.37956273295714      2.72999475400714      
	c    -3.50802676396429     -2.89784823004286      9.86460231600714      
	c    -0.36745739496429     -3.19727289804286     -2.00281823899286      
	c    -1.49554916996429      2.08099496695714     10.26954026700714      
	c     1.64172191103571      1.77679518595714     -1.60180314999286      
	c     2.50410927103571      5.06715275095714      5.38433806500714      
	c     0.55474372203571      5.98283742295714      3.85740478700714      
	c    -2.41479646196429     -7.10464826304286      4.39788603600714      
	c    -4.36337755996429     -6.18615544904286      2.87165740700714      
	c     0.30219372203571     -6.06768667804286      7.75848249900714      
	c     3.55867929703571      1.98971429495714      8.41326673500714      
	c    -2.16243256596429      4.94490660995714      0.49808223000714      
	c    -5.42071875696429     -3.10998175404286     -0.15580111399286      
	c    -3.81681028596429     -5.28189664104286      0.33763361300714      
	c     0.46811855603571      5.32001862895714      1.19180772600714      
	c    -2.32839900496429     -6.43328585304286      7.05950483200714      
	c     1.95424187803571      4.16357597695714      7.92022028000714      
	c    -2.02322924496429      6.02254236995714      4.80586108800714      
	c    -6.30664721496429     -4.56990029404286      3.94625723300714      
	c     0.16456495503571     -7.15438284404286      3.45149529900714      
	c     4.44484104303571      3.44750316695714      4.31132709900714      


==> anc/data/S30L/12.xyz <==
150

c     1.47196810602000     -1.86848036301333     -8.95518125898667      
c     2.29238429902000      2.36782832098667     -8.62296945498667      
c    -0.83269969698000     -0.55180432901333     -9.27896371698667      
c    -0.32736906898000      2.06501608298667     -9.07310178098667      
c     3.40238123002000     -0.06421551901333     -8.54018425198667      
c    -3.17627020998000     -1.65580103201333     -8.88876123398667      
c    -2.16060394298000      3.83039747598667     -8.44621260998667      
c     1.66818139202000     -4.37395809401333     -8.21335677698667      
c     3.32299130002000      4.51158891398667     -7.52354760698667      
c     5.67552382502000     -0.56730859801333     -7.33633321798667      
c     5.87616618502000      4.11964842398667     -6.57718596198667      
c     4.20841005702000     -5.06686529701333     -7.44264075098667      
c    -4.70735838298000      2.80673494098667     -8.51536936398667      
c    -5.19822112698000      0.18036241798667     -8.56507956098667      
c    -3.04528915898000     -4.38316549901333     -8.61798799098667      
c    -1.10696500798000      6.22523884098667     -7.59583483198667      
c    -0.75531553798000     -5.66891069601333     -8.12348814298667      
c     1.52749422802000      6.57851353598667     -7.31713207698667      
c     6.14157073502000     -8.60084303901333     -4.25356304198667      
c     9.17981129102000      5.21620447698667     -2.62548068398667      
c     6.07924720102000     -3.24966685201333     -6.86418049598667      
c     7.03389432402000      1.71109950798667     -6.62484463798667      
c     7.87357465802000     -6.79491204901333     -3.40651792898667      
c    10.41571201502000      2.90225688498667     -2.93064838898667      
c    -9.02992578998000      3.90881616298667     -5.99137512498667      
c    -9.48499553898000      1.31860859098667     -5.75331146998667      
c    -5.93242749898000     -7.79904374101333     -6.13828358498667      
c    -1.58120953098000     10.10491523098667     -4.07726456398667      
c    -3.71651612598000     -8.99435180101333     -5.34067377398667      
c     1.02091812302000     10.55498185998667     -4.11299880198667      
c    -3.70062764198000    -10.36040848701333     -3.07738833498667      
c     2.21332824702000     11.68536107598667     -2.04643808398667      
c    -3.01292208998000     10.82503071598667     -1.97555398198667      
c    -8.12151384798000     -7.91449617801333     -4.66836397398667      
c   -10.92615609698000      0.41517517898667     -3.72912131898667      
c    -9.96387224998000      5.60254648498667     -4.19426701598667      
c     5.40438253202000    -10.59068716201333     -2.68307755298667      
c     9.31933650602000      6.48714218398667     -0.31178830298667      
c     8.91781767402000     -7.01031330601333     -0.98780118098667      
c    11.75130533202000      1.82315755298667     -0.92496869498667      
c    10.73861357602000      5.46083546998667      1.65610149501333      
c     6.49678069202000    -10.82827150001333     -0.29615734398667      
c     8.25832244502000     -9.05164918901333      0.54144338001333      
c    11.93828923902000      3.13007764398667      1.35620050201333      
c   -11.93489824398000      2.11397082398667     -1.98782251598667      
c   -11.44523089398000      4.69811631498667     -2.21168724398667      
c    -1.83710742698000     12.03308398798667      0.04788370701333      
c    -8.10831238498000     -9.31789760201333     -2.43838713898667      
c    -5.90768906898000    -10.54598561201333     -1.65277143898667      
c     0.76837460902000     12.45596663098667      0.01729341501333      
s     7.55003503302000      6.65665610398667     -5.16761445298667      
s     5.02139031602000     -8.30932055401333     -7.38255203898667      
s    -8.34259491998000     -0.85195031301333     -8.03158399598667      
s    -7.29464587198000      4.92191588098667     -8.65764300198667      
s    -0.92465935598000     -8.88238092801333     -7.18698146498667      
s     2.68850977302000      9.68523151898667     -6.86828286098667      
s    -5.83235442798000     -6.18039005701333     -9.05502757798667      
s    -3.13866991298000      8.73573088398667     -6.70588780798667      
s     8.89895234202000     -4.30007297401333     -5.39007127698667      
s    10.30070969202000      1.47989545498667     -5.94713689698667      
h    10.23049319802000     -5.58269194601333     -0.31853914098667      
h    12.65382913402000     -0.00174400201333     -1.17541946498667      
h    -1.96399044798000    -11.24605416101333     -2.43842444198667      
h     4.24408718702000     11.97216151198667     -2.08303893798667      
h    -9.54590361898000      7.60246883198667     -4.37558664598667      
h   -11.23188956698000     -1.60285324801333     -3.52185806098667      
h    -9.80877081698000     -6.92614166401333     -5.28759878398667      
h    -5.02428054398000     10.42339876298667     -1.93061809898667      
h     8.31838214402000      8.26108966498667     -0.06677109198667      
h     4.01522628502000    -11.94421365301333     -3.35074950698667      
h     9.08169903702000     -9.22116714801333      2.41302596101333      
h    13.00207849002000      2.31491749098667      2.90982204801333      
h    10.85729929102000      6.45680509198667      3.44586710001333      
h     5.95634315202000    -12.39126577901333      0.91836192801333      
h   -12.19908944798000      6.01000642898667     -0.82572254498667      
h   -13.05961667598000      1.41179183598667     -0.42228647198667      
h    -9.81150102998000     -9.43506501401333     -1.30005183398667      
h    -2.95174001798000     12.59985991898667      1.67426548901333      
h     1.68035036802000     13.36225354198667      1.61639387001333      
h    -5.89347655398000    -11.60913835801333      0.10158530701333      
	c     4.99044559302000     -3.37229712501333      1.76004555101333      
	c    -0.76093402298000      6.38996006598667      2.38554806001333      
	c     5.39828100502000     -3.43830004601333      6.30132280301333      
	c    -0.36570287398000      6.33839278698667      6.92786104501333      
	c    -6.78320793198000     -0.97470058801333      7.39519450201333      
	c    -4.07408514198000     -5.56878194701333      7.10030126201333      
	c    -4.47143726198000     -5.50953226801333      2.55779284201333      
	c    -7.18220753098000     -0.91727599501333      2.85159196801333      
	c     3.60648662802000     -5.47859458701333      6.43113032301333      
	c    -3.00923441798000      5.74369227998667      7.15202611801333      
	c     3.20084428102000     -5.41346697901333      1.88968022101333      
	c    -3.40478532098000      5.79614542798667      2.60927694001333      
	c    -6.52786505698000      1.73173939298667      7.40756796301333      
	c    -1.98453245998000     -6.58509370401333      2.32748111001333      
	c    -6.92541000198000      1.79060777798667      2.86403293501333      
	c    -1.58931965698000     -6.64625433401333      6.86995924201333      
	c     4.11414538202000      4.27479173798667      1.93507734001333      
	c     5.48565013502000      1.93372044298667      1.78794546701333      
	c     5.89933192302000      1.88420878798667      6.32514697201333      
	c     4.52241640602000      4.22396044298667      6.47544271101333      
	c     4.49135543802000     -1.95679177301333     -0.52329136598667      
	c     0.10172828702000      5.48788539498667     -0.04501406898667      
	c     5.29607114202000     -2.07531329201333      8.66946427801333      
	c     0.90577896602000      5.37173869398667      9.14673308101333      
	c    -5.91027911198000      2.55033187698667      0.44252078301333      
	c    -5.10596473998000      2.43278455498667      9.63417943301333      
	c    -0.96458532898000     -5.83503755001333     -0.09462876798667      
	c    -0.16194477698000     -5.95435288601333      9.09627170801333      
	c    -6.32418387198000     -1.83233350101333      0.42215346701333      
	c    -5.51872979198000     -1.94830001401333      9.61428254301333      
	c    -4.99120412098000     -4.09577110101333      0.27627939101333      
	c    -4.18507489298000     -4.21032883701333      9.46929888801333      
	c    -3.37311392398000      4.40724347998667      9.50781559201333      
	c    -4.17854790098000      4.52522553398667      0.31567212801333      
	c     2.39517528502000     -5.37868801601333      8.87993303801333      
	c     1.59236930702000     -5.26505315201333     -0.31437002698667      
	c     3.31114861702000      4.33028000398667      8.92379003901333      
	c     4.73717363502000      0.65979942098667     -0.50825264298667      
	c     5.54249164702000      0.54380367698667      8.68109158601333      
	c     2.50607220202000      4.44923479898667     -0.26849867198667      
	c     2.39427771302000     -3.13207599901333     -1.83357372098667      
	c    -2.01513707498000      4.34616922998667     -1.35104733298667      
	c    -0.95383722498000      4.18942697198667     10.77038184901333      
	c     3.45139464602000     -3.28399703901333     10.29117127701333      
	c     3.95554043302000      2.06202011498667     10.31529712801333      
	c     2.89438838402000      2.21642683398667     -1.80112264698667      
	c    -1.76931419898000     -4.46018584901333     10.73203493201333      
	c    -2.83064790298000     -4.30728623901333     -1.38858337198667      
	c    -5.55087366198000      0.31257893898667     -1.09032284798667      
	c    -4.49181825598000      0.15864066698667     11.02789484401333      
	c     2.16200643402000      0.90509331998667     11.87223530801333      
	c     0.85682008802000      1.09486065098667     -3.04675248198667      
	c    -0.76253578698000     -2.42674605101333     12.08532458401333      
	c    -2.15330394498000     -0.06736938401333     12.23662615701333      
	c    -2.06843200298000     -2.23763558701333     -2.83724991898667      
	c    -3.45943441698000      0.12189090898667     -2.68965409398667      
	c    -0.34598948098000      1.99190306098667     12.10492014101333      
	c     1.90451766502000     -1.82609259901333     11.86011474801333      
	c    -1.65095965298000      2.18165286298667     -2.81674540598667      
	c     0.59949066602000     -1.63669469601333     -3.06298730398667      
	c    -6.84718088598000     -2.35569387401333      5.09405224301333      
	c    -5.43869097798000     -4.74203496701333      4.94049577101333      
	c     6.16716153502000      0.57690064898667      3.99632352401333      
	c     3.38414106402000      5.31098397698667      4.29930295301333      
	c     0.84706043402000      6.40855444398667      4.53378931001333      
	c     5.91043483902000     -2.18451267201333      3.98286743501333      
	c    -6.33031548798000      3.12074736698667      5.11859270501333      
	c    -0.40924547398000     -6.92113167201333      4.47424942501333      
	c    -4.50144530998000      5.20377764798667      4.98603431401333      
	c     2.28782661102000     -6.31282281501333      4.24574410401333      


==> anc/data/S30L/13.xyz <==
205

c    -1.03737932269415      1.04688776009122      6.34823602779024      
c     1.05893370300585      1.92152405839122      7.71051831659024      
c     2.23819398770585      4.20004573649122      7.15780222849024      
c     1.25879968470585      5.65296861409122      5.20972857909024      
c    -0.87870300199415      4.94836527999122      3.81718972499024      
c    -1.92756943469415      2.58897789239122      4.39316594249024      
o     2.47923184320585      7.95928300629122      4.59952686069024      
c     4.65165158800585      7.72211866179122      3.23178328199024      
n     6.75818460920585      6.99865620519122      4.38636640349024      
c     8.76794777890585      6.85196151929122      2.86497401309024      
c     8.68255677310585      7.41859103509122      0.30548588469024      
n     6.58267989950585      8.15326244669122     -0.88394449080976      
c     4.56772240760585      8.29255934179122      0.60020984679024      
c    11.24253790650585      6.98725263829122     -0.81383539800976      
n    12.73882718880585      6.16414338069122      1.22369806469024      
c    11.39479616170585      6.01710708469122      3.51944909439024      
c    15.34088990230585      5.24988592449122      0.92242213299024      
c    15.38646520240585      2.47205945599122      0.23392729449024      
c    15.68012722500585      0.62942459029122      2.10271700509024      
c    15.61419941590585     -1.92824788420878      1.47750166749024      
c    15.25787286570585     -2.68604853730878     -1.02751039120976      
c    14.97123144620585     -0.83982039110878     -2.90292126830976      
c    15.03203557870585      1.71503315849122     -2.27656166330976      
o    12.28545516150585      5.33621669929122      5.52041293199024      
o    11.97826895170585      7.23735938589122     -2.97426213000976      
o     2.31829172930585      9.03393626839122     -0.41213452430976      
c     1.05502572160585      7.21176490669122     -1.90442091130976      
c     1.89952041410585      6.77237269439122     -4.34592140370976      
c     0.60464729980585      5.00822125489122     -5.79532259440976      
c    -1.49355865539415      3.67579118939122     -4.87281750560976      
c    -2.26558867899415      4.21353649379122     -2.39973663510976      
c    -1.05103981589415      5.99311532699122     -0.86325537740976      
o     1.98014451740585      0.44416052619122      9.72197302719024      
c     4.25263980140585     -0.75333586640878      9.29248448019024      
n     6.35053180340585      0.50854263049122      9.52765769869024      
c     8.55600530610585     -0.76797736480878      9.06971776569024      
c     8.51289112180585     -3.37508628720878      8.35504836609024      
n     6.26675528570585     -4.64462158420878      8.14431039369024      
c     4.21250628390585     -3.37556143100878      8.60741427599024      
c    10.80311145040585     -4.64422986770878      7.84741069409024      
c    13.05826780320585     -3.35439910920878      8.07006724149024      
c    13.10118942300585     -0.77833020760878      8.77408439029024      
c    10.88821690940585      0.51194377769122      9.25905883429024      
o     1.90214592280585     -4.57106084020878      8.47597151169024      
c     0.92657915220585     -4.98532532910878      6.04144437429024      
c     2.03703550090585     -6.80498762690878      4.50779026169024      
c     1.00381617020585     -7.21022526510878      2.13224652609024      
c    -1.10554983669415     -5.88427879460878      1.23446922409024      
c    -2.08789178039415     -4.00945303120878      2.82672698549024      
c    -1.15721656609415     -3.54406523160878      5.26014106789024      
o     2.11044560260585     -9.05403508960878      0.53756478659024      
c     4.29593922980585     -8.32912902880878     -0.63192026340976      
n     6.42045094150585     -8.24870093010878      0.70830812309024      
c     8.44294324910585     -7.52706057080878     -0.60677975310976      
c     8.35773814220585     -6.91659471680878     -3.15785633490976      
n     6.25173619550585     -7.00445882130878     -4.53463815070976      
c     4.21404078220585     -7.71159751250878     -3.24811417630976      
c    11.08230922770585     -7.13029523960878      0.33156099779024      
n    12.43817930340585     -6.30347138730878     -1.80404508410976      
c    10.93282424880585     -6.09746020540878     -3.98491354440976      
c    15.07831426860585     -5.46305069740878     -1.69539509900976      
c    -2.16336724359415     -1.51157569890878      7.03652751479024      
c    -5.03972047019415     -1.51215377980878      7.62413747939024      
c    -6.99699623409415     -1.32218383970878      5.50255520729024      
c    -9.73556442639415     -1.27863213820878      6.47253593959024      
c    -2.14499892769415     -6.52582842640878     -1.37390615420976      
c    -5.03033869099415     -7.07706691610878     -1.56400702190976      
c    -6.93974950929415     -5.22870632000878     -0.41149096180976      
c    -9.66036202089415     -5.63106367990878     -1.33361553170976      
o    11.67592481960585     -5.37898211150878     -6.03540677360976      
o     1.95629252190585     -7.86592753360878     -4.49463985290976      
c     0.78444475530585     -5.51501303740878     -4.99896334710976      
c     1.60661526810585     -4.09656684840878     -7.04408005220976      
c     0.40601518170585     -1.80951888880878     -7.53241566570976      
c    -1.55386421519415     -0.88478902420878     -6.00621581500976      
c    -2.25881416459415     -2.37606931670878     -3.93732369830976      
c    -1.19725413319415     -4.74076579470878     -3.42511400070976      
o    11.97989173500585     -7.41312047630878      2.42419911249024      
o     1.18553244840585     -0.38039648170878     -9.63340120760976      
c     3.53034808840585      0.73681701669122     -9.39061098050976      
n     5.55984100050585     -0.57824251870878     -9.83527349690976      
c     7.83307597120585      0.62885651879122     -9.54373012280976      
c     7.92761158420585      3.21940763269122     -8.77347931330976      
n     5.74659630970585      4.54455082629122     -8.33876572210976      
c     3.62606923600585      3.33868543319122     -8.64644183720976      
c    10.28895901900585      4.41244963299122     -8.43389178040976      
c    12.47890658310585      3.06654755839122     -8.87334587520976      
c    12.38647522350585      0.50652767609122     -9.63126958730976      
c    10.10288513270585     -0.70948757430878     -9.95531549530976      
c    -2.71538919209415      1.69220964609122     -6.56799643030976      
c    -5.64592341379415      1.80644333689122     -6.77084262830976      
c    -7.33017930939415      0.59897643479122     -4.74548425510976      
c   -10.16038577209415      1.07118563079122     -5.19140082620976      
o     1.36358306380585      4.57453140879122     -8.29921486470976      
c    -1.90623485149415      6.72068669849122      1.79028949579024      
c    -4.76093927309415      7.40495969329122      1.97794511739024      
c    -6.76897799879415      5.33814410719122      2.28016646479024      
c    -9.48200336479415      6.34253963479122      2.02006796199024      
h     3.89339463800585      4.80336675579122      8.19844047219024      
h    10.87935778380585      2.50122292199122      9.74816170959024      
h    14.89795647390585      0.20257468259122      8.92277341009024      
h    14.82346752610585     -4.33005220440878      7.68938886089024      
h    10.73049062400585     -6.60442618940878      7.25737956379024      
h     3.67793151940585     -7.84976208970878      5.14141588119024      
h    -3.61593717779415     -2.84485086250878      2.13167409269024      
h     3.15012475320585     -4.73786309030878     -8.22469168430976      
h    -3.68362819699415     -1.65701722040878     -2.66193566690976      
h     9.99402273040585     -2.68660319970878    -10.48093097180976      
h    14.13541176920585     -0.52056524820878     -9.94578823790976      
h    14.29909799770585      3.98177059079122     -8.62252678960976      
h    10.32299307300585      6.36022602409122     -7.79896890610976      
h    -3.86720621079415      3.19641660729122     -1.63534787310976      
h     3.52700871710585      7.75734424589122     -5.09847440530976      
h    16.20604284740585      6.39881984619122     -0.55858624970976      
h    16.30151835010586      5.58605818669122      2.71732831419024      
h    15.91716818200585      1.20193289859122      4.05903831379024      
h    15.80120428560585     -3.35036507580878      2.94470384059024      
h    14.67836601170585     -1.41260664840878     -4.85220640490976      
h    14.77803536720585      3.13557897909122     -3.73477193100976      
h    15.89405916470585     -5.83464971380878     -3.55507843800976      
h    16.01830636530585     -6.62759605170878     -0.27459100060976      
h    -3.48030201529415      1.91026577489122      3.24982006559024      
h    -1.30965888649415     -1.95972819730878      8.85666425769024      
h    -1.26723403409415     -8.32924580700878     -1.84385999070976      
h    -2.05914079779415      2.16542490559122     -8.46310113750976      
h    -0.95027073599415      8.51168351749122      2.14430924979024      
h    -5.32960659289415      0.03811404589122      8.96830644459024      
h    -5.42225610029415     -3.26383320160878      8.67066513859024      
h    -5.17726035319415      8.53005857239122      0.28958834569024      
h    -4.96117507699415      8.68965097669122      3.59467351759024      
h    -6.14140254279415      3.81467084549122     -6.93836521920976      
h    -6.12792370429415      0.93833494529122     -8.58900540870976      
h    -5.43551198989415     -7.29160933520878     -3.58829232780976      
h    -5.33753607869415     -8.93982207160878     -0.71133029830976      
h    -6.68675180369415      0.36843850889122      4.34960617529024      
h    -6.79786858739415     -2.94945283850878      4.25062213699024      
h    -6.41355502889415     -3.27066219160878     -0.82169027950976      
h    -6.90953943449415     -5.42981480200878      1.64759321709024      
h    -6.84162612569415      1.31098731619122     -2.86078896420976      
h    -7.02080653579415     -1.44580225340878     -4.71218785690976      
h    -6.51233326769415      3.82178690539122      0.88788583269024      
h    -6.56288550229415      4.47099929149122      4.14648694099024      
c   -10.43151480229415      1.08722229069122      7.99631634269024      
h   -10.07888201729415     -2.96491943870878      7.63735519699024      
h   -10.99676593929415     -1.43709965830878      4.83441852009024      
h    -9.71811067809415     -5.47733603630878     -3.40461446990976      
h   -10.82136503959415     -4.07849706750878     -0.60035403120976      
c   -10.82415581369415     -8.15938107870878     -0.52915484960976      
h   -10.50448921949415      3.10828000699122     -5.40011900530976      
h   -11.18568507039415      0.47391253389122     -3.49260041110976      
c   -11.24053039349415     -0.31695782970878     -7.49496462620976      
c   -10.14988230269415      7.25783704139122     -0.64808616110976      
h    -9.78225025509415      7.88839840429122      3.37553700199024      
h   -10.78208120709415      4.82466515239122      2.56765796329024      
c   -13.23373172589415      1.20095220859122      8.75324445109024      
h    -9.27264219409415      1.17090416089122      9.71220388139024      
h    -9.95809765219415      2.77859110449122      6.88692425059024      
c   -12.94181109719415      7.99126613479122     -0.97274403480976      
h    -8.97094640279415      8.88985871839122     -1.13861865560976      
h    -9.67621215009415      5.76477985279122     -2.01138314360976      
c   -14.11718255579415     -0.02958466950878     -7.77720848040976      
h   -10.32414300949415      0.37909002229122     -9.21864634530976      
h   -10.76914004659415     -2.33636663890878     -7.35196233370976      
c   -13.62943128509415     -8.42019526540878     -1.23594237010976      
h    -9.76222445609415     -9.71658701530878     -1.39221455800976      
h   -10.61831998539415     -8.37506458130878      1.52833327659024      
h   -14.23587834489415    -10.36668969830878     -0.85849478080976      
c   -15.36782518999415     -6.59709167400878      0.19648687429024      
h   -13.84734175239415     -8.12775946430878     -3.28017091980976      
h   -13.50108867239415      2.75512901709122     10.09955744429024      
c   -15.03523381259415      1.57776696019122      6.51556964799024      
h   -13.73547798469415     -0.54103416310878      9.76520126759024      
h   -13.17575471919415      8.92548648879122     -2.80926135920976      
c   -14.77034279219415      5.74834143159122     -0.82235074310976      
h   -13.44700559719415      9.40043982699122      0.46584133019024      
h   -14.68961306349415     -0.81552673750878     -9.60848375560976      
c   -15.63307568769415     -1.33211547470878     -5.67945599460976      
h   -14.59824492159415      1.98949480139122     -7.83302012690976      
h   -17.00164122279415      1.68281910009122      7.15149962699024      
h   -14.60009407989415      3.33960926959122      5.51592190199024      
h   -14.90427913349415      0.02759794509122      5.15017989509024      
h   -16.72549617209415      6.36417036379122     -1.10644304700976      
h   -14.33063364979415      4.34388860229122     -2.27906221410976      
h   -14.67804259929415      4.80023319359122      1.01419069109024      
h   -17.66769395759415     -1.14755994220878     -6.00839786800976      
h   -15.18433337329415     -3.35302911470878     -5.59479672190976      
h   -15.23010423499415     -0.51981236260878     -3.81931748760976      
h   -17.35022674669415     -6.91157801080878     -0.30665752940976      
h   -15.18181731669415     -6.86132231680878      2.24369280309024      
h   -14.92754190579415     -4.62053328560878     -0.22772597450976      
	c     3.97940281600585      0.35506948999122     -1.19530840200976      
	c     6.19090151800585      0.16772540499122      2.63989889099024      
	c     8.71006308400585     -0.04201741500878      1.27188434699024      
	c     6.42201396100585      0.19166848899122     -2.70111425100976      
	n     8.32316372200585     -1.20602628500878     -1.22240111900976      
	o     4.40544145900585      1.59163540599122      1.18067482499024      
	h     9.99711346400585     -1.17398054800878     -2.17565549200976      
	h    10.01363654300585     -1.21173539100878      2.37185051099024      
	h     6.08982628800585     -0.82981160700878     -4.46890676400976      
	h     2.56464942600585      1.48043182799122     -2.18778153300976      
	h     6.40908551300585      1.18083206199122      4.42239846199024      
	h     7.04667910500585      2.12593564999122     -3.16482103800976      
	h     9.54362721300585      1.86173947599122      1.11313391999024      
	h     5.41899358000585     -1.72891113500878      3.00900389899024      
	h     3.21288341100585     -1.54823616100878     -0.84978298700976      


==> anc/data/S30L/14.xyz <==
204

c    -0.91146234089167      1.48014379499902      6.17950112390098      
c     1.20108279450833      2.43962856779902      7.46188923880098      
c     2.37267149680833      4.68247104779902      6.75800446390098      
c     1.37088314490833      6.01960202269902      4.73404013020098      
c    -0.77407085789167      5.21409543999902      3.40388023910098      
c    -1.81240518759167      2.89055240459902      4.13269058790098      
o     2.55798739160833      8.29870295819902      3.98605803240098      
c     4.73319622500833      7.99617660829902      2.61822547190098      
n     6.85567924030833      7.41352102609902      3.82898847130098      
c     8.86501616130833      7.15678637179902      2.32861568820098      
c     8.76412682240833      7.45544435549902     -0.27591995049902      
n     6.65687211820833      8.05084576279902     -1.51953967029902      
c     4.63804444380833      8.32291982729902     -0.04927796099902      
c    11.31330154370833      6.86498199189902     -1.35388440689902      
n    12.81912123110833      6.27969378149902      0.75298624580098      
c    11.48120708440833      6.35435498139902      3.04818334650098      
c    15.39847857380833      5.28403687209902      0.52727414070098      
c    15.39203993240833      2.46588659589902      0.03008809270098      
c    15.02246661610833      0.76576796429902      2.02198643880098      
c    14.93292446600833     -1.82019144800098      1.56575124900098      
c    15.20753142080833     -2.75793007840098     -0.89377263349902      
c    15.56941862790833     -1.06141372390098     -2.88366573059902      
c    15.66225837520833      1.53162338009902     -2.42374154749902      
o    12.35414800920833      5.83381087289902      5.10652505740098      
o    12.03208727900833      6.84413024009902     -3.53396498139902      
o     2.38616550120833      8.96360537269902     -1.12895656279902      
c     1.12001916740833      7.02419010499902     -2.46453180539902      
c     1.93744206440833      6.39298547359902     -4.87382818499902      
c     0.61756192630833      4.52885824689902     -6.16958294429902      
c    -1.47139257949167      3.27273651329902     -5.12708978559902      
c    -2.21500005469167      4.00197761659902     -2.69656872479902      
c    -0.98426379149167      5.89760364689902     -1.32031489059902      
o     2.13431885470833      1.09097529419902      9.55165657340098      
c     4.39041145640833     -0.16362207440098      9.19722718650098      
n     6.50316765090833      1.08851069499902      9.33267703200098      
c     8.69576950930833     -0.25013139260098      9.01488861190098      
c     8.62315943190833     -2.90849412550098      8.52616054020098      
n     6.36171058850833     -4.15973836100098      8.38777626870098      
c     4.31811998710833     -2.83307746460098      8.72637378720098      
c    10.90201826600833     -4.24921709690098      8.17242215260098      
c    13.17334248980833     -2.97833340210098      8.33083597780098      
c    13.24461419160833     -0.35093936460098      8.81229616200098      
c    11.04410794560833      1.00933325579902      9.13754321140098      
o     1.99679730350833     -4.01261081620098      8.68340610020098      
c     0.99757203560833     -4.59177834990098      6.28987107690098      
c     2.06760050200833     -6.53799815040098      4.88777472150098      
c     1.00051051940833     -7.11156086850098      2.56140818980098      
c    -1.10400615689167     -5.83449890820098      1.58662610360098      
c    -2.03906904059167     -3.82525131280098      3.03710627500098      
c    -1.07571222099167     -3.18558366490098      5.41858849030098      
o     2.07355211240833     -9.07865516230098      1.09527602230098      
c     4.25574183670833     -8.44858994270098     -0.13194243529902      
n     6.38090362290833     -8.29099099940098      1.18852038640098      
c     8.38914827140833     -7.60398131300098     -0.17383906079902      
c     8.28900023480833     -7.12409642840098     -2.75044140869902      
n     6.17741735010833     -7.32594320840098     -4.11704101259902      
c     4.15567867760833     -7.98453276630098     -2.78519540079902      
c    11.03297287070833     -7.16558450840098      0.73255837080098      
n    12.37365769640833     -6.41373500560098     -1.43840681209902      
c    10.86491625000833     -6.34387403910098     -3.62955359679902      
c    15.01705325960833     -5.56993716040098     -1.38703662419902      
c    -2.04520847299167     -1.01875117980098      7.05188454950098      
c    -4.91574557119167     -0.95883115340098      7.66569912320098      
c    -6.89216243069167     -0.85474999040098      5.55606116870098      
c    -9.62110878099167     -0.75973498640098      6.54923206370098      
c    -2.18705041869167     -6.66594634180098     -0.95086441529902      
c    -5.07962623549167     -7.20552096450098     -1.04631330499902      
c    -6.95157735129167     -5.25521946020098     -0.00412982399902      
c    -9.69027662689167     -5.68567348650098     -0.85825963379902      
o    11.60846035340833     -5.75962909540098     -5.71995342319902      
o     1.89286684560833     -8.23676177920098     -3.99812432809902      
c     0.70472794940833     -5.93356496080098     -4.67387732809902      
c     1.52246167360833     -4.66007789430098     -6.81380105479902      
c     0.33584061250833     -2.39953144100098     -7.44173379149902      
c    -1.60174845989167     -1.36099321730098     -5.96290585989902      
c    -2.31011091509167     -2.71602205550098     -3.80491423559902      
c    -1.26488760019167     -5.04908876880098     -3.14692908879902      
o    11.93334632140833     -7.37218599590098      2.83379554250098      
o     1.10756781800833     -1.11797551060098     -9.64232574539902      
c     3.46063186210833     -0.00504987070098     -9.49659888369902      
n     5.47963454980833     -1.36334014700098     -9.85502623079902      
c     7.76454371950833     -0.16168580450098     -9.63185768959902      
c     7.88313888850833      2.47073045099902     -9.02163144649902      
n     5.71315184360833      3.84270958399902     -8.69070896739902      
c     3.58242531120833      2.63966205159902     -8.92949244619902      
c    10.25430947510833      3.65277387899902     -8.71457688939902      
c    12.43200023750833      2.25194285809902     -9.02368458699902      
c    12.31641085440833     -0.34637330060098     -9.62937013739902      
c    10.02246409580833     -1.54904324420098     -9.92690022499902      
c    -2.73622499009167      1.19194644579902     -6.66970841859902      
c    -5.66789676739167      1.33036556099902     -6.84556256819902      
c    -7.34529616689167      0.29666992409902     -4.72012233339902      
c   -10.17330237999167      0.78200129899902     -5.16687295739902      
o     1.33399898320833      3.91579240559902     -8.64868885359902      
c    -1.81852146029167      6.84045270699902      1.26954987850098      
c    -4.66774889719167      7.55063060539902      1.43258465070098      
c    -6.67649961289167      5.52333668089902      1.92479898700098      
c    -9.39100940969167      6.51976567779902      1.64969513130098      
h     4.03413117990833      5.35223574569902      7.74738378600098      
h    11.05794958030833      3.03365958719902      9.45500594470098      
h    15.05557639170833      0.60975569299902      8.91244040400098      
h    14.93086034310833     -4.00545579120098      8.06839406280098      
h    10.80757946190833     -6.25225299600098      7.75324175040098      
h     3.70407611220833     -7.55211900810098      5.58005643090098      
h    -3.55553956449167     -2.69428836170098      2.26621586470098      
h     3.05443356310833     -5.38750429690098     -7.95864852939902      
h    -3.70818853839167     -1.89692967470098     -2.56134578959902      
h     9.89625390540833     -3.55348398470098    -10.32946554709902      
h    14.05424090680833     -1.41749205110098     -9.83776466899902      
h    14.25857481220833      3.15527404129902     -8.78110916169902      
h    10.30591035620833      5.63350454629902     -8.19312361499902      
h    -3.81292635029167      3.05519481629902     -1.83952491879902      
h     3.55412808460833      7.31568180779902     -5.72251363649902      
h    16.30581669530833      6.30475456539902     -1.01996737269902      
h    16.35057385260833      5.72524158069902      2.30502161880098      
h    14.77655806060833      1.47850013839902      3.93037288770098      
h    14.62445214700833     -3.12516469010098      3.11875136530098      
h    15.74396353460833     -1.77239756310098     -4.80142313759902      
h    15.90968796630833      2.84456776039902     -3.98149548549902      
h    15.83453116460833     -6.05756932460098     -3.21799040089902      
h    15.94876582000833     -6.65284097160098      0.10373184390098      
h    -3.37020429659167      2.13940540429902      3.04315176470098      
h    -1.17723469129167     -1.34480320760098      8.89118254410098      
h    -1.32907066469167     -8.50712941810098     -1.29391828879902      
h    -2.10190944669167      1.53424465349902     -8.60038998949902      
h    -0.85060095719167      8.64717535569902      1.47841223860098      
h    -5.17772409029167      0.66010250939902      8.93255968070098      
h    -5.30195129119167     -2.65170348010098      8.80368473580098      
h    -5.09777520969167      8.53527202409902     -0.33789662299902      
h    -4.84540369879167      8.96450157069902      2.94051281810098      
h    -6.14072828939167      3.32763429319902     -7.15333771609902      
h    -6.18220014089167      0.33915980839902     -8.59060222429902      
h    -5.52316935409167     -7.56766434310098     -3.04108014589902      
h    -5.38712641739167     -8.99517361520098     -0.04928588169902      
h    -6.58883517909167      0.78553424809902      4.33191850550098      
h    -6.71065982329167     -2.53251220920098      4.37050911390098      
h    -6.40826944449167     -3.33933151670098     -0.56328751139902      
h    -6.89345457479167     -5.30733108050098      2.06408430590098      
h    -6.82236102899167      1.13173993219902     -2.89610266439902      
h    -7.06786461169167     -1.74545389380098     -4.54550799219902      
h    -6.45352850819167      3.90960321899902      0.64016695640098      
h    -6.43517912919167      4.79332705209902      3.84511414030098      
c   -10.29387366579167      1.67248714539902      7.97584495610098      
h    -9.95954518759167     -2.39325742730098      7.78840657870098      
h   -10.89788513289167     -0.98315746950098      4.93108626560098      
h    -9.77412798459167     -5.68612425170098     -2.93404513659902      
h   -10.81948545199167     -4.06536825300098     -0.22913358089902      
c   -10.87821675219167     -8.12866033380098      0.14848148880098      
h   -10.48922098029167      2.80444396339902     -5.51579283919902      
h   -11.18721222139167      0.32234882829902     -3.41902946059902      
c   -11.30171379259167     -0.74778114650098     -7.35474743719902      
c   -10.10673094589167      7.26293206659902     -1.05934794189902      
h    -9.66120974479167      8.15141944289902      2.90721966260098      
h   -10.68440952239167      5.04566616549902      2.31925693990098      
c   -13.08723915389167      1.82784962309902      8.75747140270098      
h    -9.11633302589167      1.82715784919902      9.67405804440098      
h    -9.82804458459167      3.31236565389902      6.78850822000098      
c   -12.90498250559167      7.97377339099902     -1.38031749439902      
h    -8.93904790969167      8.86103098839902     -1.67322938899902      
h    -9.65511885599167      5.68639179149902     -2.33312988729902      
c   -14.17716225399167     -0.43697851140098     -7.62465641129902      
h   -10.39619577749167     -0.18839993380098     -9.13308871899902      
h   -10.85739040869167     -2.75897069150098     -7.07535657969902      
c   -13.69464266539167     -8.40258414420098     -0.50752696609902      
h    -9.84692883279167     -9.76181265730098     -0.60439640859902      
h   -10.65174356309167     -8.19010888120098      2.21425417040098      
h   -14.32302802139167    -10.30579650630098      0.02340191450098      
c   -15.39294553999167     -6.45117298340098      0.79863781750098      
h   -13.93123730419167     -8.26342406280098     -2.56583617799902      
h   -13.33596675629167      3.44341617899902     10.03327503570098      
c   -14.91279808219167      2.10570412489902      6.52488270290098      
h   -13.58131956179167      0.13597290329902      9.85458432840098      
h   -13.17154623829167      8.79316156269902     -3.26648494129902      
c   -14.72731429069167      5.74340561419902     -1.06148599169902      
h   -13.38764142569167      9.46858252479902     -0.02270647009902      
h   -14.78296548859167     -1.33632573340098     -9.39189418479902      
c   -15.68693042089167     -1.57108516110098     -5.42700496499902      
h   -14.62954498059167      1.58084245219902     -7.81237229329902      
h   -16.87063136839167      2.25670705889902      7.17774241550098      
h   -14.47797514699167      3.81247587259902      5.43363744770098      
h   -14.80894264589167      0.48849547419902      5.23712354430098      
h   -16.68809686589167      6.34063483219902     -1.34640284139902      
h   -14.31229795349167      4.25416803599902     -2.43891241729902      
h   -14.60045856289167      4.90752638429902      0.82676258830098      
h   -17.72231241479167     -1.37147232260098     -5.74222414649902      
h   -15.27221131589167     -3.58986273760098     -5.21490267699902      
h   -15.24478868289167     -0.64588272770098     -3.62955218999902      
h   -17.38468036569166     -6.77496622670098      0.34016102890098      
h   -15.18854069219167     -6.56121307240098      2.85815773430098      
h   -14.93089984989167     -4.51906525590098      0.22044996580098      
	c     7.50692778500833      0.49846163699902      2.36346489800098      
	c     8.62078804100833      0.33290276399902     -2.00597124699902      
	c     5.95819787700833     -0.05647425800098     -3.01401355899902      
	c     4.67770150800833      0.14224075499902      2.00197626500098      
	s     3.96939402000833     -1.75974743100098     -0.77643697099902      
	o     8.64833882800833      1.79137475699902      0.27536560700098      
	h     3.86277564000833     -0.88265373600098      3.59788084900098      
	h     6.00096551400833     -1.22493619500098     -4.71658316199902      
	h     5.08432889200833      1.76184989999902     -3.46516245299902      
	h     3.72100413600833      1.96827377999902      1.84572994700098      
	h     8.44060540400833     -1.33869743000098      2.63880989500098      
	h     9.54137451500833     -1.49520973700098     -1.65532081199902      
	h     9.75438188600833      1.40172678699902     -3.36242583099902      
	h     7.87100102200833      1.69123866199902      4.01077685200098      


==> anc/data/S30L/15.xyz <==
69

c     0.99983097823446      2.27022842492609      4.28976171616408  
c     2.48710807036607      0.09584961370551      4.39163541930099  
c     1.17615422990932     -2.19117404904681      4.48559973502162  
c    -1.45226928819989     -2.39010747388276      4.46730795951921  
c    -2.78628344455592     -0.12300939307452      4.35759328647374  
c    -1.63793068270465      2.25055547523676      4.23535275361588  
c    -3.11407188083441      4.62659342425365      4.11977595622037  
c    -3.08840783869336      6.26697104216765      6.18672876932053  
c    -4.41646637859473      8.53991404562776      6.18264080553092  
c    -5.82011738537552      9.20888475760512      4.06146507221746  
c    -5.87524501182818      7.60273202219250      1.97368050496712  
c    -4.53661592428190      5.33855564418116      1.98829001642923  
c    -2.75030830033916     -4.87040524732123      4.67298263867702  
c    -3.55171108776405     -6.25271537262555      2.55143576049680  
c    -4.75463167926606     -8.56476524732101      2.89864097804936  
c    -5.17724157956097     -9.54052767635622      5.30850748895290  
c    -4.38623897668069     -8.18377154801137      7.41816738480569  
c    -3.18404773585737     -5.86848175878136      7.07458721530029  
c     5.28649566940818      0.19888668092030      4.47054318295454  
c     6.75361330756492      0.96847579353776      2.39078995850118  
c     9.37121131079833      1.02923140009361      2.61221743135303  
c    10.57622704967633      0.33338672697165      4.84870459422837  
c     9.13917161313176     -0.44205910144377      6.91024675081588  
c     6.51753572339159     -0.50056906172782      6.69710277446843  
f     2.17055652834728      4.53148357540747      4.24585004854767  
f    -5.33166529398782     -0.22509560558636      4.40915431338690  
f     2.53078935333692     -4.34374056399819      4.59245764074999  
f    -1.77099150887584      5.65992825713456      8.27334732380838  
f    -4.36022207433821     10.06979857987681      8.19775174419743  
f    -7.10409534348095     11.39032406855929      4.03085675187112  
f    -7.23620930971162      8.31980688899276     -0.04731399014322  
f    -5.55104975999402     -9.94758327531467      0.91227971597982  
f    -6.33821694443303    -11.77446441389798      5.60951590462727  
f    -4.78461973805354     -9.10390981426128      9.74574966675480  
f    -2.43885162787905     -4.58425191454072      9.14502183889878  
f    10.84072745210324      1.74962521873988      0.65825925049328  
f    13.10484608869716      0.39960172594728      5.02748196121859  
f    10.27660789671337     -1.11001676558430      9.07483649403330  
f     5.16825873966067     -1.23490832257162      8.72936779751719  
i    -4.64886567550290      3.05669374440473     -1.24295189968124  
i    -2.98668179714238     -4.93812541701359     -1.21244390308461  
i     5.10080244771958      1.97086225684866     -1.14747160258901  
	n     3.32504863361493      3.53778945038630     -5.88195487650377  
	c     5.31113175268266      2.71334240748244     -7.63579179758651  
	c     3.28614670293650      6.30798210486282     -5.69960577776964  
	c     0.81458646170584      2.57125423131037     -6.60132363624804  
	h     5.41722187269515      0.65317738601985     -7.66922896016408  
	h     4.95804471029596      3.40575991380678     -9.57173914037315  
	h     7.12955213418592      3.44209590550608     -6.98263473930387  
	h     1.87201027473965      6.87726282450890     -4.30604713114561  
	h     5.14008849231465      6.97231737295301     -5.07616450288017  
	h     2.83153003183134      7.20013373466485     -7.52906246129566  
	c     0.48896952619269     -0.25633627439014     -6.10784758471022  
	h    -0.57917337952038      3.61545875417556     -5.48431276465347  
	h     0.43811969517310      2.99824916147204     -8.61368356967673  
	c    -2.05549796047461     -1.15671996202517     -7.12882732111793  
	h     2.02220717533034     -1.31170110218155     -7.00935219425996  
	h     0.59750572496181     -0.62164878403636     -4.07356775547480  
	n    -2.68152853825726     -3.77552331997595     -6.43226601239750  
	h    -3.57121007234001      0.04075393113095     -6.37395579559243  
	h    -2.09912193385252     -0.93656317665526     -9.20897350361882  
	c    -5.25288824400234     -4.39542433564734     -7.27486292300896  
	c    -0.86146093246680     -5.61042528358141     -7.44374141664252  
	h    -5.73228255127072     -6.30458080602069     -6.64998977770651  
	h    -6.58817107582802     -3.06771482339591     -6.42407349458879  
	h    -5.43249559924659     -4.29629914880625     -9.35048576518321  
	h    -1.46669079324590     -7.50977585983105     -6.90544491254993  
	h    -0.73504392558507     -5.50754309815083     -9.52417590339207  
	h     1.00652162630657     -5.27402854855167     -6.63639349212701  


==> anc/data/S30L/16.xyz <==
74

c     1.29102895881063      2.23612775070273      5.35940406463791  
c     2.68444732289975      0.00000000000000      5.34775669314440  
c     1.29102895881063     -2.23612775070273      5.35940406463791  
c    -1.34222366144986     -2.32479957675229      5.34775669314440  
c    -2.58205791762122      0.00000000000000      5.35940406463791  
c    -1.34222366144986      2.32479957675229      5.34775669314440  
c    -2.74209097783681      4.74944089258957      5.17369627611944  
c    -3.47165960892854      6.01309082924890      7.36565770610300  
c    -4.78742224697188      8.29205856904080      7.27396970152668  
c    -5.38971831412021      9.33526595854065      4.93546262704974  
c    -4.67190964340649      8.09198487075101      2.72597714829391  
c    -3.35880377039535      5.81761878297872      2.81855316494871  
c    -2.74209097783681     -4.74944089258957      5.17369627611944  
c    -3.35880377039535     -5.81761878297872      2.81855316494871  
c    -4.67190964340649     -8.09198487075101      2.72597714829391  
c    -5.38971831412021     -9.33526595854065      4.93546262704974  
c    -4.78742224697188     -8.29205856904080      7.27396970152668  
c    -3.47165960892854     -6.01309082924890      7.36565770610300  
c     5.48418195567356      0.00000000000000      5.17369627611944  
c     6.71760754079077      0.00000000000000      2.81855316494871  
c     9.34381928681297      0.00000000000000      2.72597714829391  
c    10.77943662824040      0.00000000000000      4.93546262704974  
c     9.57484449394371      0.00000000000000      7.27396970152668  
c     6.94331921785707      0.00000000000000      7.36565770610300  
f     2.56458095523208      4.44198451458554      5.30703898145190  
f    -5.12916191046421      0.00000000000000      5.30703898145190  
f     2.56458095523208     -4.44198451458554      5.30703898145190  
f    -2.90994878887933      5.04017914976248      9.65013892894497  
f    -5.47160393272196      9.47709601036816      9.40663767674625  
f    -6.65606661796830     11.52864556088424      4.82298141772833  
f    -5.29334332702463      9.16833958431229      0.50315810998850  
f    -5.29334332702463     -9.16833958431229      0.50315810998850  
f    -6.65606661796830    -11.52864556088424      4.82298141772833  
f    -5.47160393272196     -9.47709601036816      9.40663767674625  
f    -2.90994878887933     -5.04017914976248      9.65013892894497  
f    10.58668665404922      0.00000000000000      0.50315810998850  
f    13.31213323593662      0.00000000000000      4.82298141772833  
f    10.94320786544399      0.00000000000000      9.40663767674625  
f     5.81989757775861      0.00000000000000      9.65013892894497  
i    -2.31430977090290      4.00850210765689     -0.59311698447056  
i    -2.31430977090290     -4.00850210765689     -0.59311698447056  
i     4.62861954180577      0.00000000000000     -0.59311698447056  
	c     3.99736086887915     -2.26207693110538     -6.71003915394914  
	h     5.92734477325828     -2.13882400077683     -5.97866723366867  
	h     4.10220135205029     -2.23748545903570     -8.79875308844049  
	c     2.68582354994429     -4.65198284866851     -5.81886616036049  
	h     3.64577575616563     -6.31466884268170     -6.59083898837275  
	h     2.75180701657623     -4.76626956533455     -3.75428210826885  
	c    -0.03966434678758     -4.59285452609586     -6.71003915394914  
	h    -0.11338142790194     -4.67135331183229     -8.79875308844049  
	h    -1.11139646773257     -6.20264315101900     -5.97866723366867  
	c    -3.95769652209157     -2.33077759499049     -6.71003915394914  
	h    -4.81594830552575     -4.06381915024220     -5.97866723366867  
	h    -3.98881992414834     -2.43386785279658     -8.79875308844049  
	c    -5.37164709988858      0.00000000000000     -5.81886616036049  
	h    -5.50361403315244      0.00000000000000     -3.75428210826885  
	h    -7.29155151233126      0.00000000000000     -6.59083898837275  
	c    -3.95769652209157      2.33077759499049     -6.71003915394914  
	h    -3.98881992414834      2.43386785279658     -8.79875308844049  
	h    -4.81594830552575      4.06381915024220     -5.97866723366867  
	c    -0.03966434678758      4.59285452609586     -6.71003915394914  
	h    -1.11139646773257      6.20264315101900     -5.97866723366867  
	h    -0.11338142790194      4.67135331183229     -8.79875308844049  
	c     2.68582354994429      4.65198284866851     -5.81886616036049  
	h     3.64577575616563      6.31466884268170     -6.59083898837275  
	h     2.75180701657623      4.76626956533455     -3.75428210826885  
	c     3.99736086887915      2.26207693110538     -6.71003915394914  
	h     4.10220135205029      2.23748545903570     -8.79875308844049  
	h     5.92734477325828      2.13882400077683     -5.97866723366867  
	c     0.00000000000000      0.00000000000000     -6.67566965848276  
	h     0.00000000000000      0.00000000000000     -8.80405437911133  
	n     2.63800736635532      0.00000000000000     -5.79850129056324  
	n    -1.31900368317767     -2.28458139463419     -5.79850129056324  
	n    -1.31900368317767      2.28458139463419     -5.79850129056324  


==> anc/data/S30L/17.xyz <==
144

c     5.15646713599306      3.55641122400000    -13.99529726600000      
c     5.39945019899306      1.43999345600000    -15.54136532900000      
c     4.90799877099306     -0.94331596700000    -14.53847173500000      
c     4.23781840299306     -1.12193070700000    -11.99113751300000      
n     4.05169092999306      0.90290133400000    -10.47823678400000      
c     4.46957250999306      3.19659843700000    -11.47196723800000      
c     3.58357930899306     -3.67470139900000    -10.89464246300000      
o     3.38404816599306     -5.55631250700000    -12.24908876500000      
c     4.05627373699306      5.47140671400000     -9.80113526100000      
o     4.13016380499305      7.63298851200000    -10.65904370800000      
n     3.22438498299306     -3.63390859400000     -8.35029865300000      
c     2.30430158099306     -5.66524119200000     -6.85060945500000      
c    -0.13526865600694     -6.62954585200000     -7.23863708700000      
c    -1.04805734800694     -8.45604985100000     -5.55421318300000      
c     0.37339320299306     -9.32615730300000     -3.50726326400000      
c     2.81663809999306     -8.35069363500000     -3.20934483200000      
c     3.81650587199306     -6.54915142800000     -4.85336029400000      
c    -0.70132605200694    -11.20575728500000     -1.55874366500000      
c    -3.09805796900694    -12.54697541900000     -2.56889594300000      
c    -4.11457888100694    -14.54475836300000     -0.73267205600000      
c    -2.12167913000694    -16.57009344400000     -0.17903991800000      
c     0.31488466699306    -15.34572939100000      0.79239133900000      
c     1.27172650999306    -13.31531073100000     -1.04147458500000      
h    -1.71387886700694    -17.62372298300000     -1.92262034300000      
h    -2.84313238400694    -17.93707698900000      1.20017457400000      
c    -1.30505520400694     -9.65328477500000      0.83367815600000      
c    -3.59925676800694     -8.35434285400000      1.06225768300000      
c    -4.16376990500694     -6.84646779500000      3.15590565500000      
c    -2.33526217200694     -6.58151281900000      5.07092309200000      
c    -0.00621280900694     -7.85093307300000      4.90456226900000      
c     0.44638909799306     -9.37374629400000      2.79118310200000      
c    -6.67290684400694     -5.51480956900000      3.36626043700000      
n    -2.82391016600694     -4.87496688500000      7.08551974900000      
c    -2.86383266000694     -5.49167466500000      9.58404671700000      
o    -2.69045345100694     -7.65369655600000     10.42572706100000      
c     1.98795005899306     -7.55206153300000      6.90785621300000      
c    -1.77642664800694     -5.68806546800000     -9.36108792100000      
c     6.44557368799305     -5.51941925400000     -4.47840232900000      
c    -3.09777575600694     -3.23771822800000     11.31492922800000      
n    -2.94260065300694     -0.92925234500000     10.28098961600000      
c    -2.97173839900694      1.08644741300000     11.81696235800000      
c    -3.22337172800694      0.88128850900000     14.43699295000000      
c    -3.44416322300694     -1.52029490000000     15.49101342500000      
c    -3.35583458400694     -3.62550097800000     13.91326747600000      
c    -2.58987202500694      3.66093796800000     10.64742561200000      
o    -2.25740706700694      5.54957071800000     11.96560196300000      
n     3.56544742699306      4.87303781200000     -7.34712691300000      
c     2.78439475699306      6.59977591800000     -5.44453906200000      
c     0.51325605199306      7.95118127000000     -5.69292565700000      
c    -0.27047496700694      9.48152316700000     -3.67940314200000      
c     1.09870366499306      9.67699403600000     -1.43225789400000      
c     3.35611711299306      8.30251074700000     -1.25209784300000      
c     4.24644684899306      6.79418101000000     -3.22601332800000      
c     0.18615519099306     11.27906193900000      0.82227823800000      
c    -2.03698559500694     13.02445970000000      0.07191131900000      
c    -2.86126802000694     14.76244978500000      2.23905969400000      
c    -0.67047711400694     16.43340056700000      3.12951669400000      
c     1.61314580999306     14.80698659900000      3.85273696800000      
c     2.37082474399306     13.04260524300000      1.68192399500000      
h    -0.13262492700694     17.72970054100000      1.59738503400000      
h    -1.26037849000694     17.60400898200000      4.73354588400000      
c    -0.60559342500694      9.40653844900000      2.90960745200000      
c    -3.03449401700694      8.35808316100000      2.94256034100000      
c    -3.75165894700694      6.52634822600000      4.70041886200000      
c    -1.96166033500694      5.68831460700000      6.47286843900000      
c     0.48158070999306      6.72451353300000      6.53116224300000      
c     1.10034235799306      8.57548516400000      4.74732556600000      
c    -6.37834298800694      5.42640116200000      4.67817221100000      
n    -2.60986268500694      3.63310441700000      8.07734382700000      
c     2.42467715799306      5.83635654700000      8.40732074900000      
c    -1.09198150700694      7.73173561400000     -8.02847574400000      
c     6.71098507199306      5.38303171200000     -2.99648423100000      
h    -3.08685578700694     -3.01346415800000      6.62225628600000      
h     3.50605529699306     -1.94939029400000     -7.44494974500000      
h    -5.01502322100694     -8.50510760300000     -0.41509152300000      
h     2.25463660499306    -10.33822741400000      2.69137279100000      
h    -2.94609827300694     -9.16724684700000     -5.86597229700000      
h     3.98380538799306     -8.97634933500000     -1.63983092100000      
h    -7.61526918900694     -6.01767518000000      5.13960951400000      
h    -7.90415068600695     -6.03516919500000      1.79127988100000      
h    -6.43581027400694     -3.45722646200000      3.36891532700000      
h     2.20499927699306     -5.56354012300000      7.44411087600000      
h     3.80737637599306     -8.26147689700000      6.23317724000000      
h     1.45494288899306     -8.58374956300000      8.62115727200000      
h     6.40142500299306     -3.49522611600000     -4.03517604200000      
h     7.40381403499306     -6.51054881700000     -2.93920619600000      
h     7.57030211899306     -5.73209552700000     -6.20310284200000      
h    -1.74314201100694     -3.61935894500000     -9.46067357800000      
h    -3.73006887500694     -6.30851434700000     -9.10124827200000      
h    -1.08336854600694     -6.38913993200000    -11.18115903200000      
h    -4.58949743000694    -11.18149237900000     -2.99911211200000      
h    -2.59791447700694    -13.45187757100000     -4.36802650000000      
h    -4.67709279100694    -13.62632545400000      1.04074652500000      
h    -5.82035823100694    -15.40694136200000     -1.53278397500000      
h    -0.04224422200694    -14.49279299400000      2.64863243900000      
h     1.78944205999306    -16.77697463400000      1.05989889100000      
h     1.71623944299306    -14.18635277000000     -2.87113507900000      
h     3.04616685499306    -12.51480306400000     -0.34655620300000      
h    -3.45747141500694     -5.54622310000000     14.62036991400000      
h    -3.65332448200694     -1.75015158600000     17.51996121700000      
h     5.00601986099306     -2.65860070100000    -15.65559278600000      
h     5.93831529299305      1.64816650700000    -17.51099334800000      
h    -2.98826347500694      1.94573180700000      7.21414007500000      
h     3.64837379999306      3.00274674200000     -6.85270852900000      
h    -4.42880640600694      8.95488302200000      1.55967166300000      
h     2.99997043099306      9.34910840000000      4.80793327800000      
h    -2.03233494900694     10.50693259100000     -3.90071547400000      
h     4.46876084399306      8.38931724600000      0.47136309400000      
h    -6.33867707800694      3.41000156100000      4.20331894200000      
h    -7.56573304900694      6.40574061400000      3.29932119000000      
h    -7.25881604900694      5.59052358700000      6.54439744900000      
h     2.46394350599306      3.76794997500000      8.51064169500000      
h     4.30555655899306      6.50958060300000      7.87960799200000      
h     1.97035508399306      6.52490953800000     10.30565804800000      
h     6.42100870399306      3.33462544100000     -3.09070662800000      
h     7.64209614999306      5.83672104400000     -1.20906472400000      
h     7.98128743899306      5.88513851200000     -4.55222934000000      
h    -1.27434537200694      5.75465171000000     -8.61710037000000      
h    -2.97922522900694      8.50058615200000     -7.68761188400000      
h    -0.22208444600694      8.75224835700000     -9.60522968700000      
h    -3.65566370700694     11.92249601200000     -0.59408095900000      
h    -1.41489800100694     14.17978079300000     -1.53592019300000      
h    -3.54087444200694     13.61037184600000      3.82461810600000      
h    -4.45406711200694     15.93101257900000      1.61415435800000      
h     1.14769774499306     13.68078500900000      5.53059292500000      
h     3.22612134499306     16.00603417200000      4.35758852200000      
h     2.92308827599306     14.16980651700000      0.03000092800000      
h     4.04155314799306     11.94316251500000      2.20560489100000      
h    -3.21705117100694      2.59160581400000     15.56593159600000      
h     5.45605707299306      5.46651762700000    -14.67436091000000      
	c    -0.98135931600694      2.39897047500000      0.85754602800000      
	c     0.71446459099306     -2.37371888500000     -1.39700457000000      
	n    -0.78504474600694     -2.22088647900000      0.90373723300000      
	n     0.64628342499306      2.24959336200000     -1.35484880900000      
	c     1.52645023499306      0.14744776900000     -2.46505869800000      
	c    -1.64082459300694     -0.12025376400000      2.03432595700000      
	o     2.97373358599306      0.20162942300000     -4.31233669100000      
	o    -2.95695121600694     -0.17531934100000      3.97856573800000      
	h     1.26802495699306      3.92141529200000     -2.09556770800000      
	h    -1.30107264000694     -3.89119703400000      1.72399102000000      
	h    -2.75928855400694      3.34035179800000      0.36890570400000      
	h    -0.32901971900694     -3.39090870400000     -2.87093058000000      
	h    -0.08075015000694      3.56548014500000      2.31083132300000      
	h     2.42521866499306     -3.47385114200000     -1.03428251000000      


==> anc/data/S30L/18.xyz <==
142

c     5.14667671297183      3.54004493000000    -14.14371523600704      
c     5.32102048997183      1.40053156000000    -15.66646164800704      
c     4.82182133597183     -0.96133673800000    -14.61941066300704      
c     4.21504164297183     -1.09832343100000    -12.05418066500704      
n     4.09211795697183      0.95005586100000    -10.56414608900704      
c     4.51448159097183      3.22639039700000    -11.60111800600704      
c     3.54900230297183     -3.63323360200000    -10.91837712200704      
o     3.27285013997183     -5.51884397000000    -12.25164808100704      
c     4.16005417797183      5.53915231900000     -9.96045643200704      
o     4.30924050997183      7.68546303300000    -10.84363884200704      
n     3.26706030497183     -3.57192576500000     -8.36156350300704      
c     2.32117110497183     -5.56063225700000     -6.81748226200704      
c    -0.14334891802817     -6.47149549500000     -7.15713417200704      
c    -1.05164951302817     -8.29518067700000     -5.46988694600704      
c     0.38779124497183     -9.20167881600000     -3.45427490500704      
c     2.84845142297183     -8.26092912900000     -3.18798793400704      
c     3.85292431797183     -6.47861107700000     -4.85080876800704      
c    -0.68067291702817    -11.09730478500000     -1.51853186200704      
c    -3.08615532302817    -12.41857579100000     -2.53967791400704      
c    -4.08792816102817    -14.45672949400000     -0.74238535500704      
c    -2.09644377202817    -16.50435215500000     -0.27619939900704      
c     0.34406574997183    -15.31263664400000      0.72231294299296      
c     1.29420469797183    -13.21335614400000     -1.03861211600704      
h    -1.70348695502817    -17.49555832800000     -2.05947915000704      
h    -2.80715692202817    -17.91931233600000      1.05950083799296      
c    -1.29897108902817     -9.58109292900000      0.89325367399296      
c    -3.50692637202817     -8.12894147700000      1.02626808299296      
c    -4.11820523302817     -6.68467072200000      3.14402014699296      
c    -2.42396687202817     -6.64110091900000      5.19279945199296      
c    -0.18030695402817     -8.05783612300000      5.12716797199296      
c     0.32323751197183     -9.51093798300000      2.97317135599296      
c    -6.55715380502817     -5.21835718400000      3.25568895399296      
n    -2.92701553802817     -4.95668959500000      7.22369686499296      
c    -3.07391163002817     -5.55636064500000      9.72261588499296      
o    -3.04897187802817     -7.71284101900000     10.59205749099296      
c     1.69319054297183     -7.98224372000000      7.26418237499296      
c    -1.80964091002817     -5.49144120000000     -9.24177711900704      
c     6.52260753397183     -5.52903661100000     -4.54960947800704      
c    -3.21949055102817     -3.26708541500000     11.42436399199296      
n    -2.99927210402817     -0.97449915200000     10.36245380499296      
c    -2.93806736802817      1.05827357000000     11.87757776499296      
c    -3.15327443102817      0.88801779400000     14.50276166499296      
c    -3.44634315702817     -1.49225326500000     15.58515614399296      
c    -3.45950125002817     -3.61493529800000     14.02926222799296      
c    -2.49671898202817      3.61284851700000     10.68108222499296      
o    -2.04020069202817      5.49110585800000     11.97382575799296      
n     3.62625389297183      4.96731161200000     -7.51061315600704      
c     2.82974022297183      6.66669126200000     -5.58702523400704      
c     0.60013873597183      8.07539155200000     -5.86054626800704      
c    -0.22693463102817      9.53210180300000     -3.80678685700704      
c     1.06511470597183      9.59870987200000     -1.50816208200704      
c     3.28482289997183      8.16850710200000     -1.31126205000704      
c     4.21078254197183      6.72851607900000     -3.31319925100704      
c     0.13722007197183     11.16050955600000      0.76964765099296      
c    -2.09575883302817     12.90367228100000      0.04497223799296      
c    -2.92573797002817     14.61041077700000      2.23514863999296      
c    -0.74149873002817     16.27987160800000      3.14450988599296      
c     1.55690398297183     14.65955725700000      3.83573262499296      
c     2.31581892497183     12.92999106200000      1.63823008599296      
h    -0.21813955502817     17.60246383500000      1.63134839099296      
h    -1.33323427902817     17.42192668500000      4.76821141299296      
c    -0.63428757802817      9.27734866900000      2.85341072299296      
c    -3.08513598202817      8.28442856600000      2.95968561699296      
c    -3.78870474602817      6.46715487400000      4.73861106299296      
c    -1.96398152102817      5.58478836500000      6.45263702099296      
c     0.50616941197183      6.55121187000000      6.42503997099296      
c     1.10676604097183      8.39701674100000      4.63198475699296      
c    -6.44613121002817      5.44266823900000      4.81124397199296      
n    -2.62529818802817      3.57596021300000      8.11158117899296      
c     2.48929042697183      5.60872029400000      8.23089049299296      
c    -0.92431659202817      7.99111982700000     -8.25944143800704      
c     6.65304178097183      5.28449017000000     -3.06803084900704      
h    -3.08130893302817     -3.08174123400000      6.78854304699296      
h     3.63614623197183     -1.88472426700000     -7.50479014200704      
h    -4.81277131702817     -8.10915410500000     -0.55712643800704      
h     2.06901725997183    -10.58806673000000      2.95011137999296      
h    -2.96530127202817     -8.97377949500000     -5.75306626400704      
h     4.03132172997183     -8.91329736700000     -1.64044259700704      
h    -7.63610730302817     -5.72795034200000      4.94785824299296      
h    -7.71529580402817     -5.60981214900000      1.59072251799296      
h    -6.22070448502817     -3.17742241200000      3.35010157999296      
h     2.01804653797183     -6.03702028800000      7.89743390299296      
h     3.49851184097183     -8.79534585500000      6.67335956799296      
h     0.98065978297183     -9.03289878400000      8.89871062499296      
h     7.47678573897183     -6.51096465600000     -3.00233587100704      
h     6.56951088597183     -3.49352637300000     -4.15857144600704      
h     7.60546060397183     -5.82802851600000     -6.28783103600704      
h    -1.18973838002817     -6.22387674900000    -11.07543608400704      
h    -3.77341221502817     -6.04959887500000     -8.92485402800704      
h    -1.71792125402817     -3.42586625900000     -9.35485430100704      
h    -4.58022496902817    -11.04153291500000     -2.91607395100704      
h    -2.60587012602817    -13.28171855000000     -4.36548042100704      
h    -4.61778157902817    -13.58043018100000      1.06246070399296      
h    -5.80981647302817    -15.28712385200000     -1.53967148700704      
h    -0.00746646202817    -14.53519289100000      2.61132951599296      
h     1.82327498197183    -16.74930443400000      0.92816980299296      
h     1.76371684197183    -14.02650472700000     -2.88850556200704      
h     3.05559589697183    -12.42248483900000     -0.30086481400704      
h    -3.62230025802817     -5.52334920400000     14.75807299499296      
h    -3.63154268102817     -1.69345630400000     17.61946801499296      
h     4.86527939597183     -2.69174165200000    -15.71588997500704      
h     5.81197015697183      1.57471483700000    -17.65126807800704      
h    -3.11522537002817      1.89271705600000      7.31067127299296      
h     3.64649192997183      3.09193882200000     -7.05364663000704      
h    -4.51185806502817      8.92521938700000      1.63068843599296      
h     3.02384975797183      9.12781510600000      4.63546984699296      
h    -1.95793928202817     10.60556025200000     -4.04510930600704      
h     4.33652129297183      8.16081238300000      0.45158769599296      
h    -6.48951536602817      3.42647949300000      4.32985494999296      
h    -7.25485981402817      5.62677919700000      6.70787321099296      
h    -7.65532108202817      6.45558967400000      3.47666215099296      
h     2.46992158297183      3.54078486500000      8.34052076099296      
h     4.36803338597183      6.22213249300000      7.62932452199296      
h     2.13037431997183      6.31675561500000     10.14278301899296      
h     6.36322740997183      3.24498673700000     -3.26933491700704      
h     7.52478545697183      5.63921614800000     -1.22855371000704      
h     7.98293882997183      5.85039407800000     -4.55018136200704      
h    -1.14438537702817      6.04347453000000     -8.92821189000704      
h    -2.80032017302817      8.80195933500000     -7.95664759900704      
h     0.02978004397183      9.03909323000000     -9.76721034300704      
h    -3.70719337102817     11.80155641400000     -0.63909160700704      
h    -1.48024202702817     14.08710274700000     -1.54422613800704      
h    -3.59837655302817     13.43790671900000      3.80742919699296      
h    -4.52380712202817     15.78114837500000      1.62724887599296      
h     1.10816726997183     13.50694856200000      5.49975528899296      
h     3.16297179697183     15.86389448600000      4.34841710299296      
h     2.84763835797183     14.08063173200000     -0.00318410700704      
h     3.99578749597183     11.83227868900000      2.13423934199296      
h    -3.06642706802817      2.60778913400000     15.61349653899296      
h     5.45415689597183      5.43690089300000    -14.85593062900704      
	c    -1.46662524602817     -0.06442067600000      2.06439101699296      
	c    -1.59632650402817      2.16336804000000      0.39930505199296      
	c    -0.19363949602817      2.30583203200000     -1.71543619100704      
	c     1.52635518097183      0.22771893600000     -2.41334900900704      
	c     1.65549539697183     -1.99789843900000     -0.74698962600704      
	c     0.25705740597183     -2.13704040200000      1.36817249599296      
	o    -2.79570776702817     -0.20060322900000      3.98988476099296      
	o     2.85725861397183      0.34983713800000     -4.33680007000704      
	h    -2.84324141902817      3.68069156900000      0.98219926899296      
	h    -0.24492477002817      3.93635117700000     -2.95961561400704      
	h     2.90154268397183     -3.51463139500000     -1.32887611700704      
	h     0.31071256697183     -3.76795585400000      2.61066616599296      


==> anc/data/S30L/19.xyz <==
163

c    -9.02003411121411      2.12505454271595      0.72891931120000      
c   -10.25393449451411      2.03151309461595     -1.90366342310000      
c   -10.82768021221411     -0.71606252338405     -2.56255756780000      
c   -12.44102823881411     -1.93843591528405     -0.51758723880000      
c   -11.23103558701411     -1.58008507008405      2.09550926930000      
o   -10.80880911661411      1.04002796841595      2.51300080200000      
o    -8.60229458511411      2.92179582161595     -3.85242592910000      
c    -9.05815124181411      5.37000226131595     -4.87038879330000      
c    -8.61319000321411      5.20075301771595     -7.73440591600000      
c    -5.79135632771411      4.86274006051595     -8.30775800610000      
c    -4.22674925851411      6.77188652951595     -6.79400361530000      
c    -4.83102516561411      6.57112097801595     -3.97946060920000      
o    -7.48483343721411      7.19985592711595     -3.69999292360000      
o    -1.61875627341411      6.17651911571595     -7.28234475560000      
c    -0.06141149951411      8.14942053931595     -8.15214417410000      
c     1.70625241558589      7.08639131491595    -10.17958247030000      
c     3.51728717198589      5.20930441031595     -8.98816816820000      
c     4.89561331278589      6.42207310451595     -6.76512084080000      
c     2.96655416228589      7.40328289721595     -4.83893259140000      
o     1.39138216988589      9.23766137951595     -6.16337766860000      
o     6.45721058278589      4.43330203631595     -5.76631534730000      
c     8.98005956548589      5.01361450421595     -5.18270112660000      
c    10.62324537198589      2.76844694131595     -6.00798164980000      
c    10.07103853298589      0.45839586671595     -4.38303156990000      
c    10.28178598078589      1.12234605371595     -1.58537221900000      
c     8.49648478088589      3.34279373001595     -1.01051802840000      
o     9.32892713488589      5.46110054801595     -2.56268063200000      
o     9.61503064058589     -1.12229430488405     -0.23208845600000      
c    11.16924999458589     -1.83879364098405      1.84162578430000      
c    11.47614805538589     -4.72186109918405      1.71622312140000      
c     8.96557499238589     -6.00523272158405      2.36688570510000      
c     7.86796198708589     -4.87974602538405      4.79747130890000      
c     7.57957434058589     -2.01445869398405      4.56087732050000      
o    10.11140770708589     -1.02780848648405      4.16555842830000      
o     5.47563867198589     -6.13509944318405      5.16283988860000      
c     4.98493068358589     -7.16220790308405      7.56160878660000      
c     3.65094113538589     -9.71316300278405      7.20211607600000      
c     1.05280878058589     -9.32094785008405      6.03197374600000      
c    -0.46946708981411     -7.40913872268405      7.56008531830000      
c     1.05497385368589     -4.94665327708405      7.78903770260000      
o     3.42108480418589     -5.55928042698405      9.04961857080000      
o    -2.78669134121411     -7.04846322018405      6.21084535020000      
c    -5.07830546411411     -7.13725699928405      7.61339290510000      
o    -5.92465483031411     -4.67334008338405      8.23612992710000      
c    -6.31340705291411     -3.09767825148405      6.02109783970000      
c    -8.44083720771411     -4.33124937678405      4.50202152870000      
c    -7.72242666811411     -7.01255582598405      3.68496572030000      
c    -7.00250798751411     -8.59147837718405      6.00062316180000      
c    -6.81459870151411     -0.40699294918405      6.98693773390000      
o    -4.92656749071411      1.35842277481595      6.18752437380000      
o    -6.07368241261411    -11.03501776208405      5.41296243220000      
o    -9.80232428091411     -8.17573268868405      2.43328511390000      
o    -8.97749148521411     -2.98360928498405      2.19129474570000      
o    -0.34272791441411    -11.63913168548405      5.96850433350000      
o     5.03054303708589    -11.37418490528405      5.53632140980000      
c    -0.18480883491411     -2.79943630128405      9.29904044180000      
o    -0.43039427811411     -0.52108281198405      7.86074848140000      
o     9.38069214768589     -8.64652151578405      2.68432887190000      
o    12.49161671808589     -5.44707724988405     -0.65549987000000      
c     6.46308796648589     -0.61651519818405      6.84534480480000      
o     4.26988961928589      0.83240654191595      6.19937253130000      
o    11.83064568718589     -1.53043363328405     -4.90881695510000      
o    10.15186649558589      2.06042856021595     -8.60479740930000      
c     8.44978032428589      4.27972311731595      1.73511934170000      
o     5.94967681788589      4.35964496741595      2.76258239240000      
o     5.24755536018589      4.41159088261595    -10.90818128830000      
o     0.20588819078589      5.95399761441595    -12.12568100720000      
c     4.05967090318589      8.76940603371595     -2.52086367640000      
o     3.24144995208589      7.74346862241595     -0.14689727240000      
o    -5.39561647741411      5.21042474091595    -10.93980276420000      
o   -10.17998162601411      3.30055191351595     -8.79568972830000      
c    -3.31491236591411      8.29423929291595     -2.21851355460000      
o    -2.02373891171411      6.88623064811595     -0.27555543570000      
o   -12.10224754261411     -0.75451770848405     -4.94774803000000      
o   -12.70363562871411     -4.57029890888405     -1.18099894880000      
c    -8.31989898811411      4.75278772171595      1.74047513880000      
o    -5.75473465201411      4.90415747111595      2.59806630230000      
h     6.24568234728589    -12.32421436058405      6.52647091750000      
h     0.68403427988589    -12.84302819038405      5.03414625340000      
h    11.72856802248589     -4.36738902448405     -1.94954844900000      
h     7.75185120518589     -9.37332559778405      3.16762095300000      
h    11.29745127928589      3.00021491201595     -9.68291969480000      
h    11.66903659678589     -1.91653865558405     -6.69746066950000      
h     1.34545627278589      4.90803986981595    -13.11880307610000      
h     6.47757819148589      3.29975935751595    -10.08807891580000      
h   -10.20322873701411      1.87308547631595     -7.62117930580000      
h    -3.57164013591411      5.12168031821595    -11.24175397260000      
h   -14.29847083731411     -5.18794911548405     -0.52176438390000      
h   -12.49408107801411     -2.51428751618405     -5.30283802690000      
h    -4.25177980681411    -10.89688054858405      5.12203985420000      
h   -10.26411812451411     -7.05302057458405      1.03979288940000      
h     6.74007175308589     -7.36803464958405      8.64372651810000      
h     3.42115131778589    -10.59993632028405      9.06186115960000      
h     1.28982478268589     -8.57441377638405      4.10808432960000      
h    -0.87100255971411     -8.17415868008405      9.44890490810000      
h     1.47075310348589     -4.25031001048405      5.88643715280000      
h    13.01061443588589     -0.90410172038405      1.70718801570000      
h    12.86715510388589     -5.28159693938405      3.14625992980000      
h     7.60916879788589     -5.65526435338405      0.82863821580000      
h     9.12015918388589     -5.32303882928405      6.39397502320000      
h     6.41578407018589     -1.58395326098405      2.90400424950000      
h     9.56599402028589      6.76692038331595     -6.12164424920000      
h    12.61554173378589      3.28650309981595     -5.76746401470000      
h     8.13063426998589     -0.18391860978405     -4.75303906790000      
h    12.23758222388589      1.65499046891595     -1.13118707460000      
h     6.56844376138589      2.81938684621595     -1.55662017460000      
h    -1.20325000051411      9.70264119751595     -8.90455726470000      
h     2.79873419508589      8.67129909681595    -10.96382291580000      
h     2.43723090938589      3.58817477481595     -8.26594567170000      
h     6.10037748278589      7.97667899961595     -7.43551214910000      
h     1.81198883158589      5.80333219991595     -4.21279870040000      
h   -11.00138563931411      5.95671399491595     -4.46823775790000      
h    -9.21518500211411      6.99328506481595     -8.58045801480000      
h    -5.20679026611411      2.95363427841595     -7.71317700080000      
h    -4.63704817661411      8.69421989031595     -7.46265253240000      
h    -4.54298580251411      4.61301824541595     -3.37130296080000      
h   -12.51930489651411     -2.16897953888405      3.60822508420000      
h   -14.29958196571411     -1.01994461988405     -0.50299520000000      
h    -9.02335485401411     -1.73820538428405     -2.69638338590000      
h   -12.00811081101411      3.14369302941595     -1.90931776400000      
h    -7.31180355321411      0.95628672651595      0.69407842310000      
h    -4.77062966411411     -8.09639196378405      9.42113644640000      
h    -8.71231499121411     -8.87025582598405      7.13750191340000      
h    -6.07872703771411     -6.88399305348405      2.41534128860000      
h   -10.16433224031411     -4.40663173078405      5.65912735140000      
h    -4.58293400771411     -3.08273301258405      4.88340958980000      
h     9.52174947588589      3.01515218051595      2.95926186250000      
h     9.31943247808589      6.16216277071595      1.78431856090000      
h     4.90418870448589      5.52328605351595      1.72914679200000      
h     5.85128885058589     -1.94739535618405      8.29669492120000      
h     7.93829566438589      0.60632123451595      7.63803074290000      
h     4.75288408708589      2.15693656391595      4.96034678010000      
h    -2.09950680541411     -3.31148623898405      9.86747072720000      
h     0.95696320908589     -2.46988545938405     10.99878022020000      
h     1.26010681938589      0.05861602341595      7.28558941510000      
h    -8.60223887851411      0.31876387701595      6.25991180560000      
h    -6.91214121901411     -0.47793466178405      9.05722237180000      
h    -3.24691280921411      0.77702552551595      6.79449856350000      
h     6.11656764918589      8.62369786201595     -2.48369928350000      
h     3.53468816168589     10.77168221481595     -2.65583212540000      
h    -8.49810100401411      6.17493977971595      0.26066190270000      
h    -9.62495481971411      5.21432793021595      3.28423535840000      
h    -5.45242314221411      3.64704276081595      3.96548634080000      
h    -1.84903229601411      9.29759484261595     -3.26486146780000      
h    -4.59892693341411      9.67543457101595     -1.36304835100000      
h    -3.31769053981411      6.22046703231595      0.92485594980000      
h     1.38363638248589      7.62682881851595     -0.08922172330000      
	c    -1.97105871401411     -1.08499759898405     -0.43552369800000      
	c     1.07560242398589     -1.70790063198405     -3.73048879200000      
	c    -0.77035477001411      0.26308713601595     -2.70618921800000      
	c     0.23629797798589     -2.57054356198405      0.78139947500000      
	c     2.25518786898589     -2.89231339498405     -1.33569826000000      
	o     0.72309693198589      2.38848921701595     -1.91063398700000      
	h    -0.40103404501411      3.69546687301595     -1.23184628200000      
	h     1.02523776898589     -1.50860739498405      2.36554082300000      
	h     2.47125999398589     -0.85638271998405     -4.99658616500000      
	h    -3.44456862001411     -2.37729964798405     -1.11573952700000      
	h    -2.16713384201411      0.86190570801595     -4.12209802100000      
	h     2.76901023898589     -4.87322229298405     -1.63294110600000      
	h     0.01262085898589     -3.12613256998405     -4.80363660300000      
	h     3.98392240898589     -1.88132412898405     -0.82940765400000      
	h    -0.40989247001411     -4.39033528698405      1.51962141900000      
	h    -2.86245629501411      0.24242990201595      0.87518379800000      


==> anc/data/S30L/2.xyz <==
86

c    -0.27543848698837      6.49907281401163     -0.93617983094186      
c    -2.47255891198837      6.05175592201163     -2.32339766894186      
c    -4.67784131298837      5.59788251101163     -0.95075398494186      
c    -4.66834890698837      5.53832380601163      1.70647275105814      
c    -2.46786419298837      5.93488320501163      3.09346507305814      
c    -0.28585496398837      6.46210678901163      1.71931877005814      
c    -7.38487325198837      4.94567370101163     -1.77082261394186      
c    -7.76606348498837      2.18043450201163     -0.99657802394186      
c    -7.72093696998837      2.12829339301163      1.66221695905814      
c    -7.35433015798837      4.86004351301163      2.53377135905814      
c    -7.90683719098837     -0.03761132598837     -2.41125625894186      
c    -7.97132183998837     -2.30436941298837     -1.07041948494186      
c    -7.89569231398837     -2.35257056398837      1.58568735805814      
c    -7.76319619898837     -0.13767669198837      3.00394243605814      
c    -8.86346175598837      6.24955429201163      0.41920624805814      
c     2.41742217901163      7.20522524001163     -1.73553324394186      
c     2.37322068101163      7.18090522001163      2.57307449005814      
c     4.16533457201163      5.06966499601163      1.75827628205814      
c     4.21531843801163      5.08844448501163     -0.89817320694186      
c     5.70512217401163      3.46634844301163      3.16649188005814      
c     7.40187199801163      1.97612249401163      1.81491795605814      
c     7.48998484701163      2.01212296101163     -0.83900659094186      
c     5.85651760901163      3.52889493101163     -2.25017307394186      
c     3.00622103001163      9.12754419101163      0.43655505505814      
c     9.66241972401163      0.24904115101163     -1.61084600594186      
c     8.88900621501163     -2.42821483298837     -0.84653164494186      
c     8.75677411501163     -2.45140250798837      1.81244325805814      
c     9.49813348801163      0.19339569901163      2.69827047405814      
c     8.32603584101163     -4.57666428898837     -2.23393894494186      
c     7.57004349601163     -6.76214928098837     -0.92974410894186      
c     7.39439664301163     -6.76812315098837      1.69959280005814      
c     7.99598869401163     -4.59767881298837      3.10587302505814      
c    11.50812278201163      0.81891100601163      0.62534880105814      
c    -7.80580355998837     -5.13577211898837      2.36143573805814      
c    -5.23289417698837     -6.09460340998837      1.45155950305814      
c    -5.30274527198837     -6.04816638098837     -1.20586767994186      
c    -7.92044639498837     -5.05984641598837     -1.94687518994186      
c    -3.06868339498837     -6.82324678498837      2.73189776805814      
c    -0.95383133698837     -7.55162885798837      1.30566549805814      
c    -1.02210065898837     -7.50673995198837     -1.32727009794186      
c    -3.20679090998837     -6.73193338698837     -2.61809921394186      
c    -9.50001246898837     -6.27059635198837      0.23031117605814      
h    -2.47096139298837      6.08925367201163     -4.37850466994186      
h    -2.46108570398837      5.88048360701163      5.14727312905814      
h    -7.89610223198837      5.43348430301163     -3.70704846494186      
h    -7.83469367598837      5.26695773901163      4.49600759905814      
h    -7.93790843398837     -0.00597961598837     -4.46670527194186      
h    -7.66440260198837     -0.17633515998837      5.05583298505814      
h    -8.59293180898837      8.29902093901163      0.45903424705814      
h   -10.87448849398837      5.76723944801163      0.42224225705814      
h     2.64032939801163      7.85660794401163     -3.67828309894186      
h     2.55353470601163      7.80550564501163      4.52887242605814      
h     5.65377510801163      3.45153388601163      5.22000094905814      
h     5.92652008201163      3.56490718401163     -4.30386182894186      
h     1.73104037401163     10.75646332201163      0.43271408805814      
h     4.98437322801163      9.73168165801163      0.46064358105814      
h    10.37647952401163      0.47707911501163     -3.53064212194186      
h    10.06080549301163      0.36646003501163      4.67299777505814      
h     8.46368498501163     -4.58913538098837     -4.28439697894186      
h     7.11667476601163     -8.46573620398837     -1.98161306394186      
h     6.79714694001163     -8.47398947298837      2.67302059705814      
h     7.85713412001163     -4.61517873698837      5.15459525305814      
h    12.11697382701163      2.79378135201163      0.67590059205814      
h    13.13305749801163     -0.46090177698837      0.66838476605814      
h    -8.29862545498837     -5.55529311298837      4.31772400505814      
h    -8.51596215298837     -5.41432348198837     -3.88774924694186      
h    -2.98735392498837     -6.82281193598837      4.78350352605814      
h     0.76761700101163     -8.12570193298837      2.26553557205814      
h     0.64531953001163     -8.05224819798837     -2.39268397394186      
h    -3.23594716598837     -6.67802670398837     -4.67130341094186      
h   -11.44340299498837     -5.56647636898837      0.29378309605814      
h    -9.46172047598837     -8.33767841398837      0.19275919005814      
	c     2.50026014001163     -2.09343111798837     -0.49925699194186      
	c     2.51543935301163     -2.04222727598837     -3.11467227594186      
	c    -1.63411972698837     -0.07480295698837     -3.10463965294186      
	c    -1.65590345998837     -0.12369787898837     -0.48805049394186      
	c     0.42200373701163     -1.11151504598837      0.82362389305814      
	c     0.45369481601163     -1.02181367898837     -4.43277579294186      
	c     0.41597009601163     -1.12569060098837      3.52245855305814      
	c     0.47619216001163     -0.95132096598837     -7.12977095594186      
	n     0.41439427601163     -1.12599670298837      5.71936425605814      
	n     0.49190962601163     -0.88754227598837     -9.32700175194186      
	h    -3.22972653798837      0.69606766901163     -4.12433974694186      
	h    -3.26384675198837      0.61179567901163      0.54067606705814      
	h     4.08183036301163     -2.88826768498837      0.52486335105814      
	h     4.11901543201163     -2.78785124998837     -4.14283975094186      


==> anc/data/S30L/20.xyz <==
172

c    -9.01164310730639      2.20047997040116      0.88984015020407      
c   -10.28644232660639      2.18382491220116     -1.71865885159593      
c   -10.92269958530640     -0.55413184339884     -2.36773961419593      
c   -12.52827798520640     -1.74911212849884     -0.29304591329593      
c   -11.30543863220639     -1.38935561949884      2.31685548620407      
o   -10.82947681520639      1.22960695410116      2.70521796250407      
o    -8.63810178820640      3.07493335440116     -3.66187623639593      
c    -9.13444307750640      5.51421918080116     -4.70286385859593      
c    -8.71869894110639      5.31292867110116     -7.56594616259593      
c    -5.90383647830639      4.96352999900116     -8.12814842309593      
c    -4.34349528180639      6.95445009860116     -6.71727950969593      
c    -4.90122535800639      6.92349917260116     -3.87944216359593      
o    -7.60076997210640      7.39088653000116     -3.57447060759593      
o    -1.74547420760640      6.29201146610116     -7.21258322339593      
c    -0.11378430810640      8.19822703720116     -8.06596688369593      
c     1.66725486609360      7.05905877610116    -10.04501814759593      
c     3.41637617689360      5.14746859770116     -8.80484868049593      
c     4.74863807359360      6.33824173150116     -6.54366319049593      
c     2.76403898719360      7.32773659730116     -4.68276659989593      
o     1.34223399619360      9.24253806970116     -6.04815881679593      
o     6.31046523869361      4.36831299680116     -5.49894591519593      
c     8.83834242819361      4.98294820190116     -4.96167738559593      
c    10.51131262499361      2.73460336390116     -5.71982015939593      
c    10.06709774739361      0.48313831120116     -3.98112004609593      
c    10.31963884929361      1.28031448680116     -1.22027530629593      
c     8.45830458289361      3.45636868220116     -0.72660111559593      
o     9.21137110879360      5.53555838030116     -2.36245978729593      
o     9.76342548389361     -0.91828435709884      0.24814946770407      
c    11.34176466559360     -1.48191502359884      2.35420048120407      
c    11.78326879179360     -4.34979529899884      2.31630163790407      
c     9.29879582859360     -5.70660229199884      2.90695589250407      
c     8.05872430349361     -4.58258676279884      5.26872246770407      
c     7.72651174919361     -1.72163566699884      5.03257833060407      
o    10.22731690959361     -0.65731012049884      4.64553951020407      
o     5.65018651209361     -5.84939373819884      5.48763641100407      
c     5.05098431299360     -6.95800244809884      7.82224546600407      
c     3.70361511239360     -9.47865328139884      7.31864563220407      
c     1.13340217119360     -9.03026592789884      6.09873934240407      
c    -0.40916520470640     -7.18025881379884      7.68216528400407      
c     1.12084454689360     -4.73191763949884      7.99962586170407      
o     3.44800896029360     -5.38867267649884      9.30673925400407      
o    -2.73495800600640     -6.78046921079884      6.35864442010407      
c    -5.01302179170639     -6.89279607519884      7.78628078750407      
o    -5.88411764940640     -4.43829352129884      8.41452456940407      
c    -6.34963181320640     -2.87592430749884      6.20613456870407      
c    -8.49599731440640     -4.13872417859884      4.73359780460407      
c    -7.74893897230640     -6.81292330949884      3.91462701340407      
c    -6.94707211540640     -8.37739836649884      6.21197727950407      
c    -6.84709752810639     -0.18652856769884      7.17204467660407      
o    -4.89210075230640      1.56376967550116      6.49439988910407      
o    -5.99032864860640    -10.80361831089884      5.60127377860407      
o    -9.83279673570640     -8.01390096119884      2.70719382730407      
o    -9.07283082620640     -2.82741295599884      2.41084110690407      
o    -0.25935321730640    -11.34275124179884      5.91336169010407      
o     5.12939478139361    -11.08708465689884      5.63788226830407      
c    -0.14339557850640     -2.60747600709884      9.51959163930407      
o    -0.39658239010640     -0.32873445269884      8.08435571610407      
o     9.77345607089361     -8.33089975209884      3.29056861220407      
o    12.90049771919361     -5.08322671289884     -0.00741422109593      
c     6.57212780489361     -0.37220998589884      7.32876395700407      
o     4.37247600489361      1.07308622190116      6.69644473280407      
o    11.87324965909361     -1.47382937919884     -4.46414156549593      
o    10.00564156529360      1.90381250440116     -8.27256141909593      
c     8.34552611009360      4.49167893930116      1.98313393840407      
o     5.84898513839360      4.40276140540116      3.01688430420407      
o     5.18350559239361      4.31880574530116    -10.67848155159593      
o     0.17406200279360      5.94122035370116    -12.00330455639593      
c     3.76676879359360      8.55878905620116     -2.25238222699593      
o     2.87113061039360      7.31561760050116     -0.02428100919593      
o    -5.50536894820639      5.18995362810116    -10.77601434449593      
o   -10.29049945300640      3.39858320660116     -8.59558625899593      
c    -3.54820502660640      8.96014457480116     -2.31836328079593      
o    -2.25464526580640      8.00589375520116     -0.12839482289593      
o   -12.23174021470640     -0.58161919929884     -4.73222676909593      
o   -12.81838013450639     -4.38387028099884     -0.93270435799593      
c    -8.03170147790640      4.74165945520116      1.86229391860407      
o    -5.37812045680639      4.62215595520116      2.46306336850407      
h     6.21955667119361    -12.16287022189884      6.64420793730407      
h     0.77889030379360    -12.50389956479884      4.93869556780407      
h    12.06528055849360     -4.13491786659884     -1.35873516239593      
h     8.12883939759361     -9.10700322949884      3.61719031530407      
h    11.14034754429361      2.78779091350116     -9.40779941809593      
h    11.67659074369361     -1.94823108789884     -6.22788875539593      
h     1.31059135219360      4.88322930500116    -12.98666875499593      
h     6.36410863669361      3.17860615810116     -9.82607966119593      
h   -10.30350265500640      1.98427934520116     -7.40580260469593      
h    -3.68076500780640      5.09407285550116    -11.06291964529593      
h   -14.42837643620640     -4.97386135349884     -0.28565591089593      
h   -12.62244820750639     -2.33941954949884     -5.09710463949593      
h    -4.18413339180639    -10.63116734019884      5.23835028050407      
h   -10.33401175490640     -6.90630972619884      1.31569438570407      
h     6.75744166679361     -7.22724292009884      8.96591914810407      
h     3.41245355899360    -10.43389049939884      9.13502796410407      
h     1.41055792939360     -8.20611831289884      4.21200134570407      
h    -0.80263459360640     -8.00818264259884      9.54603467380407      
h     1.58994814349360     -3.99583503999884      6.12254793020407      
h    13.13450220799361     -0.46030419049884      2.19649440660407      
h    13.15452573069360     -4.81481425299884      3.79737365970407      
h     7.99705091699361     -5.42921582669884      1.31235090630407      
h     9.21747645679361     -5.02363440299884      6.93473818270407      
h     6.55845952869361     -1.31725414839884      3.37416741290407      
h     9.39798717409361      6.70584318280116     -5.96878524339593      
h    12.49365611919361      3.31447068910116     -5.54654716509593      
h     8.13960720459361     -0.23229341259884     -4.27608715689593      
h    12.26111355829361      1.90895338670116     -0.83325258039593      
h     6.55540658229360      2.83670819490116     -1.25971920619593      
h    -1.18050426050640      9.78848329010116     -8.85119457349593      
h     2.81592577249360      8.60609819620116    -10.82543352919593      
h     2.28768720399360      3.54462438820116     -8.12251644699593      
h     5.95541862829361      7.90764271600116     -7.17172943279593      
h     1.49238323189360      5.77978766500116     -4.15489743899593      
h   -11.08617574070639      6.06750049210116     -4.29112226869593      
h    -9.32955321090640      7.09400126870116     -8.42978297009593      
h    -5.30638914580639      3.09207595090116     -7.44380385129593      
h    -4.73772801170639      8.83260353820116     -7.51228768929593      
h    -4.42997006670640      5.04688435240116     -3.14161413779593      
h   -12.59518145200640     -1.94463137639884      3.84065023540407      
h   -14.37784309320639     -0.81282930339884     -0.27307749609593      
h    -9.13800378700640     -1.60719615169884     -2.52454875929593      
h   -12.01816042170639      3.32990472640116     -1.67718648179593      
h    -7.40393392690639      0.90139422490116      0.82022792600407      
h    -4.67072284980639     -7.84105197099884      9.59336867730407      
h    -8.62441552880640     -8.68778147009884      7.38838679460407      
h    -6.13570194720640     -6.65422443549884      2.60952874430407      
h   -10.20503287600640     -4.22436910829884      5.91065961890407      
h    -4.65060128860639     -2.85514350239884      5.02425148000407      
h     9.52042780119361      3.36774310690116      3.25004024220407      
h     9.05718403849361      6.43945993640116      1.95422599700407      
h     4.70555841639360      5.47165873230116      1.97769396050407      
h     5.95802989509361     -1.73624660239884      8.74839887820407      
h     8.03027310609360      0.84708600960116      8.15871406290407      
h     4.82562592229361      2.34121747330116      5.38861526780407      
h    -2.05641267960640     -3.13505888899884     10.07847251330407      
h     0.99070298449360     -2.27529441369884     11.22339183770407      
h     1.30607678159360      0.28161508450116      7.57590614000407      
h    -8.58078937130639      0.57543224840116      6.35804832060407      
h    -7.05399352400639     -0.27168802789884      9.23346534510407      
h    -3.23312580520640      0.94051110950116      7.12254386510407      
h     5.82517637359360      8.46049008500116     -2.16718104609593      
h     3.19242173579360     10.55148008820116     -2.25752331339593      
h    -8.22283866370639      6.20234446460116      0.42136408900407      
h    -9.12131691180639      5.28562074090116      3.53681048350407      
h    -5.14693660470639      3.59594559930116      4.03203179730407      
h    -2.08985556900640      9.88597113280116     -3.44302588049593      
h    -4.95566833770639     10.37541994820116     -1.75437219999593      
h    -3.40416101840640      6.97011370830116      0.90933787020407      
h     0.99968983069360      7.46577708550116      0.03174869170407      
	c    -2.74493223000640     -1.87671404899884     -4.00081948699593      
	c    -1.13049587200640     -2.23546927499884      0.70217177400407      
	c     2.71710405199360     -3.61459693899884     -3.70375763399593      
	c     2.07077279699360     -1.07807224299884     -4.99373223499593      
	c     1.69489422799360     -1.57651789499884      0.65949743800407      
	c     3.41007012999360     -3.32159325999884     -0.89660365399593      
	c    -2.84586354100640     -0.92471946899884     -1.26137466499593      
	c    -0.71858182000640     -0.78804431499884     -5.77869191899593      
	o    -2.42991600000640      1.75977869900116     -1.29578863799593      
	h    -3.26559073600640      2.52091046400116      0.16926918800407      
	h    -4.78753679800639     -1.30159675699884     -0.61291551699593      
	h     2.57390285099360      0.47896757600116     -3.72744465999593      
	h     1.11798151999360     -4.91850822299884     -3.88702245699593      
	h     1.88787656299360      0.38846290100116      0.03605391800407      
	h    -4.57481236300640     -1.42692601699884     -4.86645455999593      
	h    -2.63098388200640     -3.94653987299884     -3.94794012599593      
	h    -1.11833575800640      1.21996094200116     -6.07566089499593      
	h    -1.86660059800640     -1.66872136199884      2.55519685300407      
	h     2.39331048599360     -1.59863218799884      2.60808291800407      
	h    -0.99794644900640     -1.71811174599884     -7.61330710299593      
	h     5.34211858899361     -2.57887175299884     -0.76702191399593      
	h    -1.42181338200640     -4.28870859499884      0.57175932400407      
	h     3.23972190299360     -0.82545009899884     -6.68533024799593      
	h     4.29985449899361     -4.53789125499884     -4.67175952099593      
	h     3.45082774699360     -5.19848836799884     -0.00954923799593      


==> anc/data/S30L/21.xyz <==
153

o    -8.24558966704575      0.09513071700654     -5.82330973800000      
o    -5.11261785004575      6.43919704500654     -5.83659187800000      
o     2.10724774395425      8.07260535300654     -5.77211167900000      
o     7.74273393495425      3.79555484900654     -5.86986780100000      
o     6.95555532695425     -3.28463382999346     -5.64598694400000      
o     1.65982771895425     -8.12844744899346     -5.96844768800000      
o    -5.24120460904575     -6.39928821199346     -5.86038408700000      
o    -8.26503644304575      0.02827030900654      5.94467880200000      
o    -5.13150786604575      6.53008935800654      6.00599759000000      
o     1.73840485495425      7.89917786300654      6.04105194600000      
o     7.39989664495425      3.23220280500654      5.95816687700000      
o     7.64963875695425     -3.77195922599346      5.99486976900000      
o     1.80047480795425     -7.93489966699346      5.87026621900000      
o    -5.20699753304575     -6.28924972799346      5.90305583300000      
n    -9.74781167804575     -2.01395301899346     -2.26491272700000      
n    -9.72670775004575      2.21485715200654     -2.26188817400000      
n    -7.70235997904575      6.35675594300654     -2.28072600900000      
n    -4.25061232504575      8.79734143000653     -2.21919596300000      
n     0.24328058695425      9.74266157800654     -2.14709600500000      
n     4.41544917895425      9.03262694600654     -2.15016682100000      
n     8.04318155595425      6.18157000900654     -2.18139871500000      
n     9.73138337895425      2.30899159700654     -2.23655831900000      
n     9.57397326995425     -2.29368664099346     -2.25750537300000      
n     7.61667757695425     -6.04375350899346     -2.28564386700000      
n     4.06402376495425     -8.97671531199346     -2.38294760000000      
n    -0.05451524004575     -9.91146173199346     -2.32678053700000      
n    -4.54311415604575     -8.88910753299347     -2.30070562300000      
n    -7.78772002704575     -6.18032475599346     -2.27632627600000      
n    -9.82076256804575     -2.04260856999346      2.38745887700000      
n    -9.70421086404575      2.18085421400654      2.38693954500000      
n    -7.60451659704575      6.27252277900654      2.37290509500000      
n    -4.35047192304575      8.97138566900654      2.42970939300000      
n     0.15255953095425      9.97898359700653      2.50268899500000      
n     4.19562871195425      8.74771686500653      2.48651928600000      
n     7.77943371995425      5.87838764500654      2.46058779700000      
n     9.76642341795425      2.14695309600654      2.41296754600000      
n     9.78975228895425     -2.45869024899346      2.37984349200000      
n     7.87682819395425     -6.22361072899346      2.34771494900000      
n     4.13446007795425     -8.90768286799346      2.26629174400000      
n     0.00505273195425     -9.83052675299346      2.32772154400000      
n    -4.47873431304575     -8.77688914699347      2.34595594400000      
n    -7.83576704804575     -6.20724674199346      2.37512187900000      
c   -11.06251693104575     -1.37653150899346      0.04645239500000      
c   -11.01592078804575      1.58359406100654      0.06364660100000      
c    -5.77379606804575     -7.05314284599346     -3.72711529800000      
c    -2.53448929804575    -10.40036286699346     -3.36852449100000      
c    -7.93490678904575      7.72016016200654      0.07208609200000      
c    -5.58646210504575      9.51956303800653      0.05797763300000      
c     1.85634843895425     -8.88376988399346     -3.81171043800000      
c     6.45975047595425     -8.23730965399347     -3.45276245100000      
c     1.10771232995425     10.96841976700654      0.14635811700000      
c     3.98405602795425     10.28908062900654      0.23159859600000      
c     7.91716190295425     -3.80237898999346     -3.61886153700000      
c    10.63859270595425     -0.01201746399346     -3.34010946500000      
c     9.34137827195425      6.01755329400654      0.21463246000000      
c    10.63285980095425      3.35617840700654      0.12289060300000      
c     8.39244541095425      4.05394313400654     -3.68780144900000      
c    10.54343965295425     -3.52973539499346     -0.01720834300000      
c     9.18843420695425     -6.16176127699346     -0.04642397100000      
c    -9.67457011004575     -4.51968290499346     -3.35185497200000      
c    -9.10469634604575      0.09909139000654     -3.69665532100000      
c     3.76231151295425    -10.33880410499346     -0.03382944300000      
c     0.87497098495425    -10.98663291199346      0.00857742600000      
c    -9.62510530804575      4.72892026500654     -3.33572976500000      
c    -5.60968798504575      7.09360617700654     -3.69602432700000      
c    -5.81218587104575     -9.44496845999346      0.05245564100000      
c    -8.12335703804575     -7.59563639799346      0.04089930800000      
c    -2.19065325204575     10.23616422500653     -3.29245643800000      
c     2.23569348595425      8.82645699000654     -3.61175151800000      
c    -9.73994780004575     -4.56161229999346      3.44211217700000      
c    -9.12773014304575      0.05209275600654      3.81780039400000      
c     6.88175062595425      8.44862665500654     -3.17575633900000      
c    -5.75673881904575     -6.98121251499346      3.78574026600000      
c    -2.45827121504575    -10.26267443499346      3.43219601500000      
c    -9.54538883604575      4.68587291600654      3.46358791000000      
c    -5.61567234004575      7.15891815600654      3.85304856700000      
c     1.95307197095425     -8.76209946799347      3.73638337800000      
c     6.59128972395425     -8.40929133999346      3.36200894900000      
c    -2.33793609004575     10.47282985800654      3.51110321700000      
c     1.98870147495425      8.74339619400654      3.92241914500000      
c     8.32784967695425     -4.09661201599346      3.82767683300000      
c    10.81242581795425     -0.15691138099346      3.44258742000000      
c     6.58173409395425      8.04605567900654      3.61552500000000      
c     8.19264194495425      3.68607216700654      3.85266043000000      
h   -12.98408175504575     -2.17364536099346      0.01135503200000      
h    10.34104289295425     -0.18459261199346      5.45484050500000      
h     6.18640669095425      7.53808277400654      5.57977471600000      
h     7.88458206095425      9.66779465600654      3.52854284100000      
h    12.87341502195425     -0.13792172199346      3.17206085100000      
h     7.79397284895425    -10.08682685699346      3.10600156800000      
h    -2.78051166604575     12.48542722400654      3.24242485300000      
h    -2.26734915404575     10.00314368900654      5.52216999300000      
h     6.28888565295425     -8.03055791399346      5.37129442400000      
h    -2.93138384604575    -12.28075194099346      3.25723798300000      
h   -11.38948231004575      5.62778852700654      3.26019431900000      
h    -9.06618896604575      4.44853477300654      5.46009842100000      
h    -2.32085416804575     -9.71749881699346      5.42105522800000      
h     6.62369324995425      8.13509749400654     -5.20234999100000      
h    -9.28284356104575     -4.34718231599346      5.44610925500000      
h   -11.60339726504575     -5.45232423099346      3.20597333600000      
h     8.14702647095425     10.06243201900653     -2.83784018500000      
h    -9.96209354404575     -8.56909226999347      0.01716830200000      
h    -2.62205640204575     12.26710811100654     -3.13479288500000      
h    -6.35866335004575    -11.45197371899346      0.10798791500000      
h    -2.04044797104575      9.67956800300654     -5.27758565400000      
h     0.48811736695425    -13.03104902699346      0.04839118700000      
h   -11.48142202804575      5.63522588300654     -3.10264266900000      
h     4.98631243695425    -12.02228182599347     -0.02205469400000      
h    -9.17109380404575      4.50071256400654     -5.33908090600000      
h    10.50039754195425     -7.76914448799346     -0.19042672900000      
h   -11.54792747104575     -5.40062316399346     -3.14906100800000      
h    12.61608671295425     -3.66061384899346     -0.12478272900000      
h    -9.19062299304575     -4.28836262499346     -5.34813949700000      
h    12.71201439695425      3.44707013600654      0.11629031000000      
h    10.08311783795425      0.03440678200654     -5.33039096100000      
h    10.69706845995425      7.58613112900654      0.39471353500000      
h    12.70837287695425     -0.11033016299346     -3.16155671400000      
h     5.22255607195425     11.95407567800654      0.39153745300000      
h     7.79538327395425     -9.82664937399347     -3.32786122400000      
h     0.74359696795425     13.01457598500654      0.03856660400000      
h     6.08976062095425     -7.75255022899346     -5.42752892600000      
h    -6.09183971904575     11.53678029500654     -0.02657114500000      
h    -2.43473387104575     -9.92653323499347     -5.37781487300000      
h    -9.75217876104575      8.73281205600654      0.12915697900000      
h    -2.99478744804575    -12.41185553499347     -3.11157983200000      
h   -12.91184576604575      2.44039740400654      0.07835486300000      
	c    -1.38581418904575      1.46807764200654     -2.82760167300000      
	c     2.89484766395425      1.29342802900654     -0.81267932800000      
	c     0.62595938995425     -2.70999205699346     -1.91491900700000      
	c    -0.84191932704575      2.73180018300654      1.71807876300000      
	c    -3.11413250404575     -1.28772261999346      0.63796062900000      
	c     1.17752287595425     -1.47136881299346      2.64043772400000      
	c     1.12533202195425      0.02772754900654     -2.74518007500000      
	c    -2.61914529204575      1.45421273800654     -0.19428928100000      
	c     1.67357171795425      1.27721277100654      1.82935399900000      
	c    -0.59926511104575     -2.74277788999346      0.72347562900000      
	o     2.13936176495425      0.14352190700654     -5.25207684500000      
	h     3.63242897795425     -0.92977009899346     -5.35489049800000      
	h    -4.41627831304575      2.48430299700654     -0.26913341800000      
	h     2.93158512095425      2.18089470900654      3.20391250300000      
	h    -0.95646940504575     -4.70140506499346      1.29672435100000      
	h    -1.01976371804575      3.40427449700654     -3.46646376200000      
	h    -2.62159945904575      0.58266468000654     -4.23401934600000      
	h    -0.58857627204575     -3.62093034599346     -3.32455195300000      
	h     3.27733506795425      3.23338269200654     -1.43252227900000      
	h    -1.71031030504575      2.79027685600654      3.59835125400000      
	h    -3.99501314104575     -1.31561704599346      2.51430354800000      
	h     0.33873003495425     -1.52213986399346      4.53362831200000      
	h    -4.41948356904575     -2.20146140599346     -0.68796660400000      
	h    -0.49362393004575      4.69127596900654      1.13062779700000      
	h     4.70658285595425      0.27715057700654     -0.76814312500000      
	h     2.42612203295425     -3.74489865899346     -1.86732149400000      
	h     2.96979462995425     -2.50947278499346      2.74585402300000      


==> anc/data/S30L/22.xyz <==
133

c    12.63968419368421     -1.83655793924812      3.92503315036090      
c    -2.25399145831579     12.40612890875188     -3.12066364563910      
c    -3.48368066231579     13.22846418275188     -0.60607139063910      
c    13.36855988568421     -3.13342015224812      1.41975574436090      
c    13.97392768968421     -7.34067937424812     -0.86157106063910      
c    -7.55426511731579     13.28346424775188      1.98199250636090      
c    13.30824364368421     -6.01964490624812      1.62749182036090      
c    -6.30493728031579     12.58972413475188     -0.53497676963910      
c   -10.34524068831579     12.51900229575188      2.10836032036090      
c    14.04132935668421    -10.22875398824812     -0.64875190663910      
c    14.72168976568421    -11.52775375624812     -3.14435584063910      
c   -11.58322160231579     13.19003954175188      4.63749759636090      
c     7.26214363668421      7.44334531875188      0.37389782636090      
c    10.16900071968421      4.55782325475188      1.94636796736090      
c     4.24800976768421     10.20874904875188     -1.22059478063910      
c     9.16168310368421      9.35774790575188      0.24027615936090      
c    11.61194537768421      8.75852692275188      1.10109994436090      
c     8.47896153068421     11.73926330375188     -0.74813769863910      
n    10.60486616768421      2.07438113875188      2.65105425436090      
n     1.73236142068421     10.57117648375188     -1.81951641363910      
c    12.13905715868421      6.38497261575188      1.98520578736090      
c     6.05033859268421     12.18380976375188     -1.51511733163910      
c     0.60239562268421     12.62401322375188     -3.02594405663910      
c    12.77489484768421      1.02124647475188      3.69303786736090      
n     7.80093094368421      5.06240661375188      1.19259591336090      
n     4.82721126068421      7.90900287175188     -0.31723420363910      
o    14.64992682368421      2.23066688175188      4.31888007136090      
o     1.76594450268421     14.43289903675188     -3.88621635463910      
h     9.19505083068421      0.80703403375188      2.16408589136090      
h     0.49632026568421      9.21113865675188     -1.13922481963910      
h     5.43530276268421     13.96437470575188     -2.30404861863910      
h    13.97993124768421      5.83472281475188      2.67676000836090      
h    13.07579931668421     10.19974802575188      1.04611360936090      
h     9.90377742368421     13.21344516675188     -0.88841710263910      
h    -2.91254853831579     13.60269064275188     -4.67039156063910      
h    13.95961291068421     -2.38172895924812      5.41848585636090      
h    15.26670999868421     -2.51128255824812      0.86308817736090      
h    -3.18482074931579     15.26241625675188     -0.33449920663910      
h    12.05748428168421     -2.52518601224812     -0.06348195363910      
h    -2.54586542031579     12.25097942975188      0.95956154636090      
h    10.73009588168421     -2.43068121024812      4.45869431636090      
h    -2.79791834831579     10.44590614575188     -3.50501026363910      
h    -7.28459629131579     13.55917049975188     -2.09007227563910      
h    14.62959815768421     -6.63315294724812      3.10817161336090      
h    15.82367965468421     -6.66555720424812     -1.52311534463910      
h    -7.38058693231579     15.32788463075188      2.31296875936090      
h    -6.52495050431579     12.34861438975188      3.52492410336090      
h    12.60013599868421     -6.78666794924812     -2.31839087263910      
h    -6.52253529831579     10.55226820575188     -0.85722648663910      
h    11.41668947868421     -6.61728102524812      2.24164106136090      
h   -11.37841425331579     13.44195115175188      0.56151620236090      
h    15.41363989468421    -10.76848143724812      0.81223269736090      
h    12.19562020068421    -10.91181945324812      0.01013424736090      
h   -10.49590847231579     10.47589912175188      1.77858520036090      
h    16.59198942368421    -10.92861202624812     -3.80327059763910      
h   -11.49826030531579     15.23065722275188      4.98852069836090      
h   -10.61625844531579     12.24282217375188      6.20606934136090      
h    13.35336099368421    -11.05391683424812     -4.62501507763910      
h   -13.57341552531579     12.62074745075188      4.68274997136090      
h    14.75042164768421    -13.58771606824812     -2.94257793363910      
	c    -5.09425180631579     -3.26446828524812      2.11259038136090      
	c    -6.61040292231579     -4.75733873924812      0.08126497536090      
	c    -8.50624721231579     -5.36569200224812      4.12616179736090      
	c    -9.22036245631579     -5.17207366324812      1.33093206936090      
	c    -5.51292655031579     -2.53359754624812     -6.39260693763910      
	c   -14.43286098231579     -0.89761625924812     -0.45004351163910      
	c    -2.35410964531579     -4.52102398024812     -3.44989424463910      
	c     4.37590639368421     -6.00023830924812      1.27616146636090      
	c   -13.03287656331579     -4.77920299924812     -2.80194771363910      
	c    -6.00344631631579     -7.10497801324812     -5.13480051463910      
	c   -14.89307840431579     -5.17845615424812      1.59366509936090      
	c     5.11682729768421     -6.92592708924812     -1.36681123363910      
	c    -5.12272030431579     -4.47703839424812     -4.29552647063910      
	c   -13.30960613231579     -3.54496179824812     -0.19774985363910      
	c    -7.90668881031579     -8.05053249424812      4.99471339836090      
	c     6.20475335068421     -9.60716333224812     -1.31870470963910      
	c     7.01852920268421    -10.52513555424812     -3.93954749063910      
	c    -2.79238231631579      0.82253562275188      1.41526416436090      
	c    -3.54304984531579      3.31676432175188      1.03872906636090      
	c    -6.95253271931579      1.19069824775188      1.43942625936090      
	n    -4.98743605431579     -0.54970802124812      1.68120086636090      
	c     1.35596314968421      1.63005178775188      1.13262877936090      
	n     0.82986576168421      4.12938092575188      0.75050968336090      
	n     3.87741265068421      0.99531533375188      1.11521874736090      
	n     3.38488038968421     -3.42702255724812      1.28339395236090      
	c    -1.63547074431579      5.17945030075188      0.64860103236090      
	c     4.94741262668421     -1.42660913724812      1.17850718036090      
	n    -0.41115775731579     -0.10895342624812      1.47896618336090      
	n    -6.15541398931579      3.50769436675188      1.06283321336090      
	o   -10.82511938931579     -3.06362886124812      0.91742551936090      
	o    -6.77249514531579     -3.55135046324812     -2.27580873863910      
	o    -6.25302482331579     -3.83161431824812      4.47089993836090      
	o     7.28768336468421     -1.63511226424812      1.12514915236090      
	o    -1.89907835031579      7.46450682275188      0.22664537236090      
	o   -10.18549480531579     -9.49683426524812      4.73411143336090      
	h     1.49483000868421     -3.02728986324812      1.37112337736090      
	h     5.20485103368421      2.45085230275188      1.03941167536090      
	h     2.30957987868421      5.40312756275188      0.41045353036090      
	h    -3.11682656031579     -3.85761259624812      2.18339681436090      
	h    -5.70908003531579     -6.61786383124812     -0.08283499863910      
	h   -10.08568849931579     -6.92367858524812      0.66521239536090      
	h    -9.93369498631579    -11.12185287524812      5.53882135436090      
	h    -9.99874615231579     -4.55955898624812      5.30382850236090      
	h    -8.89333078231579      0.57167587975188      1.54354771836090      
	h     3.45551875368421     -6.85480819324812     -2.60813766563910      
	h     6.02613769568421     -6.06387392924812      2.52264593436090      
	h     6.51786290868421     -5.61396746024812     -2.14583798563910      
	h     4.79769968368421    -10.91466672424812     -0.52880946163910      
	h     7.83174237268421     -9.65402287524812     -0.03280241263910      
	h     2.91320856968421     -7.21727827824812      2.09049034836090      
	h    -1.76292955031579     -2.66346694224812     -2.76727156363910      
	h    -7.26421341231579     -7.98831865924812      6.96555229136090      
	h    -6.37700072731579     -8.85375860724812      3.83358096736090      
	h   -11.78749502831579     -3.64157612924812     -3.99269588763910      
	h    -4.93676907531579     -0.65926494224812     -5.74004731763910      
	h    -2.03733748531579     -5.91390741024812     -1.94936531463910      
	h    -7.50742333331579     -2.45646532224812     -6.92995981663910      
	h    -1.14346513431579     -5.04750102224812     -5.04264171863910      
	h    -7.98041441031579     -7.04009543524812     -5.73245357163910      
	h   -13.25767009031579      0.26431639975188     -1.69205886563910      
	h   -14.02786087231579     -7.03145404224812      1.90401045736090      
	h   -14.53921644431579      0.01289614875188      1.40345775736090      
	h   -14.88929189931579     -4.92650299224812     -3.70437411663910      
	h   -15.09684589031579     -4.23930361824812      3.42506046936090      
	h    -4.39569702231579     -3.03669200424812     -8.05887640963910      
	h   -16.33957577631579     -1.00104685724812     -1.24444172163910      
	h   -12.25298007431579     -6.69120056524812     -2.66662224063910      
	h    -4.85334330231579     -7.77316185524812     -6.71992754863910      
	h   -16.77964835231579     -5.47929085924812      0.79713711536090      
	h    -5.82111117031579     -8.49059029324812     -3.60624987563910      
	h     5.40915388568421    -10.56928447524812     -5.24309553463910      
	h     8.44861835768421     -9.26522391424812     -4.74835847663910      
	h     7.82454228768421    -12.42883904424812     -3.85538318063910      


==> anc/data/S30L/23.xyz <==
98
1 1 B
c     1.47400130238775     12.97840855133673     10.46321876697959      
c    -1.42194711461225    -12.95236317766327     10.50711918397959      
c    -3.51827851761224     -8.71488287066327     10.67272268797959      
c     1.22919143938775     -9.05957628766327     10.95273739297959      
c     3.57308962738776      8.74214503933674     10.61880143097959      
c    -1.17165288861225      9.08563621233673     10.94293406097959      
c    -1.17288083261225    -10.16974409266327      9.71264373597959      
c     1.21820003638775     10.19389350433674      9.67760254397959      
c    -0.01577676561224     -0.00081709966327     -0.61100156002041      
c     0.15429197138776      4.37565313033673     -0.69054107802041      
c    -0.19402612861224     -4.37709457866327     -0.67856040302041      
c    -0.55929318261224     -7.03123590766327      3.21036313097959      
c     0.54805533938776      7.03986008633674      3.18853603797959      
c    -0.31877961161224     -4.55516328266327      2.04416645797959      
c     0.30345126838776      4.56044963733673      2.03044874697959      
c     0.58076876738776      9.15982629333674      1.54879572797959      
c    -0.61478593561224     -9.15470963666326      1.57576986797959      
c     0.99711247238776      9.87365786833674      6.81274843597959      
c    -0.97953425961224     -9.85618032366327      6.84504120997959      
c    -0.00403022861224      0.00250862833673      2.11154218597959      
c    -0.74392528361224     -7.43475782166327      5.81861435097959      
c     0.75850110038776      7.44933784933674      5.79386139497959      
c     0.34070211638776      8.73142991433673     -1.10144086002041      
c    -0.39861827361224     -8.73309227166327     -1.07762388602041      
c    -0.17910655161224     -2.31709542866327      3.38716174997959      
c     0.18085093838776      2.32528402433673      3.37988951697959      
c     1.02479053538776     11.95094914633673      5.14064543197959      
c    -1.03036373461224    -11.93691487166327      5.17780973097959      
c     0.81990586138776     11.60622568333673      2.55789493197959      
c    -0.85134166361224    -11.59820735166327      2.59240284297959      
n     0.02193857638776      2.18166975133673     -1.94927934002041      
n    -0.06672775161224     -2.18648606166327     -1.94364909002041      
n     0.13355147138776      6.51560640433673     -2.18085242802041      
n    -0.19352270561224     -6.52056992366327     -2.16406655702041      
h    -0.71180296361224     -5.82922646866326      7.09345345797959      
h     0.74579439238776      5.84626805333673      7.07218421197959      
h     1.20982306938775     13.85044837533673      5.88201126097959      
h    -1.21256394761224    -13.83432519766327      5.92511799297959      
h    -0.20128702361224     -2.31305349266327      5.43959802697959      
h     0.22184873638776      2.32620337633673      5.43205972097959      
h     0.84152149338776     13.22104768633674      1.28896669897959      
h    -0.89126968661224    -13.21558199666327      1.32720077197959      
h    -0.39306323461224    -10.36850454166327     -2.33336201902041      
h     0.31715197138776     10.36393540833673     -2.36071769502041      
h    -1.55225091261225    -13.06116623766327     12.56760512697959      
h     1.62652034338776     13.09185296833673     12.52191891897959      
h    -1.39328015861224      7.07229742433673     10.52134693197959      
h     3.44669246038776      6.72205728333673     10.19043377597959      
h    -3.39522541061224     -6.69602570366327     10.23763233197959      
h     1.44796068738776     -7.04728950966327     10.52466264497959      
h    -3.12774185661224    -13.82428810666327      9.72380578097959      
h     0.22085681838776    -14.06739060166326      9.92284383097959      
h     3.17055301638776     13.84961217233674      9.65934363197959      
h    -0.17576721661224     14.09116735933674      9.89447375097959      
h     5.29559351638775      9.48212418733674      9.74469141197959      
h    -2.87285748561224     10.07196213833674     10.30104757197959      
h    -5.24932510361224     -9.45656504066327      9.81712782697959      
h     2.92380070338776    -10.04822525366327     10.29713432797959      
h    -3.66821505861224     -8.91595502266327     12.72633172897959      
h     1.10891263938776     -9.26470624766326     13.00791868597959      
h    -1.03209869261225      9.29552242533673     12.99640534097959      
h     3.74274054638776      8.94867301933673     12.67033744297959      
	c    -0.84814141261224      4.47218903333673     -8.79567113702041      
	c     0.81896534438776     -4.49550028266327     -8.78139520102041      
	c    -1.49614267661224      7.45629374233673    -11.46780436002041      
	c     1.48658442238775     -7.48375388566327    -11.44404955802041      
	c    -1.49589039761225      8.57397075233673     -9.03489232402041      
	c     1.46332170438776     -8.59858307766327     -9.00995190802041      
	n    -1.09024651061224      6.59284858133673     -7.35621345102041      
	n     1.04432085438775     -6.61494435866327     -7.33756960202041      
	n    -0.40861416861224      2.14786198433673     -7.64611350302041      
	n     0.37367405738776     -2.16880994166327     -7.63903931302041      
	c    -0.01304932461224     -0.01188409266327     -8.97979584702041      
	c     2.21135033038776    -12.64119085666326    -10.79833240602041      
	c    -2.23118529261224     12.61383351533673    -10.83481508102041      
	c    -2.23663620761224     11.52605367333673    -13.25999341302041      
	c     2.23878575238776    -11.55643552166327    -13.22470920202041      
	c     1.88149258638775     -8.97457527266327    -13.58563517702041      
	c    -1.87400758961225      8.94403752133674    -13.61459919902041      
	c    -1.86355778161225     11.15545834833673     -8.67229110702041      
	c     1.82519046438776    -11.18001114666327     -8.64096946302041      
	n    -0.00471789961224     -0.01434527166327    -11.46794495602041      
	n    -1.08398584761225      4.86113095433674    -11.25197458102041      
	n     1.07543500638775     -4.88799923466327    -11.23503526502041      
	h    -0.36777718661224      1.70183559433673    -12.33223066702041      
	h     0.36616560938776     -1.73163786366327    -12.32642127102041      
	h     0.23428445738776     -2.11911297866327     -5.68423120102041      
	h    -0.27995443261224      2.10225325433673     -5.69047296602041      
	h    -0.72184931361224      6.65146467333673     -5.42799265202041      
	h     0.66821319838776     -6.66976077866327     -5.41114838902041      
	h    -2.53368811661224     12.73388195833673    -14.89121729402041      
	h     2.54856118738776    -12.76661878266327    -14.85179836202041      
	h     2.50261419738776    -14.66226769566327    -10.60136625102041      
	h    -2.52416370861224     14.63517378233673    -10.64298104402041      
	h     1.90756116938775     -8.13960166966327    -15.45831900402041      
	h    -1.88305295261225      8.10667095933673    -15.48639617702041      
	h     1.82476451938776    -12.02599826166326     -6.77114724902041      
	h    -1.88145707861225     12.00355345233674     -6.80351126502041      


==> anc/data/S30L/24.xyz <==
184
2 1 B
o    -8.26074556965544     -0.09925660778098     -5.64686763794185      
o    -5.23460913595543      6.23039173731902     -5.87351637074185      
o     1.62417978164457      7.57163621471902     -5.90935396644185      
o     7.30566246594457      3.45648751441902     -6.16382604284185      
o     6.99564126514456     -3.54547898008098     -5.78982797514185      
o     1.69860174074457     -8.18268478498098     -5.79444860024185      
o    -5.08141916915543     -6.32356405828098     -5.50537609284185      
o    -7.99645219245544      0.09993897161902      6.00759223615815      
o    -4.82551693195543      6.32563777661902      5.72683430055815      
o     1.96198417874457      8.18141367861902      5.71220506235815      
o     7.25042370984456      3.54582229441902      5.47190386015815      
o     7.57249564394457     -3.46075813828098      5.83194494785815      
o     1.88463343044457     -7.57313668778098      5.83221572815815      
o    -4.97484839205543     -6.22831347888098      6.10226405975815      
n    -9.76440876965544     -2.14590746998098     -2.05967548334185      
n    -9.78749973235544      2.08061452061902     -2.14445562194185      
n    -7.79655043825543      6.23942818031902     -2.29412620704185      
n    -4.47986324055544      8.85328659261902     -2.42521856694185      
n     0.02709820324457      9.81153364831902     -2.48199843994185      
n     4.15102772374457      8.86364040691902     -2.55144865144185      
n     7.83006629254456      6.08800129571902     -2.67620178964185      
n     9.65496138264457      2.28097836451902     -2.63325298724185      
n     9.55396160154456     -2.32358277818098     -2.43317166934185      
n     7.71051351014457     -6.13237206778098     -2.31043003254185      
n     4.16771242154457     -9.08103584758098     -2.26622150974185      
n     0.05365464344457    -10.02928657308098     -2.15610225784185      
n    -4.41896123465543     -8.90989022548098     -2.01143105804185      
n    -7.73040889535543     -6.27868610728098     -1.99761457424185      
n    -9.68418615975544     -2.07724407698098      2.57820321675815      
n    -9.65802360375544      2.14934970241902      2.49220252665815      
n    -7.62897125665543      6.28252699921902      2.34143968095815      
n    -4.31868607435543      8.91150675391902      2.20652493585815      
n     0.15640749084457     10.02819490261902      2.15097015505815      
n     4.27177416934457      9.08234294241902      2.07813910215815      
n     7.81088408194457      6.13084545171902      1.96308645755815      
n     9.65382458894456      2.31995426561902      2.00381796045815      
n     9.76075841064456     -2.28505762158098      2.19934969325815      
n     7.93786982274456     -6.09148562568098      2.32335740465815      
n     4.25670552814457     -8.86714213038098      2.36433860955815      
n     0.13222231904457     -9.80809727598098      2.47794575235815      
n    -4.37238228915543     -8.84934411528098      2.62268213065815      
n    -7.69395131465543     -6.23866105058098      2.64093779165815      
c   -11.03660612275544     -1.47681531378098      0.27166619635815      
c   -11.03536263475543      1.48220903171902      0.22078930565815      
c    -5.66770963815543     -7.07429404628098     -3.40567113004185      
c    -2.46271799205544    -10.47187288428098     -3.13539152834185      
c    -8.03177924615544      7.68504376481902      0.02164070095815      
c    -5.71341520835543      9.51987450761902     -0.07447424914185      
c     1.94152098754457     -8.98887545758098     -3.65173782574185      
c     6.57320504704457     -8.39343564018098     -3.37108825574185      
c     1.00087637314457     11.05679507861902     -0.24385316654185      
c     3.88410273444457     10.39444736981902     -0.29365783524185      
c     7.96412606564457     -3.94771419078098     -3.73777641134185      
c    10.59022965964456     -0.08465384238098     -3.63588411584185      
c     9.27885209554456      6.10845908261902     -0.35335092544185      
c    10.56262569104456      3.44279839211902     -0.32660385534185      
c     8.15073431634456      3.88531722491902     -4.06657197424185      
c    10.56434909754456     -3.44728824848098     -0.14554643904185      
c     9.28100185864457     -6.11201020768098     -0.06218119244185      
c    -9.66875352085544     -4.67938914598098     -3.09033003754185      
c    -9.15398410355544     -0.05740771938098     -3.52441968414185      
c     3.88697709344456    -10.39536951908098      0.11944907335815      
c     1.00404259514457    -11.05601268548098      0.19942397995815      
c    -9.73708964065544      4.57556702341902     -3.27874397434185      
c    -5.76790051645543      7.00607026361902     -3.77157801754185      
c    -5.71009893385543     -9.51727106118098      0.32998115725815      
c    -8.03066624425544     -7.68273414578098      0.33703860165815      
c    -2.44801600845543     10.29255602331902     -3.55790757554185      
c     1.90030328924457      8.61607463601902     -3.87478289344185      
c    -9.58716659965544     -4.57223892788098      3.70952296615815      
c    -8.98518310175544      0.05971141481902      3.92789843635815      
c     6.55964611954457      8.27042543581902     -3.72515387234185      
c    -5.60067779155543     -7.00374993248098      4.02601427765815      
c    -2.29232131605543    -10.28887424438098      3.66374658785815      
c    -9.51580497365543      4.68224322711902      3.51917375385815      
c    -5.50462112445543      7.07667048011902      3.65541866235815      
c     2.06771975744456     -8.61677935058098      3.78672074695815      
c     6.71612566534457     -8.27437024288098      3.42801786305815      
c    -2.31329376755544     10.47226132941902      3.24196985065815      
c     2.10932383534456      8.98831601611902      3.56106441165815      
c     8.32185119034456     -3.88927279188098      3.69850940105815      
c    10.74079228904457      0.08020661551902      3.15954097515815      
c     6.72428423744457      8.39322126631902      3.07322463645815      
c     8.12612100554457      3.94625920751902      3.37822103405815      
h   -12.93882675135544     -2.30620564288098      0.31807168015815      
h    10.27488524784456      0.14549440201902      5.17034379755815      
h     6.46595103014457      8.01954488151902      5.08769808075815      
h     8.04391694184456      9.97034587971902      2.79505767805815      
h    12.79836041014456      0.12751878991902      2.89372301275815      
h     7.94952671264457     -9.92945563448098      3.21514563155815      
h    -2.82383135975543     12.46727938391902      2.98748571145815      
h    -2.16584029815544     10.01843768541902      5.25108112135815      
h     6.42764758184457     -7.84572799698098      5.42732193655815      
h    -2.72112989085544    -12.31340147958098      3.51021078455815      
h   -11.37194418685544      5.59284013671902      3.34201849035815      
h    -8.99353442045544      4.49374655251902      5.50802942025815      
h    -2.11827311215544     -9.73917422258098      5.64643553095815      
h     6.18083965064457      7.84091395131902     -5.70916539714185      
h    -9.10060687145543     -4.31096644608098      5.69933209455815      
h   -11.45165784715543     -5.46497192708098      3.53212653385815      
h     7.80156879074457      9.92548538231902     -3.56920502384185      
h    -9.86303262115544     -8.65720938008098      0.35843089285815      
h    -2.86934546335543     12.31707079371902     -3.38547227554185      
h    -6.23612998765543    -11.52497365158098      0.35782637905815      
h    -2.36287936575544      9.74274062101902     -5.54638061374185      
h     0.62019299034456    -13.09316099338098      0.30525644295815      
h   -11.59076161955544      5.47081111121902     -3.01958766914185      
h     5.12335721674457    -12.06202231698098      0.17565539175815      
h    -9.33871000155544      4.31387663911902     -5.28798399884185      
h    10.63111227044456     -7.68740802188098     -0.11829564704185      
h   -11.51482255535544     -5.58994083998098     -2.82875382354185      
h    12.63630293644457     -3.52507174388098     -0.24122806894185      
h    -9.23685330505544     -4.49219590068098     -5.10081844254185      
h    12.63681331034456      3.51904065761902     -0.32283753154185      
h    10.03609322204457     -0.14957714368098     -5.62417913644185      
h    10.63125955204456      7.68285042551902     -0.35841370884185      
h    12.65744806054456     -0.13327261488098     -3.46092675184185      
h     5.11766427844457     12.06019075961902     -0.40743462634185      
h     7.90298675494456     -9.97152769728098     -3.15371844294185      
h     0.61400053024457     13.09428280551902     -0.33034616964185      
h     6.22400686204457     -8.01878782218098     -5.37166461834185      
h    -6.24037612205543     11.52751080061902     -0.07784420734185      
h    -2.40495975795544    -10.01824066578098     -5.14912893754185      
h    -9.86340442665544      8.65938686451902      0.08021748855815      
h    -2.96263253485544    -12.46653292398098     -2.85817537034185      
h   -12.93642133795544      2.31462775651902      0.26026761945815      
	c     0.03087598704457     -2.73416032628098     -0.43315890864185      
	c    -2.32492522295543      1.34882737971902     -0.49239403664185      
	c     0.05509231004457      2.73389290171902      0.43154702735815      
	c     2.40615524704456     -1.34276488328098      0.50452141635815      
	c     2.38288228904457      1.33884599771902     -0.61353516864185      
	c    -2.30234052095544     -1.34527729328098      0.59815730135815      
	c     0.13077800604457      0.12974653271902      4.37881870835815      
	c    -0.06895955195543     -0.12999671728098     -4.37989498764185      
	c     2.31134358404457      1.27276831371902     -3.51941693564185      
	c    -2.25663040195544     -1.24308821628098      3.49676875535815      
	c     0.01744014904457     -2.82753677628098     -3.33677485564185      
	c     0.17384500104457      2.82719858971902      3.33278816235815      
	c    -2.41176526195544      1.24611913671902     -3.39006169064185      
	c     2.46763028204456     -1.27591944228098      3.41054115135815      
	c    -2.76648499195544     -0.99879608528098     -8.28419171264185      
	c     2.09969971304456      2.07070759871902      8.33242655335815      
	c     1.71125477304457     -2.07841833428098     -8.41806727264185      
	c    -2.38316152695544      1.00730486571902      8.40255702735815      
	c     0.40457875804457      2.33887916871902     -8.49432431164185      
	c     0.78209353804457     -2.34158960528098      8.46740403335815      
	n     0.15846523604457      0.21627394071902      7.37103785635815      
	n    -0.17756290295543     -0.21675732628098     -7.37023349164185      
	h     0.03944332104457     -4.67918433828098      0.28364704335815      
	h     0.03424120204457      4.67902699671902     -0.28479132964185      
	h     4.09656008704457      2.34492829071902     -0.02738461864185      
	h    -4.02292896095543     -2.33841596728098      0.00250677035815      
	h    -4.01505365795544      2.34487119071902      0.18070508335815      
	h     4.08965300404457     -2.35195462728098     -0.15890532164185      
	h    -1.59127142195543     -3.93649316028098     -4.00939423564185      
	h     1.92668215604457      3.76470230271902      3.88863655335815      
	h    -2.50236860695543      3.15916908371902     -4.16225813464185      
	h     2.49909599804456     -3.21403409028098      4.11908976935815      
	h     4.00258750204457      0.32962736171902     -4.24092116164185      
	h    -3.94374408695543     -0.25336198128098      4.15179363435815      
	h    -2.31430019595544     -3.15606282328098      4.27172998535815      
	h     2.31193354304457      3.21108953571902     -4.22799836564185      
	h    -1.40078436195543      3.93882099571902      4.07767023435815      
	h     1.74156186804457     -3.76803455228098     -3.97181178364185      
	h     4.19121906304457     -0.33407120128098      4.05313634435815      
	h    -4.12863223095543      0.25872648771902     -3.96675017964185      
	h    -3.34795517595543     -2.72578206728098     -7.32711783664185      
	h     1.49873379604457      3.98680389271902      7.88520287435815      
	h    -0.80277392995543      3.76407304071902     -7.63368526264185      
	h     2.74739339704456     -2.79602628228098      8.06643843735815      
	h     3.57312071804456     -1.68618719028098     -7.63956304564185      
	h    -3.74598080695544     -0.50262170728098      8.10447346135815      
	h     3.92313974204456      1.67081588371902      7.47160243935815      
	h    -4.10856704995543      0.51629284571902     -7.92480512664185      
	h    -3.00141281495543      2.73700379571902      7.47412372535815      
	h     1.12317483404457     -3.99229021128098     -7.94488750964185      
	h    -0.46864081795543     -3.76220344728098      7.66308086735815      
	h     2.38785423204456      2.78613150871902     -8.18372631464185      
	h    -2.60841765695544     -1.33897679628098    -10.31152828464185      
	h     2.21048654204456      1.82031207971902     10.37602475235815      
	h     1.73169440604457     -1.82762116428098    -10.46447359764185      
	h    -2.13129758395544      1.34529221471902     10.42080075135815      
	h     0.01258724404457      2.21192085171902    -10.51445861464185      
	h     0.48347917304457     -2.21336169128098     10.50339038135815      


==> anc/data/S30L/25.xyz <==
142
4 1 B
n    -0.29620677840986      6.06902116062183     14.96060106970563      
n     0.13396701939014      6.36741847042183    -14.56819755049437      
c    -0.02222308170986     -5.66218013967817     17.61321467540563      
h     1.67261956019014     -6.52157005627817     18.41468210770563      
h    -1.68000535580986     -6.51987665727817     18.49061991040563      
c    -0.02915002150986     -2.81327148217817     17.86104810460563      
c     2.15939285709014     -1.43011482837817     17.30535208870564      
h     3.91762144849014     -2.40038534887817     16.87343448220564      
c     2.11076262679014      1.19510436572183     17.32691632340563      
h     3.83156279209014      2.23693669822183     16.91123023140564      
c    -0.12719271490986      2.48682763652183     17.90514801100564      
c    -2.28289650640986      1.10992772062183     18.55748387300563      
h    -4.00568141560986      2.08290655952183     19.10851632490563      
c    -2.23416226610986     -1.52806191037817     18.53532632020563      
h    -3.91971482350986     -2.57318311457817     19.06917457200564      
c    -0.22561360990986      5.33768699672183     17.70523289360564      
h    -1.91281628200986      6.11870818632183     18.59804318750563      
h     1.43734948949014      6.24523557692183     18.52017498360564      
c     1.83129052269014      6.84842876112183     13.76192247910564      
h     3.46270374519014      7.19952784542183     14.94860293260563      
c     1.87370791439014      7.17222528082183     11.17909969330563      
h     3.60795474249014      7.83990178252183     10.31983250630563      
c    -0.29578803830986      6.69171534122183      9.70524112860564      
c    -2.49946147870986      6.00088060702183     11.04151195910563      
h    -4.25601860950986      5.63230822432183     10.05680466590563      
c    -2.45153000320986      5.69144045142183     13.62014299770563      
h    -4.08753108290986      5.09537940492183     14.69681189180563      
c    -0.25989399470986      6.84692861162183      6.94484803740563      
c     2.00966478419014      6.49477441392183      5.60478259250563      
h     3.74913935169014      6.08471726642183      6.60850508530563      
c     2.04113714579014      6.53816244842183      2.98842791980563      
h     3.80534516739014      6.17217645022183      2.01133389370563      
c    -0.18002197230986      6.96618611862183      1.59365693920563      
c    -2.44221094360986      7.35423207682183      2.93835066110563      
h    -4.17175405510986      7.78852966122183      1.92680420640563      
c    -2.48674598860986      7.28436030052183      5.55542941810563      
h    -4.25352689860986      7.66771562562183      6.52483527780563      
c    -0.13396510810986      7.00483232022183     -1.19192775629437      
c     2.06636668809014      7.69549087962183     -2.51789760459437      
h     3.72799198649014      8.31751536032183     -1.49040963329437      
c     2.12612027549014      7.68507909972183     -5.13529320769437      
h     3.83654661429014      8.29884750612183     -6.08656850819437      
c    -0.02765861640986      7.01064775242183     -6.54506335139437      
c    -2.24077661560986      6.36261245862183     -5.22057047399437      
h    -3.91698994490986      5.76809085772183     -6.23983008059437      
c    -2.28680197350986      6.34747856902183     -2.60400155819437      
h    -3.99411369160986      5.74305211052183     -1.64616689319437      
c     0.03784851669014      6.91372357812183     -9.30716395899437      
c     2.31723203029014      6.54270263842183    -10.64164833479436      
h     4.10310712619014      6.38696636272183     -9.65414334519437      
c     2.31721760009014      6.26505978552183    -13.22440904869437      
h     4.02194121579014      5.90986074242183    -14.30065812399437      
c    -2.08027290850986      6.84935910102183    -13.36917885439436      
h    -3.73966643850986      7.00048443262183    -14.55903782389437      
c    -2.17127769150986      7.13325863472183    -10.78452122999436      
h    -3.97876543570986      7.56063225892183     -9.92344393499437      
n     0.42699943779014     -6.10847053377817    -14.67286391329437      
n    -0.06413078890986     -6.34847901637817     14.85635337060564      
c     0.15324266009014      5.65529238602183    -17.31760415159437      
h    -1.53578702320986      6.48388321312183    -18.16215656069437      
h     1.81710518139014      6.52863061102183    -18.16714512619437      
c     0.19947363489014      2.80485432842183    -17.54746499079437      
c    -2.02813933470986      1.40997727762183    -17.23564518509437      
h    -3.82918016690986      2.37003770092183    -17.00565680099437      
c    -1.96448403440986     -1.21717487737817    -17.25760300919437      
h    -3.71698895880986     -2.26674199157817    -17.04435530949436      
c     0.32800039549014     -2.49716764707817    -17.59160041569437      
c     2.53652646449014     -1.10632579377817    -17.99572128549437      
h     4.31308531279014     -2.06847786737817    -18.36482566029436      
c     2.47258707929014      1.52953996732183    -17.97414987479436      
h     4.20028579579014      2.58250125322183    -18.32722380749437      
c     0.41976850679014     -5.34998164597817    -17.40979217199436      
h     2.12659861689014     -6.12691495047817    -18.26758052519437      
h    -1.22445221770986     -6.24532187827817    -18.27438674369436      
c    -1.76712970360986     -6.70434611157817    -13.48795853579437      
h    -3.41571473060986     -6.90800457957817    -14.68487912979437      
c    -1.85157833630986     -7.03272617157817    -10.90839913619437      
h    -3.64111615360986     -7.55101743267817    -10.05977501589437      
c     0.34290717279014     -6.74202741017817     -9.42162289079437      
c     2.60721910059014     -6.25262576577817    -10.74338488039437      
h     4.38247699299014     -6.03640064377817     -9.74816084319437      
c     2.60091458219014     -5.93366724337817    -13.32140336969437      
h     4.29097857579014     -5.48782425197817    -14.38701811549437      
c     0.27526242169014     -6.88564382747817     -6.66159103969437      
c    -1.96667409420986     -6.35358969697817     -5.33383956559437      
h    -3.66349938890986     -5.81336561687817     -6.34915140189437      
c    -2.02016460350986     -6.38394016487817     -2.71742218029437      
h    -3.75434606830986     -5.86869476277817     -1.75557503819437      
c     0.15505997899014     -6.97298819237817     -1.30963397999437      
c     2.38620302209014     -7.54766640037817     -2.63950810059437      
h     4.06979574099014     -8.11583374717817     -1.61661704729437      
c     2.45199061759014     -7.49157908467817     -5.25612460889437      
h     4.18901533379014     -8.01707590187817     -6.21211255739437      
c     0.10117090899014     -6.98486753287817      1.47612794750563      
c    -2.14343477930986     -7.49928972227817      2.80770360640563      
h    -3.84982624180986     -7.99243120877817      1.78380673890563      
c    -2.19502781730986     -7.48077986887817      5.42579526310563      
h    -3.94386070800986     -7.96194592747817      6.38415247130563      
c     0.00819280549014     -6.97061928097817      6.82783069810563      
c     2.26120568069014     -6.48951518677817      5.50013272990563      
h     3.97792158479014     -6.01829862857817      6.51610017390563      
c     2.29826768549014     -6.48140150077817      2.88360758900563      
h     4.04482170849014     -6.01532142487817      1.91743553860563      
c    -0.03648795620986     -6.87107329207817      9.59072441830564      
c    -2.26705659310986     -6.29543089037817     10.93677480720564      
h    -4.03636848630986     -5.97932015707817      9.95654245350563      
c    -2.23245297280986     -6.03265278987817     13.52091308870564      
h    -3.89136897900986     -5.52266102887817     14.60674949090564      
c     2.09326764479014     -7.02037532477817     13.64603157700564      
h     3.73669634599014     -7.32853284447817     14.82806547510564      
c     2.14978572929014     -7.29296845087817     11.05764189670563      
h     3.90923065889014     -7.87535134357817     10.18739597480563      
	c     0.06516788299014      0.04206372002183     -3.95980038499437      
	c    -0.15965863300986      0.01591326602183     -1.20830831799437      
	c    -2.17088748900986      0.00308335002183     -5.46184240799437      
	c     1.66741497199014      0.01568181202183      3.05310968200563      
	c    -0.82042858100986     -0.04088871497817      4.14885967900563      
	c    -2.64782367500986     -0.04309041697817     -0.09720690399437      
	c    -2.91660747900986     -0.06839276297817      2.52538835600563      
	c     1.92109393499014      0.04324274502183      0.40572280100563      
	c    -1.97495884000986      0.02510142502183     -8.12201862899436      
	c     2.41232968299014      0.10414812702183     -5.21746088199437      
	c     3.79792700099014      0.04055788802183      4.69417650800563      
	c    -1.06238988900986     -0.06871053697817      6.82834788500563      
	c    -4.83380414900986     -0.07787301497817     -1.70690100499437      
	c    -4.60706934600986     -0.05763725397817     -4.26413560699437      
	c     2.56417378599014      0.12624233202183     -7.83370975799437      
	c     0.35591974799014      0.08584843302183     -9.30458089599436      
	c     1.03867920099014     -0.04361767697817      8.35411334300563      
	c     3.49495138799014      0.01120852602183      7.27538433100563      
	h     3.82397365899014      0.08548265302183     -0.36159970799437      
	h     4.15173799399014      0.13649263402183     -4.13324592099437      
	h    -4.80885818800986     -0.11250934197817      3.32820749200563      
	h    -6.68876444100986     -0.12287835397817     -0.82554066299437      
	h    -6.28058528900986     -0.08813983997817     -5.45575288599437      
	h    -3.70413872800986     -0.00824892797817     -9.23284522799437      
	h     5.68068791799014      0.08254973202183      3.87263668600563      
	h    -2.94932636400986     -0.11066660597817      7.64217141400563      
	h     4.40577015499014      0.17463630202183     -8.74005549799437      
	h     5.14231722399014      0.02979873802183      8.50039452300564      
	h     0.83243877999014     -0.06566648497817     10.39832945300564      
	h     0.47577364899014      0.10204616902183    -11.35478196999436      


==> anc/data/S30L/26.xyz <==
142
4 1 A
n    -1.00170128990141      2.31805570597676     15.84505276470141      
n     5.31260054239859      8.80247573517676    -12.26789569329859      
c    -5.74252517310141     -8.72741373682324     15.08786915520141      
h    -4.70351651320141    -10.31159045282324     15.90297894380141      
h    -7.75911269350141     -9.02351561482324     15.40229565070141      
c    -4.83412851190141     -6.21303683102324     16.10287350590141      
c    -2.50911659920141     -6.02458570252324     17.33950788520141      
h    -1.41258511040141     -7.71326968752324     17.74521999100141      
c    -1.59098968100141     -3.66999474892324     18.09590118120141      
h     0.20824256279859     -3.55691127602324     19.08011523660141      
c    -2.98868314220141     -1.48057958502324     17.62299554920141      
c    -5.36331130580141     -1.68293163442324     16.46955188230141      
h    -6.52010132600141     -0.01093773922324     16.17715670620141      
c    -6.27720277670141     -4.02715808162324     15.71622017420141      
h    -8.13399519020141     -4.15067539552324     14.84637518900141      
c    -1.91148342620141      1.09507496137676     18.24237660910141      
h    -3.31697044960141      2.36282001867676     19.06142616440141      
h    -0.30063391730141      0.97232014407676     19.52443429340141      
c     1.16576937099859      1.48095751317676     14.75656208570141      
h     2.24884659589859      0.12121889757676     15.83781087250141      
c     1.87912817289859      2.28831353737676     12.39291116520141      
h     3.59743877959859      1.52294874187676     11.58630486730141      
c     0.35672335289859      3.99004817117676     11.01374326270141      
c    -1.81730941080141      4.90346857897676     12.25761134080141      
h    -3.01516031340141      6.31867981617676     11.38873098240141      
c    -2.45234309590141      4.04966733167676     14.63320827670141      
h    -4.10882303990141      4.70865952917676     15.64068547140141      
c     0.97905750849859      4.71514027167676      8.41938944120141      
c     3.48019550949859      4.61072615837676      7.51685567100141      
h     5.01971819279859      4.13678800817676      8.78711448050141      
c     4.03574125209859      5.22839933137676      5.03444311440141      
h     5.99361278639859      5.22219551367676      4.42670163130141      
c     2.11863297629859      5.94397410377676      3.33390844250141      
c    -0.37523467940141      6.05787375067676      4.24465543270141      
h    -1.90801451300141      6.54103236787676      2.97409509660141      
c    -0.93247103510141      5.47330923407676      6.73447633280141      
h    -2.88889797460141      5.51223131227676      7.34635280840141      
c     2.70470807079859      6.55490058967676      0.67874189150141      
c     4.84118023749859      5.52430218377676     -0.51917879199859      
h     6.04707843089859      4.21250961717676      0.49193042320141      
c     5.39338444109859      6.08571887057676     -3.01523261149859      
h     7.01713588539859      5.19510864827676     -3.89469236969859      
c     3.81285694249859      7.68177810567676     -4.43742283919859      
c     1.67615841879859      8.72372230697676     -3.24108993809859      
h     0.46975974639859     10.04505874027676     -4.24467028989859      
c     1.14638867769859      8.18346480457676     -0.73487075029859      
h    -0.45949799390141      9.09388558297676      0.15672476440141      
c     4.35244874789859      8.17984595487676     -7.10282861039859      
c     6.81490817869859      7.99237540167676     -8.10778451719859      
h     8.42599044729859      7.63803371027676     -6.89494045059859      
c     7.24231209469859      8.29999251237676    -10.65682116099859      
h     9.10739619819859      8.16588729167676    -11.49142434039859      
c     2.93422847299859      9.10981974037676    -11.35539154069859      
h     1.48735407979859      9.53541992807676    -12.73973165089859      
c     2.42106265539859      8.82815464657676     -8.82460402359859      
h     0.48325161849859      9.04166319437676     -8.20138957499859      
n     1.01094285999859     -2.32119822952324    -15.83105176429859      
n    -5.33239581930141     -8.79516515292324     12.27764423070141      
c     5.72327903339859      8.73562218737676    -15.07805192769859      
h     4.68061692699859     10.31746070877676    -15.89302713809859      
h     7.73911851749859      9.03646443097676    -15.39254293579859      
c     4.82124995789859      6.21888502367676    -16.09294023849859      
c     2.49013572059859      6.02156372387676    -17.31673453079859      
h     1.38352354189859      7.70579594167676    -17.71349191209859      
c     1.57903022009859      3.66413182417676    -18.07223093039859      
h    -0.22491056600141      3.54436046627676    -19.04698368119859      
c     2.99002731579859      1.48048341797676    -17.61181574179859      
c     5.37047993069859      1.69214112537676    -16.47228437559859      
h     6.53764746949859      0.02550809727676    -16.19081487939859      
c     6.27757098499859      4.03953103297676    -15.71983842529859      
h     8.13934180769859      4.17038410917676    -14.86183332689859      
c     1.92101527939859     -1.09916962732324    -18.22869491859859      
h     3.33157681679859     -2.36376765262324    -19.04376436269859      
h     0.31151322029859     -0.98346403512324    -19.51308880689859      
c    -1.16832260810141     -1.49954892812324    -14.75441867379859      
h    -2.25999455790141     -0.15460202032324    -15.84543426349859      
c    -1.88414116090141     -2.30460191522324    -12.39072073599859      
h    -3.61326061380141     -1.55173836662324    -11.59527643819859      
c    -0.35342695800141     -3.98873204832324    -10.99915147449859      
c     1.83308349199859     -4.88799005712324    -12.23164007949859      
h     3.03858310609859     -6.29154179962324    -11.35458651909859      
c     2.47096516959859     -4.03639716492324    -14.60705718309859      
h     4.13697294499859     -4.68494521022324    -15.60552284969859      
c    -0.98115635240141     -4.71315812882324     -8.40592867559859      
c    -3.48623301780141     -4.62098571472324     -7.51256475259859      
h    -5.02374356880141     -4.15533681782324     -8.78824647609859      
c    -4.04832498870141     -5.24071468452324     -5.03214127939859      
h    -6.00827087180141     -5.24344540572324     -4.43099064889859      
c    -2.13412591350141     -5.94791940152324     -3.32484650629859      
c     0.36342967439859     -6.05125498932324     -4.22650350129859      
h     1.89248198749859     -6.52922443332324     -2.94944556079859      
c     0.92744756979859     -5.46253879562324     -6.71366004059859      
h     2.88636985369859     -5.49218065892324     -7.31804186979859      
c    -2.72492498420141     -6.56014301992324     -0.67121554199859      
c    -4.86578518150141     -5.53426471062324      0.52292871280141      
h    -6.07474914580141     -4.22758157162324     -0.49140044179859      
c    -5.41903852040141     -6.09456421232324      3.01912594320141      
h    -7.04672316770141     -5.20793515862324      3.89546387080141      
c    -3.83554995290141     -7.68456337582324      4.44494114260141      
c    -1.69655750310141     -8.72458343712324      3.25107917800141      
h    -0.48904186480141    -10.04362536472324      4.25628259740141      
c    -1.16565330830141     -8.18562892492324      0.74504855920141      
h     0.44208116509859     -9.09411628022324     -0.14519497499859      
c    -4.37447647690141     -8.17878446332324      7.11109455050141      
c    -6.83688800740141     -7.99375438272324      8.11654935040141      
h    -8.44921659900141     -7.64341663582324      6.90416362500141      
c    -7.26321215740141     -8.29832281882324     10.66619542980141      
h    -9.12842907990141     -8.16636903902324     11.50088249460141      
c    -2.95343092030141     -9.09843697802324     11.36524810280141      
h    -1.50532110340141     -9.51974040822324     12.74965163270141      
c    -2.44145026420141     -8.82025112932324      8.83391633020141      
h    -0.50321876990141     -9.03023917072324      8.21054562730141      
	c     0.41762679599859      0.94097171897676     -3.47075614899859      
	c    -0.38115718500141     -0.94193257402324      3.43201589900141      
	c    -0.69331974800141      0.58671566797676     -0.99239774999859      
	c     0.73023825099859     -0.58754150702324      0.95372771600141      
	c     2.94185545599859      0.10085069497676     -3.91927674599859      
	c    -2.90529027500141     -0.10101985302324      3.88035189300141      
	c     4.04926869099859      0.43815509497676     -6.33093317199859      
	c    -4.01279636900141     -0.43716305702324      6.29196394100141      
	c     0.92422366099859     -2.09667831302324      5.46266008400141      
	c    -0.88857707100141      2.09470090297676     -5.50138177199859      
	c    -3.20832493400141      1.39735653897676     -0.45224206099859      
	c     3.24579843299859     -1.39682503302324      0.41349112800141      
	c    -4.27076249400141      1.06930893597676      1.87797054200141      
	c     4.30813403599859     -1.06867137502324     -1.91692406499859      
	c     0.23170403999859      2.40280920197676     -7.84029745899859      
	c    -0.19677597100141     -2.40462339402324      7.80142071400141      
	c     2.72369888399859      1.57093868897676     -8.26894026299859      
	c    -2.68779127200141     -1.57073571102324      8.23003627100141      
	h    -4.31889928200141      2.29834900897676     -1.91882446099859      
	h     4.35657888199859     -2.29762129102324      1.88009713100141      
	h    -2.80911487600141      2.75823662297676     -5.23977913299859      
	h     2.84463916999859     -2.76087409802324      5.20174937900141      
	h    -6.19114228300141      1.70668972197676      2.23324461100141      
	h     6.22915746999859     -1.70442052402324     -2.27153996799859      
	h    -5.93777388400141      0.21999428397676      6.58552550700141      
	h     5.97470309199859     -0.21756099702324     -6.62488792499859      
	h     0.85850225499859     -3.29934505402324      9.31874425200141      
	h    -0.82403300800141      3.29616516497676     -9.35803065099859      
	h     3.58810965399859      1.82255327697676    -10.11510006599859      
	h    -3.55449246700141     -1.82059259202324     10.07538999500141      


==> anc/data/S30L/27.xyz <==
125
1 1 B
c    -1.46652159606400     -0.15991502005600      9.49727352500000      
c     1.49516606693600     -0.17859406505600      9.46302769600000      
n     2.10343012693600     -2.56929294605600      8.29798435400000      
c    -0.02576611706400     -3.98500611405600      7.67166552800000      
n    -2.12693558106400     -2.49833794305600      8.25305887400000      
n    -2.08986113206400      2.13688032794400      8.13632035800000      
c     0.01809350093600      3.41425250894400      7.24465874100000      
n     2.12197108593600      2.06504823294400      8.00473833300000      
o    -0.00055563606400      5.39703345494400      6.06078375700000      
o    -0.05889358906400     -6.12079920505600      6.85004874600000      
c     4.65269103993600      3.08946220694400      7.77174478000000      
c     4.62358432693600     -3.63190321405600      8.10120599400000      
c    -9.08417139506400     -0.17132669905600      3.51222268500000      
c    -7.57789690306400     -0.15718751605600      6.06550345300000      
n    -6.13005036906400     -2.46361145405600      5.96500274900000      
c    -6.61475008706400     -3.88882775805600      3.80252008400000      
n    -8.26025792206400     -2.47106320505600      2.30535046800000      
n    -8.29029462406400      2.17313838894400      2.30712147200000      
c    -6.57051536506400      3.51261175494400      3.73295390700000      
n    -6.13245024806400      2.18120256294400      5.92087743200000      
o    -5.64802747706400      5.57046296894400      3.17410503500000      
o    -5.82026579406400     -5.98396748205600      3.34265273800000      
c    -4.58937434006400      3.20585191094400      7.94283946600000      
c    -4.66268417506400     -3.49842294805600      8.03991543100000      
c     9.11565555293600     -0.49315757605600     -3.51592060200000      
c     7.58197817893600     -0.37548214905600     -6.04921875600000      
n     6.12252183293600     -2.67911816905600     -6.02093764300000      
c     6.48795733793600     -4.10334670005600     -3.83579631300000      
n     8.12931844793600     -2.73550348405600     -2.29861552400000      
n     8.53536136393600      1.89901685994400     -2.31176446700000      
c     6.81814326193600      3.33983843994400     -3.66537060400000      
n     6.15756059093600      1.95891970494400     -5.79674341200000      
o     6.06351915193600      5.44729498994400     -3.12781822100000      
o     5.60048926393600     -6.16773218805600     -3.39169436800000      
c     4.65269103993600      3.08946220694400     -7.77174478000000      
c     4.62358432693600     -3.63190321405600     -8.10120599400000      
c     7.58197817893600     -0.37548214905600      6.04921875600000      
c     9.11565555293600     -0.49315757605600      3.51592060200000      
n     8.12931844793600     -2.73550348405600      2.29861552400000      
c     6.48795733793600     -4.10334670005600      3.83579631300000      
n     6.12252183293600     -2.67911816905600      6.02093764300000      
n     6.15756059093600      1.95891970494400      5.79674341200000      
c     6.81814326193600      3.33983843994400      3.66537060400000      
n     8.53536136393600      1.89901685994400      2.31176446700000      
o     6.06351915193600      5.44729498994400      3.12781822100000      
o     5.60048926393600     -6.16773218805600      3.39169436800000      
c     9.66840794293600      2.82997225794400      0.00000000000000      
c     9.13163653793600     -3.83119812705600      0.00000000000000      
c    -7.57789690306400     -0.15718751605600     -6.06550345300000      
c    -9.08417139506400     -0.17132669905600     -3.51222268500000      
n    -8.26025792206400     -2.47106320505600     -2.30535046800000      
c    -6.61475008706400     -3.88882775805600     -3.80252008400000      
n    -6.13005036906400     -2.46361145405600     -5.96500274900000      
n    -6.13245024806400      2.18120256294400     -5.92087743200000      
c    -6.57051536506400      3.51261175494400     -3.73295390700000      
n    -8.29029462406400      2.17313838894400     -2.30712147200000      
o    -5.64802747706400      5.57046296894400     -3.17410503500000      
o    -5.82026579406400     -5.98396748205600     -3.34265273800000      
c    -9.35012696706400      3.19163587894400      0.00000000000000      
c    -9.31376690906400     -3.50842638505600      0.00000000000000      
c     1.49516606693600     -0.17859406505600     -9.46302769600000      
c    -1.46652159606400     -0.15991502005600     -9.49727352500000      
n    -2.12693558106400     -2.49833794305600     -8.25305887400000      
c    -0.02576611706400     -3.98500611405600     -7.67166552800000      
n     2.10343012693600     -2.56929294605600     -8.29798435400000      
n     2.12197108593600      2.06504823294400     -8.00473833300000      
c     0.01809350093600      3.41425250894400     -7.24465874100000      
n    -2.08986113206400      2.13688032794400     -8.13632035800000      
o    -0.00055563606400      5.39703345494400     -6.06078375700000      
o    -0.05889358906400     -6.12079920505600     -6.85004874600000      
c    -4.58937434006400      3.20585191094400     -7.94283946600000      
c    -4.66268417506400     -3.49842294805600     -8.03991543100000      
h    -2.27539676006400     -0.09045301605600     11.40835932400000      
h     2.34750781993600     -0.04926369705600     11.35175277400000      
h     5.62188724093600      2.86967241494400      9.59369867100000      
h     4.45800746593600      5.08934255794400      7.29296627800000      
h     5.64201670293600     -3.29632085805600      9.87649046200000      
h     4.37509075693600     -5.65730218505600      7.77568755800000      
h   -11.14451920506400     -0.16292726105600      3.76225711200000      
h    -8.79361487306400     -0.12209208705600      7.74712082000000      
h    -4.36323837506400      5.21977225294400      7.54975730900000      
h    -5.58217371606400      2.92536074794400      9.74043161400000      
h    -4.46555666006400     -5.52282472205600      7.67215514400000      
h    -5.68649978906400     -3.17496754505600      9.81550843400000      
h    11.16584817193600     -0.66186618805600     -3.79816717700000      
h     8.78411700393600     -0.29829927205600     -7.74083899100000      
h     5.62188724093600      2.86967241494400     -9.59369867100000      
h     4.45800746593600      5.08934255794400     -7.29296627800000      
h     5.64201670293600     -3.29632085805600     -9.87649046200000      
h     4.37509075693600     -5.65730218505600     -7.77568755800000      
h     8.78411700393600     -0.29829927205600      7.74083899100000      
h    11.16584817193600     -0.66186618805600      3.79816717700000      
h     9.41086742793600      4.87879952394400      0.00000000000000      
h    11.68342371093600      2.34900922294400      0.00000000000000      
h     8.57411429593600     -5.82165991505600      0.00000000000000      
h    11.19992598193600     -3.65262539505600      0.00000000000000      
h    -8.79361487306400     -0.12209208705600     -7.74712082000000      
h   -11.14451920506400     -0.16292726105600     -3.76225711200000      
h   -11.39498750706400      2.85599932694400      0.00000000000000      
h    -8.95317542606400      5.21726850894400      0.00000000000000      
h   -11.36930705706400     -3.22643339205600      0.00000000000000      
h    -8.85579664606400     -5.52407022405600      0.00000000000000      
h     2.34750781993600     -0.04926369705600    -11.35175277400000      
h    -2.27539676006400     -0.09045301605600    -11.40835932400000      
h    -4.36323837506400      5.21977225294400     -7.54975730900000      
h    -5.58217371606400      2.92536074794400     -9.74043161400000      
h    -4.46555666006400     -5.52282472205600     -7.67215514400000      
h    -5.68649978906400     -3.17496754505600     -9.81550843400000      
	c    -0.66783210606400      1.57591195794400      0.00000000000000      
	c     0.56754830693600      4.17422704694400      0.00000000000000      
	c     1.31660378293600     -0.54062934105600      0.00000000000000      
	c     0.12930207493600     -3.17817242405600      0.00000000000000      
	n    -1.40340842306400      6.24357089294400      0.00000000000000      
	h    -2.58211335906400      6.12094905594400     -1.56679281200000      
	h    -2.58211335906400      6.12094905594400      1.56679281200000      
	h    -1.88439454106400      1.36938490794400     -1.66855125000000      
	h    -1.88439454106400      1.36938490794400      1.66855125000000      
	h     2.53749247893600     -0.31331599105600     -1.66122876400000      
	h     2.53749247893600     -0.31331599105600      1.66122876400000      
	h    -0.54908601506400      7.97687844894400      0.00000000000000      
	h     1.72360393593600      4.48401968994400     -1.67596659300000      
	h     1.72360393593600      4.48401968994400      1.67596659300000      
	h     1.57434669893600     -4.65162212105600      0.00000000000000      
	h    -1.05557793106400     -3.46650515305600      1.67069705800000      
	h    -1.05557793106400     -3.46650515305600     -1.67069705800000      


==> anc/data/S30L/28.xyz <==
122
1 1 B
c    -1.45507076502459     -0.18117687401639     -9.52271730600000      
c     1.50694907197541     -0.19355039401639     -9.48385079800000      
n     2.12404334297541      2.03945280398361     -8.00569874200000      
c     0.01646672797541      3.36018705598361     -7.21206028100000      
n    -2.08591654702459      2.09778578198361     -8.13413163500000      
n    -2.11121139802459     -2.53465552801639     -8.30613591700000      
c    -0.00725821802459     -4.02169335301639     -7.73304406500000      
n     2.12062499097541     -2.59098082901639     -8.33444487200000      
o    -0.03645480302459     -6.16684829801639     -6.93789638900000      
o    -0.00895429502459      5.31224645098361     -5.97634610300000      
c     4.64215940897541     -3.65890099401639     -8.16070741200000      
c     4.65250269297541      3.05454039198361     -7.73168786300000      
c    -9.05653956402459     -0.26688066701639     -3.51066174800000      
c    -7.56616278602459     -0.22543326701639     -6.07306319300000      
n    -6.12363902202459      2.11448184798361     -5.91063073100000      
c    -9.37087755502459      3.09774873198361      0.00000000000000      
n    -8.30424817802459      2.09293413898361     -2.31069123600000      
n    -8.17098030202459     -2.54512430001639     -2.30449983300000      
c    -6.52184818902459     -3.94131954701639     -3.81933293900000      
n    -6.11013836502459     -2.52685118401639     -6.00348541700000      
o    -5.67367306302459     -6.01402944901639     -3.35444777700000      
o    -5.63975621902459      5.48395751798361     -3.13933303200000      
c    -4.64531785602459     -3.53893151601639     -8.09164027000000      
c    -4.58761025902459      3.15923529098361     -7.92668777100000      
c     9.10584356297541     -0.57312059401639      3.51304468100000      
c     7.58458019397541     -0.42534634201639      6.05000366800000      
n     6.13150545197541      1.88976476698361      5.75576661200000      
c     6.82701598597541      3.27045435298361      3.63359919200000      
n     8.57312560097541      1.83190209798361      2.31407943700000      
n     8.06120808397541     -2.79177146901639      2.29738863900000      
c     6.45234667597541     -4.16066455001639      3.87110417800000      
n     6.15125279497541     -2.74246543201639      6.07185755100000      
o     5.54266319097541     -6.21721752501639      3.44176170200000      
o     6.07315631497541      5.37345656298361      3.07907200000000      
c     4.64215940897541     -3.65890099401639      8.16070741200000      
c     4.65250269297541      3.05454039198361      7.73168786300000      
c     7.58458019397541     -0.42534634201639     -6.05000366800000      
c     9.10584356297541     -0.57312059401639     -3.51304468100000      
n     8.57312560097541      1.83190209798361     -2.31407943700000      
c     6.82701598597541      3.27045435298361     -3.63359919200000      
n     6.13150545197541      1.88976476698361     -5.75576661200000      
n     6.15125279497541     -2.74246543201639     -6.07185755100000      
c     6.45234667597541     -4.16066455001639     -3.87110417800000      
n     8.06120808397541     -2.79177146901639     -2.29738863900000      
o     5.54266319097541     -6.21721752501639     -3.44176170200000      
o     6.07315631497541      5.37345656298361     -3.07907200000000      
c     9.04266087197541     -3.90976718601639      0.00000000000000      
c     9.71688649297541      2.74495286798361      0.00000000000000      
c    -7.56616278602459     -0.22543326701639      6.07306319300000      
c    -9.05653956402459     -0.26688066701639      3.51066174800000      
n    -8.30424817802459      2.09293413898361      2.31069123600000      
c    -6.57075440202459      3.43611532798361      3.71760572000000      
n    -6.12363902202459      2.11448184798361      5.91063073100000      
n    -6.11013836502459     -2.52685118401639      6.00348541700000      
c    -6.52184818902459     -3.94131954701639      3.81933293900000      
n    -8.17098030202459     -2.54512430001639      2.30449983300000      
o    -5.67367306302459     -6.01402944901639      3.35444777700000      
o    -5.63975621902459      5.48395751798361      3.13933303200000      
c    -9.20056302002459     -3.60705911401639      0.00000000000000      
c    -6.57075440202459      3.43611532798361     -3.71760572000000      
c     1.50694907197541     -0.19355039401639      9.48385079800000      
c    -1.45507076502459     -0.18117687401639      9.52271730600000      
n    -2.08591654702459      2.09778578198361      8.13413163500000      
c     0.01646672797541      3.36018705598361      7.21206028100000      
n     2.12404334297541      2.03945280398361      8.00569874200000      
n     2.12062499097541     -2.59098082901639      8.33444487200000      
c    -0.00725821802459     -4.02169335301639      7.73304406500000      
n    -2.11121139802459     -2.53465552801639      8.30613591700000      
o    -0.03645480302459     -6.16684829801639      6.93789638900000      
o    -0.00895429502459      5.31224645098361      5.97634610300000      
c    -4.64531785602459     -3.53893151601639      8.09164027000000      
c    -4.58761025902459      3.15923529098361      7.92668777100000      
h    -2.26133433802459     -0.09001059401639    -11.43386181000000      
h     2.36251987297541     -0.04667049201639    -11.36963695500000      
h     5.65622881497541     -3.29653341801639     -9.93270546800000      
h     4.39137829697541     -5.68873750401639     -7.86687831800000      
h     5.63960430197541      2.85914940298361     -9.54698586400000      
h     4.45818735697541      5.04774115798361     -7.22533809800000      
h   -11.11797305202459     -0.30458010801639     -3.74737322200000      
h    -8.79102163602459     -0.17696830701639     -7.74736180000000      
h    -4.44147356002459     -5.56620872301639     -7.74468423400000      
h    -5.67764392802459     -3.20046934601639     -9.85896623800000      
h     5.63960430197541      2.85914940298361      9.54698586400000      
h    -5.58166558702459      2.89153037498361     -9.72543919900000      
h    11.15296026097541     -0.78687566101639      3.78716908600000      
h     8.79328968097541     -0.30078055101639      7.73402993400000      
h     5.65622881497541     -3.29653341801639      9.93270546800000      
h     4.39137829697541     -5.68873750401639      7.86687831800000      
h    -4.36645185302459      5.17033159998361     -7.51660904000000      
h     4.45818735697541      5.04774115798361      7.22533809800000      
h     8.79328968097541     -0.30078055101639     -7.73402993400000      
h    11.15296026097541     -0.78687566101639     -3.78716908600000      
h     8.44330393997541     -5.88824688001639      0.00000000000000      
h    11.11502132497541     -3.77504628801639      0.00000000000000      
h     9.49052781497541      4.79718868898361      0.00000000000000      
h    11.72369771097541      2.23367265198361      0.00000000000000      
h    -8.79102163602459     -0.17696830701639      7.74736180000000      
h   -11.11797305202459     -0.30458010801639      3.74737322200000      
h   -11.26239143602459     -3.37189418801639      0.00000000000000      
h    -8.69678513002459     -5.61186371201639      0.00000000000000      
h   -11.41193843402459      2.74206516298361      0.00000000000000      
h    -8.99306200802459      5.12698520698361      0.00000000000000      
h     2.36251987297541     -0.04667049201639     11.36963695500000      
h    -2.26133433802459     -0.09001059401639     11.43386181000000      
h    -4.44147356002459     -5.56620872301639      7.74468423400000      
h    -5.67764392802459     -3.20046934601639      9.85896623800000      
h    -4.36645185302459      5.17033159998361      7.51660904000000      
h    -5.58166558702459      2.89153037498361      9.72543919900000      
	c     0.49539520897541      3.67413208898361      0.00000000000000      
	c    -0.92366084402459      1.16806727998361      0.00000000000000      
	c     0.92859185897541     -1.05942440701639      0.00000000000000      
	n    -1.30210196902459      5.89433350298361      0.00000000000000      
	h    -2.48358102002459      5.87193216998361      1.56883530300000      
	h    -2.48358102002459      5.87193216998361     -1.56883530300000      
	h    -0.30102330202459      7.54808609398361      0.00000000000000      
	h    -2.14965761702459      1.05488508898361      1.66764213400000      
	h    -2.14965761702459      1.05488508898361     -1.66764213400000      
	h     1.67224908597541      3.89810879498361     -1.67535704300000      
	h     1.67224908597541      3.89810879498361      1.67535704300000      
	h    -0.07237718502459     -2.86560193401639      0.00000000000000      
	h     2.14382288797541     -1.00456044701639     -1.67326302700000      
	h     2.14382288797541     -1.00456044701639      1.67326302700000      


==> anc/data/S30L/29.xyz <==
121
-1 1 B
c     5.88813734100000   -0.70500110680000   -3.88530632970000           
c     7.46496904420000   -2.38289009240000   -5.13073508640000           
c     6.19761534920000   -4.75225757810000   -5.25814494430000           
c     3.87407689080000   -4.48234433980000   -4.08010157880000           
c     6.25655001960000    2.06836852420000   -3.23433814860000           
c     8.85211164810000    2.91570881110000   -4.30422838300000           
c     4.19501577220000    3.67170285490000   -4.42889895370000           
c     4.06490585200000    4.65917783700000   -6.85091128100000           
c     1.83667183080000   -6.42713275370000   -3.52896086720000           
c     1.66054487390000   -6.81481300180000   -0.62701933180000           
c     2.59980313750000   -8.95714944150000   -4.74227315700000           
c    -0.72601664530000   -5.65077837460000   -4.54910354390000           
c    -2.04838460110000   -6.39009229210000   -6.68976864290000           
n     3.71857384840000   -2.01252911920000   -3.25806351610000           
n     1.98310131500000    4.30774631670000   -3.20879382620000           
n    -2.24478317880000   -3.97802916500000   -3.26667210300000           
c    -4.15907598700000    4.64798436210000   -4.41568789380000           
c    -6.48028542100000    4.84512158190000   -5.60879226310000           
c    -7.71677151160000    2.47038682590000   -5.40867640880000           
c    -6.12996902650000    0.84925868270000   -4.10611217800000           
c    -2.13848754350000    6.65231739020000   -4.03003250670000           
c    -2.13974459910000    7.53613285380000   -1.24140135550000           
c    -2.79846058590000    8.95469296490000   -5.68922148840000           
c     0.44688383350000    5.68912479520000   -4.79872978070000           
c     1.71037523510000    5.92415029110000   -7.08301053340000           
c    -6.53010342340000   -1.91484081450000   -3.43211770770000           
c    -9.11172712500000   -2.75083008510000   -4.53092405080000           
c    -4.48358575700000   -3.60980255960000   -4.52650732990000           
c    -4.41508377510000   -5.10700054910000   -6.67533547430000           
n    -3.97269821200000    2.20828396490000   -3.49967860370000           
c     6.34575111050000    2.44193288030000   -0.38789317190000           
c     6.46192400490000    4.64729940640000    1.07351646010000           
n     6.52036132250000    0.43558406990000    1.21210909280000           
c     6.71927213070000    3.90486131680000    3.63441499280000           
c     6.74847942480000    1.25794116700000    3.68513218920000           
c    -6.62919027010000   -2.29882687770000   -0.58046949600000           
c    -6.88286682630000   -4.52582838810000    0.83617045900000           
n    -6.54204615430000   -0.33167843380000    1.07238091270000           
c    -6.95682670820000   -3.83118729260000    3.42368179430000           
c    -6.71194690770000   -1.19616926020000    3.53401959870000           
c     6.86095941650000   -0.46080545430000    5.79072433780000           
c    -6.40633110840000    0.44657984460000    5.69220925500000           
o     7.08720382620000    0.09769553140000    8.02584204940000           
o    -6.49219102420000   -0.19914441670000    7.91542886160000           
o     6.64746837680000   -2.94317411780000    4.99414516260000           
o    -5.91207735730000    2.88315326190000    4.94930276840000           
c    -5.20137715870000    4.61259768170000    6.95610639220000           
c     6.62421050130000   -4.79673047840000    7.00371187300000           
c    -3.79805298610000    6.79601002990000    5.74249841500000           
c     5.90891400900000   -7.31357742650000    5.83219569180000           
c    -7.13144072420000   -5.61262006660000    5.62542875000000           
c     6.75959021120000    5.63813158670000    5.87596072660000           
c     4.12038685610000    5.94432366940000    7.06961147250000           
c    -4.51637395300000   -6.37341901250000    6.65528981140000           
c    -7.02473318550000   -7.17245329330000   -0.17684895930000           
c     6.24446126050000    7.31676830620000    0.14252853860000           
h     9.31498528460000   -1.95545822970000   -5.88328917460000           
h     6.91294824130000   -6.46186696620000   -6.11718602910000           
h     9.16706939210000    4.90725356890000   -3.86821717850000           
h     8.90569234940000    2.66076619300000   -6.35423917430000           
h    10.36192276250000    1.79274581530000   -3.44938126010000           
h     5.49230339880000    4.46937291450000   -8.30021360900000           
h     0.20941129860000   -8.22259998150000   -0.17816968280000           
h     1.18063680650000   -5.05205538810000    0.33889174360000           
h     3.48813808320000   -7.46672343270000    0.09094467380000           
h     2.79245819330000   -8.77488393470000   -6.79269918350000           
h     1.15872397950000  -10.38408544360000   -4.33996148640000           
h     4.40939192260000   -9.59764278020000   -3.97103940280000           
h    -1.40065386330000   -7.71858140040000   -8.10060452440000           
h     1.56219357590000    3.88484538450000   -1.34327131280000           
h    -1.71532599880000   -2.97192382440000   -1.68660339910000           
h    -7.20937914910000    6.51244613370000   -6.53536591880000           
h    -9.55595727250000    1.99757261700000   -6.15930541690000           
h    -0.73431614800000    9.03527580650000   -0.97223097610000           
h    -1.68925479240000    5.99272455410000    0.05090364160000           
h    -4.01221237850000    8.27914065170000   -0.76426059460000           
h    -2.92312634420000    8.43875333210000   -7.68669174870000           
h    -1.34122735250000   10.40399610200000   -5.46637760760000           
h    -4.61803796110000    9.74920400520000   -5.10632734340000           
h     1.01355427000000    6.89403705270000   -8.74037588750000           
h    -9.12249244740000   -2.52377793690000   -6.58537112830000           
h   -10.62590526030000   -1.60320878620000   -3.72039091970000           
h    -9.45337065380000   -4.73359669250000   -4.07621549230000           
h    -5.90238621910000   -5.28683589640000   -8.06451726110000           
h    -2.44705541070000    1.48027630380000   -2.52964105780000           
h     6.48226195760000   -1.39395833010000    0.65771515230000           
h    -6.22768383850000    1.48903708280000    0.57502657200000           
h    -4.02601228610000    3.58539466140000    8.30971823910000           
h    -6.92452666260000    5.22097299860000    7.93380824010000           
h     5.27000758270000   -4.19470698110000    8.44563693090000           
h     8.50078411970000   -4.85093127490000    7.87942904250000           
h    -2.12171029030000    6.10476613250000    4.75288768570000           
h    -3.20715825820000    8.13611141310000    7.20755759280000           
h    -5.00338124670000    7.79435422920000    4.39022116340000           
h     4.01772574370000   -7.22508598920000    5.00338353680000           
h     5.91844328080000   -8.78752515790000    7.28682169240000           
h     7.24863120440000   -7.84747544620000    4.34922478110000           
h    -8.15857165460000   -7.31414931810000    5.03354954190000           
h    -8.21137019020000   -4.72431101470000    7.14789058530000           
h     7.46137826420000    7.49463896640000    5.27407413900000           
h     8.06347995120000    4.90374260720000    7.30394796450000           
h     2.74330913260000    6.55993501710000    5.65827201610000           
h     4.17210667080000    7.32415403700000    8.61589661230000           
h     3.47719308780000    4.13405397090000    7.82962167570000           
h    -3.34347641220000   -7.19970451490000    5.16235007970000           
h    -4.70150603110000   -7.75987303950000    8.18457188550000           
h    -3.53862739610000   -4.71351156790000    7.40203371620000           
h    -6.17458099760000   -7.29211994040000   -2.05696732570000           
h    -8.98493975570000   -7.84467075170000   -0.32037590030000           
h    -6.01609636710000   -8.48818237160000    1.06297989490000           
h     6.15549118310000    7.38845943890000   -1.91903822880000           
h     7.85037306630000    8.47030622760000    0.76942182900000           
h     4.51739228070000    8.20878202460000    0.86280576290000           
h     2.21107366000000   -1.24238444240000   -2.29141503300000           
	c     0.12641946360000    0.84327463770000    1.85072377080000           
	o     0.62417665720000    3.15239372640000    1.95379794290000           
	c     0.09726621080000   -0.73161655740000    4.25299077120000           
	o    -0.34183390850000   -0.33569482070000   -0.23102396230000           
	h     1.71111944280000   -2.02673591870000    4.21447903190000           
	h    -1.61899499720000   -1.87693379780000    4.32292943920000           
	h     0.23542234000000    0.46209330480000    5.92860916360000           


==> anc/data/S30L/3.xyz <==
126

c    -0.14464812131746      5.74559241188889     -3.37884133707936      
c    -0.61611747731746     -5.99223602811111      3.25881675992064      
c   -11.09118698331746     -1.05810086711111      0.43667564592064      
c   -10.77578411331746      0.54256144888889     -2.00218510307936      
c    -0.76215508231746      7.83530544288889     -5.39467170107937      
c    -1.28688039031746     -8.09814962411111      5.23771775592063      
c   -13.51192162331746     -2.65060381511111      0.28045953292064      
c   -13.09960441331746      2.23983132888889     -2.38973996207936      
c    -6.78184634731746     -0.24828194511111      4.07274726092063      
c    -5.88636110031746     -0.31162307711111     -4.81770188507936      
c   -15.83543723531746     -0.97238369011111     -0.14100397707936      
c   -15.52802771031746      0.66407471988889     -2.51221932807936      
c     8.53612341968254      2.91097270688889     -6.97325173107937      
c     7.54280091768254     -2.63912753411111      7.57060555792063      
c     6.36234284468254     -9.42837740011111     -2.41077412207936      
c     6.11112539168254      9.62835151388889      2.81748495992064      
c     3.76621989168254      6.50779249888889     -1.48398821507937      
c     3.48764690768254     -6.53765931411111      1.72462154692063      
c    -0.38104156631746      6.86615233588889     -0.80205533807937      
c    -0.55652047131746     -7.12989136711111      0.67776674292063      
c     2.13658181968254     -5.25548785311111      3.55141123392064      
c     2.65825684968254      5.17286927288889     -3.43218060407936      
c     7.88339680768254      5.44381556588889     -2.98973921007936      
c     7.39278659268254     -5.25670084711111      3.58545371992064      
c    -4.84192314931746     -4.15036123811111      1.94782338892064      
c    -4.35666118331746      3.64774418788889     -2.47476585107936      
c     4.19443913468254      3.97294832288889     -5.24881259307937      
c     3.43792996768254     -3.95089922911111      5.47246446492063      
c    -2.66431867531746     -3.98539218111111      3.56496755692064      
c    -2.03726604531746      3.62987328588889     -3.89173568107936      
c     6.13303124468254     -6.61593652111111      1.58280722892063      
c     6.37919223668254      6.71963185688889     -1.10396453607936      
n    -8.50901395431746      2.09323104088889     -1.84831729907937      
n    -8.91366552031746     -2.70062698411111      0.77536887592063      
c     6.83508716368254      4.12084310188889     -5.04215218707937      
c     6.09563737568254     -3.95624580511111      5.50668192192063      
c    -6.29875590431746      1.83577167588889     -3.01964837307936      
c    -6.88193016331746     -2.39721814511111      2.22705733792064      
c    -4.89038649231746     -6.01888268011111     -0.12791811107936      
c    -4.71207568631746      5.51082779588889     -0.42525603107936      
c    -2.58124012731746     -7.35544882011111     -0.82364036707936      
c    -2.55978045031746      6.97510205588889      0.48887418192064      
c     7.61570132968254      8.13283103688889      0.91296064892063      
c     7.60593332468254     -7.90298771011111     -0.34730099307936      
o     1.87385300168254     -7.76939098511111      0.01363833992064      
o     1.93252337068254      7.63967747688889      0.07671527392064      
o     9.91972614368254     -5.18964166311111      3.63890909092064      
o    10.40353844268254      5.48076333688889     -2.80085197807936      
o     2.17938569368254     -2.68046091511111      7.27518009392063      
o     3.17545600168254      2.66610466188889     -7.17589744607937      
o     9.97344632468254      8.14778283188889      1.07902395692064      
o     9.97227962468254     -7.76663583711111     -0.32785247007936      
o    -6.81290544031746     -6.34781619911111     -1.49608124207936      
o    -6.77520575631746      5.72824926188889      0.75079847092064      
o    -2.38846380731746     -2.45351702311111      5.35127456992064      
o    -1.52060561731746      2.16564327688889     -5.67832692607937      
h    10.78015618068254      6.50379383088889     -1.20995707207937      
h    10.48542455368254     -6.18725140011111      2.09055452492064      
h    -8.48685005831746      3.63105110488889     -0.58957194407936      
h    -8.69751088431746     -4.25650475911111     -0.44507921407936      
h     1.30645017968254      2.45871145288889     -6.82650806407937      
h     0.34654218468254     -2.57053241411111      6.74031464292063      
h   -11.24564960831746      0.23947987588889      2.03644102592064      
h   -10.61740800631746     -0.75402809711111     -3.60140243007936      
h    -2.53645349331746     -8.25934245011111     -2.66003917007936      
h    -2.75758501431746      7.90072422788889      2.30533081492064      
h   -13.21105809631746      3.59334202188889     -0.81968277407936      
h   -13.32364880531746     -4.00498436911111     -1.28161171907936      
h   -13.69913122531746     -3.75367496611111      2.02113350592064      
h   -12.84162389931746      3.34025410988889     -4.12308714607937      
h   -16.10519351331746      0.25360372688889      1.51255566392064      
h   -15.46840867431746     -0.55731599211111     -4.18984272207936      
h    -6.53107584831746     -0.97472894111111      5.98794348992064      
h    -4.15729993031746     -1.31741184711111     -4.31547370207937      
h   -17.52814244631746     -2.15307848511111     -0.29342617007936      
h   -17.15895433931746      1.91724048388889     -2.74098136407936      
h    -5.13373569531746      0.92996211388889      3.69294490592064      
h    -7.45774832331746     -1.63917986611111     -4.80918152307937      
h     6.34564790168254     -1.24541658211111      8.50682256392063      
h     7.53586649068254      1.41745423888889     -7.98492644807937      
h    -8.46450639531746      0.93083998888889      3.98575798592063      
h    -5.58969898731746      0.41273343388889     -6.72991372707937      
h     9.22791003168254     -1.71644662511111      6.81624121992063      
h    10.23268036568254      2.14595454888889     -6.07911705807937      
h     7.83231355268254    -10.14097747011111     -3.66602228807936      
h     7.42457409868254     10.49763928988889      4.14590694192063      
h     0.04991441468254     -9.66165453911111      5.05761349792063      
h     0.46156423568254      9.46936348988889     -5.08543964107937      
h     4.78063575068254      8.41484136388889      3.82910103192064      
h     5.01368762468254     -8.28557496511111     -3.48027655407936      
h    -1.14785038731746     -7.29792689011111      7.13624288192063      
h    -0.41142008331746      7.06560325888889     -7.27833057207937      
h    -2.73973616431746      8.41369285188889     -5.23574078407936      
h    -3.20641180931746     -8.79212466511111      4.91484865592063      
h     5.29349355068254    -11.00364743911111     -1.59885676607936      
h     4.98760606368254     11.08603037088889      1.87184562792064      
h     8.76189586668254      4.19820984888889     -8.52456608707937      
h     8.17506616968254     -4.00000625711111      9.00087389092064      
	c     6.86066597968254     -0.25077324111111     -0.09693864207936      
	c     4.86940368168254      1.94115302388889      3.23025403092064      
	c     4.20879493168254     -0.45650314311111     -0.46137048507937      
	c     2.95224280568254      0.97556577488889      1.62093351392064      
	c     3.45118751668254     -1.86942122311111     -2.58205654007936      
	c     7.77931740968254     -2.63092423911111     -3.75761992107936      
	c     1.82375478068254      3.82709559688889      5.89384263392063      
	c     5.22499517668254     -2.91925188211111     -4.23200790207937      
	c     7.39594117768254      1.24125485688889      2.23476106392064      
	c     4.35997827068254      3.34620166788889      5.36978637692063      
	c     8.66123842668254     -1.29534027911111     -1.67119588507936      
	c    -0.10911094631746      2.94815041288889      4.35072232492063      
	c     0.43882128668254      1.52094593888889      2.20109874592064      
	n     0.80439695668254     -2.45022656811111     -3.21333693807936      
	n     9.60630562868254     -3.78408849311111     -5.53231949707937      
	n     1.16443121168254      5.34758396488889      8.13957097692063      
	o    -0.83205790431746     -1.89560099211111     -1.63960433607937      
	o     0.35010342868254     -3.51393205311111     -5.23051314607936      
	o    11.85262269868254     -3.28174700711111     -5.20935347307937      
	o     2.92112326068254      6.11630793288889      9.46542627092063      
	o     8.74842502068254     -5.15564514611111     -7.21117934907936      
	o    -1.09722459931746      5.76690786288889      8.53587791892063      
	o     9.46317619868254      1.76254734688889      3.09974904592064      
	h    -1.08874309631746      0.86028040288889      1.03088967292063      
	h     4.58711292668254     -3.95985912011111     -5.87111728807937      
	h    -2.04331293331746      3.38252580788889      4.85309069792063      
	h    10.66179327268254     -1.07774815511111     -1.29375706207937      
	h     5.85757868868254      4.05156518388889      6.57549773892063      


==> anc/data/S30L/30.xyz <==
128
1 1 B
c     5.86996451610000   -0.78810253810000   -4.59530629670000           
c     7.20248184010000   -2.16823900720000   -6.37688640390000           
c     5.98856740760000   -4.55049024710000   -6.64348741630000           
c     3.94112507520000   -4.59330807420000   -5.01176180340000           
c     6.29749316140000    1.89636701680000   -3.66209585550000           
c     8.96057846710000    2.74243961140000   -4.56337073460000           
c     4.36827642460000    3.72189068270000   -4.75217594060000           
c     4.57209074960000    5.31103057300000   -6.82226675520000           
c     2.02585289830000   -6.66679485860000   -4.49609734890000           
c     2.15946136220000   -7.49993501590000   -1.68763425490000           
c     2.70692670330000   -8.97332811480000   -6.13283275360000           
c    -0.63200151760000   -5.82595865640000   -5.17165721170000           
c    -2.18946355130000   -6.59098894090000   -7.13295898670000           
n     3.89372150780000   -2.29167674360000   -3.78596449010000           
n     1.99611797830000    4.08040386070000   -3.73881469590000           
n    -1.95752616840000   -4.04736185650000   -3.79724205940000           
c    -3.88934083020000    4.63851548490000   -5.00129268110000           
c    -5.91655276710000    4.61016526450000   -6.65855596120000           
c    -7.13296347350000    2.22544997370000   -6.42853201310000           
c    -5.82189328690000    0.82984778130000   -4.64304707690000           
c    -1.98006397740000    6.70752327700000   -4.44654613950000           
c    -2.13941314280000    7.51253059440000   -1.63126704810000           
c    -2.64664291140000    9.03046599410000   -6.06599175160000           
c     0.68406045600000    5.87410078860000   -5.10627890470000           
c     2.26012975910000    6.65977073660000   -7.04443430580000           
c    -6.25980184230000   -1.86341403290000   -3.74009524130000           
c    -8.91395134060000   -2.69986270890000   -4.67609994690000           
c    -4.32008849330000   -3.67836240850000   -4.82929909200000           
c    -4.50374296950000   -5.24516385280000   -6.91821726200000           
n    -3.85582791920000    2.32586336050000   -3.79585482610000           
c     6.35509136390000    2.00987675840000   -0.79159773770000           
c     6.38393197770000    4.08213528520000    0.86217414730000           
n     6.84371750440000   -0.10058737230000    0.59846547260000           
c     6.93232982010000    3.14682125680000    3.31610643000000           
c     7.19371220720000    0.51967001650000    3.11306771490000           
c    -6.34652617230000   -2.00485465290000   -0.87169613500000           
c    -6.38973230160000   -4.09282910260000    0.76212348570000           
n    -6.85265460420000    0.09156321650000    0.53309720370000           
c    -6.96503740990000   -3.18148679110000    3.21880792290000           
c    -7.22828845580000   -0.55280642910000    3.03790760120000           
c     7.68599876710000   -1.36851565150000    5.01392803200000           
c    -7.74236889380000    1.31659317880000    4.95135086000000           
o     8.11603215760000   -1.00663996830000    7.25803697950000           
o    -8.19529203140000    0.93272070670000    7.18737116040000           
o     7.60789561100000   -3.76714503540000    3.97962708250000           
o    -7.65577468890000    3.72515326810000    3.94087854890000           
c    -8.03113816950000    5.75204027520000    5.73199356230000           
c     7.96242575570000   -5.81101950970000    5.75563576470000           
c    -7.30477860240000    8.19128579120000    4.41152112380000           
c     7.26184325420000   -8.23856141710000    4.40014961410000           
c    -7.19025594130000   -4.74458231980000    5.57157870880000           
c     7.13650369190000    4.68787793850000    5.68523712220000           
c     4.58600594440000    4.96070009610000    7.05613621950000           
c    -4.65394389490000   -5.02033524060000    6.96816596160000           
c    -5.92955308010000   -6.80699184530000    0.07893158680000           
c     5.93519977250000    6.80349281840000    0.20035782830000           
h     8.85164948930000   -1.53068756660000   -7.39867582240000           
h     6.55187313760000   -6.06026124180000   -7.89841259820000           
h     9.33024400260000    4.66681300980000   -3.91575985660000           
h     9.08001400690000    2.69659663530000   -6.62586834290000           
h    10.38969694000000    1.47242858740000   -3.78198419330000           
h     6.19978605230000    5.48822786350000   -8.04280279260000           
h     0.81560353120000   -9.04169105590000   -1.35719598620000           
h     1.71346587230000   -5.94894508800000   -0.40214217470000           
h     4.07120818380000   -8.17551841120000   -1.26458684780000           
h     2.67645417910000   -8.50587216030000   -8.14630038520000           
h     1.35288832400000  -10.49750305500000   -5.78774845390000           
h     4.60183272940000   -9.64301516250000   -5.64361997810000           
h    -1.71878451190000   -7.96606600750000   -8.56799749490000           
h     2.63838462440000   -1.84919386580000   -2.35954215720000           
h     1.29777653480000    3.19725814860000   -2.15368887140000           
h    -1.27563756470000   -3.18166148180000   -2.19525633000000           
h    -6.46427657230000    6.13091227890000   -7.90711539760000           
h    -8.76909980370000    1.59680150660000   -7.47645652800000           
h    -0.79918711100000    9.05132970410000   -1.27338991120000           
h    -1.70456878440000    5.94891166350000   -0.35731597180000           
h    -4.05515665030000    8.18337265400000   -1.21885509900000           
h    -2.59640498460000    8.58385089180000   -8.08380624020000           
h    -1.29680224620000   10.55162429370000   -5.69223924770000           
h    -4.54656695950000    9.69416257840000   -5.58824270950000           
h     1.80334213270000    8.05048751000000   -8.46884668460000           
h    -9.01288940320000   -2.63374126480000   -6.73913336350000           
h   -10.35040755190000   -1.43702279910000   -3.89654904000000           
h    -9.29055763840000   -4.63039482500000   -4.05120677440000           
h    -6.11969779710000   -5.40935952150000   -8.15603777760000           
h    -2.62015144810000    1.87042764160000   -2.35441224300000           
h     6.84377010220000   -1.88219369860000   -0.09515547930000           
h    -6.84897284880000    1.87950696460000   -0.14406924620000           
h    -6.86521844900000    5.38824141230000    7.40049927160000           
h   -10.01364554840000    5.75205801870000    6.33445921880000           
h     6.77101750100000   -5.46722413580000    7.41039772080000           
h     9.93573669020000   -5.81206673230000    6.38738499430000           
h    -5.31972216220000    8.14749808720000    3.83698401520000           
h    -7.58507624870000    9.79281030560000    5.69432847080000           
h    -8.46300115470000    8.49183525780000    2.72446370350000           
h     5.28546094130000   -8.19369292790000    3.79660747640000           
h     7.52704131720000   -9.85219788570000    5.67092503470000           
h     8.44584728260000   -8.51936468960000    2.72766079910000           
h    -7.90263772550000   -6.62539870340000    5.06055604210000           
h    -8.56688742100000   -3.87197527120000    6.84321449600000           
h     7.86134459680000    6.57057591030000    5.19899115210000           
h     8.49578882810000    3.79896247270000    6.96424045920000           
h     3.16091814080000    5.80012632000000    5.81408160440000           
h     4.77992924220000    6.15874131080000    8.73649834620000           
h     3.89335542390000    3.10974254970000    7.65139193140000           
h    -3.21203058800000   -5.84250684720000    5.73399798450000           
h    -4.86155365690000   -6.23481189810000    8.63502602730000           
h    -3.97505580260000   -3.17238356080000    7.58817529230000           
h    -6.03297554190000   -7.10472402480000   -1.96163376690000           
h    -7.31650740050000   -8.04446925020000    0.99699119050000           
h    -4.04745501410000   -7.42383874740000    0.69182890420000           
h     6.05165976110000    7.11906883550000   -1.83677978470000           
h     7.32003977900000    8.02906108010000    1.13752322500000           
h     4.05123181820000    7.41991947060000    0.80779656510000           
	c     1.35323060530000   -1.83487763640000    8.35180463220000           
	c     1.33432773170000   -1.84971328630000    5.72023981760000           
	c    -0.05038535500000   -0.03022455430000    9.66981845920000           
	c    -0.02339181020000   -0.01634269680000    4.38825803270000           
	c    -1.44026824890000    1.78151055220000    8.34706624310000           
	c    -1.39448303330000    1.81020132630000    5.71590595540000           
	c    -0.01002541380000   -0.00957737170000    1.54688684390000           
	o    -0.71244439630000    1.99678101610000    0.43861827970000           
	o     0.70197594180000   -2.01005326280000    0.43554591810000           
	h     2.45749504350000   -3.22647612010000    9.38068689250000           
	h     2.37404004810000   -3.25582621120000    4.65113500610000           
	h    -0.06095465350000   -0.03560796040000   11.72386454440000           
	h    -2.55457623470000    3.16809885550000    9.37191360380000           
	h    -2.42389049620000    3.22158305210000    4.64376839310000           


==> anc/data/S30L/4.xyz <==
113

c    -0.07022704898230      6.58471983695575     -2.12953567598230      
c     0.01788130801770     -6.60597465604425      2.18262938701770      
c   -10.47733195298230     -1.15156774004425      0.76159038501770      
c   -10.43720240898230      0.76921353695575     -1.45862743398230      
c    -0.70816991998230      8.79376522895575     -4.00480519898230      
c    -0.62552279698230     -8.76395013804425      4.11567091801770      
c   -12.85290424098230     -2.81665150704425      0.62332159601770      
c   -12.87467285898230      2.34808881495575     -1.48486652698230      
c    -5.66828315898230     -0.54582575904425      3.79962707501770      
c    -5.42524397598230      0.35103623895575     -4.18261015698230      
c   -15.26825803198230     -1.22071957904425      0.58680894201770      
c   -15.22785296498230      0.66621088395575     -1.61032022698230      
c     8.85118286401770      4.27187556395575     -5.47932629798230      
c     8.68319791201770     -3.60319941004425      5.68556591301770      
c     6.27548232801770    -10.04797975804425     -4.26578792798230      
c     5.73938620801770      9.92075164495575      4.78391790201770      
c     3.72092821501770      7.38086801395575     -0.01809643598230      
c     3.93702963301770     -7.37593022804425      0.30771664701770      
c    -0.45732999698230      7.48477126695575      0.51639421101770      
c    -0.20194552798230     -7.62884744504425     -0.43598216498230      
c     2.82566540701770     -6.06522910804425      2.27074069501770      
c     2.75581850301770      6.15177444695575     -2.10591130698230      
c     7.93955317101770      6.58699426695575     -1.40985710198230      
c     8.05106707801770     -6.35538410304425      1.84817865101770      
c    -4.15910330098230     -4.42867209004425      1.31361045801770      
c    -4.20451461698230      4.24674202495575     -1.56493583998230      
c     4.41114306601770      5.11389967395575     -3.91201260798230      
c     4.35148892201770     -4.82110273904425      4.05890568501770      
c    -1.86299248098230     -4.49938583304425      2.76569574601770      
c    -1.83522845998230      4.43073886795575     -2.87924248998230      
c     6.55450804601770     -7.61423045704425     -0.04780061998230      
c     6.30880926001770      7.65437733395575      0.49646876501770      
n    -8.28764290398230      2.46447120495575     -1.21461652998230      
n    -8.25726050598230     -2.76968641004425      0.66519290901770      
c     7.03533032501770      5.35036965895575     -3.57667973598230      
c     6.99615821701770     -4.95054527604425      3.83855164001770      
c    -6.01922700298230      2.38096187095575     -2.29717322998230      
c    -6.07177137598230     -2.60714037804425      1.89975400101770      
c    -4.49428333498230     -6.16659141804425     -0.84165741298230      
c    -4.72573651998230      5.92682827695575      0.60441743701770      
c    -2.34389951698230     -7.61507487704425     -1.78434097298230      
c    -2.67405711998230      7.38203792395575      1.73182203301770      
c     7.38986589101770      8.81469527295575      2.74304308001770      
c     7.78731538801770     -8.91196670104425     -2.13395400598230      
o     2.10892668901770     -8.45464801004425     -1.28876406298230      
o     1.78354360301770      8.31189000695575      1.53734554501770      
o    10.57911141001770     -6.44228446904425      1.69860976301770      
o    10.45414317501770      6.70427560495575     -1.09651675398230      
o     3.33664920401770     -3.47903709304425      5.95943477901770      
o     3.53107434901770      3.87774474795575     -5.94754082698230      
o     9.74330525001770      8.88961024195575      3.02819509201770      
o    10.15002455801770     -9.06654920404425     -2.21735678598230      
o    -6.53686021998230     -6.30316442104425     -2.06670425798230      
o    -6.85236851398230      5.99106974895575      1.68168669801770      
o    -1.38492941698230     -3.13766698704425      4.63946747101770      
o    -1.19915767798230      3.13701174395575     -4.75773608098230      
h    10.70024595301770      7.61451520095575      0.58836523101770      
h    10.94846639601770     -7.51313324404425      0.13824755501770      
h    -8.38762219098230      3.92586824295575      0.13094158401770      
h    -8.22581060598230     -4.24785798704425     -0.66411349398230      
h     1.65292242501770      3.58034040695575     -5.69287042698230      
h     1.44743391901770     -3.33006148304425      5.64543448601770      
h   -10.49339417098230     -0.08745018204425      2.53359590101770      
h   -10.29673801098230     -0.29358360804425     -3.22596384298230      
h    -2.51515188398230     -8.44476100104425     -3.64874292198230      
h    -2.96912165698230      8.12203491395575      3.61779045901770      
h   -12.93286250098230      3.50875240195575      0.23563290801770      
h   -12.75258860598230     -3.97561653804425     -1.09653196998230      
h   -12.84484848098230     -4.11917409004425      2.23133479301770      
h   -12.80376545698230      3.65094435895575     -3.09114051898230      
h   -15.44207328398230     -0.18831806604425      2.37952357301770      
h   -15.24273976398230     -0.36947850504425     -3.40972807998230      
h    -5.45730844598230     -1.35596253804425      5.68875227301770      
h    -3.65110391798230     -0.56982893404425     -3.67462410098230      
h   -16.91870820098230     -2.46177012904425      0.44615847001770      
h   -16.92769680698230      1.84673624195575     -1.58342157098230      
h    -3.89396989498230      0.43138362995575      3.40886511501770      
h    -6.91571875998230     -1.06451474004425     -4.28022192898230      
h     7.64410803301770     -2.09654660604425      6.63783737301770      
h     7.95566906101770      2.74961168895575     -6.54530425498230      
h    -7.20984994798230      0.81696409295575      3.79027226301770      
h    -5.11930553398230      1.18285986095575     -6.04877742298230      
h    10.33179178201770     -2.81782581504425      4.71739428801770      
h    10.55079411301770      3.56412036995575     -4.54540443398230      
h     7.58795915201770    -10.86000844004425     -5.63195317898230      
h     6.95851055101770     10.69960374495575      6.25225205901770      
h     0.58611876701770    -10.39617231504425      3.75170310701770      
h     0.41908420801770     10.45449541195575     -3.51858745498230      
h     4.50908156301770      8.46039223195575      5.57871994701770      
h     5.11188200601770     -8.59433136204425     -5.16812527298230      
h    -0.27801926998230     -8.06586205704425      6.02770391001770      
h    -0.24557899698230      8.19231020695575     -5.92542250098230      
h    -2.71684433398230      9.26594573995575     -3.88863135798230      
h    -2.60737124398230     -9.31986530604425      3.92879655001770      
h     4.98603508301770    -11.50525468604425     -3.56607286498230      
h     4.51144083901770     11.39836917195575      4.01854664101770      
h     9.45502063801770      5.72243638995575     -6.83216754398230      
h     9.39686712301770     -4.90282287204425      7.13474035001770      
	c     5.37743775201770     -1.46325791504425     -2.07862520698230      
	c     3.66733385401770     -0.28338763404425     -0.32337481798230      
	c     8.94745034601770      0.29312166195575      0.09338510301770      
	c     4.69780581601770      1.19032666495575      1.67701024101770      
	c     7.27457268401770      1.46479135895575      1.82986021001770      
	c     8.04304064401770     -1.18270725904425     -1.84154618798230      
	n     3.08555249601770      2.42769649395575      3.53216671401770      
	n     4.06424285001770     -2.74067572804425     -3.78139467098230      
	o     1.59716932701770     -2.36163331004425     -3.10691743798230      
	n     1.31621703601770     -0.85995627304425     -0.97342629398230      
	cl    10.01531216601770     -2.64997210904425     -3.95534081098230      
	o     0.77948501801770      2.29406818095575      3.19187730701770      
	o     4.11616747401770      3.54290936595575      5.30900423501770      
	h    10.96385429901770      0.57485404995575      0.30208961901770      
	h     8.03450646501770      2.60855049495575      3.34882355001770      


==> anc/data/S30L/5.xyz <==
100

c     4.43447123503000     -4.75586619107000     -6.29164636800000      
c     7.00194566903000     -5.03917058107000     -2.60788986100000      
c     6.16291964903000     -2.30038691107000      3.63738772100000      
c     7.58664886403000     -4.31129364307000      0.03188123100000      
c     2.22134771903000     -3.71535361707000     -7.65452807500000      
c    -1.51221397397000     -1.47454553007000     -7.30870014200000      
c     7.87685626903000     -7.32744330307000     -6.14279864600000      
c     4.04133165603000     -0.99267909907000      4.96856027400000      
c     4.01712438203000      1.66743661993000      5.14225612700000      
c     2.11050237603000     -2.44607112807000      6.08769397300000      
c    -3.40200777097000     -0.24178057307000     -5.61008614900000      
c    -3.42550428597000      2.41120287693000     -5.34381635400000      
c    -5.16149596597000     -1.75485673507000     -4.30181595200000      
c     2.02010759503000      2.90376839993000      6.53734104500000      
c    -7.03953248697000     -0.56453767407000     -2.71816461100000      
c     0.11997473203000     -1.19405181707000      7.47528860200000      
c    -5.31380528497000      3.58327486193000     -3.75597931900000      
c     4.95128305803000     -3.94530879007000     -3.84149647700000      
c    -7.06952337997000      2.06730124693000     -2.49009495800000      
c     0.12948540703000      1.44175434393000      7.66541329000000      
c    -1.87348567897000     -1.53780479307000     -9.93174224900000      
c     8.47284846603000     -2.71564456907000      4.86493304500000      
c    -5.15228965697000     -4.44737495707000     -4.46695718500000      
c     5.89314299503000      3.20613787793000      3.96210842200000      
c    -1.61241426397000      4.00039580293000     -6.55620575800000      
c     2.04075508203000     -5.13661203707000      5.89961484300000      
c     9.92784765403000     -4.85033345807000      1.13285113000000      
c     1.97879377703000     -3.91655322707000    -10.27831233400000      
c    -8.80084760497000     -2.11524889907000     -1.39633323800000      
c     2.03380215003000      5.59326457093000      6.72718372200000      
c    -5.32303902097000      6.26776588993000     -3.50521529000000      
c    -1.81626294897000     -2.68861300507000      8.60261293900000      
c    10.36924275703000     -4.02346228507000      3.58999281700000      
c    -0.10547393597000     -2.79443651407000    -11.42497172700000      
c    -6.87931806197000     -5.87297899907000     -3.15829366900000      
c     5.82796131203000      5.78864727793000      4.17511408200000      
c    -1.67506369497000      6.57339984893000     -6.24964606600000      
c    -8.72669179197000     -4.69842070207000     -1.60620725900000      
c     0.13869409703000     -6.50573659207000      7.00959381500000      
c     3.88847166103000      6.99744946493000      5.58911724300000      
c    -1.81216122097000     -5.27162160407000      8.37839337300000      
c    -3.56103039997000      7.72589185093000     -4.71973915700000      
n     0.49538115503000     -2.54055638407000     -6.19706663200000      
n     5.73150655603000     -3.08017087407000      1.26919685900000      
n     8.50479356703000     -6.74304038907000     -3.76450206000000      
n     5.91662183803000     -6.45461460607000     -7.48078405400000      
h    -3.72948226297000     -5.36542827207000     -5.62196920700000      
h     3.84724838803000     -2.46807414107000     -2.96161963600000      
h    -0.15038169597000      3.13384539993000     -7.70379564700000      
h     7.36473427203000      2.29789997093000      2.85992122800000      
h     3.50519198103000     -6.09331106707000      4.83083608200000      
h    -6.81766488997000     -7.92012044507000     -3.28061066800000      
h    -8.46967393597000      2.95451768093000     -1.27628905100000      
h    -1.36673421397000      2.37942536393000      8.72022707800000      
h    11.33127906303000     -5.88043175707000      0.05195247200000      
h     3.41087115103000     -4.92102678307000    -11.34580140400000      
h    -3.52057937097000     -0.63682768707000    -10.75845799700000      
h   -10.06607550197000     -5.86072165607000     -0.57392629300000      
h     8.74619835103000     -2.03971279807000      6.78240421500000      
h     0.53173500703000      6.50490695793000      7.79163450400000      
h   -10.19852437897000     -1.19899457907000     -0.20164975700000      
h    -3.30911836897000     -1.72987749707000      9.63883940900000      
h    -6.76246872197000      7.12853759393000     -2.31885791300000      
h     9.09476167403000     -8.68312599707000     -7.09613873600000      
h     7.25958387003000      6.93019104993000      3.24807297100000      
h     0.09983864403000     -8.54775175207000      6.81596442400000      
h    -0.26602911397000      7.74926600293000     -7.16854925800000      
h     3.87673097403000      9.04442143593000      5.74526534700000      
h    -3.30831054497000     -6.38682443607000      9.23211727000000      
h    -3.58419252697000      9.76784624693000     -4.50953886000000      
h    -0.35256865897000     -2.89430347307000    -13.46047889400000      
h    12.16994787503000     -4.39082227207000      4.50472674600000      
	c    -0.03535145697000      4.29107920193000      0.24982253200000      
	c    -0.75738962897000     -0.11048163507000      0.42116807900000      
	c    -2.19939077597000      3.86477743093000      1.76242828600000      
	c    -2.65217890597000      1.10656338193000      1.87986452200000      
	c    -3.30209698297000      5.99522864293000      2.86863730300000      
	c    -0.23569881697000      8.70662256093000      0.92669905400000      
	c    -2.50182639797000     -4.09486110207000      1.45392160200000      
	c    -2.31383298097000      8.41050674793000      2.49430196000000      
	c     0.96296462303000      1.81300020893000     -0.67826082200000      
	c    -0.65587480197000     -2.71402036607000      0.18598611200000      
	c     0.95771161003000      6.65315782893000     -0.21994540000000      
	c    -4.38208902397000     -2.95815993607000      2.91139947500000      
	c    -4.46480964697000     -0.33478538207000      3.13359756300000      
	n    -5.54853087097000      5.85575495293000      4.50943713300000      
	n     0.75818111003000     11.27147990093000      0.50662751400000      
	n    -2.46689287797000     -6.87084789207000      1.25422891900000      
	o    -7.27881521097000      4.43174722293000      3.85754328500000      
	o    -5.56674864697000      7.21105182993000      6.40383546100000      
	o     2.62925103003000     11.47775583293000     -0.87168545100000      
	o    -0.76880661997000     -7.84789200907000     -0.00946968300000      
	o    -0.33539160797000     13.04547696993000      1.55802431000000      
	o    -4.14386807097000     -8.05678334707000      2.37070254900000      
	o     2.80988500503000      1.53021008893000     -2.02642836600000      
	h    -5.94167941997000      0.53371504693000      4.24582014100000      
	h    -3.16269626797000     10.03483303893000      3.40371933600000      
	h    -5.75831993497000     -4.14366485707000      3.84880881100000      
	h     2.60460664903000      6.90346163093000     -1.40880503400000      
	h     0.78167160803000     -3.64955052907000     -0.91979857900000      


==> anc/data/S30L/6.xyz <==
92

c    -0.20018604395652     -7.87471962952174     -2.09254772389130      
c     0.14048088104348     -7.78855064752174      2.40059653310870      
c     1.20752687404348     -2.47808279952174      6.62432958410870      
c     0.38048851004348     -6.37138419552174      4.80489514010870      
c    -0.43160402295652     -6.54951224952174     -4.54962049289130      
c    -1.22658031795652     -2.72228674252174     -6.51743765489130      
c    -0.03156601095652    -11.49360138852174      0.22424240610870      
c     1.95946923504348      0.20465047947826      6.21240842410870      
c     4.31732221104348      0.74017558247826      5.08327056210870      
c     0.29504563404348      2.18507429047826      6.88434032310870      
c    -1.95586029495652     -0.01922565152174     -6.21154765789130      
c    -0.27677210995652      1.91863032247826     -6.96582757489130      
c    -4.30915689895652      0.58110257947826     -5.10539053789130      
c     5.05336241804348      3.34022783747826      4.68510068810870      
c    -5.02577333995652      3.20106924847826     -4.81811512089130      
c     1.05924492804348      4.77693320747826      6.48480600510870      
c    -1.02176169395652      4.53059988447826     -6.67688094889130      
c    -0.03204464895652     -6.47630691152174      0.12819202810870      
c    -3.37852768295652      5.09837873747826     -5.63582047589130      
c     3.41979448804348      5.28253776147826      5.42038007010870      
c    -0.90650469095652     -3.81776636752174     -8.90981542689130      
c     0.87956774404348     -3.47807056952174      9.05696306310870      
c    -6.03177815995652     -1.30074758452174     -4.22509557789130      
c     6.02647310104348     -1.19023914152174      4.28514102410870      
c     2.20139975604348      1.40987731747826     -7.89054036489130      
c    -2.18657799195652      1.73429082147826      7.82943670110870      
c     0.06252407104348     -7.52664553652174      7.15917791310870      
c    -0.12262301495652     -7.79697437352174     -6.85758807489130      
c    -7.37731692195652      3.80103816147826     -3.65444222489130      
c     7.40953242704348      3.87269519547826      3.49808695310870      
c     0.71116378804348      6.47359495047826     -7.36886378689130      
c    -0.65946218495652      6.76025040347826      7.09305436810870      
c     0.30013977504348     -6.03371593552174      9.31290023810870      
c    -0.34821139395652     -6.38598708952174     -9.06716632989130      
c    -8.27391542595652     -0.64638513952174     -3.09874550989130      
c     8.27388125404348     -0.60099858352174      3.13375964610870      
c     3.82390490304348      3.33956271547826     -8.51760554589130      
c    -8.95648947395652      1.93031696047826     -2.79979377389130      
c    -3.79490143195652      3.70072318147826      8.37336760310870      
c     8.97558501404348      1.95564499647826      2.72601582910870      
c    -3.02420884895652      6.24525058047826      8.01874391910870      
c     3.07161725404348      5.90234954347826     -8.27221528589130      
n    -0.96623820895652     -4.06816981952174     -4.38705349489130      
n     0.93463579004348     -3.90248213352174      4.54701095010870      
n     0.10554206104348    -10.33600375952174      2.46911959610870      
n    -0.16571396895652    -10.42291322152174     -2.06350295689130      
h    -5.52888816595652     -3.27555082152174     -4.41711072689130      
h    -0.03511093195652     -4.43927831052174      0.08728608610870      
h     2.83236465904348     -0.53545466552174     -8.03468801489130      
h     5.50935320804348     -3.15139415652174      4.56123834910870      
h    -2.83183999895652     -0.19847334852174      8.05601913410870      
h    -9.52895646995652     -2.10940058152174     -2.39820890789130      
h    -3.92715037495652      7.06644069847826     -5.40605536589130      
h     3.98257508904348      7.23493034947826      5.10669473710870      
h    -0.35721702095652     -9.53005090352174      7.25230480410870      
h     0.28148120204348     -9.80567179452174     -6.87338030889130      
h    -1.12559083195652     -2.67141720452174    -10.59669493889130      
h   -10.72589692595652      2.41303542747826     -1.87962821189130      
h     1.10912984704348     -2.26969257652174     10.69853495310870      
h     7.92573691704348      5.83551597247826      3.18331780810870      
h    -7.87967443695652      5.77922830147826     -3.42525111989130      
h    -0.05921974895652      8.69924847647826      6.77637008410870      
h     0.12561350504348      8.42869880147826     -7.13412105589130      
h    -0.03362509395652    -13.54968985452174      0.26382633410870      
h     9.51807017904348     -2.10170030252174      2.49641205710870      
h    -5.69172448295652      3.30384551947826      9.04846421110870      
h     5.71802144404348      2.90061961047826     -9.17403300389130      
h    10.75009737004348      2.38566125047826      1.78965967610870      
h    -4.33369591495652      7.76892151147826      8.42994063910870      
h     4.39168669804348      7.39749361147826     -8.74903425789130      
h    -0.10685690295652     -7.27991647952174    -10.89910091889130      
h     0.05173234804348     -6.85454176452174     11.17779718710870      
	c     2.44708640204348      1.91961895347826     -1.11989624289130      
	c    -2.43984093295652      1.98960179247826      1.05034307910870      
	c    -1.16926832595652     -0.35056111552174      0.56103313310870      
	c     1.16264323304348     -0.38495216952174     -0.51252382389130      
	c    -1.17079523495652      4.30208169947826      0.41170835710870      
	c     1.19557963504348      4.26912272247826     -0.59197885989130      
	c    -4.85912328395652      2.00530366447826      2.12114804610870      
	c     4.86350259904348      1.86690873247826     -2.19625117589130      
	c     6.07016858204348     -0.44533711552174     -2.81739403089130      
	c    -6.08756384795652     -0.26716773352174      2.83899207410870      
	c    -6.18254576495652      4.29560535047826      2.54802136810870      
	c     6.20609563704348      4.12426321747826     -2.72505056389130      
	n     7.03568300304348     -2.35386543952174     -3.33760336189130      
	n    -7.24292873095652      6.19716894247826      2.87564012110870      
	n     7.28384224904348      5.99998349247826     -3.13476183289130      
	n    -7.07120856695652     -2.14339154052174      3.43688136210870      
	h    -2.11281300895652     -2.10434673252174      1.04105015810870      
	h    -2.12183960895652      6.08049497147826      0.78457727910870      
	h     2.15902028304348      6.02050259047826     -1.05111198089130      
	h     2.09896318304348     -2.16664633752174     -0.89310536089130      


==> anc/data/S30L/7.xyz <==
156

c     2.67214728117628    -16.12873924776090     -0.75925601700449      
c     1.30593015767628    -16.39762846206090      1.51834748759551      
c    -1.31019638792372    -16.39369378076089      1.51771278839551      
c    -2.67476083992372    -16.12094751666090     -0.76042952820449      
c    -1.30837671962372    -16.07940921056090     -3.05458833310449      
c     1.30701507607628    -16.08348239806090     -3.05409802010449      
c     5.29139954077628    -15.59493970216090     -0.74242714310449      
c     7.43033912777628    -14.73005938546090     -0.73704007970449      
c    -5.29296624512372    -15.58136101156090     -0.74446792560449      
c    -7.43098344192372    -14.71426350726090     -0.73779243350449      
c    -9.69652615162372    -13.29645623806090     -0.72937255680449      
c   -10.93393433772372    -12.68813884816090      1.55473793579551      
c   -12.82909869702372    -10.88457433326090      1.61206465909551      
c   -13.56404393932372     -9.60687720746090     -0.61206757510449      
c   -12.48997742862372    -10.38557361336090     -2.92976159840449      
c   -10.59732227752372    -12.18968014076090     -2.98697242450449      
c     9.69387360847628    -13.30877583866090     -0.72474041010449      
c    10.92284888917628    -12.69594134516090      1.56255539499551      
c    12.81390532477628    -10.88799398296090      1.62341707099551      
c    13.55406512547628     -9.61234639166090     -0.60014372680449      
c    12.48900578387628    -10.39633609926090     -2.92037154770449      
c    10.59887268847628    -12.20276556176090     -2.98104153120449      
c   -15.05607873832372     -7.39268630086090     -0.50055400010449      
c   -15.92881856262372     -5.26023940396090     -0.39600575520449      
c   -16.45466951192371     -2.64293666486090     -0.28509884410449      
c   -16.77458767092372     -1.39884896396090      2.05326686859551      
c   -16.76504829022372      1.21483176553910      2.19051791929551      
c   -16.43778898992372      2.69689608333910     -0.00478933650449      
c   -16.33519849642371      1.45269922263910     -2.36518065810449      
c   -16.34364924292372     -1.15825052316090     -2.50186757460449      
c    -9.69739827782372     13.37288614893910      0.66028140339551      
c   -10.68041243672372     12.58633900393910     -1.69181199290449      
c   -12.55001308522372     10.76145864833910     -1.81388527620449      
c   -13.52108967602372      9.64656855193910      0.40835646479551      
c   -12.69968087062372     10.60005496933910      2.76267365709551      
c   -10.82624647342372     12.42196738263910      2.88531426539551      
c   -15.01353276442372      7.43328986103910      0.27621494169551      
c   -15.90736486222372      5.31047831343910      0.15818469549551      
c     1.31007953437628     15.67882057053910      3.18396858429551      
c    -1.30376278062372     15.67899188013910      3.18327179549551      
c    -2.66919515842372     16.12879121343910      0.93190798799551      
c    -1.30399492372372     16.78112110363911     -1.26489932030449      
c     1.31274268297628     16.78099509213910     -1.26422687880449      
c    -7.44387324542372     14.80481211933910      0.78047798819551      
c    -5.29633977832372     15.64268679193910      0.85051982879551      
c     2.67673872557628     16.12841881933910      0.93327931959551      
c    15.04434731067628     -7.39684777786090     -0.48808300140449      
c    15.91791928657628     -5.26463943286090     -0.38489234850449      
c    16.44820686537629     -2.64819090096090     -0.27276784540449      
c    16.35323310017628     -1.16333813386090     -2.49004727490449      
c    16.34827902387628      1.44771139703910     -2.35360410860449      
c    16.44058219477628      2.69197399183910      0.00709577759551      
c    16.75374542887628      1.20920653163910      2.20415875149551      
c    16.75917698107628     -1.40441379946090      2.06710535199551      
c    15.91204906667628      5.30609224153910      0.16829754399551      
c    15.01890817017628      7.42929442353910      0.28493019829551      
c    13.52695842937628      9.64305159493910      0.41652525559551      
c    12.55990314347628     10.76074455503910     -1.80609524630449      
c    10.69158277657628     12.58702607943910     -1.68507209800449      
c     9.70414533607628     13.37050914753910      0.66620429419551      
c    10.82826125027628     12.41594339123910      2.89203431029551      
c    12.70146186897628     10.59368929433910      2.77052121309551      
c     7.45113828637628     14.80341202483910      0.78450175139551      
c     5.30381613157628     15.64189849393910      0.85335030539551      
h     2.33093938857628    -16.46882096686090      3.29215524049551      
h    -2.33624415482372    -16.46168964956090      3.29105838189551      
h    -2.33740598892372    -15.93165612036090     -4.82276242700449      
h     2.33709180277628    -15.93916702286090     -4.82192291690449      
h   -10.28539618612372    -13.55026395246090      3.29782152379551      
h   -13.67102568042372    -10.33633160496090      3.39957301209551      
h   -13.08424666732372     -9.46032737296090     -4.66108102930449      
h    -9.70609564472372    -12.68949934606090     -4.76551925200449      
h    10.27233092347628    -13.55959982586090      3.30412437339551      
h    13.64910271727628    -10.33572108896090      3.41287065029551      
h    13.08694958927628     -9.47331081366090     -4.65167630350449      
h     9.71239760367628    -12.70777496246090     -4.76049445000449      
h   -16.90275374532372     -2.51841171036090      3.76648086299551      
h   -16.89564084462372      2.14897336073910      4.01175509089551      
h   -16.12896987352372      2.57316407403910     -4.06993634910449      
h   -16.14424957592372     -2.09499576916090     -4.31521837630449      
h    -9.85366623742372     13.32838293043910     -3.41486792180449      
h   -13.19572088642372     10.07364854053910     -3.63442069620449      
h   -13.47335328822372      9.80031938553910      4.48561643259551      
h   -10.12428912252372     13.05476128613910      4.70573538209551      
h     2.33992891307628     15.23274540853910      4.90094171199551      
h    -2.33436554982372     15.23295341363910      4.89975471139551      
h    -2.33029594282372     17.16866387143910     -2.99711721000449      
h     2.33996507927628     17.16857469873910     -2.99589913910449      
h    16.16220588737628     -2.09902459316090     -4.30480185060449      
h    16.14702687167629      2.56800283813910     -4.05906408850449      
h    16.87777085237628      2.14314271103910      4.02597588299551      
h    16.87815313537628     -2.52426943076090      3.78079139539551      
h    13.20653066107628     10.07295124863910     -3.62631047280449      
h     9.86967430137628     13.33311592283910     -3.40869542630449      
h    10.12324665947628     13.04644201743910      4.71207867419551      
h    13.47150632627628      9.79133857833910      4.49387657679551      
	c     7.06839992547628      6.96662517303910     -3.78282178510449      
	c     6.81718080847628      7.58624969203910      0.75447461389551      
	c    10.17303029747628     -1.43304543596090      2.62964269089551      
	c     9.70834447347628     -2.36461126796090     -1.83626269910449      
	c    -5.00896408852372      8.50740320703910     -4.09532669510449      
	c     1.30817425047628    -10.04908874796090     -0.02953448410449      
	c    -4.74928211152372      9.12599950503910      0.44257542589551      
	c     1.32279304947628     -9.97229957996090      4.55789607889551      
	c     9.40934029947628     -3.86510789496090      3.21789820389551      
	c     4.73874470747628      9.13268268803910      0.42922251389551      
	c     4.99225691347628      8.52445580703910     -4.11025872510449      
	c     8.92860109447628     -4.78595200196090     -1.24952035110449      
	c    -6.82423621352372      7.57620863703910      0.77429402189551      
	c    -7.08072230552372      6.94529403403910     -3.76115622910449      
	c    -1.29863210652372    -10.05112859896090     -0.02475215910449      
	c    -1.29707532752372     -9.97556841496090      4.56260240389551      
	c   -10.17182886752372     -1.45470232196090      2.65839042889551      
	c    -9.70929494552372     -2.38199560196090     -1.80843382910449      
	c    -8.92601185452372     -4.80297302696090     -1.22445827810449      
	c    -9.40460374952372     -3.88631023796090      3.24395407189551      
	c     8.59147749447628     -5.52500979896090      1.29553001389551      
	c     3.67605531947628      9.48575233303910     -1.99562647110449      
	c    -3.69134145752372      9.47593848303910     -1.98485974210449      
	c     2.66883361147628     -9.82058930096090      2.26041780189551      
	c     7.90939810947628      6.32569026103910     -1.33195061110449      
	c    10.16237149147628     -0.58235295096090      0.10017573689551      
	c    -8.58582867252372     -5.54375847796090      1.31957458689551      
	c   -10.16377251152372     -0.60168653496090      0.12953389089551      
	c    -7.91719764952372      6.30880091803910     -1.30754564210449      
	c    -2.65134306952372     -9.82529570396090      2.26997467489551      
	c     5.19716430147628     -8.97798076696090      2.15723223989551      
	c    -1.16353247452372     10.30126915703910     -2.20317013610449      
	c     1.14564358047628     10.30505673003910     -2.20670022710449      
	c     7.04101419347628     -7.62509431896090      1.84150883189551      
	c    10.13192132947628      2.02414165803910     -0.46072061010449      
	c     9.43243498047628      4.17490263103910     -0.92302053010449      
	c    -9.43624044652372      4.15626523103910     -0.89249933410449      
	c    -5.18189961152372     -8.98846012996090      2.17474426489551      
	c   -10.13470554652372      2.00518630903910     -0.43002817510449      
	c    -7.03056743652372     -7.64132393196090      1.86252040889551      
	h    -2.32233258852372     -9.90386800496090      6.33777271289551      
	h    -2.33879897152372    -10.06371924996090     -1.79041793510449      
	h    -7.52949656952372      7.18402771803910      2.65816161689551      
	h    -7.97472597352372      6.05924164803910     -5.38069845210449      
	h     7.52535643247628      7.19094807103910      2.63656613489551      
	h     7.96234585047628      6.08679347903910     -5.40578345310449      
	h     9.80574470347628     -1.75544537496090     -3.79185534510449      
	h    10.62937047347628     -0.10426405596090      4.12298185189551      
	h     2.34173743447628    -10.06155354196090     -1.79896486010449      
	h     2.35406582447628     -9.89411811596090      6.32930689889551      
	h    -4.26511071352372      8.84349768303910     -5.97709621110449      
	h    -3.81158479552372      9.96097977103910      2.06298225289551      
	h     3.80182284047628      9.96221554903910      2.05284690389551      
	h     4.24303802547628      8.86039802703910     -5.98992747510449      
	h     8.41516164847628     -6.10037886596090     -2.73595956210449      
	h     9.25474763247628     -4.45089354796090      5.17750227289551      
	h    -9.24557238052372     -4.47283136896090      5.20299795089551      
	h    -9.81004931252372     -1.77129814896090     -3.76336716010449      
	h   -10.62720319052372     -0.12733547196090      4.15332518389551      
	h    -8.41146537352372     -6.11458464596090     -2.71305491010449      


==> anc/data/S30L/8.xyz <==
180

c   -18.35770741932944     -1.94309471640556      0.56191221040778      
c   -18.48107280052944     -0.55540222240556      2.83683559100778      
c   -18.36433847322945      2.05886685159444      2.81663289180778      
c   -18.12722461102944      3.39958103539444      0.52084436610778      
c   -18.20604773822944      2.01812480129444     -1.76356100149222      
c   -18.31674059042944     -0.59432870750556     -1.74309254199222      
c   -17.98390341192944     -4.58884356360556      0.57219751090778      
c   -17.27230813862944     -6.78238142340556      0.54999932830778      
c   -17.55914760602944      6.01014642029444      0.49903285490778      
c   -16.71661922232945      8.15632272059444      0.46118011010778      
c   -15.34640902152945     10.44951987719444      0.41462145960778      
c   -14.48561250632945     11.57353691279445      2.67712162750778      
c   -12.76127740902944     13.54022146009445      2.62329836570778      
c   -11.82099565682945     14.46775036719444      0.30501460260778      
c   -12.84153963072944     13.48421646869445     -1.95831047389222      
c   -14.56630607182945     11.51899834189445     -1.90483090369222      
c   -16.03477029412944     -9.14932735330556      0.47558206920778      
c   -15.58450422032945    -10.56481371820556      2.69142249110778      
c   -13.99853232842945    -12.64595704220556      2.65100205960778      
c   -12.79578087562945    -13.40200071740556      0.39302705440778      
c   -13.40124477132944    -12.10090185140556     -1.86020103479222      
c   -14.98344560432944    -10.02198213890556     -1.81974042709222      
c    -9.71716172712945     16.11328163259444      0.24182773980778      
c    -7.68297900422944     17.19801536659444      0.17983715460778      
c    -5.14551271842944     18.03068659259445      0.11155987340778      
c    -3.77415138412944     18.41986838869444      2.36873547350778      
c    -1.18426757062944     18.77601438519444      2.31485465250778      
c     0.14793448747056     18.75409479299444      0.00227570000778      
c    -1.25242696422944     18.57254904589444     -2.26408366339222      
c    -3.84208179572944     18.22053219289445     -2.21047608759222      
c    12.02288386897055     14.20841781789444     -0.26524471329222      
c    10.86806916167055     15.02104008549444     -2.53007910769222      
c     8.67241067077055     16.44115009249444     -2.47721568069222      
c     7.53622420317056     17.11300348429445     -0.15797472439222      
c     8.80875427707055     16.48216013479444      2.10313620410778      
c    11.00421063777056     15.06147084229444      2.05072060640778      
c     5.06622340487056     18.12864983979444     -0.09648336599222      
c     2.81621767437056     18.63156088569444     -0.04355455579222      
c    17.79551853767056      4.31162920789444      1.78732930100778      
c    16.99775894437056      6.80101775689444      1.84435228050778      
c    16.56691672657056      8.14858846739445     -0.42044486749222      
c    17.15551000197055      6.95337135289444     -2.73326925599222      
c    17.96008679907056      4.46397644789444     -2.79017823989222      
c    13.95808676937055     12.36708609419444     -0.31195842449222      
c    15.33560663767055     10.51882766339445     -0.36836850339222      
c    18.20274572127056      3.05884354629444     -0.53598746599222      
c   -10.84039380882944    -15.22283201320556      0.38505759900778      
c    -8.90591162092945    -16.47722245850555      0.33279697690778      
c    -6.45765547432944    -17.54226403060555      0.25023861010778      
c    -5.18932885042944    -17.82283804360556     -2.08307360639222      
c    -2.64783370612944    -18.43019758680555     -2.16217113899222      
c    -1.25753565252944    -18.77493286330555      0.09085681510778      
c    -2.57149266242944    -18.69273457320556      2.41243936540778      
c    -5.11635518842944    -18.09006750420556      2.49068931930778      
c    15.89477761567055     -9.46793186980556     -0.47748321089222      
c    16.88357038037056     -8.41800477980556     -2.72112498289222      
c    17.85565968077056     -5.98815818410556     -2.74739682719222      
c    17.87818201137055     -4.50398763320556     -0.53143441439222      
c    17.05896761377056     -5.62344703000556      1.75171119150778      
c    16.09068317677056     -8.04977482360556      1.77820291650778      
c    18.44689337967056     -1.89385020280556     -0.58905463459222      
c    18.54818107167056      0.40991539849444     -0.58349520739222      
c     6.22394342937056    -17.73366395510556     -0.14944748949222      
c     7.49640840727056    -17.04824705080556      2.09526852280778      
c     9.78406003847055    -15.78595984200556      2.00105418790778      
c    10.90687032407055    -15.16000598250556     -0.34002333749222      
c     9.73308404747056    -16.02149880050555     -2.57506719609222      
c     7.44021017807056    -17.27818532740556     -2.48111483039222      
c     3.69171801757056    -18.58049874500556     -0.06348118869222      
c     1.41011287367056    -18.90120425030555      0.02217272620778      
c    12.98302616287055    -13.48133993070556     -0.42876781429222      
c    14.50534776507055    -11.75012661870556     -0.48161271389222      
h   -18.53659169102944     -1.56747481270556      4.61894792810778      
h   -18.33442552872944      3.09987277059444      4.58267945820778      
h   -18.08015580182945      3.03044818309444     -3.54302831059222      
h   -18.27298196682944     -1.64100493600556     -3.50646698319222      
h   -15.09743075942944     10.79042815369444      4.47046829410778      
h   -12.01750709762945     14.30308313899445      4.37482611790778      
h   -12.17370313322944     14.21999581069444     -3.75253258869222      
h   -15.26029161082945     10.70978027189445     -3.65726516679222      
h   -16.40953093192944     -9.93557071810556      4.46003031230778      
h   -13.57975038282945    -13.65252943340556      4.38768068700778      
h   -12.52928416532944    -12.70001887600556     -3.61741908499222      
h   -15.36086120782945     -8.97934299840556     -3.54529171629222      
h    -4.76415520872944     18.32436653039445      4.16217077030778      
h    -0.13411687482944     18.96283665599444      4.06644512650778      
h    -0.25251406022944     18.60316794429444     -4.05439209569222      
h    -4.88492437882944     17.97493712209445     -3.95928397739222      
h    11.65434630687055     14.40691093109444     -4.32125047089222      
h     7.73343946837056     16.94838920659445     -4.22768135619222      
h     7.98179735907056     17.03404647149445      3.89696870380778      
h    11.90763614037055     14.49749955069444      3.80372575930778      
h    18.02424745377056      3.26284700849444      3.53515468370778      
h    16.60180537707055      7.71565933979444      3.63706403150778      
h    16.85854977387056      7.97760110809444     -4.48443179359222      
h    18.28834233117056      3.53085985759444     -4.58596487329222      
h    -6.21401975602944    -17.45205798340556     -3.82037454919222      
h    -1.66725696782944    -18.53243507330556     -3.96016944899222      
h    -1.53365952612944    -19.00078965070556      4.15439892390778      
h    -6.07891474992944    -17.92015024420555      4.29316428460778      
h    16.77365870877056     -9.49923055090555     -4.45982599779222      
h    18.51018454757056     -5.16226739800556     -4.50626370889222      
h    17.11797992577056     -4.51681405190556      3.47777112240778      
h    15.38620004487055     -8.86098301160555      3.52550668720778      
h     6.60334941457056    -17.43082630950556      3.90140124400778      
h    10.69407517877055    -15.17322461830556      3.73400805410778      
h    10.59085026807055    -15.57936708800556     -4.38397554189222      
h     6.49769379037056    -17.82787518210555     -4.21738289369222      
	c    -5.14271249232944    -10.92553851980556      3.60735870230778      
	c    -8.71140687432945      8.64308238119444      0.18440238930778      
	c    -6.26427445532944    -10.51978527080556     -0.81948697969222      
	c     5.03091243467056     10.89172040819444     -3.85295868369222      
	c     7.85551607267056     -9.06492829980556     -4.52358662269222      
	c    -7.72095840832944      9.09905803719444      4.63838782630778      
	c     8.69405602967055     -8.67649640380556     -0.03279365369222      
	c     6.22082431467056     10.55701476719444      0.56205403130778      
	c     6.66025348767056    -10.23257496680556      0.48328731030778      
	c    -6.71702076232944     10.21589344719444     -0.42228897869222      
	c     3.90446246067056     11.54257621019444      1.26246006530778      
	c     5.81118932367055    -10.61418430480555     -4.00540639969222      
	c    -2.80877645432944    -11.89050886080556      2.92403592830778      
	c    -3.93724414932944    -11.49239777680556     -1.50045004269222      
	c    -5.71713411832944     10.66916827219444      4.02847160130778      
	c     2.70980505867056     11.87330489319444     -3.15055170969222      
	c    12.14120112267056      0.28825871719444     -0.96333012969222      
	c    11.42552059667056      2.91624498519444     -5.48598930069222      
	c    11.80954396467055      0.32588794619444     -5.53669876769222      
	c    11.75946970167055      2.87012214419444     -0.91273472369222      
	c   -11.72923957132945     -0.42055717380556      5.61854780330778      
	c   -11.40481302832945     -3.01470052080556      5.45531158730778      
	c   -12.12687872332945     -0.18988633180556      1.05557345630778      
	c   -11.80702262332944     -2.77490044780556      0.89397842030778      
	c   -11.28241871332945     -4.21813518680556      3.07839470930778      
	c   -11.94403152732944      1.05731869719444      3.41011599730778      
	c    12.01763859867055     -1.05834307080556     -3.26587095469222      
	c    11.24302358867055      4.21228104919444     -3.16315746769222      
	c    -5.08302021032944     11.13049719919444      1.47881350730778      
	c    -2.10341191232944    -12.05138243980556      0.35704218930778      
	c     5.08432972167056    -11.10611562480556     -1.48653179669222      
	c     2.04457092767056     12.07337108919444     -0.57429757969222      
	c     6.77139639767056     10.07356632119444     -2.00400030069222      
	c    -9.15927255132945      7.93366169019444      2.71868280230778      
	c     9.23935209467055     -7.93972527880556     -2.53928984769222      
	c    -6.85331178432944    -10.07698715980556      1.74599976930778      
	c    -2.69407577632944     12.11310960119445      0.80777696930778      
	c     2.66795177267056    -12.08350027380556     -0.91191107269222      
	c     0.45480331467056    -12.37180606280556     -0.33215385769222      
	c    -0.50076957532944     12.40087235019444      0.15789222430778      
	c     8.81307292867055      8.47112735719444     -2.62936607069222      
	c   -10.72445343132945      5.83045025919444      3.22320455830778      
	c    10.82021260867055     -5.83361967480556     -2.97788742669222      
	c    -8.89226949132945     -8.47485062080556      2.37700973930778      
	c    11.68157768067056     -3.70646284480555     -3.20828748969222      
	c    10.19840401267055      6.66386211219444     -2.99395456469222      
	c   -11.58911381632945      3.70359282819445      3.44127198430778      
	c   -10.26396688732945     -6.66979342780556      2.79929390830778      
	h    -8.10532107532945      8.63251507119444      6.59845335730778      
	h    -5.61439000432944    -10.67115649380556      5.58709123730778      
	h     7.59263175367056     10.02460054119445      1.98865399330778      
	h    -7.61515050132944     -9.96014238780556     -2.25656432769222      
	h    -9.87909331832945      7.83526611819444     -1.29317759569222      
	h     5.47334993767056     10.60785463719444     -5.83559509669222      
	h     9.81365696467055     -7.89429807180556      1.49611278230778      
	h     8.31062390867056     -8.57297782580556     -6.46212879769222      
	h    -1.44337032732944    -12.40694518780556      4.36405612530778      
	h    -4.52072000032944     11.43627458619445      5.50731840730778      
	h    -3.44221368032944    -11.69854569080556     -3.47951996969222      
	h    -6.30322300132945     10.65131753519444     -2.38273858169222      
	h     6.16755344167056    -10.68019025580556      2.42200635630778      
	h     3.44266974667056     11.78639370019444      3.24541212230778      
	h     1.32014165667056     12.36171522419444     -4.57769947669222      
	h     4.66205678967056    -11.35069385480556     -5.53631668269222      
	h    11.79106963067055     -0.68253167980556     -7.32272350369222      
	h    12.40570592167055     -0.75340840780556      0.78220912130778      
	h   -11.08267130632944     -4.12071956080556      7.15245733330778      
	h   -11.66769910032945      0.51182162719444      7.44447858930778      
	h   -12.39995091232945      0.92634925619444     -0.64111433569222      
	h   -11.82318626932945     -3.70802322180556     -0.93121647469222      
	h    11.72548410867056      3.87606611919444      0.87252034730778      
	h    11.11223630267055      3.94479966519445     -7.23280779769222      


==> anc/data/S30L/9.xyz <==
148

c     4.41838033500000     -2.61487185500000    -11.98726950295946      
c     2.83811320200000     -1.33048992800000    -10.28750999295946      
c     2.83811320200000      1.33048992800000    -10.28750999295946      
c     4.41838033500000      2.61487185500000    -11.98726950295946      
c     5.95528635700000      1.31742797400000    -13.68222526095946      
c     5.95528635700000     -1.31742797400000    -13.68222526095946      
c     1.33578335500000      2.86796024600000     -8.48215258295946      
c     2.60772071900000      4.56772203400000     -6.92173950795946      
c     1.37044715000000      6.32435235800000     -5.37247426395946      
c    -1.37044715000000      6.32435235800000     -5.37247426395946      
c    -2.60772071900000      4.56772203400000     -6.92173950795946      
c    -1.33578335500000      2.86796024600000     -8.48215258295946      
c     2.78885574400000      8.05370114000000     -3.73099407495946      
c     1.35097844200000      9.91334748600000     -2.60488531295946      
c    -1.35097844200000      9.91334748600000     -2.60488531295946      
c    -2.78885574400000      8.05370114000000     -3.73099407495946      
c    -2.17055560200000     11.27878857700000     -0.45508808095946      
c    -0.00000000000000     12.11515002600000      0.87570238304054      
c     2.17055560200000     11.27878857700000     -0.45508808095946      
c    -0.00000000000000     12.57411288200000      3.45500940904054      
c    -2.47682018600000     12.52075968700000      4.60783235504054      
c    -4.60635119500000     11.71121823400000      3.30382584604054      
c    -4.48416466300000     10.86319100200000      0.71008064404054      
c    -6.14647752900000      9.20494678900000     -0.66878480895946      
c    -5.33334093000000      7.86122767600000     -2.77909455295946      
c     2.47682018600000     12.52075968700000      4.60783235504054      
c     4.60635119500000     11.71121823400000      3.30382584604054      
c     4.48416466300000     10.86319100200000      0.71008064404054      
c     6.14647752900000      9.20494678900000     -0.66878480895946      
c     5.33334093000000      7.86122767600000     -2.77909455295946      
c    -2.83811320200000      1.33048992800000    -10.28750999295946      
c    -2.83811320200000     -1.33048992800000    -10.28750999295946      
c    -4.41838033500000     -2.61487185500000    -11.98726950295946      
c    -5.95528635700000     -1.31742797400000    -13.68222526095946      
c    -5.95528635700000      1.31742797400000    -13.68222526095946      
c    -4.41838033500000      2.61487185500000    -11.98726950295946      
c     1.33578335500000     -2.86796024600000     -8.48215258295946      
c     2.60772071900000     -4.56772203400000     -6.92173950795946      
c     1.37044715000000     -6.32435235800000     -5.37247426395946      
c    -1.37044715000000     -6.32435235800000     -5.37247426395946      
c    -2.60772071900000     -4.56772203400000     -6.92173950795946      
c    -1.33578335500000     -2.86796024600000     -8.48215258295946      
c    -2.78885574400000     -8.05370114000000     -3.73099407495946      
c    -1.35097844200000     -9.91334748600000     -2.60488531295946      
c     1.35097844200000     -9.91334748600000     -2.60488531295946      
c     2.78885574400000     -8.05370114000000     -3.73099407495946      
c     2.17055560200000    -11.27878857700000     -0.45508808095946      
c    -0.00000000000000    -12.11515002600000      0.87570238304054      
c    -2.17055560200000    -11.27878857700000     -0.45508808095946      
c    -5.33334093000000     -7.86122767600000     -2.77909455295946      
c    -6.14647752900000     -9.20494678900000     -0.66878480895946      
c    -4.48416466300000    -10.86319100200000      0.71008064404054      
c    -4.60635119500000    -11.71121823400000      3.30382584604054      
c    -2.47682018600000    -12.52075968700000      4.60783235504054      
c    -0.00000000000000    -12.57411288200000      3.45500940904054      
c     5.33334093000000     -7.86122767600000     -2.77909455295946      
c     6.14647752900000     -9.20494678900000     -0.66878480895946      
c     4.48416466300000    -10.86319100200000      0.71008064404054      
c     4.60635119500000    -11.71121823400000      3.30382584604054      
c     2.47682018600000    -12.52075968700000      4.60783235504054      
h    -8.02878913000000      8.82002181500000      0.05890052204054      
h    -6.62391717200000      6.48557211900000     -3.59048443795946      
h     6.62391717200000      6.48557211900000     -3.59048443795946      
h     8.02878913000000      8.82002181500000      0.05890052204054      
h     6.37176454600000     11.53633832900000      4.34024033504054      
h     2.66682090800000     12.94551392300000      6.60912407904054      
h    -2.66682090800000     12.94551392300000      6.60912407904054      
h    -6.37176454600000     11.53633832900000      4.34024033504054      
h    -6.37176454600000    -11.53633832900000      4.34024033504054      
h    -2.66682090800000    -12.94551392300000      6.60912407904054      
h     2.66682090800000    -12.94551392300000      6.60912407904054      
h     6.37176454600000    -11.53633832900000      4.34024033504054      
h     8.02878913000000     -8.82002181500000      0.05890052204054      
h     6.62391717200000     -6.48557211900000     -3.59048443795946      
h    -6.62391717200000     -6.48557211900000     -3.59048443795946      
h    -8.02878913000000     -8.82002181500000      0.05890052204054      
h     4.66077634400000      4.56215217500000     -6.95941215695946      
h    -4.66077634400000      4.56215217500000     -6.95941215695946      
h     4.66077634400000     -4.56215217500000     -6.95941215695946      
h    -4.66077634400000     -4.56215217500000     -6.95941215695946      
h    -4.40961230500000      4.66821297000000    -11.97085081095946      
h    -7.14193551300000      2.35843122500000    -14.99417670995946      
h    -7.14193551300000     -2.35843122500000    -14.99417670995946      
h    -4.40961230500000     -4.66821297000000    -11.97085081095946      
h     4.40961230500000      4.66821297000000    -11.97085081095946      
h     7.14193551300000      2.35843122500000    -14.99417670995946      
h     7.14193551300000     -2.35843122500000    -14.99417670995946      
h     4.40961230500000     -4.66821297000000    -11.97085081095946      
	c    -6.58065102900000      1.31967944800000      5.51158393804054      
	c    -5.73285989200000      2.69341233700000      3.28915692104054      
	c    -4.35711531500000      4.91007724300000      4.14081517704054      
	c    -4.35826430100000      4.91404006200000      6.88593043804054      
	c    -2.21895782200000      5.71588650800000      2.82541127004054      
	c    -4.91664221800000      1.37363890700000      1.15165669904054      
	c    -5.73074287100000      2.69238921700000      7.73443689004054      
	c    -6.58065102900000     -1.31967944800000      5.51158393804054      
	c    -4.91459208900000      1.37292403600000      9.86959608404054      
	c    -2.22254866000000      5.73043140300000      8.20673398104054      
	c    -0.00000000000000      6.56356737200000      4.19735611004054      
	c    -1.37253789000000      4.34822475200000      0.60378547604054      
	c    -0.00000000000000      6.57360791700000      6.83403227804054      
	c    -1.37363571900000      4.35656945300000     10.42728767804054      
	c    -2.69308448600000      2.22122291200000     11.24216217204054      
	c    -4.91459208900000     -1.37292403600000      9.86959608404054      
	c    -5.73074287100000     -2.69238921700000      7.73443689004054      
	c    -5.73285989200000     -2.69341233700000      3.28915692104054      
	c    -4.91664221800000     -1.37363890700000      1.15165669904054      
	c    -2.69212319400000      2.21833897700000     -0.21913357795946      
	c     2.21895782200000      5.71588650800000      2.82541127004054      
	c     1.37253789000000      4.34822475200000      0.60378547604054      
	c    -2.69212319400000     -2.21833897700000     -0.21913357795946      
	c    -1.32071373200000      0.00000000000000     -1.07686001695946      
	c    -4.35826430100000     -4.91404006200000      6.88593043804054      
	c    -4.35711531500000     -4.91007724300000      4.14081517704054      
	c    -2.69308448600000     -2.22122291200000     11.24216217204054      
	c    -1.31953892100000      0.00000000000000     12.09019009804054      
	c     1.37363571900000      4.35656945300000     10.42728767804054      
	c     2.22254866000000      5.73043140300000      8.20673398104054      
	c     4.35826430100000      4.91404006200000      6.88593043804054      
	c     4.35711531500000      4.91007724300000      4.14081517704054      
	c     2.69212319400000      2.21833897700000     -0.21913357795946      
	c     1.32071373200000      0.00000000000000     -1.07686001695946      
	c    -2.21895782200000     -5.71588650800000      2.82541127004054      
	c    -1.37253789000000     -4.34822475200000      0.60378547604054      
	c    -1.37363571900000     -4.35656945300000     10.42728767804054      
	c    -2.22254866000000     -5.73043140300000      8.20673398104054      
	c     1.31953892100000      0.00000000000000     12.09019009804054      
	c     2.69308448600000      2.22122291200000     11.24216217204054      
	c     5.73285989200000      2.69341233700000      3.28915692104054      
	c     4.91664221800000      1.37363890700000      1.15165669904054      
	c     2.69212319400000     -2.21833897700000     -0.21913357795946      
	c     1.37253789000000     -4.34822475200000      0.60378547604054      
	c    -0.00000000000000     -6.56356737200000      4.19735611004054      
	c    -0.00000000000000     -6.57360791700000      6.83403227804054      
	c     1.37363571900000     -4.35656945300000     10.42728767804054      
	c     2.69308448600000     -2.22122291200000     11.24216217204054      
	c     4.91459208900000      1.37292403600000      9.86959608404054      
	c     5.73074287100000      2.69238921700000      7.73443689004054      
	c     4.91459208900000     -1.37292403600000      9.86959608404054      
	c     6.58065102900000      1.31967944800000      5.51158393804054      
	c     4.91664221800000     -1.37363890700000      1.15165669904054      
	c     2.21895782200000     -5.71588650800000      2.82541127004054      
	c     2.22254866000000     -5.73043140300000      8.20673398104054      
	c     4.35826430100000     -4.91404006200000      6.88593043804054      
	c     5.73074287100000     -2.69238921700000      7.73443689004054      
	c     6.58065102900000     -1.31967944800000      5.51158393804054      
	c     5.73285989200000     -2.69341233700000      3.28915692104054      
	c     4.35711531500000     -4.91007724300000      4.14081517704054      


==> anc/data/S30L/S30L_results_l1e2.txt <==
                                                                 12t08, -563293.2419, -12843.5419
                                                              12t08Acp, -329612.6345, -6118.8846
                                                              12t08Bcp, -233634.2908, -6632.4079
                                                                 20t08, -377793.0070, -10894.3648
                                                              20t08Acp, -341914.7608, -9806.3475
                                                              20t08Bcp, -35868.9821, -1069.9045
                                                                  7t08, -359435.7203, -10247.8802
                                                               7t08Acp, -221193.1254, -6260.2568
                                                               7t08Bcp, -138217.1272, -3921.8812
                                                                  9t08, -395761.18, -11627.2020
                                                               9t08Acp, -201278.58, -5872.0764
                                                               9t08Bcp, -194517.40, -5682.7331
                                                                 21t08, -385945.4989, -11033.0743
                                                              21t08Acp, -343363.0674, -9750.6717
                                                              21t08Bcp, -42567.1420, -1256.6411
                                                                 11t08, -517968.96, -11893.4427
                                                              11t08Acp, -323493.84, -6118.9920
                                                              11t08Bcp, -194520.59, -5683.2533
                                                                 13t08, -444070.8887, -12787.5222
                                                              13t08Acp, -418999.5650, -12024.6000
                                                              13t08Bcp, -25054.1035, -737.4134
                                                                 14t08, -455372.7081, -12781.7570
                                                              14t08Acp, -418999.0144, -12024.8243
                                                              14t08Bcp, -36355.5993, -725.6138
                                                                  6t08, -221539.0893, -6342.1408
                                                               6t08Acp, -163538.4963, -4647.9730
                                                               6t08Bcp, -57981.1778, -1649.8021
                                                                  1t08, -205487.9417, -5920.5902
                                                               1t08Acp, -147481.8421, -4237.4222
                                                               1t08Bcp, -57982.2871, -1648.8840
                                                                  8t08, -414761.1513, -11814.3160
                                                               8t08Acp, -248851.7210, -7040.7573
                                                               8t08Bcp, -165880.0148, -4700.3374
                                                                  2t08, -183667.5227, -5286.6111
                                                               2t08Acp, -147483.1073, -4236.8866
                                                               2t08Bcp, -36169.3551, -1023.0836
                                                                  5t08, -257667.1347, -7372.6778
                                                               5t08Acp, -163539.8267, -4646.8697
                                                               5t08Bcp, -94099.9626, -2679.8834
                                                                 22t08, -252017.3792, -7323.6017
                                                              22t08Acp, -108798.0407, -3155.4120
                                                              22t08Bcp, -143185.9086, -4160.6311
                                                                 19t08, -366321.4929, -10538.5015
                                                              19t08Acp, -341912.6758, -9805.5150
                                                              19t08Bcp, -24399.5815, -721.2764
                                                                 17t08, -289261.8725, -8364.2007
                                                              17t08Acp, -255364.6994, -7383.4780
                                                              17t08Bcp, -33868.3513, -962.2041
                                                                 10t08, -440823.3401, -12581.5232
                                                              10t08Acp, -207150.3323, -5872.6592
                                                              10t08Bcp, -233632.7386, -6631.7671
                                                                  4t08, -288618.1121, -7931.1004
                                                               4t08Acp, -222263.3257, -6350.6180
                                                               4t08Bcp, -66332.5331, -1548.8043
                                                                  3t08, -316384.2507, -9080.9231
                                                               3t08Acp, -222261.9081, -6351.0928
                                                               3t08Bcp, -94099.2230, -2679.0698
                                                                 18t08, -286918.4092, -8285.7681
                                                              18t08Acp, -255364.9486, -7382.9192
                                                              18t08Bcp, -31535.2248, -884.6334
                                                                 23t08, -207102.8840, -5944.3589
                                                              23t08Acp, -123966.7242, -3574.2205
                                                              23t08Bcp, -83076.2170, -2366.5717
                                                                 24t08, -427190.3718, -12289.4529
                                                              24t08Acp, -343361.3765, -9746.4109
                                                              24t08Bcp, -83708.8056, -2506.8274
                                                                28t08, -310915.1533, -8857.7026
                                                              28t08Acp, -294295.9428, -8352.1475
                                                              28t08Bcp, -16542.3463, -496.5799
                                                                27t08, -314746.7585, -8976.8185
                                                              27t08Acp, -294299.1195, -8352.7712
                                                              27t08Bcp, -20369.5335, -611.8938
                                                                 29t08, -232341.8958, -6805.2925
                                                              29t08Acp, -214280.2970, -6268.6436
                                                              29t08Bcp, -17996.1337, -522.3766
                                                                 25t08, -291297.1502, -8322.9672
                                                              25t08Acp, -228842.5753, -6644.4830
                                                              25t08Bcp, -61787.4200, -1722.4907
                                                                 30t08, -249284.0558, -7308.9094
                                                              30t08Acp, -214278.0616, -6267.6969
                                                              30t08Bcp, -34869.3576, -1047.6886
                                                                 26t08, -291299.7227, -8322.9528
                                                              26t08Acp, -228841.9012, -6643.9747
                                                              26t08Bcp, -61778.6182, -1753.7210


==> anc/data/S30L/S30L_results_l5e3.txt <==
                                                                 28t08, -311314.5201, -8978.5712
                                                              28t08Acp, -294677.1118, -8467.3496
                                                              28t08Bcp, -16560.3857, -502.1313
                                                                 29t08, -232567.2476, -6873.6314
                                                              29t08Acp, -214488.0942, -6331.8153
                                                              29t08Bcp, -18013.7257, -527.4397
                                                                 27t08, -315146.3938, -9097.8136
                                                              27t08Acp, -294677.1432, -8466.9310
                                                              27t08Bcp, -20390.9510, -618.5908
                                                                 24t08, -427717.0696, -12452.7410
                                                              24t08Acp, -343797.7910, -9878.5238
                                                              24t08Bcp, -83798.7351, -2537.6800
                                                                 23t08, -207289.2447, -5996.8989
                                                              23t08Acp, -124071.9995, -3605.9116
                                                              23t08Bcp, -83157.1687, -2387.3566
                                                                 25t08, -291516.5611, -8389.5434
                                                              25t08Acp, -229018.0901, -6697.2404
                                                              25t08Bcp, -61830.4536, -1735.7734
                                                                 30t08, -249517.3067, -7379.0167
                                                              30t08Acp, -214483.8458, -6330.1751
                                                              30t08Bcp, -34896.8239, -1055.3771
                                                                 26t08, -291519.3586, -8389.7587
                                                              26t08Acp, -229017.8237, -6696.9384
                                                              26t08Bcp, -61821.4425, -1767.0351
                                                                  7t08, -359668.8049, -10314.4646
                                                               7t08Acp, -221336.9969, -6301.1782
                                                               7t08Bcp, -138305.6963, -3946.8705
                                                                  9t08, -407697.3115, -11724.4494
                                                               9t08Acp, -207300.3644, -5918.8627
                                                               9t08Bcp, -200358.3240, -5732.1468
                                                                 16t08, 9264167.7243, -6510.5973
                                                              16t08Acp, 9315146.2129, -5067.3522
                                                                 11t08, -530226.5147, -12006.9028
                                                              11t08Acp, -329816.7751, -6181.0510
                                                              11t08Bcp, -200362.8003, -5733.4130
                                                                 18t08, -287185.8198, -8366.6714
                                                              18t08Acp, -255606.5592, -7456.6590
                                                              18t08Bcp, -31560.7910, -891.6051
                                                                  8t08, -415028.7673, -11891.1430
                                                               8t08Acp, -249012.6538, -7086.6621
                                                               8t08Bcp, -165985.9840, -4730.5133
                                                                  1t08, -205658.9210, -5974.8359
                                                               1t08Acp, -147619.3374, -4283.2712
                                                               1t08Bcp, -58015.1473, -1656.7713
                                                                  6t08, -221696.5797, -6386.1735
                                                               6t08Acp, -163661.7674, -4683.3513
                                                               6t08Bcp, -58014.8304, -1657.9333
                                                                 19t08, -366683.6724, -10650.3134
                                                              19t08Acp, -342249.3096, -9909.4112
                                                              19t08Bcp, -24425.0329, -729.1145
                                                                 10t08, -441157.1261, -12688.0436
                                                              10t08Acp, -207299.7407, -5919.3443
                                                              10t08Bcp, -233815.9789, -6690.4588
                                                                 17t08, -289541.0642, -8448.5833
                                                              17t08Acp, -255605.1366, -7456.8489
                                                              17t08Bcp, -33906.8679, -973.0053
                                                                 22t08, -252279.4433, -7400.7198
                                                              22t08Acp, -108910.0496, -3188.5248
                                                              22t08Bcp, -143335.8866, -4204.6145
                                                                 14t08, -455790.3885, -12908.1243
                                                              14t08Acp, -419391.3663, -12142.6216
                                                              14t08Bcp, -36380.6658, -733.9063
                                                                 13t08, -444487.5966, -12913.1403
                                                              13t08Acp, -419392.2867, -12142.5120
                                                              13t08Bcp, -25077.8582, -744.9140
                                                                 21t08, -386450.8892, -11194.7493
                                                              21t08Acp, -343819.6844, -9896.5206
                                                              21t08Bcp, -42615.6391, -1272.2383
                                                                  5t08, -257883.4297, -7436.9608
                                                               5t08Acp, -163662.5994, -4681.8334
                                                               5t08Bcp, -94192.8103, -2708.6248
                                                                  2t08, -183824.7468, -5337.3009
                                                               2t08Acp, -147619.7720, -4282.2069
                                                               2t08Bcp, -36189.5129, -1028.0901
                                                                 20t08, -378168.6314, -11011.5608
                                                              20t08Acp, -342250.9886, -9910.4788
                                                              20t08Bcp, -35908.2220, -1082.8341
                                                                 12t08, -563681.6304, -12965.6160
                                                              12t08Acp, -329816.4432, -6180.7424
                                                              12t08Bcp, -233817.6404, -6691.3634
                                                                 15t08, 9280545.0850, -6231.9208
                                                              15t08Acp, 9316976.2904, -5069.2552
                                                                  3t08, -316693.1323, -9176.1765
                                                               3t08Acp, -222476.8923, -6416.7915
                                                               3t08Bcp, -94192.5130, -2708.0376
                                                                  4t08, -288882.5045, -8011.3289
                                                               4t08Acp, -222479.3626, -6416.3913
                                                               4t08Bcp, -66380.5200, -1562.9031

==> anc/data/S30L/S30L_results_rpa_good.txt <==
                                                                 19t08, -21767.2643, -17088.1981
                                                              19t08Acp, -19730.3390, -15875.6481
                                                              19t08Bcp, -2032.7796, -1194.0846
                                                                  8t08, -29100.6134, -19163.5110
                                                               8t08Acp, -17481.7260, -11449.4679
                                                               8t08Bcp, -11633.8033, -7640.4952
                                                                 10t08, -28872.1321, -20195.2547
                                                              10t08Acp, -14684.2442, -9544.0086
                                                              10t08Bcp, -14201.1422, -10584.5870
                                                                  1t08, -14582.8972, -9618.4249
                                                               1t08Acp, -11130.0296, -6940.8639
                                                               1t08Bcp, -3450.1707, -2640.3256
                                                                 17t08, -21026.4010, -13696.1088
                                                              17t08Acp, -18985.9742, -12104.8806
                                                              17t08Bcp, -2020.1672, -1565.6171
                                                                  6t08, -15012.4975, -10254.6370
                                                               6t08Acp, -11567.8374, -7567.5598
                                                               6t08Bcp, -3450.5004, -2641.9062
                                                                 22t08, -18390.7950, -12032.3229
                                                              22t08Acp, -8347.1532, -5202.9497
                                                              22t08Bcp, -10009.2194, -6812.8165
                                                                 25t08, -21134.4619, -13648.0453
                                                              25t08Acp, -16407.0752, -10677.9047
                                                              25t08Bcp, -3493.7847, -2863.2017
                                                                 24t08, -26980.6985, -20086.7106
                                                              24t08Acp, -19290.6003, -15959.8090
                                                              24t08Bcp, -7234.4670, -4175.4834
                                                                 23t08, -14838.5954, -9714.1685
                                                              23t08Acp, -9138.1058, -5780.3764
                                                              23t08Bcp, -5467.4677, -3845.1689
                                                                  7t08, -25199.4243, -16619.7014
                                                               7t08Acp, -15531.9608, -10179.7842
                                                               7t08Bcp, -9681.4501, -6373.5552
                                                                 11t08, -24816.9271, -19178.0135
                                                              11t08Acp, -12712.7514, -10023.5623
                                                              11t08Bcp, -12119.8997, -9074.6327
                                                                 18t08, -20836.0202, -13566.1220
                                                              18t08Acp, -18986.6392, -12104.7089
                                                              18t08Bcp, -1839.8843, -1435.6773
                                                                  9t08, -26788.8185, -18678.4985
                                                               9t08Acp, -14684.6809, -9543.2981
                                                               9t08Bcp, -12116.9741, -9072.6487
                                                                 29t08, -17199.1431, -11119.4230
                                                              29t08Acp, -16144.7006, -10274.8221
                                                              29t08Bcp, -1000.9940, -843.2029
                                                                 20t08, -22893.0674, -17688.0481
                                                              20t08Acp, -19731.0456, -15877.5498
                                                              20t08Bcp, -3160.6216, -1782.4142
                                                                 27t08, -18800.9171, -14626.7852
                                                              27t08Acp, -16684.5813, -13500.3160
                                                              27t08Bcp, -1893.5438, -1026.9620
                                                                 12t08, -26898.1142, -20689.0193
                                                              12t08Acp, -12712.7126, -10023.2235
                                                              12t08Bcp, -14201.8510, -10585.8147
                                                                  3t08, -18926.6054, -14724.0389
                                                               3t08Acp, -14415.3303, -10382.5760
                                                               3t08Bcp, -4518.0469, -4284.5067
                                                                  4t08, -16747.7938, -12890.5942
                                                               4t08Acp, -14417.9722, -10381.6241
                                                               4t08Bcp, -2328.8226, -2474.4020
                                                                 30t08, -18162.9016, -11757.2023
                                                              30t08Acp, -15990.4277, -10179.4981
                                                              30t08Bcp, -1889.6217, -1482.3808
                                                                 14t08, -30195.8991, -20859.5433
                                                              14t08Acp, -28469.4925, -19615.3449
                                                              14t08Bcp, -1728.3184, -1208.5076
                                                                  5t08, -16085.3084, -11897.2859
                                                               5t08Acp, -11568.6215, -7565.4328
                                                               5t08Bcp, -4518.3010, -4284.3585
                                                                 13t08, -30383.7778, -20861.1117
                                                              13t08Acp, -28470.0498, -19615.1755
                                                              13t08Bcp, -1912.9979, -1215.3465
                                                                  2t08, -13448.3417, -8612.9531
                                                               2t08Acp, -11130.9458, -6939.2814
                                                               2t08Bcp, -2318.1102, -1645.8075
                                                                 26t08, -21136.6722, -13652.3381
                                                              26t08Acp, -16407.6925, -10682.3961
                                                              26t08Bcp, -3477.4798,      nan
                                                                 21t08, -23241.1039, -17991.6196
                                                              21t08Acp, -19655.4593, -15872.7649
                                                              21t08Bcp, -3586.7710, -2083.7726
                                                                 28t08, -18421.0074, -14429.4284
                                                              28t08Acp, -16683.6151, -13501.0932
                                                              28t08Bcp, -1514.4589, -833.2143


==> anc/data/S30L/S30L_results_rpa_normal.txt <==
                                                                  7t08, -25199.4243, -16534.1449
                                                               7t08Acp, -15531.9608, -10125.2870
                                                               7t08Bcp, -9681.4501, -6340.7646
                                                                  9t08, -26788.8185, -18556.8093
                                                               9t08Acp, -14684.6809, -9481.8156
                                                               9t08Bcp, -12116.9741, -9010.6358
                                                                 11t08, -24816.9271, -19026.9090
                                                              11t08Acp, -12712.7514, -9933.3730
                                                              11t08Bcp, -12119.8997, -9011.3484
                                                                 18t08, -20836.0202, -13447.6714
                                                              18t08Acp, -18986.6392, -11996.4230
                                                              18t08Bcp, -1839.8843, -1424.6844
                                                                  8t08, -29100.6134, -19064.7344
                                                               8t08Acp, -17481.7260, -11388.4505
                                                               8t08Bcp, -11633.8033, -7600.7788
                                                                  1t08, -14582.8972, -9542.8093
                                                               1t08Acp, -11130.0296, -6874.9415
                                                               1t08Bcp, -3450.1707, -2629.5664
                                                                  6t08, -15012.4975, -10196.1405
                                                               6t08Acp, -11567.8374, -7519.0388
                                                               6t08Bcp, -3450.5004, -2630.6937
                                                                 19t08, -21767.2643, -16908.0063
                                                              19t08Acp, -19730.3390, -15707.0010
                                                              19t08Bcp, -2032.7796, -1181.9170
                                                                 10t08, -28872.1321, -20061.2515
                                                              10t08Acp, -14684.2442, -9482.4972
                                                              10t08Bcp, -14201.1422, -10510.3165
                                                                 17t08, -21026.4010, -13571.6367
                                                              17t08Acp, -18985.9742, -11997.2038
                                                              17t08Bcp, -2020.1672, -1547.9132
                                                                 22t08, -18390.7950, -11912.0575
                                                              22t08Acp, -8347.1532, -5151.9020
                                                              22t08Bcp, -10009.2194, -6742.9062
                                                                 14t08, -30195.8991, -20673.2886
                                                              14t08Acp, -28469.4925, -19441.1635
                                                              14t08Bcp, -1728.3184, -1195.4116
                                                                 13t08, -30383.7778, -20675.7677
                                                              13t08Acp, -28470.0498, -19440.7731
                                                              13t08Bcp, -1912.9979, -1203.4261
                                                                 21t08, -23241.1039, -17719.8842
                                                              21t08Acp, -19655.4593, -15622.6594
                                                              21t08Bcp, -3586.7710, -2061.0614
                                                                  5t08, -16085.3084, -11803.9232
                                                               5t08Acp, -11568.6215, -7517.5435
                                                               5t08Bcp, -4518.3010, -4237.6222
                                                                  2t08, -13448.3417, -8541.7275
                                                               2t08Acp, -11130.9458, -6874.1423
                                                               2t08Bcp, -2318.1102, -1638.9767
                                                                 20t08, -22893.0674, -17500.0962
                                                              20t08Acp, -19731.0456, -15708.0945
                                                              20t08Bcp, -3160.6216, -1762.9929
                                                                 12t08, -26898.1142, -20526.8013
                                                              12t08Acp, -12712.7126, -9933.2348
                                                              12t08Bcp, -14201.8510, -10511.2448
                                                                  3t08, -18926.6054, -14577.7182
                                                               3t08Acp, -14415.3303, -10281.8522
                                                               3t08Bcp, -4518.0469, -4237.4190
                                                                  4t08, -16747.7938, -12767.5660
                                                               4t08Acp, -14417.9722, -10280.7082
                                                               4t08Bcp, -2328.8226, -2451.3407
                                                                 28t08, -18421.0074, -14429.4284
                                                              28t08Acp, -16683.6151, -13501.0932
                                                              28t08Bcp, -1514.4589, -833.2143
                                                                 26t08, -21136.6722, -13652.3381
                                                              26t08Acp, -16407.6925, -10682.3961
                                                              26t08Bcp, -3477.4798,      nan   
                                                                 30t08, -18162.9016, -11757.2023
                                                              30t08Acp, -15990.4277, -10179.4981
                                                              30t08Bcp, -1889.6217, -1482.3808 
                                                                 29t08, -17199.1431, -11119.4230
                                                              29t08Acp, -16144.7006, -10275.0373
                                                              29t08Bcp, -1000.9940, -843.2029 
                                                                 25t08, -21134.4619, -13648.0453
                                                              25t08Acp, -16407.0752, -10677.9180
                                                              25t08Bcp, -3493.7847, -2863.2014
                                                                 24t08, -26980.6985, -20086.7106
                                                              24t08Acp, -19290.6003, -15959.7794
                                                              24t08Bcp, -7234.4670, -4175.4834
                                                                 23t08, -14838.5954, -9714.1685
                                                              23t08Acp, -9138.1058, -5780.3764
                                                              23t08Bcp, -5467.4677, -3845.1689
                                                                 27t08, -18800.9171, -14626.7852
                                                              27t08Acp, -16684.5813, -13500.3160
                                                              27t08Bcp, -1893.5438, -1026.9620                        

==> anc/data/S30L/S30L_results_rpa_vg.txt <==
                                                                 11t08, -24816.9257, -19428.1331
                                                              11t08Acp, -12712.7510, -10136.8367
                                                              11t08Bcp, -12119.8987, -9212.7208
                                                                 10t08, -28872.1308, -20463.6700
                                                              10t08Acp, -14684.2438, -9657.2130
                                                              10t08Bcp, -14201.1413, -10741.0146
                                                                  9t08, -26788.8172, -18928.6955
                                                               9t08Acp, -14684.6805, -9656.2264
                                                               9t08Bcp, -12116.9731, -9211.1305
                                                                 12t08, -26898.1130, -20956.9705
                                                              12t08Acp, -12712.7122, -10136.7316
                                                              12t08Bcp, -14201.8502, -10741.5047


==> anc/data/S66_mp2/README.md <==
Folder containing data of the article.

file names follow the scheme

sotware_basis_xboostL_xK_xMP2.res

Standards in the name are omitted:

STANDARDS

xK_xMp2 = yesK_yesMP2
xboostL=noboostL



==> anc/data/S66_mp2/adf_3slaters.res <==
Software, , ghosted , fgragment, , ID, , Molecule,  Energy%Bond\ , Energy , MP2\ , energies%RI-MP2\ , energy , Properties%HOMO , Properties%LUMO
ADF , ghostA , 4173 , 61PentaneAcOH , TZ2P , -5.932415702928299 , -0.9700406439355095 , -0.446660458367116 , 0.05463484482162773
ADF , ghostNone , 4160 , 48PyridinePyridineTS , TZ2P , -10.04662775163885 , -2.178333139413758 , -0.340952682003329 , 0.08041682280412363
ADF , ghostNone , 4157 , 45EthynePentane , TZ2P , -7.573202599255156 , -1.317727421008892 , -0.4100261093962034 , 0.0961578337073897
ADF , ghostA , 4153 , 41UracilPentane , TZ2P , -6.31967920410006 , -1.589660861526397 , -0.3712711221088492 , 0.03646830040363035
ADF , ghostB , 4155 , 43UracilNeopentane , TZ2P , -5.941520780955753 , -0.9794611621803158 , -0.4517430437800734 , 0.04764059652662712
ADF , ghostNone , 4121 , 09MeNH2MeOH , TZ2P , -4.730910037869614 , -0.8859019549094198 , -0.3791516636091958 , 0.08655655330958609
ADF , ghostA , 4174 , 62PentaneAcNH2 , TZ2P , -5.932565442028614 , -0.9701943960687566 , -0.4463798605017653 , 0.05228292767485349
ADF , ghostA , 4125 , 13PeptideMeOH , TZ2P , -4.938949189157071 , -1.020554415201184 , -0.3935371059309911 , 0.03979312195784373
ADF , ghostNone , 4178 , 66MeNH2Pyridine , TZ2P , -7.52191003902919 , -1.528353210679323 , -0.3526148216302871 , 0.08795466857269767
ADF , ghostB , 4126 , 14PeptideMeNH2 , TZ2P , -2.49554254804624 , -0.4364230094435093 , -0.3945024687388578 , 0.05473773080831298
ADF , ghostA , 4145 , 33PyridineEthene , TZ2P , -5.020813213098877 , -1.085823743061968 , -0.3499114987552167 , 0.06101746254925928
ADF , ghostNone , 4156 , 44EthenePentane , TZ2P , -8.080998818625925 , -1.341690585149539 , -0.3771594081970862 , 0.1006175279537494
ADF , ghostNone , 4136 , 24BenzeneBenzenepipi , TZ2P , -10.34423324435757 , -2.113011927531814 , -0.3202683022921953 , 0.09335529024453881
ADF , ghostNone , 4133 , 21AcNH2AcNH2 , TZ2P , -7.726589956404261 , -1.669110782367706 , -0.4024801493612716 , 0.08754791891889674
ADF , ghostNone , 4135 , 23AcNH2Uracil , TZ2P , -10.19625106032487 , -2.425846058731963 , -0.3559127085753372 , 0.07751070181918289
ADF , ghostNone , 4140 , 28BenzeneUracilpipi , TZ2P , -11.49824400408823 , -2.655272943291563 , -0.3368756987205481 , 0.06839348952454995
ADF , ghostB , 4174 , 62PentaneAcNH2 , TZ2P , -3.85210455081289 , -0.8311464096271652 , -0.4164159411902279 , 0.04286788201442666
ADF , ghostB , 4162 , 50BenzeneEthyneCHpi , TZ2P , -1.638971436435686 , -0.3435135471860166 , -0.4098426328427428 , 0.04019034606450039
ADF , ghostA , 4154 , 42UracilCyclopentane , TZ2P , -6.319033311855829 , -1.589126906220167 , -0.3714582439881631 , 0.04228092978613536
ADF , ghostNone , 4129 , 17UracilUracilBP , TZ2P , -12.65857938905724 , -3.182825172914562 , -0.3589972774976222 , 0.06294628419766279
ADF , ghostA , 4132 , 20AcOHAcOH , TZ2P , -3.595475411599545 , -0.8460579158967425 , -0.4535612464843488 , 0.04972706079484777
ADF , ghostA , 4126 , 14PeptideMeNH2 , TZ2P , -4.938949104330788 , -1.020909762101389 , -0.3939038616031352 , 0.03791841653381271
ADF , ghostB , 4120 , 08MeOHWater , TZ2P , -1.159715138319481 , -0.2653815517973452 , -0.5115555527584976 , 0.06205301472698495
ADF , ghostNone , 4142 , 30BenzeneEthene , TZ2P , -7.316937898665234 , -1.422843083658448 , -0.3356331844773254 , 0.09604299860802602
ADF , ghostB , 4153 , 41UracilPentane , TZ2P , -5.932985480508766 , -0.9705586166277845 , -0.4465289884998926 , 0.04876525777437559
ADF , ghostA , 4150 , 38CyclopentaneCyclopentane , TZ2P , -5.465189120364928 , -0.9469265321526985 , -0.4488432881371034 , 0.04315903653397393
ADF , ghostNone , 4173 , 61PentaneAcOH , TZ2P , -9.531082163572865 , -1.820407283439357 , -0.4474237317344988 , 0.0880598788179555
ADF , ghostA , 4146 , 34PentanePentane , TZ2P , -5.933659018168528 , -0.9712495676735018 , -0.446850153264002 , 0.04386411931334364
ADF , ghostB , 4115 , 03WaterMeNH2 , TZ2P , -2.49544716993273 , -0.4362831435139976 , -0.3940079085936634 , 0.08150888364445669
ADF , ghostA , 4137 , 25PyridinePyridinepipi , TZ2P , -5.022121711216872 , -1.087070754859429 , -0.3498412782747443 , 0.04806396636320979
ADF , ghostA , 4130 , 18WaterPyridine , TZ2P , -1.159434196812921 , -0.2652434744938046 , -0.5115355208017189 , 0.03589655835169559
ADF , ghostNone , 4161 , 49BenzenePyridineTS , TZ2P , -10.19394696643371 , -2.142266410570394 , -0.3420346802567363 , 0.08359770831368468
ADF , ghostNone , 4125 , 13PeptideMeOH , TZ2P , -7.180322121532908 , -1.472496881691319 , -0.3753157803812333 , 0.07215383609976128
ADF , ghostB , 4141 , 29PyridineUracilpipi , TZ2P , -6.318969434795379 , -1.58935009646205 , -0.3715689601652953 , 0.04681373542596865
ADF , ghostB , 4129 , 17UracilUracilBP , TZ2P , -6.316723827314723 , -1.588787405736121 , -0.3728312826761637 , 0.03894467477238207
ADF , ghostA , 4121 , 09MeNH2MeOH , TZ2P , -2.494738914592306 , -0.4354896743416622 , -0.3942882382948313 , 0.05234918021256806
ADF , ghostB , 4122 , 10MeNH2MeNH2 , TZ2P , -2.495234777601579 , -0.4360614803523141 , -0.394348543196391 , 0.06291185275915534
ADF , ghostB , 4166 , 54BenzeneWaterOHpi , TZ2P , -1.159487398488305 , -0.2650583465658563 , -0.5119028968338963 , 0.03115059711058466
ADF , ghostNone , 4148 , 36NeopentaneNeopentane , TZ2P , -11.88519995723358 , -1.96342644773792 , -0.4441094680007484 , 0.09108833256094606
ADF , ghostA , 4171 , 59EthyneWaterCHO , TZ2P , -1.638272548066622 , -0.3429961154691378 , -0.4099036132454498 , 0.05845086818480694
ADF , ghostNone , 4143 , 31UracilEthene , TZ2P , -8.468212154221634 , -1.961130850003276 , -0.3668269878118439 , 0.06848871950999219
ADF , ghostB , 4118 , 06MeOHMeNH2 , TZ2P , -2.495640682709905 , -0.4364287392166092 , -0.3938952094067416 , 0.06897059272565348
ADF , ghostA , 4135 , 23AcNH2Uracil , TZ2P , -3.851992926210925 , -0.8329566318973584 , -0.4142514563519665 , 0.05341310967350368
ADF , ghostB , 4148 , 36NeopentaneNeopentane , TZ2P , -5.941512937188708 , -0.9792840193855203 , -0.4524395110168068 , 0.04026478789216707
ADF , ghostB , 4167 , 55BenzeneMeOHOHpi , TZ2P , -2.232240399472333 , -0.447754085945294 , -0.4522606150816954 , 0.03571924210050174
ADF , ghostA , 4134 , 22AcOHUracil , TZ2P , -3.594795398544969 , -0.8454135228881626 , -0.4534122058109754 , 0.04742618488916498
ADF , ghostA , 4169 , 57BenzenePeptideNHpi , TZ2P , -5.170055626281818 , -1.05138005193681 , -0.3376820462052749 , 0.05306925716023904
ADF , ghostNone , 4147 , 35NeopentanePentane , TZ2P , -11.87853432484467 , -1.95740509303059 , -0.4475761489768122 , 0.093250793413014
ADF , ghostNone , 4131 , 19MeOHPyridine , TZ2P , -7.263338858620309 , -1.537501364081755 , -0.3626844970734863 , 0.08275686591339072
ADF , ghostB , 4130 , 18WaterPyridine , TZ2P , -5.019692544602994 , -1.084737065258464 , -0.3500944677438715 , 0.08398556205967768
ADF , ghostNone , 4152 , 40BenzeneNeopentane , TZ2P , -11.11539332358617 , -2.03808140252987 , -0.3404308833240506 , 0.08846484433934133
ADF , ghostNone , 4146 , 34PentanePentane , TZ2P , -11.87214524834564 , -1.952727654574549 , -0.4465918852151599 , 0.1016921240751999
ADF , ghostA , 4151 , 39BenzeneCyclopentane , TZ2P , -5.170063936178906 , -1.051323987868165 , -0.3377663905655099 , 0.04835288721596719
ADF , ghostB , 4136 , 24BenzeneBenzenepipi , TZ2P , -5.169562182898832 , -1.050810080694074 , -0.337887211823274 , 0.04947472091047324
ADF , ghostNone , 4117 , 05MeOHMeOH , TZ2P , -4.472709725427111 , -0.898536582930904 , -0.4272815226488597 , 0.08163425785131426
ADF , ghostNone , 4139 , 27BenzenePyridinepipi , TZ2P , -10.19779196322992 , -2.149678736402875 , -0.329886198581879 , 0.08923096690647002
ADF , ghostNone , 4170 , 58PyridinePyridineCHN , TZ2P , -10.04512748809281 , -2.173661809882944 , -0.3427036470819559 , 0.09157580410797564
ADF , ghostB , 4147 , 35NeopentanePentane , TZ2P , -5.942511545974812 , -0.9801314487578978 , -0.4523734789608524 , 0.04268712228130776
ADF , ghostNone , 4166 , 54BenzeneWaterOHpi , TZ2P , -6.331902146962962 , -1.318096189076341 , -0.3505569012077625 , 0.08271707782392118
ADF , ghostNone , 4176 , 64PeptideEthene , TZ2P , -7.089193711440648 , -1.392024224840019 , -0.3692119162746763 , 0.08307148682337363
ADF , ghostNone , 4128 , 16PeptideWater , TZ2P , -6.104816923956667 , -1.28748098913158 , -0.3743693385055947 , 0.05414646979453232
ADF , ghostB , 4152 , 40BenzeneNeopentane , TZ2P , -5.941578930237212 , -0.97945071538489 , -0.4519323983784927 , 0.04482558355012616
ADF , ghostNone , 4171 , 59EthyneWaterCHO , TZ2P , -2.801057521152685 , -0.6082037385960256 , -0.3927775941805684 , 0.06680134886781444
ADF , ghostB , 4160 , 48PyridinePyridineTS , TZ2P , -5.019891026391581 , -1.085131574855976 , -0.3499365693132557 , 0.03809188012034238
ADF , ghostNone , 4149 , 37CyclopentaneNeopentane , TZ2P , -11.41022477585854 , -1.933188323862898 , -0.4474819063382081 , 0.09250422945264636
ADF , ghostB , 4150 , 38CyclopentaneCyclopentane , TZ2P , -5.465189665857856 , -0.9469201733627881 , -0.4488397024548719 , 0.0431593285255985
ADF , ghostB , 4114 , 02WaterMeOH , TZ2P , -2.232474663757233 , -0.4481726575465946 , -0.4534735732712221 , 0.07824771840461152
ADF , ghostB , 4135 , 23AcNH2Uracil , TZ2P , -6.316193813865521 , -1.588944481747662 , -0.372848790638126 , 0.03765348168924058
ADF , ghostB , 4164 , 52BenzeneAcOHOHpi , TZ2P , -3.594985905744677 , -0.8433470744640124 , -0.4577891309757681 , 0.03876411863654787
ADF , ghostA , 4166 , 54BenzeneWaterOHpi , TZ2P , -5.168126054758369 , -1.049557590918638 , -0.3378927157760317 , 0.0808709689730354
ADF , ghostB , 4161 , 49BenzenePyridineTS , TZ2P , -5.019931462058848 , -1.085182124163572 , -0.3498542732277088 , 0.03671517430119686
ADF , ghostB , 4145 , 33PyridineEthene , TZ2P , -2.14648856924661 , -0.3666411375935882 , -0.3771824809104439 , 0.04958590300040945
ADF , ghostNone , 4150 , 38CyclopentaneCyclopentane , TZ2P , -10.93426327796073 , -1.901862270320554 , -0.4483471885395128 , 0.09771212256742531
ADF , ghostA , 4122 , 10MeNH2MeNH2 , TZ2P , -2.495008788502865 , -0.4358293523695327 , -0.394119102287771 , 0.05319581752784652
ADF , ghostB , 4125 , 13PeptideMeOH , TZ2P , -2.232401706591185 , -0.4478664091601306 , -0.4530229160429141 , 0.05455594284013104
ADF , ghostB , 4151 , 39BenzeneCyclopentane , TZ2P , -5.464888295243852 , -0.9466533066423493 , -0.4489682553123831 , 0.04493170179844069
ADF , ghostNone , 4116 , 04WaterPeptide , TZ2P , -6.111902300630247 , -1.290293512511395 , -0.4053534646425964 , 0.07844352677325564
ADF , ghostB , 4123 , 11MeNH2Peptide , TZ2P , -4.939777116344174 , -1.021303132840277 , -0.3922407189488454 , 0.06243810982525735
ADF , ghostB , 4171 , 59EthyneWaterCHO , TZ2P , -1.158915405880945 , -0.2645991203178057 , -0.5115902750615021 , 0.06321552759213957
ADF , ghostA , 4115 , 03WaterMeNH2 , TZ2P , -1.159560388779146 , -0.2653600528530327 , -0.511390860998545 , 0.03932159203995333
ADF , ghostB , 4140 , 28BenzeneUracilpipi , TZ2P , -6.319224788164231 , -1.589382251259418 , -0.3711054982172183 , 0.04475236355739334
ADF , ghostNone , 4162 , 50BenzeneEthyneCHpi , TZ2P , -6.811335171071 , -1.397301440188594 , -0.3467340045502443 , 0.09313328072401501
ADF , ghostB , 4173 , 61PentaneAcOH , TZ2P , -3.595204091326266 , -0.8435826039136285 , -0.4584741320245751 , 0.04113486328150898
ADF , ghostNone , 4155 , 43UracilNeopentane , TZ2P , -12.26464611673283 , -2.576117643210304 , -0.3708251532932516 , 0.06724325668849965
ADF , ghostNone , 4145 , 33PyridineEthene , TZ2P , -7.1701066142162 , -1.459327484066402 , -0.3470100402013293 , 0.09044270995771345
ADF , ghostB , 4146 , 34PentanePentane , TZ2P , -5.933659154795739 , -0.9712486568763997 , -0.4468499066993215 , 0.04386427723408784
ADF , ghostB , 4117 , 05MeOHMeOH , TZ2P , -2.232468644868436 , -0.4481008121768632 , -0.4533361391957788 , 0.06718590235343158
ADF , ghostA , 4123 , 11MeNH2Peptide , TZ2P , -2.495245157820498 , -0.4360909799757787 , -0.3942976736993622 , 0.0456675421154414
ADF , ghostNone , 4144 , 32UracilEthyne , TZ2P , -7.960887372606444 , -1.936806211690085 , -0.3684909285163257 , 0.07047458670101224
ADF , ghostNone , 4113 , 01WaterWater , TZ2P , -2.326216811464955 , -0.5319612787699259 , -0.4833302605531926 , 0.06253985981427722
ADF , ghostA , 4129 , 17UracilUracilBP , TZ2P , -6.316940326825577 , -1.589279994271828 , -0.3693107867277666 , 0.0546430244466397
ADF , ghostB , 4134 , 22AcOHUracil , TZ2P , -6.317075386024706 , -1.589424538671303 , -0.3733693731060587 , 0.0419575342147858
ADF , ghostNone , 4124 , 12MeNH2Water , TZ2P , -3.666480473567013 , -0.7057601636159403 , -0.417563843012111 , 0.0809062021725372
ADF , ghostNone , 4141 , 29PyridineUracilpipi , TZ2P , -11.35189288817812 , -2.690662661782875 , -0.3480200523040825 , 0.0765680836883833
ADF , ghostA , 4155 , 43UracilNeopentane , TZ2P , -6.318297678959508 , -1.588560107477523 , -0.3713602045487333 , 0.04091709596826301
ADF , ghostB , 4116 , 04WaterPeptide , TZ2P , -4.940018655868823 , -1.022037411707063 , -0.3913076781915332 , 0.07951112642245925
ADF , ghostNone , 4123 , 11MeNH2Peptide , TZ2P , -7.44242700625889 , -1.462436221767571 , -0.3790862252034373 , 0.0818062951416505
ADF , ghostNone , 4175 , 63BenzeneAcOH , TZ2P , -8.769127923140358 , -1.90132461822822 , -0.342663543409037 , 0.08480166072607298
ADF , ghostNone , 4115 , 03WaterMeNH2 , TZ2P , -3.665513559472068 , -0.7047646698014235 , -0.4198981998119105 , 0.07961868139127973
ADF , ghostNone , 4167 , 55BenzeneMeOHOHpi , TZ2P , -7.407071905170845 , -1.50462247819443 , -0.3500642692476556 , 0.08929817591118344
ADF , ghostA , 4147 , 35NeopentanePentane , TZ2P , -5.932691163716798 , -0.9702543864797879 , -0.4468250656474784 , 0.04049539309166106
ADF , ghostA , 4152 , 40BenzeneNeopentane , TZ2P , -5.169506748928918 , -1.050833081248038 , -0.3378080664775507 , 0.04510137896902384
ADF , ghostNone , 4137 , 25PyridinePyridinepipi , TZ2P , -10.05107190473268 , -2.186247189766686 , -0.3380670501633462 , 0.08556925918638542
ADF , ghostA , 4141 , 29PyridineUracilpipi , TZ2P , -5.022761507086463 , -1.087732423560672 , -0.3498688143944784 , 0.05402985856850306
ADF , ghostA , 4138 , 26UracilUracilpipi , TZ2P , -6.319556351779815 , -1.590388686309242 , -0.3715278775239799 , 0.04410734097035933
ADF , ghostNone , 4122 , 10MeNH2MeNH2 , TZ2P , -4.996004981053423 , -0.8761954493084384 , -0.3760535452030639 , 0.08917620876207034
ADF , ghostB , 4165 , 53BenzeneAcNH2NHpi , TZ2P , -3.850924892507105 , -0.8302795881959866 , -0.41630820563048 , 0.04217574046423935
ADF , ghostB , 4159 , 47BenzeneBenzeneTS , TZ2P , -5.167263026341869 , -1.048832660851048 , -0.3378445184301228 , 0.04239206042708469
ADF , ghostA , 4148 , 36NeopentaneNeopentane , TZ2P , -5.941513103925291 , -0.9792840777751854 , -0.4524317760603169 , 0.04026466199027022
ADF , ghostA , 4144 , 32UracilEthyne , TZ2P , -6.316634286074372 , -1.58730237461352 , -0.3716461047940785 , 0.053365807300731
ADF , ghostB , 4176 , 64PeptideEthene , TZ2P , -2.146152984501917 , -0.3663868238259133 , -0.3770632943618283 , 0.04668381458890439
ADF , ghostA , 4119 , 07MeOHPeptide , TZ2P , -2.232174667272583 , -0.4480804833122293 , -0.4516547942038746 , 0.03970843456348425
ADF , ghostA , 4124 , 12MeNH2Water , TZ2P , -2.495475397082527 , -0.4362873438253086 , -0.3940488171769915 , 0.08108603837203893
ADF , ghostB , 4137 , 25PyridinePyridinepipi , TZ2P , -5.022127037659539 , -1.087073077078399 , -0.3498507206932814 , 0.04806958145677958
ADF , ghostA , 4172 , 60EthyneAcOHOHpi , TZ2P , -1.639191895177258 , -0.3439630753786361 , -0.4097572525281175 , 0.05329533185482733
ADF , ghostA , 4164 , 52BenzeneAcOHOHpi , TZ2P , -5.168913900742881 , -1.050430216508992 , -0.3378248850096364 , 0.05649117417412742
ADF , ghostA , 4116 , 04WaterPeptide , TZ2P , -1.160128320322893 , -0.2656449177972097 , -0.5111061579745064 , 0.03983149344285263
ADF , ghostA , 4158 , 46PeptidePentane , TZ2P , -4.940911178871941 , -1.022566120678116 , -0.3918535105596044 , 0.04533681673008085
ADF , ghostA , 4113 , 01WaterWater , TZ2P , -1.159454272878652 , -0.2650459538370439 , -0.5117663350055934 , 0.05090696432158141
ADF , ghostB , 4169 , 57BenzenePeptideNHpi , TZ2P , -4.938972094049195 , -1.020831334287157 , -0.3923506985446942 , 0.03019713224296547
ADF , ghostA , 4114 , 02WaterMeOH , TZ2P , -1.159773781655273 , -0.2652825233951072 , -0.5115100251626132 , 0.04599595216109181
ADF , ghostA , 4177 , 65PyridineEthyne , TZ2P , -5.019326487104441 , -1.084383675779079 , -0.3499982859657769 , 0.06920243066346972
ADF , ghostB , 4144 , 32UracilEthyne , TZ2P , -1.639440869374246 , -0.3440895870928637 , -0.4098230037498021 , 0.04994735447277321
ADF , ghostNone , 4138 , 26UracilUracilpipi , TZ2P , -12.65253469554326 , -3.195213856864314 , -0.361261638381651 , 0.07223646226866297
ADF , ghostA , 4176 , 64PeptideEthene , TZ2P , -4.939336878268673 , -1.021041621449391 , -0.3917710562972444 , 0.0580346385205858
ADF , ghostNone , 4127 , 15PeptidePeptide , TZ2P , -9.891662178895627 , -2.048654783208501 , -0.3672334654996564 , 0.06983162697154804
ADF , ghostA , 4161 , 49BenzenePyridineTS , TZ2P , -5.169090640916114 , -1.050463559286802 , -0.3378665913802621 , 0.05050834253013307
ADF , ghostA , 4140 , 28BenzeneUracilpipi , TZ2P , -5.170558213690161 , -1.051804071640118 , -0.3376235669769645 , 0.05244380711317498
ADF , ghostA , 4175 , 63BenzeneAcOH , TZ2P , -5.169463349358594 , -1.050800306962014 , -0.3378681666197996 , 0.05923656915709298
ADF , ghostA , 4117 , 05MeOHMeOH , TZ2P , -2.231798138325193 , -0.4475027594936756 , -0.4520905880510497 , 0.04764640467815882
ADF , ghostNone , 4119 , 07MeOHPeptide , TZ2P , -7.184156694930749 , -1.47341240603164 , -0.4074525152791123 , 0.07694323655468388
ADF , ghostNone , 4168 , 56BenzeneMeNH2NHpi , TZ2P , -7.668783755023115 , -1.492855296475937 , -0.3449365067940816 , 0.0881292256277878
ADF , ghostB , 4127 , 15PeptidePeptide , TZ2P , -4.940139684187129 , -1.022066529253856 , -0.3913455534998249 , 0.05876675755596557
ADF , ghostB , 4128 , 16PeptideWater , TZ2P , -1.159391405471568 , -0.2650016451492023 , -0.5113502311367371 , 0.05281130782375357
ADF , ghostA , 4149 , 37CyclopentaneNeopentane , TZ2P , -5.464983186763493 , -0.9465912121037527 , -0.4487460505026958 , 0.04032330579387185
ADF , ghostB , 4133 , 21AcNH2AcNH2 , TZ2P , -3.851592753356038 , -0.8324438353332618 , -0.4147214589276115 , 0.05252365845824466
ADF , ghostNone , 4114 , 02WaterMeOH , TZ2P , -3.400567331073348 , -0.7159430923061423 , -0.4726157532001241 , 0.07984488933025892
ADF , ghostB , 4154 , 42UracilCyclopentane , TZ2P , -5.464993281426981 , -0.9467289787061977 , -0.4486858831224504 , 0.04704647104959878
ADF , ghostA , 4168 , 56BenzeneMeNH2NHpi , TZ2P , -5.169111410741275 , -1.050449657813508 , -0.3378400687264523 , 0.06267406884399766
ADF , ghostA , 4128 , 16PeptideWater , TZ2P , -4.938211270700023 , -1.02038882927349 , -0.3925734941770848 , 0.04516419838349651
ADF , ghostA , 4163 , 51EthyneEthyneTS , TZ2P , -1.638422823499121 , -0.3430299909337751 , -0.4101202101882083 , 0.06182523892307715
ADF , ghostNone , 4169 , 57BenzenePeptideNHpi , TZ2P , -10.11656189072208 , -2.080973373522812 , -0.3563112232308045 , 0.08057106497858725
ADF , ghostB , 4172 , 60EthyneAcOHOHpi , TZ2P , -3.594275812691997 , -0.8427475818266328 , -0.4576675278710528 , 0.05261422334119106
ADF , ghostA , 4170 , 58PyridinePyridineCHN , TZ2P , -5.019494182994289 , -1.084864426003927 , -0.349948832840161 , 0.04897452405959433
ADF , ghostA , 4139 , 27BenzenePyridinepipi , TZ2P , -5.169623312401028 , -1.050887428971168 , -0.3378452448674683 , 0.05175729103192999
ADF , ghostA , 4143 , 31UracilEthene , TZ2P , -6.317170228436964 , -1.587741511057411 , -0.3716883775067236 , 0.04891633533509179
ADF , ghostB , 4158 , 46PeptidePentane , TZ2P , -5.933208319820698 , -0.9708479844822868 , -0.4463120211055755 , 0.04864673346418504
ADF , ghostB , 4157 , 45EthynePentane , TZ2P , -5.931753035310313 , -0.9694484490272827 , -0.4465280079671834 , 0.06022975257885797
ADF , ghostB , 4175 , 63BenzeneAcOH , TZ2P , -3.594513845163411 , -0.8431622917806989 , -0.4588203528567645 , 0.04137842883793252
ADF , ghostA , 4142 , 30BenzeneEthene , TZ2P , -5.168355118572555 , -1.049670464872524 , -0.3379908279792537 , 0.06376002493728652
ADF , ghostA , 4131 , 19MeOHPyridine , TZ2P , -2.231790726946965 , -0.447901038355755 , -0.4517608123837492 , 0.03703651347312838
ADF , ghostB , 4177 , 65PyridineEthyne , TZ2P , -1.638538709500798 , -0.3434067182013039 , -0.4096404921479868 , 0.04067379415896491
ADF , ghostB , 4178 , 66MeNH2Pyridine , TZ2P , -5.021248048000344 , -1.086163961594237 , -0.3498941933699019 , 0.06378097249049425
ADF , ghostB , 4168 , 56BenzeneMeNH2NHpi , TZ2P , -2.495291905658684 , -0.4360281023374242 , -0.3948618428625844 , 0.03954475135349723
ADF , ghostNone , 4151 , 39BenzeneCyclopentane , TZ2P , -10.64038667666918 , -2.008078211743666 , -0.340152197591598 , 0.09084400972884585
ADF , ghostB , 4156 , 44EthenePentane , TZ2P , -5.932237661625893 , -0.9698424480021069 , -0.446718758516721 , 0.05600960585573257
ADF , ghostB , 4132 , 20AcOHAcOH , TZ2P , -3.595475663246996 , -0.8460675680290334 , -0.453567400533739 , 0.04972808108274446
ADF , ghostB , 4143 , 31UracilEthene , TZ2P , -2.146607692550549 , -0.3667651626423088 , -0.3770141453383699 , 0.04993090725386617
ADF , ghostA , 4120 , 08MeOHWater , TZ2P , -2.231523761425966 , -0.4471395819664869 , -0.4522423924260986 , 0.05416928576185524
ADF , ghostA , 4157 , 45EthynePentane , TZ2P , -1.639370716328499 , -0.343851676915185 , -0.409945461348386 , 0.04503490335064054
ADF , ghostA , 4178 , 66MeNH2Pyridine , TZ2P , -2.494958386911327 , -0.4357462982828573 , -0.3943908338730954 , 0.04369849751603391
ADF , ghostA , 4156 , 44EthenePentane , TZ2P , -2.146384525066119 , -0.3665575508392388 , -0.3771949832798692 , 0.04288444897932971
ADF , ghostB , 4113 , 01WaterWater , TZ2P , -1.159661069135784 , -0.265390785308142 , -0.5116719189540971 , 0.06716839907537482
ADF , ghostNone , 4118 , 06MeOHMeNH2 , TZ2P , -4.738722564997761 , -0.8888483092797388 , -0.4171705637785203 , 0.08290724107578309
ADF , ghostNone , 4134 , 22AcOHUracil , TZ2P , -9.940297490759171 , -2.438597390682477 , -0.367918449527485 , 0.08347812550884853
ADF , ghostB , 4124 , 12MeNH2Water , TZ2P , -1.159986634277096 , -0.2656718631297028 , -0.5111391770756555 , 0.04408156531670018
ADF , ghostA , 4162 , 50BenzeneEthyneCHpi , TZ2P , -5.168486567888675 , -1.049886600176919 , -0.3379598676405042 , 0.06523117765888854
ADF , ghostNone , 4153 , 41UracilPentane , TZ2P , -12.25897772631294 , -2.572051371399836 , -0.3713865404855362 , 0.06968035906144404
ADF , ghostB , 4142 , 30BenzeneEthene , TZ2P , -2.146468227370321 , -0.3665868216417537 , -0.3773015945674465 , 0.04782577444671966
ADF , ghostNone , 4163 , 51EthyneEthyneTS , TZ2P , -3.278558707282623 , -0.6870274042640274 , -0.4032834705935029 , 0.09945543900501257
ADF , ghostB , 4131 , 19MeOHPyridine , TZ2P , -5.020148611753018 , -1.085100570121736 , -0.3500240444385871 , 0.07057402445070675
ADF , ghostB , 4121 , 09MeNH2MeOH , TZ2P , -2.232046269025563 , -0.4476658562436587 , -0.453058150208989 , 0.06035641041619275
ADF , ghostB , 4170 , 58PyridinePyridineCHN , TZ2P , -5.019494071591747 , -1.084864246483713 , -0.3499485123617999 , 0.0489770067686639
ADF , ghostB , 4119 , 07MeOHPeptide , TZ2P , -4.940166693236347 , -1.021793458869314 , -0.3918276901409631 , 0.07178238636321348
ADF , ghostNone , 4164 , 52BenzeneAcOHOHpi , TZ2P , -8.770181112296626 , -1.899582851441469 , -0.3468951105147653 , 0.08943328832621779
ADF , ghostB , 4139 , 27BenzenePyridinepipi , TZ2P , -5.022108761582045 , -1.087009503795297 , -0.3499110916165936 , 0.04614120086818395
ADF , ghostA , 4136 , 24BenzeneBenzenepipi , TZ2P , -5.169563340667283 , -1.050810887822118 , -0.3378871214824483 , 0.04947685994339911
ADF , ghostB , 4149 , 37CyclopentaneNeopentane , TZ2P , -5.942154186162757 , -0.9798426813430582 , -0.4522876150231741 , 0.04323766098527761
ADF , ghostNone , 4126 , 14PeptideMeNH2 , TZ2P , -7.445448410020747 , -1.462806617684098 , -0.3723738121770139 , 0.07290172697778212
ADF , ghostNone , 4159 , 47BenzeneBenzeneTS , TZ2P , -10.34060266068617 , -2.105977766384916 , -0.3274329519481266 , 0.08790638960793988
ADF , ghostNone , 4165 , 53BenzeneAcNH2NHpi , TZ2P , -9.0248527060435 , -1.884597563816701 , -0.3365873447315385 , 0.08131049735791096
ADF , ghostNone , 4154 , 42UracilCyclopentane , TZ2P , -11.78946788608556 , -2.546376558297801 , -0.371554359342834 , 0.066505645943845
ADF , ghostB , 4163 , 51EthyneEthyneTS , TZ2P , -1.638259922510299 , -0.3428133433267956 , -0.4100148781849322 , 0.05198300328238732
ADF , ghostNone , 4172 , 60EthyneAcOHOHpi , TZ2P , -5.239904518162874 , -1.189333922668063 , -0.4202321575848168 , 0.09264837737758967
ADF , ghostNone , 4120 , 08MeOHWater , TZ2P , -3.398350309841513 , -0.7143618871820335 , -0.4280192418957054 , 0.06315511870184259
ADF , ghostA , 4160 , 48PyridinePyridineTS , TZ2P , -5.02151596785062 , -1.086468087914901 , -0.349743124646447 , 0.05086233618873371
ADF , ghostNone , 4158 , 46PeptidePentane , TZ2P , -10.87946809201866 , -2.003200964264924 , -0.3934104830461047 , 0.08247964686969249
ADF , ghostA , 4167 , 55BenzeneMeOHOHpi , TZ2P , -5.169186489600953 , -1.050558286455083 , -0.337824049201184 , 0.06710906996981304
ADF , ghostNone , 4132 , 20AcOHAcOH , TZ2P , -7.218587605467374 , -1.695397725041444 , -0.4571304368127198 , 0.09140096065790679
ADF , ghostNone , 4177 , 65PyridineEthyne , TZ2P , -6.66391892043533 , -1.42966524716099 , -0.3578157936813247 , 0.08626664197786442
ADF , ghostB , 4138 , 26UracilUracilpipi , TZ2P , -6.31955635727377 , -1.590388683837897 , -0.371527877679372 , 0.04410734147937032
ADF , ghostNone , 4174 , 62PentaneAcNH2 , TZ2P , -9.788935043184598 , -1.809028264200612 , -0.416772717740747 , 0.0786599761318708
ADF , ghostA , 4118 , 06MeOHMeNH2 , TZ2P , -2.231918816099852 , -0.4479734947516905 , -0.4516211635034308 , 0.04359943209893135
ADF , ghostA , 4165 , 53BenzeneAcNH2NHpi , TZ2P , -5.168076770066401 , -1.049584050479616 , -0.3378551288696094 , 0.05113272445625973
ADF , ghostA , 4159 , 47BenzeneBenzeneTS , TZ2P , -5.169025978471629 , -1.05037587535884 , -0.3378990447533907 , 0.04810894110965765
ADF , ghostA , 4133 , 21AcNH2AcNH2 , TZ2P , -3.851588918534594 , -0.8324466489946767 , -0.4147135153828539 , 0.05252218536404422
ADF , ghostA , 4127 , 15PeptidePeptide , TZ2P , -4.939165239003518 , -1.02154514462434 , -0.3926719087391092 , 0.03314660069130186
ADF , ghostNone , 4130 , 18WaterPyridine , TZ2P , -6.18981284078331 , -1.353394188945362 , -0.36172094771305 , 0.08268765474483054 , 


==> anc/data/S66_mp2/band_3slaters.res <==
Software, ghosted_fgragment, ID, Molecule,  Bond\ , energies%final\ , bond\ , energy , MP2\ , energies%RI-MP2\ , energy , BandStructure%TopValenceBand , BandStructure%BottomConductionBand
BAND , ghostB , 4121 , 09MeNH2MeOH , TZ2PSTO , -15.2901444922024 , -0.4473715253156621 , -0.453233698164659 , 0.06037683261841133
BAND , ghostNone , 4176 , 64PeptideEthene , TZ2PSTO , -46.14743159026837 , -1.391172038944904 , -0.369313274850779 , 0.08311497427807084
BAND , ghostA , 4126 , 14PeptideMeNH2 , TZ2PSTO , -33.95824566565805 , -1.020250636360676 , -0.3941075054201898 , 0.03792274895094184
BAND , ghostA , 4124 , 12MeNH2Water , TZ2PSTO , -14.04605080886452 , -0.4360339704722165 , -0.3941181654792558 , 0.0811270622609026
BAND , ghostA , 4161 , 49BenzenePyridineTS , TZ2PSTO , -34.37177836756072 , -1.049902462384972 , -0.3379616886011173 , 0.05051476395428621
BAND , ghostNone , 4139 , 27BenzenePyridinepipi , TZ2PSTO , -69.80994036347694 , -2.148466403264157 , -0.3299896665786076 , 0.08927363799365588
BAND , ghostA , 4168 , 56BenzeneMeNH2NHpi , TZ2PSTO , -34.37177830999957 , -1.049887565339549 , -0.3379363668103035 , 0.06268398845431823
BAND , ghostB , 4174 , 62PentaneAcNH2 , TZ2PSTO , -27.85199298886002 , -0.8305896567984754 , -0.4166352819741014 , 0.04288112790515389
BAND , ghostNone , 4130 , 18WaterPyridine , TZ2PSTO , -44.63857568404485 , -1.352551904494759 , -0.3618385557719738 , 0.08273026331220681
BAND , ghostNone , 4117 , 05MeOHMeOH , TZ2PSTO , -30.58888232807357 , -0.8979400489242372 , -0.4274309980441906 , 0.08168824318316226
BAND , ghostNone , 4169 , 57BenzenePeptideNHpi , TZ2PSTO , -68.33877203955059 , -2.079738908353781 , -0.3564109399112965 , 0.08062730495084137
BAND , ghostB , 4164 , 52BenzeneAcOHOHpi , TZ2PSTO , -29.10241277459708 , -0.8427394183316534 , -0.458051588562213 , 0.03877415213874794
BAND , ghostB , 4124 , 12MeNH2Water , TZ2PSTO , -9.198735020367723 , -0.2654781786604927 , -0.5113567766151803 , 0.04409994762966107
BAND , ghostNone , 4168 , 56BenzeneMeNH2NHpi , TZ2PSTO , -48.4220893422367 , -1.492030782721105 , -0.3450323480067267 , 0.0881769148986337
BAND , ghostB , 4153 , 41UracilPentane , TZ2PSTO , -31.3353321603191 , -0.9700924102368883 , -0.4466468134882871 , 0.0487803157149948
BAND , ghostB , 4129 , 17UracilUracilBP , TZ2PSTO , -53.40245755327528 , -1.587645450445313 , -0.372991308363169 , 0.03896364142388212
BAND , ghostA , 4121 , 09MeNH2MeOH , TZ2PSTO , -14.04538053134234 , -0.4352360638788914 , -0.3943506142984007 , 0.05235934286857808
BAND , ghostA , 4137 , 25PyridinePyridinepipi , TZ2PSTO , -35.43178093375082 , -1.086433186098941 , -0.3499574959366924 , 0.04807003240685672
BAND , ghostA , 4125 , 13PeptideMeOH , TZ2PSTO , -33.95824381333263 , -1.019894876451301 , -0.3937358126841305 , 0.03979949102532872
BAND , ghostB , 4170 , 58PyridinePyridineCHN , TZ2PSTO , -35.42927445253364 , -1.084223914965104 , -0.3500616402667729 , 0.04899242731112214
BAND , ghostA , 4116 , 04WaterPeptide , TZ2PSTO , -9.198863293114227 , -0.2654526240826804 , -0.5113263328337553 , 0.03984392957156215
BAND , ghostA , 4178 , 66MeNH2Pyridine , TZ2PSTO , -14.04563682966585 , -0.4354943764007196 , -0.3944551414460237 , 0.04370697890769988
BAND , ghostB , 4119 , 07MeOHPeptide , TZ2PSTO , -33.95940998348356 , -1.021137641420994 , -0.3920314741194326 , 0.07181953955636686
BAND , ghostNone , 4154 , 42UracilCyclopentane , TZ2PSTO , -83.97306569214575 , -2.544746155951862 , -0.3717032737722853 , 0.06654819149235816
BAND , ghostNone , 4157 , 45EthynePentane , TZ2PSTO , -42.70971457303091 , -1.317054419224271 , -0.4101325868036481 , 0.09622608016321015
BAND , ghostNone , 4134 , 22AcOHUracil , TZ2PSTO , -82.53326634739267 , -2.436832060439901 , -0.3680747683795667 , 0.0835505196458584
BAND , ghostB , 4135 , 23AcNH2Uracil , TZ2PSTO , -53.40195809737952 , -1.587801294146676 , -0.3730105879341132 , 0.03767225333762254
BAND , ghostA , 4123 , 11MeNH2Peptide , TZ2PSTO , -14.04600409953158 , -0.4358401665033233 , -0.3943623461158305 , 0.04567720333249335
BAND , ghostNone , 4170 , 58PyridinePyridineCHN , TZ2PSTO , -70.86468396758045 , -2.172367686192128 , -0.3427984527397129 , 0.09162614846188383
BAND , ghostNone , 4137 , 25PyridinePyridinepipi , TZ2PSTO , -70.87038709532631 , -2.184953936352217 , -0.3381825706933952 , 0.08560944261830529
BAND , ghostB , 4168 , 56BenzeneMeNH2NHpi , TZ2PSTO , -14.04592764115375 , -0.4357754552349593 , -0.3949248313816373 , 0.03955020018302169
BAND , ghostA , 4122 , 10MeNH2MeNH2 , TZ2PSTO , -14.04566619511008 , -0.435576969908384 , -0.3941833714404949 , 0.05320939352887374
BAND , ghostNone , 4125 , 13PeptideMeOH , TZ2PSTO , -49.25760161684346 , -1.47153579290638 , -0.3754831758262436 , 0.07220524552652272
BAND , ghostB , 4172 , 60EthyneAcOHOHpi , TZ2PSTO , -29.10163873398861 , -0.8421378151928712 , -0.4579259292272546 , 0.05262966181901293
BAND , ghostNone , 4164 , 52BenzeneAcOHOHpi , TZ2PSTO , -63.48031858801987 , -1.898398156162296 , -0.3469890270790211 , 0.08950859002954605
BAND , ghostNone , 4121 , 09MeNH2MeOH , TZ2PSTO , -29.33965489667017 , -0.8853468486604608 , -0.3791971934228309 , 0.08661648435073532
BAND , ghostB , 4139 , 27BenzenePyridinepipi , TZ2PSTO , -35.43171904830719 , -1.086372222872603 , -0.3500291539758792 , 0.04614646818010091
BAND , ghostA , 4147 , 35NeopentanePentane , TZ2PSTO , -31.33501668811458 , -0.9697867429015139 , -0.4469477534041089 , 0.04050561335568344
BAND , ghostA , 4156 , 44EthenePentane , TZ2PSTO , -12.18532034643489 , -0.3663715562368366 , -0.3773045595008985 , 0.04289058064165471
BAND , ghostNone , 4141 , 29PyridineUracilpipi , TZ2PSTO , -88.84746906456151 , -2.688860421185038 , -0.348136561474186 , 0.07661967956764527
BAND , ghostA , 4132 , 20AcOHAcOH , TZ2PSTO , -29.1025866508635 , -0.8454550595376844 , -0.4538058793224671 , 0.04973884594181334
BAND , ghostB , 4122 , 10MeNH2MeNH2 , TZ2PSTO , -14.04587634770828 , -0.4358090457899475 , -0.3944134594319168 , 0.06293283925467029
BAND , ghostNone , 4174 , 62PentaneAcNH2 , TZ2PSTO , -59.19111120006053 , -1.807988620856348 , -0.4169691851518276 , 0.07873152012335445
BAND , ghostB , 4142 , 30BenzeneEthene , TZ2PSTO , -12.18532913760684 , -0.3663997022852979 , -0.3774106577175374 , 0.04783220538384175
BAND , ghostNone , 4138 , 26UracilUracilpipi , TZ2PSTO , -106.8244407232661 , -3.192904415295306 , -0.3614242329866179 , 0.07215021908319799
BAND , ghostNone , 4128 , 16PeptideWater , TZ2PSTO , -43.16263784165113 , -1.286621591007222 , -0.3745403157359329 , 0.05421909938282507
BAND , ghostNone , 4150 , 38CyclopentaneCyclopentane , TZ2PSTO , -61.12947608493405 , -1.900899329801514 , -0.4484053026243669 , 0.09776217651851553
BAND , ghostB , 4156 , 44EthenePentane , TZ2PSTO , -31.33461670541098 , -0.9693725662599126 , -0.4468383854390973 , 0.05602309139936122
BAND , ghostB , 4125 , 13PeptideMeOH , TZ2PSTO , -15.29035686301617 , -0.4475755111938896 , -0.4532032139493538 , 0.05457933967997958
BAND , ghostA , 4120 , 08MeOHWater , TZ2PSTO , -15.28962465652929 , -0.4468439612134712 , -0.452415431312513 , 0.05417543275921943
BAND , ghostB , 4155 , 43UracilNeopentane , TZ2PSTO , -31.34429915762221 , -0.9789925219032451 , -0.4518313728145754 , 0.0476550160542769
BAND , ghostNone , 4118 , 06MeOHMeNH2 , TZ2PSTO , -29.34755099183266 , -0.8882942475274074 , -0.4172745695542471 , 0.08295695183732245
BAND , ghostA , 4166 , 54BenzeneWaterOHpi , TZ2PSTO , -34.37063554744768 , -1.04899304854702 , -0.3379820286969583 , 0.08089623635165243
BAND , ghostA , 4142 , 30BenzeneEthene , TZ2PSTO , -34.37082831157833 , -1.049107502514208 , -0.3380802408594795 , 0.0637735460166782
BAND , ghostNone , 4135 , 23AcNH2Uracil , TZ2PSTO , -81.281741816924 , -2.424124128135674 , -0.3560525099134494 , 0.07759402451593564
BAND , ghostNone , 4114 , 02WaterMeOH , TZ2PSTO , -24.49735683125033 , -0.7154472202703466 , -0.4728068145498306 , 0.07991802088941213
BAND , ghostA , 4119 , 07MeOHPeptide , TZ2PSTO , -15.29030292166769 , -0.447789047294422 , -0.4518278751959179 , 0.03970902592675538
BAND , ghostA , 4170 , 58PyridinePyridineCHN , TZ2PSTO , -35.42927786047671 , -1.084223794557097 , -0.3500609927290662 , 0.04899027982838004
BAND , ghostB , 4134 , 22AcOHUracil , TZ2PSTO , -53.40279099320274 , -1.588284591000666 , -0.3735352004227575 , 0.04197635157379454
BAND , ghostNone , 4166 , 54BenzeneWaterOHpi , TZ2PSTO , -43.57319710276983 , -1.317332847658574 , -0.3506635918771686 , 0.08276934149070762
BAND , ghostB , 4167 , 55BenzeneMeOHOHpi , TZ2PSTO , -15.29045962204415 , -0.4474610168441749 , -0.452432068311236 , 0.03571753645057232
BAND , ghostNone , 4152 , 40BenzeneNeopentane , TZ2PSTO , -65.72074753266247 , -2.037038264315467 , -0.3405131935499328 , 0.08852839338813601
BAND , ghostB , 4150 , 38CyclopentaneCyclopentane , TZ2PSTO , -30.56280930675095 , -0.9464474840383238 , -0.4489074486503327 , 0.04316758114089037
BAND , ghostB , 4120 , 08MeOHWater , TZ2PSTO , -9.198434642792094 , -0.2651887964365937 , -0.5117793651108364 , 0.06211330501822943
BAND , ghostNone , 4144 , 32UracilEthyne , TZ2PSTO , -64.78090289286291 , -1.935451938169305 , -0.3686444114347273 , 0.0705130653574815
BAND , ghostB , 4162 , 50BenzeneEthyneCHpi , TZ2PSTO , -11.37296502765 , -0.3433151367910731 , -0.4099620793739536 , 0.04020278211996568
BAND , ghostNone , 4122 , 10MeNH2MeNH2 , TZ2PSTO , -28.0973099884759 , -0.8756837482620055 , -0.3761055857231814 , 0.08923576237543239
BAND , ghostA , 4160 , 48PyridinePyridineTS , TZ2PSTO , -35.43143123425565 , -1.085826902095887 , -0.3498501602588733 , 0.05087224390395723
BAND , ghostB , 4132 , 20AcOHAcOH , TZ2PSTO , -29.1025834804411 , -0.8454646809155035 , -0.4538120667753062 , 0.04973989561983942
BAND , ghostB , 4140 , 28BenzeneUracilpipi , TZ2PSTO , -53.40513931368645 , -1.588241199891438 , -0.3712656490351863 , 0.04476278715323195
BAND , ghostA , 4138 , 26UracilUracilpipi , TZ2PSTO , -53.40551410162919 , -1.589251500942017 , -0.3716871941493481 , 0.04411762888322435
BAND , ghostB , 4171 , 59EthyneWaterCHO , TZ2PSTO , -9.197594766857089 , -0.2644046766792865 , -0.5118122211113167 , 0.0632720264171341
BAND , ghostA , 4134 , 22AcOHUracil , TZ2PSTO , -29.10197097579201 , -0.8448096172037659 , -0.4536632258832693 , 0.04743665966547217
BAND , ghostB , 4127 , 15PeptidePeptide , TZ2PSTO , -33.9593962931362 , -1.021414342090468 , -0.3915521804831657 , 0.05879316719710715
BAND , ghostA , 4131 , 19MeOHPyridine , TZ2PSTO , -15.28996527676175 , -0.4476074081976209 , -0.4519312551201656 , 0.03703427727724221
BAND , ghostB , 4145 , 33PyridineEthene , TZ2PSTO , -12.18529123125936 , -0.3664536358068518 , -0.3772897145303877 , 0.04959285638765965
BAND , ghostNone , 4143 , 31UracilEthene , TZ2PSTO , -65.5930137446037 , -1.959786826012595 , -0.3669776426414347 , 0.06852502364110451
BAND , ghostB , 4160 , 48PyridinePyridineTS , TZ2PSTO , -35.42959764275428 , -1.084489332911906 , -0.3500477710851191 , 0.03810105404965827
BAND , ghostA , 4139 , 27BenzenePyridinepipi , TZ2PSTO , -34.37217612066274 , -1.050328648712183 , -0.337940503378557 , 0.05176692742463972
BAND , ghostNone , 4120 , 08MeOHWater , TZ2PSTO , -24.49519331053348 , -0.7138680130387691 , -0.428162588205744 , 0.06323205909533769
BAND , ghostA , 4153 , 41UracilPentane , TZ2PSTO , -53.40576993112273 , -1.588522677280947 , -0.3714270710543522 , 0.03647618800232769
BAND , ghostA , 4155 , 43UracilNeopentane , TZ2PSTO , -53.40430417665944 , -1.587421969998696 , -0.3715190366379601 , 0.04092477647733576
BAND , ghostB , 4144 , 32UracilEthyne , TZ2PSTO , -11.37359757899103 , -0.3438937466609561 , -0.4099455560813775 , 0.04995236930092137
BAND , ghostB , 4148 , 36NeopentaneNeopentane , TZ2PSTO , -31.34423704973202 , -0.978815349841331 , -0.452526489988282 , 0.04027537858625319
BAND , ghostB , 4166 , 54BenzeneWaterOHpi , TZ2PSTO , -9.198254583865955 , -0.2648669502931069 , -0.5121241877109763 , 0.03114886336607067
BAND , ghostA , 4114 , 02WaterMeOH , TZ2PSTO , -9.198570437760086 , -0.2650891733460877 , -0.5117300015597444 , 0.04601574015016041
BAND , ghostB , 4178 , 66MeNH2Pyridine , TZ2PSTO , -35.43098453850423 , -1.085523790314634 , -0.350000357413823 , 0.06379900168030836
BAND , ghostNone , 4167 , 55BenzeneMeOHOHpi , TZ2PSTO , -49.66789604012557 , -1.503757048160238 , -0.3501647081345427 , 0.08934727733318348
BAND , ghostA , 4118 , 06MeOHMeNH2 , TZ2PSTO , -15.29007278760443 , -0.4476792906270031 , -0.4517899149628512 , 0.0435971624820073
BAND , ghostB , 4143 , 31UracilEthene , TZ2PSTO , -12.18546251374451 , -0.3665788962920894 , -0.3771210735253834 , 0.049938976082281
BAND , ghostB , 4158 , 46PeptidePentane , TZ2PSTO , -31.33556036703498 , -0.9703818790706112 , -0.4464342880326437 , 0.04865873960462331
BAND , ghostNone , 4119 , 07MeOHPeptide , TZ2PSTO , -49.26155221821269 , -1.472451847471619 , -0.4076589549520752 , 0.07698402417744984
BAND , ghostB , 4152 , 40BenzeneNeopentane , TZ2PSTO , -31.34432623539709 , -0.9789815598260103 , -0.4520219676897506 , 0.04483858919015361
BAND , ghostB , 4128 , 16PeptideWater , TZ2PSTO , -9.198057615259692 , -0.2648106766749121 , -0.5115749316290802 , 0.05285347898735009
BAND , ghostB , 4163 , 51EthyneEthyneTS , TZ2PSTO , -11.37227866545292 , -0.3426134301440939 , -0.4101328793628801 , 0.05199868778203154
BAND , ghostNone , 4140 , 28BenzeneUracilpipi , TZ2PSTO , -87.78678463184552 , -2.653548065728637 , -0.3369752386900848 , 0.06843299846039839
BAND , ghostB , 4146 , 34PentanePentane , TZ2PSTO , -31.33610164986933 , -0.9707830227658518 , -0.4469708189211267 , 0.04387588583752417
BAND , ghostB , 4136 , 24BenzeneBenzenepipi , TZ2PSTO , -34.37224672640239 , -1.05024991260422 , -0.3379779447453053 , 0.04948596065963054
BAND , ghostNone , 4149 , 37CyclopentaneNeopentane , TZ2PSTO , -61.91049388982367 , -1.93223297008046 , -0.447553719753172 , 0.09257546791433738
BAND , ghostNone , 4162 , 50BenzeneEthyneCHpi , TZ2PSTO , -45.74784846356263 , -1.396536033162443 , -0.3468147549561459 , 0.09318494590681912
BAND , ghostA , 4135 , 23AcNH2Uracil , TZ2PSTO , -27.85163530014766 , -0.8323974111517247 , -0.4144743456273529 , 0.05343407870904281
BAND , ghostB , 4118 , 06MeOHMeNH2 , TZ2PSTO , -14.0462938587515 , -0.4361768693218397 , -0.3939589871786441 , 0.06899757698780452
BAND , ghostB , 4138 , 26UracilUracilpipi , TZ2PSTO , -53.40551410443917 , -1.589251507687921 , -0.3716871956986527 , 0.04411762877373188
BAND , ghostB , 4177 , 65PyridineEthyne , TZ2PSTO , -11.37257295027047 , -0.343208548787462 , -0.4097604241389528 , 0.04068303849013816
BAND , ghostNone , 4124 , 12MeNH2Water , TZ2PSTO , -23.2558269009933 , -0.7053065115613776 , -0.4176575692415945 , 0.08096832552946154
BAND , ghostB , 4114 , 02WaterMeOH , TZ2PSTO , -15.29044730596319 , -0.4478782705172183 , -0.4536511576642219 , 0.07829484717316149
BAND , ghostA , 4136 , 24BenzeneBenzenepipi , TZ2PSTO , -34.3722464050088 , -1.050250740566161 , -0.3379778094485485 , 0.04948819735994338
BAND , ghostNone , 4155 , 43UracilNeopentane , TZ2PSTO , -84.7534421261274 , -2.574489800325548 , -0.3709718278654919 , 0.06728833705187529
BAND , ghostA , 4141 , 29PyridineUracilpipi , TZ2PSTO , -35.4324355133114 , -1.087095025637086 , -0.3499785864634471 , 0.05404456007985693
BAND , ghostNone , 4133 , 21AcNH2AcNH2 , TZ2PSTO , -55.7260540432993 , -1.667971885623491 , -0.4026758334340425 , 0.08763611002874527
BAND , ghostNone , 4142 , 30BenzeneEthene , TZ2PSTO , -46.55825303249971 , -1.422086547678004 , -0.3357190960965358 , 0.09609629367104044
BAND , ghostB , 4147 , 35NeopentanePentane , TZ2PSTO , -31.34519450647414 , -0.9796640733177352 , -0.4524559927092762 , 0.04270285383897836
BAND , ghostB , 4141 , 29PyridineUracilpipi , TZ2PSTO , -53.40488885590146 , -1.588212141995143 , -0.3717285190044796 , 0.04682786554076179
BAND , ghostA , 4149 , 37CyclopentaneNeopentane , TZ2PSTO , -30.56255701195338 , -0.9461191416505359 , -0.4488104231778976 , 0.0403312822750047
BAND , ghostB , 4131 , 19MeOHPyridine , TZ2PSTO , -35.43007346994435 , -1.084459629720952 , -0.3501351619821859 , 0.07060270844638372
BAND , ghostB , 4157 , 45EthynePentane , TZ2PSTO , -31.3341430874542 , -0.9689767736112052 , -0.446645828996773 , 0.06024559019814341
BAND , ghostB , 4173 , 61PentaneAcOH , TZ2PSTO , -29.10258027147393 , -0.8429801704362332 , -0.4587374043622859 , 0.04114900585229803
BAND , ghostB , 4117 , 05MeOHMeOH , TZ2PSTO , -15.29048616094489 , -0.4478061825668357 , -0.4535155666576038 , 0.06721918468216259
BAND , ghostA , 4145 , 33PyridineEthene , TZ2PSTO , -35.43063544439747 , -1.085180836648343 , -0.3500224563963331 , 0.06102799130440825
BAND , ghostNone , 4113 , 01WaterWater , TZ2PSTO , -18.40378130959105 , -0.5315676865836532 , -0.4835175001088459 , 0.06262845756347701
BAND , ghostNone , 4161 , 49BenzenePyridineTS , TZ2PSTO , -69.80629015097023 , -2.141053450486275 , -0.3421438191236005 , 0.08364660936318669
BAND , ghostA , 4127 , 15PeptidePeptide , TZ2PSTO , -33.95845466993102 , -1.020889329406896 , -0.392878426174426 , 0.03314841954661422
BAND , ghostNone , 4172 , 60EthyneAcOHOHpi , TZ2PSTO , -40.48144359579936 , -1.188520779357047 , -0.4203575074214535 , 0.09273399942217106
BAND , ghostA , 4171 , 59EthyneWaterCHO , TZ2PSTO , -11.37233135179711 , -0.3427962729457382 , -0.4100221973394642 , 0.05846917654064931
BAND , ghostNone , 4131 , 19MeOHPyridine , TZ2PSTO , -50.73143591797257 , -1.53655619842376 , -0.3628015882037715 , 0.08278917118146278
BAND , ghostB , 4149 , 37CyclopentaneNeopentane , TZ2PSTO , -31.34484026883838 , -0.9793758101058696 , -0.4523701024081039 , 0.04325182786051301
BAND , ghostA , 4143 , 31UracilEthene , TZ2PSTO , -53.40309645137619 , -1.586595426000905 , -0.3718488833960448 , 0.04892689243772071
BAND , ghostNone , 4153 , 41UracilPentane , TZ2PSTO , -84.74741627974015 , -2.570423858207542 , -0.3715249456421488 , 0.06973113463179255
BAND , ghostB , 4154 , 42UracilCyclopentane , TZ2PSTO , -30.56254560303727 , -0.9462569173737361 , -0.4487474918903453 , 0.04705878774719357
BAND , ghostA , 4144 , 32UracilEthyne , TZ2PSTO , -53.40249938284614 , -1.586155475709044 , -0.3718034910775808 , 0.05338472062552475
BAND , ghostA , 4158 , 46PeptidePentane , TZ2PSTO , -33.960515225017 , -1.02191297882314 , -0.3920541714608585 , 0.04534777621635382
BAND , ghostA , 4151 , 39BenzeneCyclopentane , TZ2PSTO , -34.37275705116167 , -1.050765269260441 , -0.337855020709655 , 0.04836393600028696
BAND , ghostA , 4154 , 42UracilCyclopentane , TZ2PSTO , -53.40508080919448 , -1.587990194078377 , -0.3716212191687351 , 0.04228718606326464
BAND , ghostA , 4164 , 52BenzeneAcOHOHpi , TZ2PSTO , -34.37160267328388 , -1.049867999781651 , -0.3379143794613281 , 0.0565007218501509
BAND , ghostB , 4175 , 63BenzeneAcOH , TZ2PSTO , -29.10190621851076 , -0.842554947419857 , -0.4590909678715858 , 0.04139346311130315
BAND , ghostNone , 4147 , 35NeopentanePentane , TZ2PSTO , -62.68354748123946 , -1.95645489802267 , -0.4476875257464419 , 0.09332639248232358
BAND , ghostA , 4146 , 34PentanePentane , TZ2PSTO , -31.33610143653511 , -0.9707839246835372 , -0.4469710618761574 , 0.0438757253813999
BAND , ghostNone , 4115 , 03WaterMeNH2 , TZ2PSTO , -23.25490915083238 , -0.7043119496358182 , -0.4199974609701833 , 0.07967452755503146
BAND , ghostB , 4176 , 64PeptideEthene , TZ2PSTO , -12.18507577367805 , -0.3662003663059253 , -0.377171241470565 , 0.04669133679126879
BAND , ghostA , 4163 , 51EthyneEthyneTS , TZ2PSTO , -11.37257271103324 , -0.3428315441796055 , -0.4102404064287027 , 0.06182893005678736
BAND , ghostB , 4169 , 57BenzenePeptideNHpi , TZ2PSTO , -33.95840372116425 , -1.020173412018097 , -0.3925569292544159 , 0.03020129644222495
BAND , ghostB , 4130 , 18WaterPyridine , TZ2PSTO , -35.42960689957697 , -1.084094576898364 , -0.3502059039905966 , 0.08402614771155748
BAND , ghostNone , 4129 , 17UracilUracilBP , TZ2PSTO , -106.8301653117325 , -3.180514004418838 , -0.3591333280317712 , 0.06298601099347952
BAND , ghostB , 4137 , 25PyridinePyridinepipi , TZ2PSTO , -35.4317951841796 , -1.086435566987282 , -0.3499618461874613 , 0.04807768568781184
BAND , ghostA , 4177 , 65PyridineEthyne , TZ2PSTO , -35.4288265959796 , -1.083744492049037 , -0.3501107814385971 , 0.06922587561595937
BAND , ghostA , 4128 , 16PeptideWater , TZ2PSTO , -33.95733307896198 , -1.019726824524516 , -0.3927788144715088 , 0.04517072145956947
BAND , ghostA , 4169 , 57BenzenePeptideNHpi , TZ2PSTO , -34.37281337092989 , -1.050818931512351 , -0.3377691894898371 , 0.05308171961015237
BAND , ghostB , 4161 , 49BenzenePyridineTS , TZ2PSTO , -35.42957785366532 , -1.084541608004828 , -0.3499664020573985 , 0.03672442778532677
BAND , ghostNone , 4151 , 39BenzeneCyclopentane , TZ2PSTO , -64.9406763593995 , -2.007029211392732 , -0.3402300717923546 , 0.09089984505562154
BAND , ghostNone , 4175 , 63BenzeneAcOH , TZ2PSTO , -63.47915722067259 , -1.900142690821564 , -0.3427475037781671 , 0.0848841018570804
BAND , ghostNone , 4158 , 46PeptidePentane , TZ2PSTO , -65.30143399107021 , -2.00206365276277 , -0.3935976967583111 , 0.0825288198880315
BAND , ghostA , 4174 , 62PentaneAcNH2 , TZ2PSTO , -31.33485320691469 , -0.9697271367021632 , -0.4465003047608632 , 0.05229664901652308
BAND , ghostNone , 4132 , 20AcOHAcOH , TZ2PSTO , -58.23286682323629 , -1.694171137971736 , -0.4573974757976498 , 0.09150452046457351
BAND , ghostA , 4176 , 64PeptideEthene , TZ2PSTO , -33.95863880890938 , -1.020384263244712 , -0.3919744862868565 , 0.05805067114859347
BAND , ghostNone , 4159 , 47BenzeneBenzeneTS , TZ2PSTO , -68.74602777277524 , -2.104840555977121 , -0.3275189099561454 , 0.08796385550842616
BAND , ghostA , 4152 , 40BenzeneNeopentane , TZ2PSTO , -34.37211784804829 , -1.050274828536813 , -0.3378986279421258 , 0.04511032772835145
BAND , ghostB , 4165 , 53BenzeneAcNH2NHpi , TZ2PSTO , -27.85067151488926 , -0.8297177452745534 , -0.4165274714904305 , 0.04218696051762363
BAND , ghostA , 4173 , 61PentaneAcOH , TZ2PSTO , -31.33477026305577 , -0.9695727063396045 , -0.4467841322077807 , 0.05464758461679889
BAND , ghostA , 4115 , 03WaterMeNH2 , TZ2PSTO , -9.198343713557435 , -0.2651668285651498 , -0.5116094682945693 , 0.03932509691810893
BAND , ghostA , 4130 , 18WaterPyridine , TZ2PSTO , -9.198279048762309 , -0.2650521306559025 , -0.5117537685007029 , 0.03589927229723688
BAND , ghostA , 4148 , 36NeopentaneNeopentane , TZ2PSTO , -31.34423676254934 , -0.9788154126575159 , -0.4525184224967925 , 0.04027533371022288
BAND , ghostB , 4126 , 14PeptideMeNH2 , TZ2PSTO , -14.0462254064032 , -0.436172608169331 , -0.3945689475641978 , 0.05475758981555694
BAND , ghostNone , 4136 , 24BenzeneBenzenepipi , TZ2PSTO , -68.7495804641153 , -2.111876544887394 , -0.3203544649421724 , 0.0934132838644194
BAND , ghostA , 4129 , 17UracilUracilBP , TZ2PSTO , -53.40272274684233 , -1.588139193676412 , -0.3694754051230468 , 0.0546647708924184
BAND , ghostB , 4116 , 04WaterPeptide , TZ2PSTO , -33.95922668881641 , -1.021378857587917 , -0.3915175055113221 , 0.07955616747523767
BAND , ghostNone , 4177 , 65PyridineEthyne , TZ2PSTO , -46.80745630558358 , -1.428822779017331 , -0.3579214482034683 , 0.08630811820166653
BAND , ghostNone , 4146 , 34PentanePentane , TZ2PSTO , -62.67704989601233 , -1.951780077585003 , -0.44670252405905 , 0.1017464078265511
BAND , ghostNone , 4123 , 11MeNH2Peptide , TZ2PSTO , -48.01255490902854 , -1.461516627684507 , -0.3791383102901938 , 0.08185350395763878
BAND , ghostNone , 4178 , 66MeNH2Pyridine , TZ2PSTO , -49.48231406811814 , -1.527450199994403 , -0.3527150684637728 , 0.08800238012577358
BAND , ghostA , 4159 , 47BenzeneBenzeneTS , TZ2PSTO , -34.37171452063478 , -1.049814003686647 , -0.337989097774221 , 0.04811664231120302
BAND , ghostNone , 4163 , 51EthyneEthyneTS , TZ2PSTO , -22.74672932121284 , -0.686627699012832 , -0.4034033782620926 , 0.0994990258611156
BAND , ghostB , 4115 , 03WaterMeNH2 , TZ2PSTO , -14.04604110927747 , -0.4360302597575038 , -0.3940751985248241 , 0.08155114181231937
BAND , ghostA , 4157 , 45EthynePentane , TZ2PSTO , -11.37349582839137 , -0.3436551266975011 , -0.4100657669621763 , 0.04503990178571136
BAND , ghostA , 4113 , 01WaterWater , TZ2PSTO , -9.198257069567262 , -0.264851029763161 , -0.5119856804456653 , 0.0509308141389937
BAND , ghostNone , 4116 , 04WaterPeptide , TZ2PSTO , -43.16987642273396 , -1.289432553722523 , -0.4055608863140501 , 0.07848911663916854
BAND , ghostNone , 4160 , 48PyridinePyridineTS , TZ2PSTO , -70.86625469771165 , -2.177036975751081 , -0.3410555136494946 , 0.08045852757133357
BAND , ghostA , 4165 , 53BenzeneAcNH2NHpi , TZ2PSTO , -34.37064119481975 , -1.04902064836979 , -0.3379469225248681 , 0.05114284788495402
BAND , ghostB , 4123 , 11MeNH2Peptide , TZ2PSTO , -33.95914443914327 , -1.020645762059193 , -0.3924419370650071 , 0.06246251754507842
BAND , ghostB , 4133 , 21AcNH2AcNH2 , TZ2PSTO , -27.85128989130593 , -0.8318818870270774 , -0.4149440573483913 , 0.05254447378440894
BAND , ghostA , 4162 , 50BenzeneEthyneCHpi , TZ2PSTO , -34.37098834445781 , -1.049322229740667 , -0.3380508203825762 , 0.06524102595443654
BAND , ghostA , 4140 , 28BenzeneUracilpipi , TZ2PSTO , -34.37319194800083 , -1.051244917514468 , -0.3377156215611938 , 0.0524550906537688
BAND , ghostB , 4113 , 01WaterWater , TZ2PSTO , -9.198400435058536 , -0.2651980363439905 , -0.5118927409025673 , 0.06724096644846256
BAND , ghostA , 4167 , 55BenzeneMeOHOHpi , TZ2PSTO , -34.37177449897843 , -1.049995886466891 , -0.337913024256871 , 0.06712392869527661
BAND , ghostNone , 4165 , 53BenzeneAcNH2NHpi , TZ2PSTO , -62.22718620951782 , -1.883461040342854 , -0.336671934879974 , 0.08137550291744355
BAND , ghostNone , 4148 , 36NeopentaneNeopentane , TZ2PSTO , -62.69065149512156 , -1.96247339991544 , -0.4441890425704657 , 0.09117282060936326
BAND , ghostNone , 4145 , 33PyridineEthene , TZ2PSTO , -47.61871932096334 , -1.458489108811531 , -0.347116302711862 , 0.09048001425911822
BAND , ghostNone , 4156 , 44EthenePentane , TZ2PSTO , -43.5223266585805 , -1.341028193260142 , -0.3772576582311391 , 0.1006670529515908
BAND , ghostNone , 4171 , 59EthyneWaterCHO , TZ2PSTO , -20.57381845454936 , -0.6078065600776733 , -0.3928635108876367 , 0.06688459743464392
BAND , ghostA , 4117 , 05MeOHMeOH , TZ2PSTO , -15.28993458103214 , -0.4472092593824392 , -0.4522628777167412 , 0.04765069772363262
BAND , ghostNone , 4127 , 15PeptidePeptide , TZ2PSTO , -67.93024386270834 , -2.047330042386311 , -0.3674092498463553 , 0.06987165475636001
BAND , ghostA , 4150 , 38CyclopentaneCyclopentane , TZ2PSTO , -30.56275978268875 , -0.9464534520459723 , -0.4489053010720846 , 0.04316978310864145
BAND , ghostA , 4172 , 60EthyneAcOHOHpi , TZ2PSTO , -11.37336194482684 , -0.3437667129125566 , -0.4098777943288792 , 0.05330095126706893
BAND , ghostNone , 4173 , 61PentaneAcOH , TZ2PSTO , -60.44083280742166 , -1.819322726101568 , -0.4475447113585193 , 0.08815564560914967
BAND , ghostA , 4133 , 21AcNH2AcNH2 , TZ2PSTO , -27.85128519088457 , -0.8318846823066072 , -0.4149363527546683 , 0.05254281524478754
BAND , ghostB , 4151 , 39BenzeneCyclopentane , TZ2PSTO , -30.56249342758559 , -0.9461793502292299 , -0.4490305287803968 , 0.04494407449701434
BAND , ghostA , 4175 , 63BenzeneAcOH , TZ2PSTO , -34.37209391457866 , -1.050239521240073 , -0.3379558486410141 , 0.05925124405804696
BAND , ghostB , 4159 , 47BenzeneBenzeneTS , TZ2PSTO , -34.36999654510553 , -1.048268625003917 , -0.3379330014671668 , 0.04240766592753042
BAND , ghostNone , 4126 , 14PeptideMeNH2 , TZ2PSTO , -48.01545067440515 , -1.461887063029292 , -0.3725572674363636 , 0.07295362647964065 , 


==> anc/data/S66_mp2/band_3slaters_3gauss_boostL.res <==
Software, ghosted_fragment, ID, Molecule, Basis,  Bond\ , energies%final\ , bond\ , energy , MP2\ , energies%RI-MP2\ , energy , BandStructure%TopValenceBand , BandStructure%BottomConductionBand , 1
BAND , ghostA , 4153 , 41UracilPentane , CC-TZPGTO , -53.3932530223198 , -1.592882912733266 , -0.3680058652921816 , 0.05371162535827391
BAND , ghostA , 4168 , 56BenzeneMeNH2NHpi , CC-TZPGTO , -34.36167037339292 , -1.043461122210819 , -0.3354521979907351 , 0.08931104856507399
BAND , ghostA , 4168 , 56BenzeneMeNH2NHpi , TZ2PSTO , -34.37164003344499 , -1.049462733873961 , -0.3379498666622082 , 0.06268449482701582
BAND , ghostNone , 4123 , 11MeNH2Peptide , TZ2PSTO , -48.01248014183256 , -1.461150543979113 , -0.379140921174002 , 0.08188025977828811
BAND , ghostNone , 4124 , 12MeNH2Water , CC-TZPGTO , -23.25533159580434 , -0.7160010399544924 , -0.4147973915207869 , 0.1288909323864414
BAND , ghostA , 4169 , 57BenzenePeptideNHpi , TZ2PSTO , -34.37267736925872 , -1.050394810684326 , -0.3377843917248822 , 0.05308130779150641
BAND , ghostA , 4174 , 62PentaneAcNH2 , TZ2PSTO , -31.33447097452173 , -0.9690270919910901 , -0.4465388191924591 , 0.05230191240409296
BAND , ghostB , 4153 , 41UracilPentane , TZ2PSTO , -31.33493590485101 , -0.9693771905530485 , -0.4466861930527388 , 0.04878276255598642
BAND , ghostB , 4170 , 58PyridinePyridineCHN , CC-TZPGTO , -35.41665012051614 , -1.075981340619134 , -0.3470761215328297 , 0.07901786632517638
BAND , ghostNone , 4174 , 62PentaneAcNH2 , CC-TZPGTO , -59.18621527141224 , -1.818529168165616 , -0.4145804147170145 , 0.1195191835057097
BAND , ghostA , 4160 , 48PyridinePyridineTS , CC-TZPGTO , -35.41688350085381 , -1.075986287466713 , -0.3469409375053137 , 0.08231326269510507
BAND , ghostA , 4161 , 49BenzenePyridineTS , CC-TZPGTO , -34.36171807186949 , -1.04347739327542 , -0.3354166292928333 , 0.08138885270892521
BAND , ghostB , 4177 , 65PyridineEthyne , CC-TZPGTO , -11.36732919778102 , -0.3400864352637087 , -0.4072801991568796 , 0.06832797938092218
BAND , ghostNone , 4150 , 38CyclopentaneCyclopentane , TZ2PSTO , -61.12852043670081 , -1.899287314892844 , -0.4484462267282998 , 0.09776004785524002
BAND , ghostNone , 4130 , 18WaterPyridine , TZ2PSTO , -44.63845311346598 , -1.352162410701548 , -0.3618499471562223 , 0.08273798418561387
BAND , ghostB , 4169 , 57BenzenePeptideNHpi , TZ2PSTO , -33.95835080434986 , -1.019925159947686 , -0.3925614007127956 , 0.03019833731013397
BAND , ghostNone , 4176 , 64PeptideEthene , TZ2PSTO , -46.14727423864652 , -1.390741704659856 , -0.3693092398331762 , 0.08314199311052808
BAND , ghostB , 4168 , 56BenzeneMeNH2NHpi , CC-TZPGTO , -14.0416279194866 , -0.4357029837010044 , -0.3928483329843854 , 0.06038917632631264
BAND , ghostA , 4172 , 60EthyneAcOHOHpi , TZ2PSTO , -11.37334694858142 , -0.3436975386966534 , -0.4098871403588785 , 0.05330085777848336
BAND , ghostB , 4134 , 22AcOHUracil , CC-TZPGTO , -53.39158131917627 , -1.593682697303253 , -0.369568843838374 , 0.06979103227167355
BAND , ghostA , 4172 , 60EthyneAcOHOHpi , CC-TZPGTO , -11.36816383550551 , -0.3405899593515938 , -0.407547692736188 , 0.08005310675595781
BAND , ghostNone , 4173 , 61PentaneAcOH , TZ2PSTO , -60.44036485900309 , -1.818424973801649 , -0.4475833969287583 , 0.08816828378363799
BAND , ghostB , 4120 , 08MeOHWater , TZ2PSTO , -9.19845185221366 , -0.2651954352287944 , -0.5117787463783529 , 0.06210872984731489
BAND , ghostNone , 4170 , 58PyridinePyridineCHN , CC-TZPGTO , -70.83938963161897 , -2.156215859788906 , -0.3398123620292871 , 0.109720891676705
BAND , ghostA , 4119 , 07MeOHPeptide , CC-TZPGTO , -15.29451401110118 , -0.4592192052640643 , -0.449140187544373 , 0.06058197569968998
BAND , ghostNone , 4164 , 52BenzeneAcOHOHpi , CC-TZPGTO , -63.47546496333023 , -1.909914318332058 , -0.3442948856915432 , 0.1195218878658332
BAND , ghostA , 4178 , 66MeNH2Pyridine , TZ2PSTO , -14.04565367144499 , -0.4354191196820901 , -0.3944562405213472 , 0.04370793507342785
BAND , ghostA , 4162 , 50BenzeneEthyneCHpi , TZ2PSTO , -34.37084948937341 , -1.048894577527223 , -0.338065120561884 , 0.06523906147103539
BAND , ghostB , 4126 , 14PeptideMeNH2 , TZ2PSTO , -14.04623087869613 , -0.4360851372864299 , -0.3945675618270597 , 0.05475753352981561
BAND , ghostA , 4140 , 28BenzeneUracilpipi , TZ2PSTO , -34.37304691505568 , -1.050817219333291 , -0.3377295390463246 , 0.05245760487695049
BAND , ghostA , 4137 , 25PyridinePyridinepipi , TZ2PSTO , -35.4316639551993 , -1.08606062828794 , -0.3499665866819432 , 0.04807197899022907
BAND , ghostB , 4146 , 34PentanePentane , CC-TZPGTO , -31.33344719698766 , -0.9733155963381738 , -0.4467801467726032 , 0.05873181972494255
BAND , ghostB , 4122 , 10MeNH2MeNH2 , CC-TZPGTO , -14.04230111708751 , -0.4358912417962145 , -0.392761790122558 , 0.08914688392845473
BAND , ghostB , 4151 , 39BenzeneCyclopentane , TZ2PSTO , -30.5620773272527 , -0.9454319291525628 , -0.4490562739400099 , 0.04494097121902749
BAND , ghostA , 4154 , 42UracilCyclopentane , TZ2PSTO , -53.40508579159583 , -1.587734224000339 , -0.3716187843909978 , 0.04228547671149135
BAND , ghostA , 4130 , 18WaterPyridine , CC-TZPGTO , -9.202764459365998 , -0.2766136273539175 , -0.505437495711474 , 0.06364365614139328
BAND , ghostA , 4128 , 16PeptideWater , CC-TZPGTO , -33.95282465108245 , -1.026696039024628 , -0.3897401729812341 , 0.07791770524646734
BAND , ghostNone , 4145 , 33PyridineEthene , TZ2PSTO , -47.61849169800323 , -1.457927430440998 , -0.3471244344529148 , 0.09049315385574375
BAND , ghostA , 4178 , 66MeNH2Pyridine , CC-TZPGTO , -14.0415049607942 , -0.4356749548175124 , -0.392373972896787 , 0.06795559366910711
BAND , ghostA , 4139 , 27BenzenePyridinepipi , CC-TZPGTO , -34.36155164792318 , -1.043296752270604 , -0.3355924438980296 , 0.07780089252114673
BAND , ghostNone , 4127 , 15PeptidePeptide , TZ2PSTO , -67.93009201224261 , -2.046782763905808 , -0.3674115412964059 , 0.06989610858902728
BAND , ghostNone , 4171 , 59EthyneWaterCHO , TZ2PSTO , -20.57381408404304 , -0.6077391585673395 , -0.3928761700265581 , 0.06687597222067782
BAND , ghostB , 4116 , 04WaterPeptide , TZ2PSTO , -33.95916922195185 , -1.021132939946214 , -0.3915187160196428 , 0.07957562410590803
BAND , ghostB , 4154 , 42UracilCyclopentane , TZ2PSTO , -30.56213643773608 , -0.9455171969565719 , -0.4487739770747508 , 0.04705686999379129
BAND , ghostA , 4150 , 38CyclopentaneCyclopentane , TZ2PSTO , -30.56235412796041 , -0.9457208528333841 , -0.4489302116819532 , 0.0431664902024444
BAND , ghostB , 4135 , 23AcNH2Uracil , CC-TZPGTO , -53.39118343676891 , -1.593675016521671 , -0.3690523145882253 , 0.06401876558470546
BAND , ghostNone , 4165 , 53BenzeneAcNH2NHpi , TZ2PSTO , -62.22697460921866 , -1.882822750605923 , -0.3366838704806792 , 0.08138913991916831
BAND , ghostB , 4148 , 36NeopentaneNeopentane , CC-TZPGTO , -31.34036873050308 , -0.9801479305876538 , -0.4523417045030006 , 0.05464221801129018
BAND , ghostNone , 4136 , 24BenzeneBenzenepipi , CC-TZPGTO , -68.72894929998785 , -2.098582602819566 , -0.3176132311271262 , 0.1258485658477375
BAND , ghostA , 4120 , 08MeOHWater , TZ2PSTO , -15.28964663383703 , -0.4468055401037252 , -0.452413206236623 , 0.05417351822655318
BAND , ghostB , 4132 , 20AcOHAcOH , TZ2PSTO , -29.10257324388298 , -0.8453500606049473 , -0.4538163986481617 , 0.04973996670579188
BAND , ghostA , 4113 , 01WaterWater , CC-TZPGTO , -9.201884466118145 , -0.2758835146424523 , -0.5048688651304085 , 0.08982412943702281
BAND , ghostB , 4135 , 23AcNH2Uracil , TZ2PSTO , -53.40196925881008 , -1.587551376778002 , -0.3730068970396288 , 0.03767317840427554
BAND , ghostB , 4118 , 06MeOHMeNH2 , TZ2PSTO , -14.04630207092959 , -0.4360904046475974 , -0.3939575429902946 , 0.06899613703792533
BAND , ghostB , 4168 , 56BenzeneMeNH2NHpi , TZ2PSTO , -14.04593691524894 , -0.4356935397126935 , -0.3949245357582825 , 0.03954947265517821
BAND , ghostNone , 4158 , 46PeptidePentane , TZ2PSTO , -65.30081902704514 , -2.000928587472027 , -0.3936077145179189 , 0.0825589998699166
BAND , ghostNone , 4151 , 39BenzeneCyclopentane , TZ2PSTO , -64.9399408929003 , -2.005672057102784 , -0.3402497726021756 , 0.09089145619995048
BAND , ghostNone , 4134 , 22AcOHUracil , CC-TZPGTO , -82.52594411187779 , -2.459347881983303 , -0.3640253901828713 , 0.09359171531506295
BAND , ghostA , 4156 , 44EthenePentane , TZ2PSTO , -12.18525649192396 , -0.3662388307231872 , -0.3773029690051566 , 0.04288987433665609
BAND , ghostB , 4119 , 07MeOHPeptide , TZ2PSTO , -33.95936769800498 , -1.020905809813105 , -0.3920353061986491 , 0.07182343670903016
BAND , ghostB , 4114 , 02WaterMeOH , TZ2PSTO , -15.29045869344914 , -0.4478283930856222 , -0.4536507014785637 , 0.07829784377447527
BAND , ghostNone , 4126 , 14PeptideMeNH2 , TZ2PSTO , -48.01536211454315 , -1.461503431595659 , -0.3725630942259617 , 0.07296243884094621
BAND , ghostA , 4115 , 03WaterMeNH2 , CC-TZPGTO , -9.202304204468017 , -0.2763769964987502 , -0.5050631277413158 , 0.06096747304267454
BAND , ghostA , 4177 , 65PyridineEthyne , CC-TZPGTO , -35.41670648897511 , -1.075863456463012 , -0.3473078087830692 , 0.1065658673190212
BAND , ghostNone , 4159 , 47BenzeneBenzeneTS , TZ2PSTO , -68.74563513342578 , -2.103878653554687 , -0.3275329019193952 , 0.08796724458618656
BAND , ghostNone , 4157 , 45EthynePentane , TZ2PSTO , -42.70925893326408 , -1.316220439053909 , -0.4101453505959872 , 0.09625813184010985
BAND , ghostA , 4123 , 11MeNH2Peptide , CC-TZPGTO , -14.04228438315278 , -0.4359664103332839 , -0.3927692901067186 , 0.06600921418883626
BAND , ghostB , 4124 , 12MeNH2Water , CC-TZPGTO , -9.202326637149493 , -0.2764421503349057 , -0.5050035463944688 , 0.06814713353910125
BAND , ghostB , 4123 , 11MeNH2Peptide , TZ2PSTO , -33.95910262591028 , -1.02041265846894 , -0.3924455519464421 , 0.06246828478570349
BAND , ghostA , 4176 , 64PeptideEthene , CC-TZPGTO , -33.9538076453322 , -1.026716192842219 , -0.3896574445662875 , 0.08856626589231585
BAND , ghostA , 4152 , 40BenzeneNeopentane , TZ2PSTO , -34.37197296227306 , -1.049842805386706 , -0.3379116898182148 , 0.04510969046385723
BAND , ghostNone , 4142 , 30BenzeneEthene , CC-TZPGTO , -46.54695183449987 , -1.416134214917126 , -0.3329512874635404 , 0.1291084526188993
BAND , ghostB , 4136 , 24BenzeneBenzenepipi , CC-TZPGTO , -34.36153928799279 , -1.043162909072254 , -0.335620111637588 , 0.07497487365858251
BAND , ghostA , 4167 , 55BenzeneMeOHOHpi , TZ2PSTO , -34.37163568867388 , -1.049571274203597 , -0.3379269471507 , 0.06712400571811426
BAND , ghostB , 4172 , 60EthyneAcOHOHpi , CC-TZPGTO , -29.10652395883192 , -0.8603529208742247 , -0.4541211799960105 , 0.08552653504003511
BAND , ghostB , 4167 , 55BenzeneMeOHOHpi , CC-TZPGTO , -15.29390515711247 , -0.4584677901145015 , -0.4491771442743821 , 0.05478223868106509
BAND , ghostNone , 4129 , 17UracilUracilBP , CC-TZPGTO , -106.8083974253477 , -3.19208938754363 , -0.3549371961924709 , 0.08306977305538375
BAND , ghostA , 4129 , 17UracilUracilBP , TZ2PSTO , -53.40271695167448 , -1.587876945800019 , -0.3694730875343639 , 0.05466519664819507
BAND , ghostNone , 4149 , 37CyclopentaneNeopentane , CC-TZPGTO , -61.90335541037213 , -1.934403425865625 , -0.4473806158932371 , 0.1294886181896129
BAND , ghostA , 4125 , 13PeptideMeOH , TZ2PSTO , -33.9582026433477 , -1.019662975793862 , -0.3937386007369677 , 0.03980098777179645
BAND , ghostA , 4148 , 36NeopentaneNeopentane , CC-TZPGTO , -31.34036975117859 , -0.9801478924375936 , -0.4523333362413056 , 0.05464216662263766
BAND , ghostB , 4142 , 30BenzeneEthene , TZ2PSTO , -12.18527296242059 , -0.3662703939921464 , -0.3774072817946955 , 0.0478338272080103
BAND , ghostA , 4146 , 34PentanePentane , CC-TZPGTO , -31.33344715950394 , -0.9733168176986301 , -0.4467804264448987 , 0.05873141763870006
BAND , ghostA , 4131 , 19MeOHPyridine , CC-TZPGTO , -15.29375372953121 , -0.4589554316040843 , -0.4487992121188777 , 0.06296291286476005
BAND , ghostB , 4141 , 29PyridineUracilpipi , TZ2PSTO , -53.40488868973021 , -1.587953519903552 , -0.3717263063593296 , 0.046827900548264
BAND , ghostA , 4125 , 13PeptideMeOH , CC-TZPGTO , -33.95344264126935 , -1.02653949828526 , -0.3908504033715554 , 0.06135469600210382
BAND , ghostA , 4114 , 02WaterMeOH , TZ2PSTO , -9.198585548408206 , -0.2650929023687059 , -0.5117301009615751 , 0.04601185308508209
BAND , ghostA , 4144 , 32UracilEthyne , CC-TZPGTO , -53.39096262861172 , -1.591317296327525 , -0.3677022580583189 , 0.08798476095356569
BAND , ghostA , 4149 , 37CyclopentaneNeopentane , CC-TZPGTO , -30.55965828365603 , -0.9472064204670694 , -0.4486090899065799 , 0.0545570529542523
BAND , ghostB , 4118 , 06MeOHMeNH2 , CC-TZPGTO , -14.04296730571924 , -0.4362134713817547 , -0.392688914206767 , 0.09820642616173549
BAND , ghostB , 4143 , 31UracilEthene , CC-TZPGTO , -12.1835168385888 , -0.3662805016653207 , -0.3764201728557555 , 0.07591248647174464
BAND , ghostA , 4118 , 06MeOHMeNH2 , TZ2PSTO , -15.29008577638709 , -0.4476296018014476 , -0.4517865802499352 , 0.04359498484513732
BAND , ghostNone , 4134 , 22AcOHUracil , TZ2PSTO , -82.53324706816521 , -2.436429255999029 , -0.3680703428796319 , 0.08356030041470373
BAND , ghostNone , 4177 , 65PyridineEthyne , TZ2PSTO , -46.80730511696468 , -1.428371821566158 , -0.3579311923436378 , 0.08631717252956171
BAND , ghostNone , 4121 , 09MeNH2MeOH , CC-TZPGTO , -29.33949308362003 , -0.8966858455958786 , -0.3762709048229994 , 0.1281693771250524
BAND , ghostNone , 4117 , 05MeOHMeOH , TZ2PSTO , -30.58890664571645 , -0.8978366418676602 , -0.4274291499323343 , 0.08168978189069728
BAND , ghostNone , 4122 , 10MeNH2MeNH2 , CC-TZPGTO , -28.08992438617514 , -0.8761243062156288 , -0.3734391784618542 , 0.135089254233648
BAND , ghostA , 4141 , 29PyridineUracilpipi , TZ2PSTO , -35.43233042198953 , -1.086735120222327 , -0.3499877956130042 , 0.05404590387307243
BAND , ghostNone , 4146 , 34PentanePentane , TZ2PSTO , -62.6760452933928 , -1.950134241949497 , -0.4467441704615671 , 0.1017574936278769
BAND , ghostNone , 4163 , 51EthyneEthyneTS , TZ2PSTO , -22.74669075768553 , -0.6864832688170684 , -0.4034181182782679 , 0.09950152446443937
BAND , ghostNone , 4159 , 47BenzeneBenzeneTS , CC-TZPGTO , -68.72745988670322 , -2.093408565722413 , -0.3244032446075079 , 0.119513434402835
BAND , ghostNone , 4116 , 04WaterPeptide , TZ2PSTO , -43.16982258916592 , -1.28917002252285 , -0.4055639279160334 , 0.07851355391913412
BAND , ghostNone , 4175 , 63BenzeneAcOH , TZ2PSTO , -63.47894295521356 , -1.899531082108009 , -0.342761080139967 , 0.0848956662632451
BAND , ghostA , 4140 , 28BenzeneUracilpipi , CC-TZPGTO , -34.36203088599613 , -1.043708045973343 , -0.3354567875165603 , 0.07875789533568747
BAND , ghostA , 4177 , 65PyridineEthyne , TZ2PSTO , -35.42869990456809 , -1.08337056171811 , -0.3501204236361831 , 0.06922717354765352
BAND , ghostB , 4149 , 37CyclopentaneNeopentane , TZ2PSTO , -31.3439958197346 , -0.9781703821149893 , -0.452417696855931 , 0.04324906560234873
BAND , ghostNone , 4173 , 61PentaneAcOH , CC-TZPGTO , -60.44426385500343 , -1.841075836466991 , -0.446873900493666 , 0.1289210601458846
BAND , ghostB , 4116 , 04WaterPeptide , CC-TZPGTO , -33.95403510857199 , -1.02737752386023 , -0.389251748856147 , 0.1224473843325962
BAND , ghostNone , 4169 , 57BenzenePeptideNHpi , CC-TZPGTO , -68.32425591878901 , -2.079974243552127 , -0.354114751532553 , 0.1064383433901535
BAND , ghostB , 4150 , 38CyclopentaneCyclopentane , CC-TZPGTO , -30.55955903414392 , -0.9472624350613464 , -0.4487217191755579 , 0.05871027074285782
BAND , ghostA , 4166 , 54BenzeneWaterOHpi , TZ2PSTO , -34.37049511407099 , -1.048567106677165 , -0.337994882771217 , 0.08089973316350728
BAND , ghostNone , 4122 , 10MeNH2MeNH2 , TZ2PSTO , -28.09730096663685 , -0.8754842581823821 , -0.3761138934334977 , 0.08923820253645245
BAND , ghostA , 4145 , 33PyridineEthene , CC-TZPGTO , -35.41631634851461 , -1.075475511107064 , -0.3467762607438644 , 0.09012176454058436
BAND , ghostNone , 4131 , 19MeOHPyridine , CC-TZPGTO , -50.72185914876535 , -1.539395044710567 , -0.3601388560028601 , 0.09126206456438003
BAND , ghostB , 4125 , 13PeptideMeOH , CC-TZPGTO , -15.29471984046365 , -0.4588656513423091 , -0.4510536259012941 , 0.0783863925154813
BAND , ghostB , 4133 , 21AcNH2AcNH2 , TZ2PSTO , -27.85128316171081 , -0.8317343747429576 , -0.4149455446806624 , 0.0525437865841118
BAND , ghostNone , 4144 , 32UracilEthyne , CC-TZPGTO , -64.76469043439874 , -1.937985725313314 , -0.3641355251477386 , 0.09350178254373646
BAND , ghostA , 4151 , 39BenzeneCyclopentane , TZ2PSTO , -34.37261071230527 , -1.050332221690176 , -0.3378683405099649 , 0.04836306642424017
BAND , ghostNone , 4154 , 42UracilCyclopentane , CC-TZPGTO , -83.95834566320242 , -2.55096904701901 , -0.3683673474656827 , 0.08822410692568484
BAND , ghostNone , 4148 , 36NeopentaneNeopentane , TZ2PSTO , -62.68887544223768 , -1.959977660388283 , -0.4442428597842673 , 0.09119520406240943
BAND , ghostNone , 4117 , 05MeOHMeOH , CC-TZPGTO , -30.5962830966489 , -0.9199836127177408 , -0.4232553354421744 , 0.126439714027586
BAND , ghostA , 4163 , 51EthyneEthyneTS , TZ2PSTO , -11.3725588755293 , -0.3427625808279774 , -0.4102490098300722 , 0.06182839223489432
BAND , ghostNone , 4152 , 40BenzeneNeopentane , TZ2PSTO , -65.71961464205609 , -2.035254503120159 , -0.3405312400486117 , 0.08852420257492274
BAND , ghostNone , 4136 , 24BenzeneBenzenepipi , TZ2PSTO , -68.74915914442479 , -2.110882165307308 , -0.3203671014099447 , 0.09341761361913965
BAND , ghostA , 4135 , 23AcNH2Uracil , TZ2PSTO , -27.85163169226279 , -0.8322527563215341 , -0.4144762211281832 , 0.05343441399611354
BAND , ghostB , 4155 , 43UracilNeopentane , TZ2PSTO , -31.34348278391121 , -0.9778153094922215 , -0.4518806560620033 , 0.04765294391995595
BAND , ghostA , 4121 , 09MeNH2MeOH , TZ2PSTO , -14.04539954176809 , -0.4351637055711542 , -0.3943511594053475 , 0.05235814851590956
BAND , ghostA , 4113 , 01WaterWater , TZ2PSTO , -9.198268091972958 , -0.2648513990871708 , -0.5119849564550452 , 0.05092875931749311
BAND , ghostA , 4146 , 34PentanePentane , TZ2PSTO , -31.33569730203032 , -0.9700617263543265 , -0.4470089473789896 , 0.04387846907844362
BAND , ghostB , 4141 , 29PyridineUracilpipi , CC-TZPGTO , -53.39229365974928 , -1.592384929398938 , -0.3680231510591008 , 0.07185762080398186
BAND , ghostB , 4156 , 44EthenePentane , TZ2PSTO , -31.33423554069438 , -0.9686715164301497 , -0.4468763614137576 , 0.05602769960726351
BAND , ghostB , 4131 , 19MeOHPyridine , TZ2PSTO , -35.42994715500267 , -1.084087169376523 , -0.3501450222672161 , 0.0706057205332571
BAND , ghostB , 4161 , 49BenzenePyridineTS , CC-TZPGTO , -35.41570817500437 , -1.075403335552367 , -0.3466482348833612 , 0.05805776561365524
BAND , ghostA , 4133 , 21AcNH2AcNH2 , TZ2PSTO , -27.85127846147191 , -0.8317371823202147 , -0.4149378293003949 , 0.05254212798635925
BAND , ghostNone , 4120 , 08MeOHWater , CC-TZPGTO , -24.50409601801729 , -0.7364030465227028 , -0.4228959153878188 , 0.1221200376358219
BAND , ghostA , 4138 , 26UracilUracilpipi , TZ2PSTO , -53.4055048093935 , -1.588981433350414 , -0.3716845370783833 , 0.04411907496632354
BAND , ghostB , 4165 , 53BenzeneAcNH2NHpi , CC-TZPGTO , -27.84751697556982 , -0.8368908926708797 , -0.4132528628983939 , 0.06815886021129686
BAND , ghostB , 4126 , 14PeptideMeNH2 , CC-TZPGTO , -14.04302407500392 , -0.4362955214810562 , -0.3933580065644882 , 0.07905292588273366
BAND , ghostA , 4158 , 46PeptidePentane , TZ2PSTO , -33.96044784888816 , -1.021649587056547 , -0.3920580609035687 , 0.04534865362548952
BAND , ghostNone , 4150 , 38CyclopentaneCyclopentane , CC-TZPGTO , -61.12321983575232 , -1.902859800524701 , -0.4482740450200782 , 0.1370592300163534
BAND , ghostNone , 4137 , 25PyridinePyridinepipi , CC-TZPGTO , -70.84090354003582 , -2.164806378185705 , -0.3344685070847271 , 0.1051006376670216
BAND , ghostA , 4142 , 30BenzeneEthene , TZ2PSTO , -34.37068970615768 , -1.048683983064628 , -0.3380925033703785 , 0.06377386082077262
BAND , ghostNone , 4175 , 63BenzeneAcOH , CC-TZPGTO , -63.47394822986165 , -1.911727571747581 , -0.3398933630709349 , 0.1218960903892083
BAND , ghostB , 4121 , 09MeNH2MeOH , TZ2PSTO , -15.29015998876092 , -0.4473242569442599 , -0.4532343778679755 , 0.06037720686512171
BAND , ghostNone , 4129 , 17UracilUracilBP , TZ2PSTO , -106.8301416832685 , -3.17995628263337 , -0.3591289710902346 , 0.06300075149596344
BAND , ghostB , 4113 , 01WaterWater , TZ2PSTO , -9.198416822353764 , -0.265203174622171 , -0.5118910696100524 , 0.06723639438153606
BAND , ghostB , 4133 , 21AcNH2AcNH2 , CC-TZPGTO , -27.84734056877547 , -0.8383390166357436 , -0.4116086155693791 , 0.07917209995892853
BAND , ghostNone , 4140 , 28BenzeneUracilpipi , CC-TZPGTO , -87.76383002475038 , -2.651000954921447 , -0.3339374726912906 , 0.09499430309489529
BAND , ghostNone , 4158 , 46PeptidePentane , CC-TZPGTO , -65.29408167404254 , -2.011039916613774 , -0.3917528573675659 , 0.122172663093204
BAND , ghostA , 4165 , 53BenzeneAcNH2NHpi , CC-TZPGTO , -34.3610295473439 , -1.043109178766348 , -0.335232264555029 , 0.07639271848518185
BAND , ghostNone , 4123 , 11MeNH2Peptide , CC-TZPGTO , -48.00380792574907 , -1.467969343983634 , -0.3770103744904285 , 0.1247156911599068
BAND , ghostB , 4161 , 49BenzenePyridineTS , TZ2PSTO , -35.4294314296604 , -1.084148032241155 , -0.3499704671460895 , 0.03672513645822162
BAND , ghostNone , 4161 , 49BenzenePyridineTS , CC-TZPGTO , -69.7830962439135 , -2.125967861574632 , -0.3384294939727412 , 0.113262471510856
BAND , ghostA , 4118 , 06MeOHMeNH2 , CC-TZPGTO , -15.29330828837355 , -0.4587825070339193 , -0.4483916111801962 , 0.06236291096146964
BAND , ghostA , 4115 , 03WaterMeNH2 , TZ2PSTO , -9.19835738410622 , -0.2651688143766529 , -0.5116076820341188 , 0.03932276094624913
BAND , ghostB , 4139 , 27BenzenePyridinepipi , CC-TZPGTO , -35.41650016820658 , -1.075757731003279 , -0.3470025912033734 , 0.07130465208464169
BAND , ghostNone , 4160 , 48PyridinePyridineTS , TZ2PSTO , -70.86592761471476 , -2.176198842608164 , -0.3410607435591398 , 0.08047121663443485
BAND , ghostB , 4166 , 54BenzeneWaterOHpi , TZ2PSTO , -9.198268626561804 , -0.264870246782929 , -0.5121252146499452 , 0.03114830452994681
BAND , ghostA , 4127 , 15PeptidePeptide , TZ2PSTO , -33.95840661366594 , -1.020646970252283 , -0.3928821046571712 , 0.03314629902008827
BAND , ghostA , 4143 , 31UracilEthene , TZ2PSTO , -53.40311108212504 , -1.586350003018261 , -0.3718469143478762 , 0.04892805923502191
BAND , ghostA , 4171 , 59EthyneWaterCHO , TZ2PSTO , -11.3723167361959 , -0.3427300409741328 , -0.4100337290247633 , 0.05846894404595977
BAND , ghostNone , 4128 , 16PeptideWater , CC-TZPGTO , -43.16445683433031 , -1.305384661467939 , -0.370354632024315 , 0.1106611550202998
BAND , ghostA , 4145 , 33PyridineEthene , TZ2PSTO , -35.43052767677032 , -1.084816710262709 , -0.3500305105232044 , 0.06102875883127909
BAND , ghostA , 4155 , 43UracilNeopentane , CC-TZPGTO , -53.39207511985057 , -1.592098016701025 , -0.3678064621688543 , 0.05694101831200929
BAND , ghostB , 4145 , 33PyridineEthene , CC-TZPGTO , -12.18339324713579 , -0.3661588584534777 , -0.3765702520587139 , 0.07616333265892927
BAND , ghostB , 4132 , 20AcOHAcOH , CC-TZPGTO , -29.10600878432416 , -0.86221996978215 , -0.4502209901814012 , 0.07619610320855733
BAND , ghostNone , 4141 , 29PyridineUracilpipi , CC-TZPGTO , -88.82039183039727 , -2.683200470302334 , -0.3443559610826242 , 0.09329800552107927
BAND , ghostA , 4157 , 45EthynePentane , CC-TZPGTO , -11.3682542967588 , -0.3404102287415079 , -0.4080430874428393 , 0.06237161160516985
BAND , ghostB , 4140 , 28BenzeneUracilpipi , CC-TZPGTO , -53.39234416077861 , -1.592275231968037 , -0.3676030754267386 , 0.06875738239531884
BAND , ghostA , 4144 , 32UracilEthyne , TZ2PSTO , -53.40251667698836 , -1.585911494970601 , -0.3718012656267343 , 0.05338784866688596
BAND , ghostA , 4135 , 23AcNH2Uracil , CC-TZPGTO , -27.84746905660662 , -0.8385578097156552 , -0.4111831761927737 , 0.08356910070397189
BAND , ghostNone , 4124 , 12MeNH2Water , TZ2PSTO , -23.25583127934979 , -0.70519856180007 , -0.4176587616762938 , 0.08097653553876955
BAND , ghostNone , 4163 , 51EthyneEthyneTS , CC-TZPGTO , -22.73771125174759 , -0.6814796084670172 , -0.4002947864354251 , 0.1439084405240649
BAND , ghostB , 4147 , 35NeopentanePentane , TZ2PSTO , -31.34434491321678 , -0.9784570835053441 , -0.4525073120628629 , 0.04269906140697995
BAND , ghostNone , 4127 , 15PeptidePeptide , CC-TZPGTO , -67.92050616766406 , -2.060031130844585 , -0.3643805266903068 , 0.1123997768009797
BAND , ghostA , 4155 , 43UracilNeopentane , TZ2PSTO , -53.40430932128396 , -1.587167062703473 , -0.3715165989985691 , 0.04092283713355285
BAND , ghostNone , 4140 , 28BenzeneUracilpipi , TZ2PSTO , -87.78648288225057 , -2.65269428743305 , -0.3369903940906014 , 0.06845970830784506
BAND , ghostB , 4155 , 43UracilNeopentane , CC-TZPGTO , -31.34031054004157 , -0.9802223140277263 , -0.4516855254035416 , 0.07095223513124198
BAND , ghostA , 4156 , 44EthenePentane , CC-TZPGTO , -12.18353729226304 , -0.3662631754906113 , -0.3765705602735173 , 0.05924183990778286
BAND , ghostNone , 4162 , 50BenzeneEthyneCHpi , TZ2PSTO , -45.74765907918045 , -1.39600872631736 , -0.3468275626707202 , 0.09318678410844983
BAND , ghostNone , 4139 , 27BenzenePyridinepipi , CC-TZPGTO , -69.78498223365432 , -2.131815465747458 , -0.3268864627657259 , 0.111876413577385
BAND , ghostA , 4164 , 52BenzeneAcOHOHpi , CC-TZPGTO , -34.36171514210608 , -1.043616752786333 , -0.3352672667276819 , 0.08409918569778506
BAND , ghostA , 4170 , 58PyridinePyridineCHN , CC-TZPGTO , -35.41664923633386 , -1.075981150639311 , -0.347075359106798 , 0.07901510340236607
BAND , ghostB , 4154 , 42UracilCyclopentane , CC-TZPGTO , -30.55960291456188 , -0.9473814345026874 , -0.4485614148680978 , 0.0680985772375766
BAND , ghostA , 4132 , 20AcOHAcOH , TZ2PSTO , -29.10257645769063 , -0.8453404925663205 , -0.4538101876696591 , 0.04973891018145808
BAND , ghostA , 4132 , 20AcOHAcOH , CC-TZPGTO , -29.10601777374126 , -0.8622108983822957 , -0.450215206910549 , 0.07619472296346494
BAND , ghostB , 4138 , 26UracilUracilpipi , TZ2PSTO , -53.40550478908479 , -1.588981438068764 , -0.3716845363652531 , 0.04411907438897079
BAND , ghostB , 4142 , 30BenzeneEthene , CC-TZPGTO , -12.18342145683115 , -0.3660858777806952 , -0.3766901261676018 , 0.07332655396954109
BAND , ghostA , 4149 , 37CyclopentaneNeopentane , TZ2PSTO , -30.5621523879061 , -0.9453837103876275 , -0.448835075430212 , 0.04033001013354916
BAND , ghostA , 4174 , 62PentaneAcNH2 , CC-TZPGTO , -31.33326476917968 , -0.9732789208527167 , -0.4462803855693109 , 0.07309194239190514
BAND , ghostNone , 4138 , 26UracilUracilpipi , CC-TZPGTO , -106.7990041487204 , -3.200834268207599 , -0.3570492253614119 , 0.08087760008001134
BAND , ghostNone , 4133 , 21AcNH2AcNH2 , CC-TZPGTO , -55.71808135974148 , -1.68071529734825 , -0.3991702917401935 , 0.1354501988461249
BAND , ghostB , 4115 , 03WaterMeNH2 , TZ2PSTO , -14.04605148331223 , -0.4359479504001874 , -0.3940714843481223 , 0.08155731663845496
BAND , ghostA , 4164 , 52BenzeneAcOHOHpi , TZ2PSTO , -34.37146121912544 , -1.049440002086987 , -0.3379286115660437 , 0.05649940902360896
BAND , ghostA , 4153 , 41UracilPentane , TZ2PSTO , -53.40576399857228 , -1.588257544162714 , -0.371424146818933 , 0.03647529084545002
BAND , ghostB , 4169 , 57BenzenePeptideNHpi , CC-TZPGTO , -33.95347977134491 , -1.026801978522976 , -0.3898115664651338 , 0.04793662238623283
BAND , ghostB , 4166 , 54BenzeneWaterOHpi , CC-TZPGTO , -9.203147183309888 , -0.2764402528474955 , -0.5063360821454982 , 0.05389419874990765
BAND , ghostA , 4119 , 07MeOHPeptide , TZ2PSTO , -15.2903210111669 , -0.4477460680398112 , -0.4518257853695983 , 0.03970766559241345
BAND , ghostNone , 4131 , 19MeOHPyridine , TZ2PSTO , -50.73131102198525 , -1.536112631633334 , -0.3628143039162029 , 0.08279584157001009
BAND , ghostB , 4119 , 07MeOHPeptide , CC-TZPGTO , -33.95413314374418 , -1.027102474913705 , -0.3898027475190631 , 0.1015657004342675
BAND , ghostB , 4178 , 66MeNH2Pyridine , TZ2PSTO , -35.43087280795594 , -1.085157709686613 , -0.3500091129230642 , 0.06379842720153035
BAND , ghostNone , 4114 , 02WaterMeOH , CC-TZPGTO , -24.50426893831061 , -0.7369564403402087 , -0.4689191858449687 , 0.1286208759189662
BAND , ghostNone , 4171 , 59EthyneWaterCHO , CC-TZPGTO , -20.57524754141759 , -0.6170873374285999 , -0.3890623079298585 , 0.1290914754121
BAND , ghostA , 4128 , 16PeptideWater , TZ2PSTO , -33.95729734683154 , -1.019499869784119 , -0.3927822005573012 , 0.04517045102848077
BAND , ghostNone , 4172 , 60EthyneAcOHOHpi , TZ2PSTO , -40.48140156711037 , -1.188318981034589 , -0.4203677331114443 , 0.0927402247639285
BAND , ghostB , 4148 , 36NeopentaneNeopentane , TZ2PSTO , -31.3433995391293 , -0.9776186033780792 , -0.4525745804839157 , 0.04027485196202413
BAND , ghostB , 4125 , 13PeptideMeOH , TZ2PSTO , -15.29036738147776 , -0.4475223150658662 , -0.453204872025155 , 0.05457969252114818
BAND , ghostA , 4166 , 54BenzeneWaterOHpi , CC-TZPGTO , -34.36111974687226 , -1.043161132555172 , -0.3351726126682878 , 0.1274494368786596
BAND , ghostA , 4175 , 63BenzeneAcOH , CC-TZPGTO , -34.36165912852223 , -1.043455736901668 , -0.3354447334063948 , 0.08815346785332859
BAND , ghostA , 4122 , 10MeNH2MeNH2 , TZ2PSTO , -14.04568660064259 , -0.4355070178645901 , -0.3941829365078978 , 0.05320817488298359
BAND , ghostA , 4136 , 24BenzeneBenzenepipi , CC-TZPGTO , -34.36153880531108 , -1.043163292516683 , -0.3356200970100641 , 0.07498382408333595
BAND , ghostA , 4114 , 02WaterMeOH , CC-TZPGTO , -9.202302087600856 , -0.2761429228827357 , -0.5050743488867531 , 0.07261122901899536
BAND , ghostNone , 4142 , 30BenzeneEthene , TZ2PSTO , -46.5579904739279 , -1.421461430798075 , -0.3357305779386581 , 0.09610367402701656
BAND , ghostB , 4158 , 46PeptidePentane , CC-TZPGTO , -31.33345102584518 , -0.9733888810958863 , -0.4462167430192477 , 0.06724814461020222
BAND , ghostA , 4171 , 59EthyneWaterCHO , CC-TZPGTO , -11.36764326227329 , -0.3401264528579224 , -0.4074647278582656 , 0.09644522908798117
BAND , ghostNone , 4161 , 49BenzenePyridineTS , TZ2PSTO , -69.80592954194204 , -2.140152556995001 , -0.3421490795250367 , 0.08365235243934049
BAND , ghostB , 4157 , 45EthynePentane , TZ2PSTO , -31.3337687200334 , -0.9682816280564591 , -0.4466841073647387 , 0.06025322862336221
BAND , ghostNone , 4143 , 31UracilEthene , TZ2PSTO , -65.59289757871483 , -1.959330808658809 , -0.3669773929019075 , 0.06854683732101353
BAND , ghostB , 4177 , 65PyridineEthyne , TZ2PSTO , -11.37255611656088 , -0.3431420750012066 , -0.4097731444678043 , 0.04068235425116833
BAND , ghostNone , 4143 , 31UracilEthene , CC-TZPGTO , -65.57966061524237 , -1.964927759276258 , -0.3628333664097599 , 0.09270250549701278
BAND , ghostA , 4116 , 04WaterPeptide , CC-TZPGTO , -9.202663838056802 , -0.2764968270514595 , -0.5054575927543887 , 0.06278232274715601
BAND , ghostB , 4176 , 64PeptideEthene , CC-TZPGTO , -12.18352409441242 , -0.3663488963803224 , -0.3763725364130581 , 0.0668893371420257
BAND , ghostNone , 4118 , 06MeOHMeNH2 , TZ2PSTO , -29.34754718659437 , -0.8881259346519884 , -0.4172777655303824 , 0.08296164500630696
BAND , ghostNone , 4169 , 57BenzenePeptideNHpi , TZ2PSTO , -68.33847292458972 , -2.078950793104398 , -0.3564314090395057 , 0.08063402545235321
BAND , ghostNone , 4113 , 01WaterWater , TZ2PSTO , -18.40380572905291 , -0.5315672733659929 , -0.483518266735661 , 0.06262314579204145
BAND , ghostB , 4146 , 34PentanePentane , TZ2PSTO , -31.33569752932098 , -0.9700608395263166 , -0.4470086950611644 , 0.04387862710866824
BAND , ghostB , 4167 , 55BenzeneMeOHOHpi , TZ2PSTO , -15.29046876447439 , -0.4474066098419395 , -0.4524301429817534 , 0.03571665690352575
BAND , ghostNone , 4168 , 56BenzeneMeNH2NHpi , CC-TZPGTO , -48.40828275164604 , -1.485852415923589 , -0.3424805159504811 , 0.1202607626159504
BAND , ghostA , 4117 , 05MeOHMeOH , CC-TZPGTO , -15.29365595659358 , -0.4585293245755756 , -0.4489061829445207 , 0.07112322741132469
BAND , ghostNone , 4119 , 07MeOHPeptide , TZ2PSTO , -49.2615026112594 , -1.472141413421368 , -0.4076668715438506 , 0.07700906724148535
BAND , ghostNone , 4114 , 02WaterMeOH , TZ2PSTO , -24.49737351413818 , -0.715387136313625 , -0.4728102321154398 , 0.07992033463969429
BAND , ghostNone , 4164 , 52BenzeneAcOHOHpi , TZ2PSTO , -63.48010967631269 , -1.89779830733702 , -0.3470021517451909 , 0.08951071451735222
BAND , ghostNone , 4162 , 50BenzeneEthyneCHpi , CC-TZPGTO , -45.73335585965595 , -1.387377550115936 , -0.3441846733366004 , 0.1202312062954603
BAND , ghostNone , 4144 , 32UracilEthyne , TZ2PSTO , -64.78085576168215 , -1.93508187299451 , -0.3686446058738734 , 0.07053360711944001
BAND , ghostB , 4163 , 51EthyneEthyneTS , TZ2PSTO , -11.37226131316253 , -0.3425466779212927 , -0.4101450059364219 , 0.05199761180604947
BAND , ghostA , 4139 , 27BenzenePyridinepipi , TZ2PSTO , -34.37203004629757 , -1.049899090771311 , -0.3379541972397133 , 0.05176838860467031
BAND , ghostA , 4126 , 14PeptideMeNH2 , CC-TZPGTO , -33.95324532200895 , -1.0268070499012 , -0.3911746837926751 , 0.05706384861724283
BAND , ghostB , 4152 , 40BenzeneNeopentane , TZ2PSTO , -31.34348575662652 , -0.9777791128994713 , -0.4520729018739836 , 0.04483501736787866
BAND , ghostA , 4127 , 15PeptidePeptide , CC-TZPGTO , -33.95374869585208 , -1.027387635820803 , -0.3902665154421385 , 0.05289483937012467
BAND , ghostNone , 4155 , 43UracilNeopentane , TZ2PSTO , -84.75249856338695 , -2.572919851738635 , -0.3709738064299428 , 0.06730504147123297
BAND , ghostNone , 4137 , 25PyridinePyridinepipi , TZ2PSTO , -70.87002382248721 , -2.184073002657123 , -0.3381925305955943 , 0.08562341211044781
BAND , ghostB , 4151 , 39BenzeneCyclopentane , CC-TZPGTO , -30.55955863719628 , -0.9473426319359317 , -0.448838437901825 , 0.0652638953430906
BAND , ghostB , 4158 , 46PeptidePentane , TZ2PSTO , -31.33516532063867 , -0.9696698481809872 , -0.4464716367309273 , 0.04866186976059404
BAND , ghostA , 4167 , 55BenzeneMeOHOHpi , CC-TZPGTO , -34.36162535709437 , -1.043530922864376 , -0.335362521507143 , 0.09650925556421901
BAND , ghostB , 4122 , 10MeNH2MeNH2 , TZ2PSTO , -14.04588276453542 , -0.4357237461449153 , -0.3944123460230782 , 0.0629320931751796
BAND , ghostB , 4175 , 63BenzeneAcOH , TZ2PSTO , -29.10190706034055 , -0.8424480970486183 , -0.4590977188930828 , 0.04139588072386433
BAND , ghostNone , 4156 , 44EthenePentane , CC-TZPGTO , -43.51952455170206 , -1.344967024027631 , -0.3767478450392578 , 0.1432189662097079
BAND , ghostA , 4133 , 21AcNH2AcNH2 , CC-TZPGTO , -27.84733302323924 , -0.8383421162674058 , -0.4116004241840064 , 0.07916947430029543
BAND , ghostA , 4163 , 51EthyneEthyneTS , CC-TZPGTO , -11.36794653357909 , -0.3401858474276086 , -0.4078129380337918 , 0.1042940241872987
BAND , ghostNone , 4133 , 21AcNH2AcNH2 , TZ2PSTO , -55.72601477628432 , -1.667636621707767 , -0.4026736077230293 , 0.08764808515688358
BAND , ghostB , 4149 , 37CyclopentaneNeopentane , CC-TZPGTO , -31.34037016783644 , -0.9801779551667531 , -0.4521929418675631 , 0.05871523086486596
BAND , ghostB , 4117 , 05MeOHMeOH , CC-TZPGTO , -15.2944120552393 , -0.4587233286797404 , -0.4507875350243214 , 0.09753840032044142
BAND , ghostNone , 4160 , 48PyridinePyridineTS , CC-TZPGTO , -70.83860924776137 , -2.158676221482218 , -0.3371870216938431 , 0.09512162076352695
BAND , ghostNone , 4118 , 06MeOHMeNH2 , CC-TZPGTO , -29.3472727721321 , -0.8994037739368977 , -0.4150704466316755 , 0.1229429719150679
BAND , ghostNone , 4154 , 42UracilCyclopentane , TZ2PSTO , -83.97250283788189 , -2.543586001850987 , -0.3717078917082031 , 0.06656396216788281
BAND , ghostA , 4173 , 61PentaneAcOH , CC-TZPGTO , -31.33328375277424 , -0.9731933418486983 , -0.4465792606600332 , 0.07668798803852521
BAND , ghostNone , 4128 , 16PeptideWater , TZ2PSTO , -43.1626010819102 , -1.286377596274115 , -0.3745447247392152 , 0.05421011180471384
BAND , ghostA , 4131 , 19MeOHPyridine , TZ2PSTO , -15.28998123352689 , -0.4475631509663299 , -0.4519278770805472 , 0.03703155155088702
BAND , ghostNone , 4151 , 39BenzeneCyclopentane , CC-TZPGTO , -64.92780837909859 , -2.00177126289918 , -0.3382742761398956 , 0.123075458590704
BAND , ghostB , 4121 , 09MeNH2MeOH , CC-TZPGTO , -15.2942908104812 , -0.4585870241537955 , -0.4504560196546379 , 0.08596248148427814
BAND , ghostNone , 4157 , 45EthynePentane , CC-TZPGTO , -42.70408142688997 , -1.318412692358036 , -0.4083814989097738 , 0.1340599257324221
BAND , ghostB , 4153 , 41UracilPentane , CC-TZPGTO , -31.33332617066176 , -0.9733615946814062 , -0.4464362876149851 , 0.06935423343940153
BAND , ghostA , 4170 , 58PyridinePyridineCHN , TZ2PSTO , -35.42914191205691 , -1.083840916689666 , -0.3500701035925664 , 0.04898951639577029
BAND , ghostB , 4145 , 33PyridineEthene , TZ2PSTO , -12.18523645329023 , -0.3663261060279595 , -0.3772863928997319 , 0.04959405429294245
BAND , ghostA , 4158 , 46PeptidePentane , CC-TZPGTO , -33.95487504588139 , -1.027421217214397 , -0.389966815911845 , 0.06253211676945107
BAND , ghostB , 4173 , 61PentaneAcOH , TZ2PSTO , -29.10257804147927 , -0.8428724893654864 , -0.458743907193044 , 0.04115041443955172
BAND , ghostB , 4171 , 59EthyneWaterCHO , CC-TZPGTO , -9.203207091333137 , -0.2762553578163933 , -0.5071625401089892 , 0.1116420534291426
BAND , ghostNone , 4120 , 08MeOHWater , TZ2PSTO , -24.49522776163248 , -0.7138277791911298 , -0.428161587666678 , 0.06322418088163645
BAND , ghostB , 4137 , 25PyridinePyridinepipi , TZ2PSTO , -35.43167833171861 , -1.086063138049896 , -0.3499709396944619 , 0.04807963216280003
BAND , ghostB , 4176 , 64PeptideEthene , TZ2PSTO , -12.18501621873722 , -0.3660694285629667 , -0.3771674836396353 , 0.04669230197554442
BAND , ghostA , 4147 , 35NeopentanePentane , CC-TZPGTO , -31.3332835937013 , -0.9732494428899626 , -0.446726706427676 , 0.05447743944678222
BAND , ghostNone , 4115 , 03WaterMeNH2 , TZ2PSTO , -23.25492052162248 , -0.7042139462284869 , -0.4199968376784688 , 0.07968499164223689
BAND , ghostB , 4171 , 59EthyneWaterCHO , TZ2PSTO , -9.197608397498692 , -0.264408043405631 , -0.5118113443605391 , 0.06326787770992388
BAND , ghostB , 4144 , 32UracilEthyne , TZ2PSTO , -11.37358477607004 , -0.3438255600518669 , -0.4099531295826766 , 0.04995211128444088
BAND , ghostB , 4127 , 15PeptidePeptide , TZ2PSTO , -33.95934668317647 , -1.021176138826132 , -0.3915560921154864 , 0.05879600795934352
BAND , ghostA , 4120 , 08MeOHWater , CC-TZPGTO , -15.29309563607266 , -0.4581666967549208 , -0.4487141379899433 , 0.08919736715718413
BAND , ghostB , 4130 , 18WaterPyridine , TZ2PSTO , -35.42947695984394 , -1.083718680491138 , -0.3502156244046424 , 0.08403159701934845
BAND , ghostNone , 4138 , 26UracilUracilpipi , TZ2PSTO , -106.8242659186458 , -3.192191121357821 , -0.3614221213397445 , 0.07216668445485591
BAND , ghostB , 4143 , 31UracilEthene , TZ2PSTO , -12.18540545636744 , -0.3664496906679882 , -0.3771177081959296 , 0.0499409322333659
BAND , ghostA , 4124 , 12MeNH2Water , TZ2PSTO , -14.04605159497363 , -0.4359418050072904 , -0.3941132877470817 , 0.08113311906849123
BAND , ghostB , 4160 , 48PyridinePyridineTS , CC-TZPGTO , -35.41583977200044 , -1.075458192333164 , -0.3467388356316375 , 0.06098863482209683
BAND , ghostNone , 4153 , 41UracilPentane , TZ2PSTO , -84.74682155521623 , -2.569241689026567 , -0.3715271163341564 , 0.06975188301460385
BAND , ghostNone , 4148 , 36NeopentaneNeopentane , CC-TZPGTO , -62.68308146300657 , -1.965307126217378 , -0.4439067504731909 , 0.1270514227882816
BAND , ghostA , 4152 , 40BenzeneNeopentane , CC-TZPGTO , -34.36186018572413 , -1.043616743438775 , -0.3355962284595645 , 0.06171332150988669
BAND , ghostNone , 4135 , 23AcNH2Uracil , CC-TZPGTO , -81.26673172830553 , -2.436070038018675 , -0.3518009577702898 , 0.1047713348834551
BAND , ghostB , 4130 , 18WaterPyridine , CC-TZPGTO , -35.41715205052873 , -1.076029765277104 , -0.3474190494490132 , 0.1067393448526254
BAND , ghostNone , 4141 , 29PyridineUracilpipi , TZ2PSTO , -88.84722548593734 , -2.688093456102056 , -0.3481444223687912 , 0.07663998480370342
BAND , ghostB , 4127 , 15PeptidePeptide , CC-TZPGTO , -33.95449467857035 , -1.027574982479328 , -0.3897648399613487 , 0.08283783366320101
BAND , ghostB , 4178 , 66MeNH2Pyridine , CC-TZPGTO , -35.41673469381147 , -1.075894900246233 , -0.3470937342389204 , 0.09143695692551493
BAND , ghostB , 4128 , 16PeptideWater , TZ2PSTO , -9.198072668808674 , -0.2648153647621567 , -0.5115750665246124 , 0.05285034417705144
BAND , ghostB , 4163 , 51EthyneEthyneTS , CC-TZPGTO , -11.36754496227194 , -0.3399173289541718 , -0.4076242614219986 , 0.08411210628468938
BAND , ghostB , 4162 , 50BenzeneEthyneCHpi , TZ2PSTO , -11.37294653286113 , -0.3432484730690648 , -0.4099749575243169 , 0.04020156730708604
BAND , ghostB , 4140 , 28BenzeneUracilpipi , TZ2PSTO , -53.4051342304056 , -1.587977824568952 , -0.3712631944489014 , 0.04476277043315441
BAND , ghostB , 4174 , 62PentaneAcNH2 , CC-TZPGTO , -27.84843976192839 , -0.8372866727377039 , -0.4139080136471909 , 0.06054814862267615
BAND , ghostNone , 4135 , 23AcNH2Uracil , TZ2PSTO , -81.28172274093416 , -2.423686703540201 , -0.3560476649115716 , 0.07760963031856893
BAND , ghostNone , 4132 , 20AcOHAcOH , CC-TZPGTO , -58.23981239698006 , -1.727512194805968 , -0.4533009574388739 , 0.1424360035692647
BAND , ghostA , 4159 , 47BenzeneBenzeneTS , CC-TZPGTO , -34.36164654696312 , -1.043418295962283 , -0.3354397845245061 , 0.07931218840425823
BAND , ghostNone , 4147 , 35NeopentanePentane , TZ2PSTO , -62.68216838436927 , -1.95439779614486 , -0.4477324369789757 , 0.09333248675159669
BAND , ghostB , 4124 , 12MeNH2Water , TZ2PSTO , -9.198754192492489 , -0.2654850457393795 , -0.5113561520011854 , 0.0440955758027029
BAND , ghostNone , 4145 , 33PyridineEthene , CC-TZPGTO , -47.60294782537768 , -1.449145827991559 , -0.3436582335543424 , 0.1094337840113556
BAND , ghostB , 4162 , 50BenzeneEthyneCHpi , CC-TZPGTO , -11.36715003992761 , -0.3397059299444421 , -0.4075877329821271 , 0.06082161722382645
BAND , ghostA , 4117 , 05MeOHMeOH , TZ2PSTO , -15.28995518933285 , -0.4471691389195384 , -0.4522605764332965 , 0.04764813269149533
BAND , ghostNone , 4166 , 54BenzeneWaterOHpi , TZ2PSTO , -43.5730421792148 , -1.316878198337588 , -0.3506745072473827 , 0.08277782784213963
BAND , ghostB , 4150 , 38CyclopentaneCyclopentane , TZ2PSTO , -30.56240356559334 , -0.9457148398954833 , -0.4489323112803553 , 0.043164293656364
BAND , ghostA , 4150 , 38CyclopentaneCyclopentane , CC-TZPGTO , -30.55946190723307 , -0.9472714911631411 , -0.4487175833250315 , 0.05871239707387445
BAND , ghostB , 4159 , 47BenzeneBenzeneTS , CC-TZPGTO , -34.36081549426824 , -1.042754346774418 , -0.3352723771456972 , 0.06426970336543321
BAND , ghostA , 4136 , 24BenzeneBenzenepipi , TZ2PSTO , -34.37209977501834 , -1.049820615988348 , -0.3379914337388494 , 0.04948989137334427
BAND , ghostNone , 4115 , 03WaterMeNH2 , CC-TZPGTO , -23.25479339291019 , -0.7152456865925261 , -0.4174357097288407 , 0.1232897904246714
BAND , ghostNone , 4147 , 35NeopentanePentane , CC-TZPGTO , -62.67711838849482 , -1.960655868821171 , -0.4474317060549455 , 0.1299097144937932
BAND , ghostA , 4126 , 14PeptideMeNH2 , TZ2PSTO , -33.95820254174443 , -1.020015700294037 , -0.3941097666654383 , 0.03792160193936774
BAND , ghostB , 4165 , 53BenzeneAcNH2NHpi , TZ2PSTO , -27.85066365719282 , -0.8295702344003875 , -0.4165301411745583 , 0.04218596302673738
BAND , ghostA , 4134 , 22AcOHUracil , CC-TZPGTO , -29.10587352195805 , -0.8620371086129328 , -0.450116176810328 , 0.07583081424321718
BAND , ghostNone , 4170 , 58PyridinePyridineCHN , TZ2PSTO , -70.86438622824679 , -2.171570115042761 , -0.3428087781189782 , 0.09163386132317212
BAND , ghostB , 4157 , 45EthynePentane , CC-TZPGTO , -31.33327127238871 , -0.9731355298291802 , -0.4464144063228518 , 0.08943006962817968
BAND , ghostA , 4175 , 63BenzeneAcOH , TZ2PSTO , -34.37195135447466 , -1.049811189542392 , -0.3379695479699329 , 0.05925175074815706
BAND , ghostB , 4136 , 24BenzeneBenzenepipi , TZ2PSTO , -34.37210007596236 , -1.049819759014822 , -0.3379915660438655 , 0.04948768593904591
BAND , ghostB , 4172 , 60EthyneAcOHOHpi , TZ2PSTO , -29.1016283279903 , -0.8420243416436648 , -0.4579308525334159 , 0.05262665938808426
BAND , ghostB , 4174 , 62PentaneAcNH2 , TZ2PSTO , -27.85198677766138 , -0.8304438271427628 , -0.416635574945932 , 0.04288177520057163
BAND , ghostA , 4121 , 09MeNH2MeOH , CC-TZPGTO , -14.04110743768988 , -0.4353930125594747 , -0.3919700870179215 , 0.07568592398461053
BAND , ghostB , 4156 , 44EthenePentane , CC-TZPGTO , -31.33333592714814 , -0.9731499012023055 , -0.4466108971596274 , 0.08386146834774121
BAND , ghostNone , 4146 , 34PentanePentane , CC-TZPGTO , -62.6721739935161 , -1.957278285611089 , -0.4465878404964343 , 0.1424566444780923
BAND , ghostNone , 4176 , 64PeptideEthene , CC-TZPGTO , -46.14128816909554 , -1.397912695383881 , -0.3681316747087693 , 0.1263511043402815
BAND , ghostB , 4113 , 01WaterWater , CC-TZPGTO , -9.20338194418143 , -0.2763817727049604 , -0.5065704330836075 , 0.1262751624449312
BAND , ghostB , 4117 , 05MeOHMeOH , TZ2PSTO , -15.29050260726306 , -0.4477609612002972 , -0.4535148040492288 , 0.06722030621929355
BAND , ghostA , 4129 , 17UracilUracilBP , CC-TZPGTO , -53.39187375430843 , -1.593863480858871 , -0.3657637293806727 , 0.08355410386659833
BAND , ghostA , 4176 , 64PeptideEthene , TZ2PSTO , -33.95859062446051 , -1.020141064616744 , -0.3919785379002227 , 0.05805746633205116
BAND , ghostA , 4142 , 30BenzeneEthene , CC-TZPGTO , -34.36106171580828 , -1.04290935968471 , -0.335520655833255 , 0.09296706009570345
BAND , ghostNone , 4167 , 55BenzeneMeOHOHpi , TZ2PSTO , -49.66771112413149 , -1.503218985802971 , -0.3501793213081117 , 0.08935456964570648
BAND , ghostB , 4114 , 02WaterMeOH , CC-TZPGTO , -15.29418721509341 , -0.4586718024284773 , -0.4506986550281994 , 0.1241529461314158
BAND , ghostA , 4147 , 35NeopentanePentane , TZ2PSTO , -31.3346272797696 , -0.9690789024779691 , -0.4469864758928133 , 0.04050806778458137
BAND , ghostA , 4148 , 36NeopentaneNeopentane , TZ2PSTO , -31.34339925040701 , -0.9776186635981406 , -0.4525664674062381 , 0.04027480820204365
BAND , ghostB , 4164 , 52BenzeneAcOHOHpi , TZ2PSTO , -29.10239360617853 , -0.8426171793178373 , -0.4580574467068413 , 0.03877224927268958
BAND , ghostNone , 4152 , 40BenzeneNeopentane , CC-TZPGTO , -65.70705713384838 , -2.031988030806925 , -0.3383553325465644 , 0.1234326476168902
BAND , ghostNone , 4178 , 66MeNH2Pyridine , TZ2PSTO , -49.48216169414402 , -1.526944318350052 , -0.3527277006989642 , 0.08801299709774048
BAND , ghostNone , 4119 , 07MeOHPeptide , CC-TZPGTO , -49.26013712636196 , -1.489621425226917 , -0.4051881507927128 , 0.1201332356064533
BAND , ghostA , 4159 , 47BenzeneBenzeneTS , TZ2PSTO , -34.37157944745514 , -1.049389489917243 , -0.3380047397034611 , 0.04811548773757175
BAND , ghostNone , 4165 , 53BenzeneAcNH2NHpi , CC-TZPGTO , -62.21481835774578 , -1.884896744597289 , -0.3335737898958829 , 0.1274931287425148
BAND , ghostNone , 4125 , 13PeptideMeOH , TZ2PSTO , -49.25753738725532 , -1.471208281948704 , -0.375487381738399 , 0.07220959217015488
BAND , ghostB , 4128 , 16PeptideWater , CC-TZPGTO , -9.203843239839044 , -0.2765566854376408 , -0.5074539002378933 , 0.08144950824154092
BAND , ghostB , 4164 , 52BenzeneAcOHOHpi , CC-TZPGTO , -29.10673480229481 , -0.8604591650916532 , -0.4544697462959038 , 0.05961265593614651
BAND , ghostB , 4139 , 27BenzenePyridinepipi , TZ2PSTO , -35.43160267753066 , -1.086000117149224 , -0.3500381133157806 , 0.04614903295656076
BAND , ghostNone , 4177 , 65PyridineEthyne , CC-TZPGTO , -46.79009088291384 , -1.41804079424752 , -0.3550703872412196 , 0.09715598464340362
BAND , ghostA , 4137 , 25PyridinePyridinepipi , CC-TZPGTO , -35.41655056490331 , -1.075826878312232 , -0.3469262463264715 , 0.07368007739108975
BAND , ghostA , 4116 , 04WaterPeptide , TZ2PSTO , -9.198880731339704 , -0.2654576675869914 , -0.5113251513880944 , 0.03983991497606981
BAND , ghostA , 4154 , 42UracilCyclopentane , CC-TZPGTO , -53.39273156638556 , -1.592513814737095 , -0.3680284370388954 , 0.06012018383282584
BAND , ghostA , 4130 , 18WaterPyridine , TZ2PSTO , -9.198292598890982 , -0.2650537522591196 , -0.5117519620389351 , 0.03589703659275816
BAND , ghostA , 4169 , 57BenzenePeptideNHpi , CC-TZPGTO , -34.3621992593515 , -1.04387566948498 , -0.3354626141192495 , 0.07688136513551071
BAND , ghostA , 4122 , 10MeNH2MeNH2 , CC-TZPGTO , -14.04176527064848 , -0.4357705857315372 , -0.3922217219074332 , 0.07644822748150157
BAND , ghostB , 4160 , 48PyridinePyridineTS , TZ2PSTO , -35.42945114141958 , -1.084094631985902 , -0.3500520951700489 , 0.03810209744288955
BAND , ghostA , 4165 , 53BenzeneAcNH2NHpi , TZ2PSTO , -34.37048814377479 , -1.048585532717672 , -0.3379581905806814 , 0.05114281055691462
BAND , ghostNone , 4174 , 62PentaneAcNH2 , TZ2PSTO , -59.19060528558833 , -1.807018879865694 , -0.4169762295239807 , 0.07874802555257059
BAND , ghostB , 4134 , 22AcOHUracil , TZ2PSTO , -53.40279931020282 , -1.588032274281004 , -0.3735319047092164 , 0.04197832680797182
BAND , ghostA , 4151 , 39BenzeneCyclopentane , CC-TZPGTO , -34.36207253220812 , -1.043756546860083 , -0.3356498346190875 , 0.06674255623370509
BAND , ghostNone , 4126 , 14PeptideMeNH2 , CC-TZPGTO , -48.0074905400227 , -1.468797305195491 , -0.369071417344048 , 0.1139499532861628
BAND , ghostB , 4152 , 40BenzeneNeopentane , CC-TZPGTO , -31.3403183446424 , -0.9801707711967235 , -0.4518851997619148 , 0.06592361309791989
BAND , ghostA , 4124 , 12MeNH2Water , CC-TZPGTO , -14.04264661644573 , -0.4360471599871065 , -0.3925670572486596 , 0.126668111632021
BAND , ghostA , 4161 , 49BenzenePyridineTS , TZ2PSTO , -34.37164283308441 , -1.049477520716611 , -0.3379775094438667 , 0.05051335107319088
BAND , ghostA , 4123 , 11MeNH2Peptide , TZ2PSTO , -14.04601938283616 , -0.4357656900464714 , -0.394362680985049 , 0.04567896183937398
BAND , ghostB , 4115 , 03WaterMeNH2 , CC-TZPGTO , -14.0428375113918 , -0.436087749254766 , -0.3927408071663963 , 0.1265694413638168
BAND , ghostB , 4129 , 17UracilUracilBP , TZ2PSTO , -53.40247061333405 , -1.587398291949123 , -0.3729877812546143 , 0.03896458130597612
BAND , ghostNone , 4130 , 18WaterPyridine , CC-TZPGTO , -44.62940036011567 , -1.35559479317559 , -0.3588642201765734 , 0.09283994528236962
BAND , ghostA , 4160 , 48PyridinePyridineTS , TZ2PSTO , -35.43132206283192 , -1.085460174739751 , -0.3498598182086727 , 0.05087087918258601
BAND , ghostNone , 4139 , 27BenzenePyridinepipi , TZ2PSTO , -69.80954821741342 , -2.14752860599775 , -0.3300006501641566 , 0.08928568116741538
BAND , ghostB , 4137 , 25PyridinePyridinepipi , CC-TZPGTO , -35.41656849423315 , -1.075826845497418 , -0.3469319492905572 , 0.07372060427024593
BAND , ghostNone , 4178 , 66MeNH2Pyridine , CC-TZPGTO , -49.46412755273148 , -1.518327738259595 , -0.3496383454535393 , 0.1017926324302821
BAND , ghostNone , 4125 , 13PeptideMeOH , CC-TZPGTO , -49.2571956404894 , -1.489452740090733 , -0.3720729305799306 , 0.1150320043662133
BAND , ghostA , 4162 , 50BenzeneEthyneCHpi , CC-TZPGTO , -34.36143819554719 , -1.043427317493316 , -0.3353195862386089 , 0.1082398300100864
BAND , ghostB , 4173 , 61PentaneAcOH , CC-TZPGTO , -29.10730808560172 , -0.8608490569518121 , -0.4556806868727489 , 0.05702245094867214
BAND , ghostB , 4123 , 11MeNH2Peptide , CC-TZPGTO , -33.9540746805563 , -1.026857443672061 , -0.3900837087112216 , 0.08833533921458636
BAND , ghostNone , 4155 , 43UracilNeopentane , CC-TZPGTO , -84.73757934907013 , -2.580855845899431 , -0.3674752709806546 , 0.08881175427080562
BAND , ghostNone , 4167 , 55BenzeneMeOHOHpi , CC-TZPGTO , -49.66188884415083 , -1.508512050381213 , -0.3476681785033118 , 0.116012751585018
BAND , ghostA , 4134 , 22AcOHUracil , TZ2PSTO , -29.10196547481426 , -0.8446993775188336 , -0.4536672694658953 , 0.04743729205906776
BAND , ghostA , 4173 , 61PentaneAcOH , TZ2PSTO , -31.33439281238478 , -0.9688759410501111 , -0.4468229050241698 , 0.05465205822692965
BAND , ghostB , 4138 , 26UracilUracilpipi , CC-TZPGTO , -53.39220772068797 , -1.592798542023414 , -0.3681245181276757 , 0.069969127015362
BAND , ghostA , 4143 , 31UracilEthene , CC-TZPGTO , -53.39125187880396 , -1.591465769269466 , -0.3678186547576305 , 0.07907802908361632
BAND , ghostNone , 4116 , 04WaterPeptide , CC-TZPGTO , -43.16766579290582 , -1.305968837291997 , -0.402679694084073 , 0.1232847972060746
BAND , ghostB , 4147 , 35NeopentanePentane , CC-TZPGTO , -31.34025775160796 , -0.9801245054695218 , -0.4523244213992413 , 0.05760997158041195
BAND , ghostNone , 4149 , 37CyclopentaneNeopentane , TZ2PSTO , -61.90911266540947 , -1.930158594104005 , -0.4476058496402484 , 0.09257982784223724
BAND , ghostA , 4157 , 45EthynePentane , TZ2PSTO , -11.37348325488207 , -0.3435876867544266 , -0.4100739393491509 , 0.04503875391301855
BAND , ghostNone , 4121 , 09MeNH2MeOH , TZ2PSTO , -29.33967002292941 , -0.8852038204172401 , -0.3791979014419542 , 0.08661728966289819
BAND , ghostB , 4129 , 17UracilUracilBP , CC-TZPGTO , -53.39160813582063 , -1.593492762267191 , -0.369047694564815 , 0.06886559973320373
BAND , ghostNone , 4166 , 54BenzeneWaterOHpi , CC-TZPGTO , -43.56893054489893 , -1.323000972898024 , -0.3479798584273778 , 0.1149435304639308
BAND , ghostB , 4144 , 32UracilEthyne , CC-TZPGTO , -11.36828707354275 , -0.3405477027913099 , -0.4078027050466976 , 0.07736010924528712
BAND , ghostNone , 4172 , 60EthyneAcOHOHpi , CC-TZPGTO , -40.48143697229712 , -1.203546696015411 , -0.4182681641538865 , 0.1447865883998321
BAND , ghostB , 4131 , 19MeOHPyridine , CC-TZPGTO , -35.41738815600706 , -1.076173217974636 , -0.3475576169960597 , 0.1005469968507034
BAND , ghostB , 4170 , 58PyridinePyridineCHN , TZ2PSTO , -35.42913846034479 , -1.083840998260266 , -0.3500707451206371 , 0.04899168673476217
BAND , ghostB , 4175 , 63BenzeneAcOH , CC-TZPGTO , -29.10651572789457 , -0.8605095907549301 , -0.4554866729866534 , 0.06349074561023477
BAND , ghostB , 4159 , 47BenzeneBenzeneTS , TZ2PSTO , -34.36981258540098 , -1.047808756947493 , -0.3379421209902862 , 0.04240698573900609
BAND , ghostNone , 4153 , 41UracilPentane , CC-TZPGTO , -84.73354475383627 , -2.578733486793215 , -0.3683251730697852 , 0.0866200375055038
BAND , ghostA , 4138 , 26UracilUracilpipi , CC-TZPGTO , -53.39220771620982 , -1.592798540893589 , -0.3681245171710741 , 0.06996912722625176
BAND , ghostNone , 4132 , 20AcOHAcOH , TZ2PSTO , -58.23283190010081 , -1.693907856774181 , -0.457409660389736 , 0.09151685932960152
BAND , ghostNone , 4113 , 01WaterWater , CC-TZPGTO , -18.41242330615792 , -0.5536126879616536 , -0.4744668872634139 , 0.1239248983931138
BAND , ghostA , 4141 , 29PyridineUracilpipi , CC-TZPGTO , -35.41706283053946 , -1.07632849704875 , -0.3471127136610711 , 0.07993695259898123
BAND , ghostB , 4120 , 08MeOHWater , CC-TZPGTO , -9.20353545271437 , -0.2764364117739062 , -0.5067275121824945 , 0.09921040095494692
BAND , ghostNone , 4156 , 44EthenePentane , TZ2PSTO , -43.52179874542404 , -1.340108055855984 , -0.3772619539662085 , 0.100677771974636
BAND , ghostNone , 4168 , 56BenzeneMeNH2NHpi , TZ2PSTO , -48.42188679091385 , -1.491447205883967 , -0.345048141945871 , 0.0881809342992849 , 


==> anc/data/S66_mp2/band_4gauss.res <==
#Software, , ghosted , fragment, ID, Molecule ,  Bond\ , energies%final\ , bond\ , energy , MP2\ , energies%RI-MP2\ , energy , BandStructure%TopValenceBand , BandStructure%BottomConductionBand
BAND , ghostB , 4165 , 53BenzeneAcNH2NHpi , CC-QZPGTO , -27.94233897238284 , -0.923311145243376 , -0.4148584770886942 , 0.05628857943622102
BAND , ghostA , 4176 , 64PeptideEthene , CC-QZPGTO , -34.06541393819005 , -1.129351820259769 , -0.3908428627260039 , 0.07421579439192645
BAND , ghostA , 4165 , 53BenzeneAcNH2NHpi , CC-QZPGTO , -34.46302588074867 , -1.139820361936501 , -0.335903427635031 , 0.06409150988590011
BAND , ghostNone , 4134 , 22AcOHUracil , CC-QZPGTO , -82.81269704566768 , -2.720936531709195 , -0.3652509044821962 , 0.08953091365869463
BAND , ghostNone , 4175 , 63BenzeneAcOH , CC-QZPGTO , -63.67804629283648 , -2.101080840716479 , -0.3405757931832125 , 0.1063028448867364
BAND , ghostNone , 4150 , 38CyclopentaneCyclopentane , CC-QZPGTO , -61.3072127386729 , -2.077528425849623 , -0.4482886453039946 , 0.1118104373724574
BAND , ghostNone , 4173 , 61PentaneAcOH , CC-QZPGTO , -60.63552823803074 , -2.018611613583836 , -0.446822651298257 , 0.1055653820406921
BAND , ghostNone , 4122 , 10MeNH2MeNH2 , CC-QZPGTO , -28.17706402147635 , -0.9567387711632684 , -0.3749091609374305 , 0.1087166787549634
BAND , ghostNone , 4139 , 27BenzenePyridinepipi , CC-QZPGTO , -69.9969861948268 , -2.332298762562933 , -0.3276152559382793 , 0.1039821440610133
BAND , ghostA , 4125 , 13PeptideMeOH , CC-QZPGTO , -34.06552419622221 , -1.129364512434766 , -0.3923963739928465 , 0.05058955125080847
BAND , ghostA , 4145 , 33PyridineEthene , CC-QZPGTO , -35.52579308002016 , -1.178391933644606 , -0.3473868325879301 , 0.07668278167611105
BAND , ghostA , 4133 , 21AcNH2AcNH2 , CC-QZPGTO , -27.94124816108067 , -0.923974331623532 , -0.4131873385217367 , 0.06597911608261681
BAND , ghostNone , 4177 , 65PyridineEthyne , CC-QZPGTO , -46.93151125568536 , -1.5517776282167 , -0.3555204688317612 , 0.09262930753474914
BAND , ghostA , 4141 , 29PyridineUracilpipi , CC-QZPGTO , -35.52595242828001 , -1.178869464005254 , -0.3476084862037829 , 0.0674091140815363
BAND , ghostNone , 4146 , 34PentanePentane , CC-QZPGTO , -62.85147322754513 , -2.127913478946812 , -0.4463086350409392 , 0.1144289154112151
BAND , ghostA , 4128 , 16PeptideWater , CC-QZPGTO , -34.06519809646552 , -1.129639062911777 , -0.3912992577485884 , 0.06474245646918217
BAND , ghostNone , 4167 , 55BenzeneMeOHOHpi , CC-QZPGTO , -49.8153432124554 , -1.651893345268319 , -0.348169338474802 , 0.1063139005877011
BAND , ghostNone , 4159 , 47BenzeneBenzeneTS , CC-QZPGTO , -68.93187363065383 , -2.287304467614722 , -0.3251130075898968 , 0.1094132313115077
BAND , ghostNone , 4162 , 50BenzeneEthyneCHpi , CC-QZPGTO , -45.86805540611301 , -1.515435935755266 , -0.3446912730708222 , 0.1130785827356363
BAND , ghostB , 4166 , 54BenzeneWaterOHpi , CC-QZPGTO , -9.23931359003543 , -0.3077941704584765 , -0.5091610206498498 , 0.04477300172054374
BAND , ghostA , 4162 , 50BenzeneEthyneCHpi , CC-QZPGTO , -34.46297210550659 , -1.139767673606606 , -0.3359850043088908 , 0.08573256843217751
BAND , ghostA , 4123 , 11MeNH2Peptide , CC-QZPGTO , -14.08543203985892 , -0.4759857431403197 , -0.3936211381338833 , 0.05594499413413721
BAND , ghostB , 4170 , 58PyridinePyridineCHN , CC-QZPGTO , -35.52583623667564 , -1.178753667620941 , -0.3475487174105527 , 0.06628607617579765
BAND , ghostA , 4167 , 55BenzeneMeOHOHpi , CC-QZPGTO , -34.46311413966292 , -1.139861313118955 , -0.335992170734983 , 0.08151839425754515
BAND , ghostA , 4153 , 41UracilPentane , CC-QZPGTO , -53.57839087224582 , -1.762323854606934 , -0.3691900162658137 , 0.04477551870011173
BAND , ghostA , 4166 , 54BenzeneWaterOHpi , CC-QZPGTO , -34.46298279800448 , -1.139769540750768 , -0.3358737797032417 , 0.1063118455475346
BAND , ghostB , 4152 , 40BenzeneNeopentane , CC-QZPGTO , -31.42997459892572 , -1.06545605179831 , -0.4518065913129882 , 0.05639864327783432
BAND , ghostNone , 4124 , 12MeNH2Water , CC-QZPGTO , -23.33521322371785 , -0.7877195080800558 , -0.4159198361168625 , 0.1027889089260784
BAND , ghostA , 4119 , 07MeOHPeptide , CC-QZPGTO , -15.34511598811656 , -0.5051721292151458 , -0.4503184788276018 , 0.05010370397196955
BAND , ghostA , 4155 , 43UracilNeopentane , CC-QZPGTO , -53.57808047264937 , -1.762187813223642 , -0.3690823353226317 , 0.04934247926565767
BAND , ghostA , 4169 , 57BenzenePeptideNHpi , CC-QZPGTO , -34.46337890211095 , -1.139928800508612 , -0.3360086662484605 , 0.06485553383331209
BAND , ghostB , 4145 , 33PyridineEthene , CC-QZPGTO , -12.21686787955849 , -0.3978946699103817 , -0.3766383842839828 , 0.064188913962734
BAND , ghostA , 4139 , 27BenzenePyridinepipi , CC-QZPGTO , -34.46320784315815 , -1.139861693845151 , -0.336134428914583 , 0.06546310214995936
BAND , ghostA , 4154 , 42UracilCyclopentane , CC-QZPGTO , -53.57809729973386 , -1.762199567975548 , -0.3692516990342623 , 0.05154499935941183
BAND , ghostNone , 4172 , 60EthyneAcOHOHpi , CC-QZPGTO , -40.61532663620392 , -1.326692169310671 , -0.4184224250525417 , 0.1156461958821168
BAND , ghostB , 4155 , 43UracilNeopentane , CC-QZPGTO , -31.43033755687921 , -1.06561280069632 , -0.4516196523544434 , 0.05967100281347405
BAND , ghostA , 4178 , 66MeNH2Pyridine , CC-QZPGTO , -14.08529448271325 , -0.4759393597319737 , -0.3935607814019142 , 0.05730691489409775
BAND , ghostNone , 4121 , 09MeNH2MeOH , CC-QZPGTO , -29.43447693301288 , -0.9833680298385407 , -0.3779289790872514 , 0.1049357277488035
BAND , ghostA , 4130 , 18WaterPyridine , CC-QZPGTO , -9.239013837862519 , -0.3079134696271497 , -0.5084399723397135 , 0.05207575317199579
BAND , ghostA , 4150 , 38CyclopentaneCyclopentane , CC-QZPGTO , -30.65120772219661 , -1.034312326721943 , -0.4487579945444747 , 0.05098561796450417
BAND , ghostB , 4143 , 31UracilEthene , CC-QZPGTO , -12.21687588720793 , -0.3979326086366453 , -0.3764874134906078 , 0.06374241549063106
BAND , ghostNone , 4143 , 31UracilEthene , CC-QZPGTO , -65.80047710788833 , -2.167937322794023 , -0.3641779634856503 , 0.08651305506083859
BAND , ghostB , 4118 , 06MeOHMeNH2 , CC-QZPGTO , -14.08565507226643 , -0.476008923977068 , -0.3932826356726145 , 0.08398267461021136
BAND , ghostB , 4147 , 35NeopentanePentane , CC-QZPGTO , -31.42999378102187 , -1.065355370603475 , -0.4522452515832396 , 0.04967726886204616
BAND , ghostA , 4144 , 32UracilEthyne , CC-QZPGTO , -53.57754953920224 , -1.761829679250358 , -0.3690796986148267 , 0.07296092154444137
BAND , ghostB , 4135 , 23AcNH2Uracil , CC-QZPGTO , -53.57623812455812 , -1.762932406183466 , -0.3703156827835351 , 0.05090740981215355
BAND , ghostA , 4131 , 19MeOHPyridine , CC-QZPGTO , -15.34493996629955 , -0.5051751855161579 , -0.4502189794319195 , 0.05183300875701417
BAND , ghostB , 4139 , 27BenzenePyridinepipi , CC-QZPGTO , -35.52575093320047 , -1.178600052675654 , -0.3475509852045116 , 0.05966188708992787
BAND , ghostB , 4160 , 48PyridinePyridineTS , CC-QZPGTO , -35.52569048034344 , -1.178653440119438 , -0.3474379869198083 , 0.05076932760714156
BAND , ghostA , 4134 , 22AcOHUracil , CC-QZPGTO , -29.2060248853307 , -0.9530255701925963 , -0.4514122277690767 , 0.06228044096292763
BAND , ghostNone , 4152 , 40BenzeneNeopentane , CC-QZPGTO , -65.89859563941 , -2.214145486893615 , -0.3388125757536555 , 0.1065508702475802
BAND , ghostA , 4156 , 44EthenePentane , CC-QZPGTO , -12.21703072682943 , -0.3980292089437478 , -0.3766857350817795 , 0.05078233512015649
BAND , ghostA , 4137 , 25PyridinePyridinepipi , CC-QZPGTO , -35.52577348493186 , -1.178632200999733 , -0.3474791495916308 , 0.06159567681890855
BAND , ghostA , 4135 , 23AcNH2Uracil , CC-QZPGTO , -27.94120826463853 , -0.9241280352716956 , -0.4127597481254245 , 0.06898780431657922
BAND , ghostNone , 4116 , 04WaterPeptide , CC-QZPGTO , -43.31612411505132 , -1.440319890913558 , -0.4039790658668053 , 0.09614235976261565
BAND , ghostB , 4116 , 04WaterPeptide , CC-QZPGTO , -34.06527964964233 , -1.129647471181342 , -0.3903780090714666 , 0.09669896385616773
BAND , ghostA , 4157 , 45EthynePentane , CC-QZPGTO , -11.39987071647551 , -0.3708051773317855 , -0.4082308987921203 , 0.05323273338492124
BAND , ghostA , 4149 , 37CyclopentaneNeopentane , CC-QZPGTO , -30.651106871469 , -1.034131894536198 , -0.4486461102193923 , 0.04765837649756158
BAND , ghostNone , 4147 , 35NeopentanePentane , CC-QZPGTO , -62.85675908180469 , -2.131296422097912 , -0.4472082461964983 , 0.1061433866099969
BAND , ghostNone , 4138 , 26UracilUracilpipi , CC-QZPGTO , -107.1725565213818 , -3.542871861134485 , -0.3584342486484102 , 0.07680476653803914
BAND , ghostB , 4113 , 01WaterWater , CC-QZPGTO , -9.238902472383367 , -0.3073449962262657 , -0.5087499622870804 , 0.1048344958544688
BAND , ghostA , 4170 , 58PyridinePyridineCHN , CC-QZPGTO , -35.52583722776873 , -1.178753616849945 , -0.3475480257299713 , 0.0662835537480945
BAND , ghostA , 4168 , 56BenzeneMeNH2NHpi , CC-QZPGTO , -34.46317735714707 , -1.139773101357417 , -0.3360553961734078 , 0.07606055410185238
BAND , ghostB , 4177 , 65PyridineEthyne , CC-QZPGTO , -11.39959416687546 , -0.3709221274592013 , -0.4077634135258638 , 0.05669989117437719
BAND , ghostB , 4142 , 30BenzeneEthene , CC-QZPGTO , -12.2168426213727 , -0.3978241198105798 , -0.37675730546125 , 0.06195310429530497
BAND , ghostB , 4119 , 07MeOHPeptide , CC-QZPGTO , -34.06520790501033 , -1.129264809693364 , -0.390956870074697 , 0.08597343325775189
BAND , ghostNone , 4133 , 21AcNH2AcNH2 , CC-QZPGTO , -55.9074445313833 , -1.853278257304259 , -0.4008481994850621 , 0.108007040959544
BAND , ghostB , 4126 , 14PeptideMeNH2 , CC-QZPGTO , -14.08549673793321 , -0.4759529057551927 , -0.3939278066548208 , 0.06676125991233262
BAND , ghostA , 4172 , 60EthyneAcOHOHpi , CC-QZPGTO , -11.39983473178034 , -0.3710225363781223 , -0.4079172993979323 , 0.06700787338380308
BAND , ghostNone , 4120 , 08MeOHWater , CC-QZPGTO , -24.59154809010658 , -0.8142147552623215 , -0.4252157668352614 , 0.09918913822808068
BAND , ghostB , 4168 , 56BenzeneMeNH2NHpi , CC-QZPGTO , -14.08523296054602 , -0.4758612556747559 , -0.3940730065073202 , 0.05121052531510024
BAND , ghostNone , 4126 , 14PeptideMeNH2 , CC-QZPGTO , -48.16274691410922 , -1.611928006134957 , -0.3710214227237653 , 0.09017258193685769
BAND , ghostA , 4122 , 10MeNH2MeNH2 , CC-QZPGTO , -14.08534374912377 , -0.475943885547929 , -0.3932898756485385 , 0.0651590882481641
BAND , ghostB , 4146 , 34PentanePentane , CC-QZPGTO , -31.42272028178488 , -1.05825828482443 , -0.4465445938309929 , 0.05080766170503159
BAND , ghostNone , 4160 , 48PyridinePyridineTS , CC-QZPGTO , -71.05819902700004 , -2.365163359488715 , -0.3379881073731275 , 0.09025194324343647
BAND , ghostB , 4125 , 13PeptideMeOH , CC-QZPGTO , -15.34498099260137 , -0.5045182339246438 , -0.4518386675043631 , 0.06628611062679569
BAND , ghostA , 4132 , 20AcOHAcOH , CC-QZPGTO , -29.20628127194112 , -0.9532621789672114 , -0.451517988926164 , 0.06341242557330998
BAND , ghostA , 4124 , 12MeNH2Water , CC-QZPGTO , -14.08526373310846 , -0.4757738528797268 , -0.3932785991703862 , 0.102839136473486
BAND , ghostB , 4115 , 03WaterMeNH2 , CC-QZPGTO , -14.08558467202124 , -0.4759645748542647 , -0.3933271216458467 , 0.1032886690924094
BAND , ghostA , 4147 , 35NeopentanePentane , CC-QZPGTO , -31.42269059585233 , -1.058177616714064 , -0.4464901408726051 , 0.04767091358294945
BAND , ghostNone , 4117 , 05MeOHMeOH , CC-QZPGTO , -30.69870647680051 , -1.012637458525585 , -0.4252458109839028 , 0.1019194193743587
BAND , ghostB , 4164 , 52BenzeneAcOHOHpi , CC-QZPGTO , -29.20813470636306 , -0.9524094722859123 , -0.4559208129404304 , 0.05068035738038269
BAND , ghostA , 4136 , 24BenzeneBenzenepipi , CC-QZPGTO , -34.46333997609212 , -1.139801349596979 , -0.3361664502581974 , 0.06315546097460624
BAND , ghostA , 4118 , 06MeOHMeNH2 , CC-QZPGTO , -15.34458388882143 , -0.5049916633637312 , -0.4499466566973482 , 0.05341184886550281
BAND , ghostB , 4162 , 50BenzeneEthyneCHpi , CC-QZPGTO , -11.39983055734804 , -0.3708797186299482 , -0.4080588622625928 , 0.05079886432931183
BAND , ghostB , 4132 , 20AcOHAcOH , CC-QZPGTO , -29.2062838267824 , -0.9532713559048878 , -0.4515242638480074 , 0.06341422416800592
BAND , ghostNone , 4114 , 02WaterMeOH , CC-QZPGTO , -24.59202885182213 , -0.8147678078648211 , -0.4704560409994988 , 0.1034519419918135
BAND , ghostA , 4177 , 65PyridineEthyne , CC-QZPGTO , -35.5254624163891 , -1.178437705108428 , -0.3477164085335182 , 0.09109444132867875
BAND , ghostNone , 4145 , 33PyridineEthene , CC-QZPGTO , -47.74665485632776 , -1.584517784791468 , -0.3444661005763895 , 0.1036800442064065
BAND , ghostNone , 4170 , 58PyridinePyridineCHN , CC-QZPGTO , -71.05829845898558 , -2.362283851161526 , -0.3403891039719976 , 0.1045539292193192
BAND , ghostNone , 4148 , 36NeopentaneNeopentane , CC-QZPGTO , -62.86244971620837 , -2.135956230627417 , -0.4438221773022097 , 0.1043763469838293
BAND , ghostB , 4172 , 60EthyneAcOHOHpi , CC-QZPGTO , -29.20798005219017 , -0.9523309407979077 , -0.4555741243299294 , 0.07104701165351235
BAND , ghostB , 4137 , 25PyridinePyridinepipi , CC-QZPGTO , -35.52578775356373 , -1.178630583826606 , -0.3474838857650146 , 0.06161779214313372
BAND , ghostA , 4174 , 62PentaneAcNH2 , CC-QZPGTO , -31.42259340798521 , -1.058232584473218 , -0.4460367028665212 , 0.06331648238963107
BAND , ghostA , 4152 , 40BenzeneNeopentane , CC-QZPGTO , -34.4631569857317 , -1.139863478114287 , -0.3361374664031939 , 0.05362734206381378
BAND , ghostNone , 4142 , 30BenzeneEthene , CC-QZPGTO , -46.68302703355612 , -1.545339354778715 , -0.3337719777943864 , 0.1105866786379147
BAND , ghostA , 4146 , 34PentanePentane , CC-QZPGTO , -31.42271980194623 , -1.058259214390469 , -0.4465449118116306 , 0.05080712460616564
BAND , ghostA , 4129 , 17UracilUracilBP , CC-QZPGTO , -53.57660620466159 , -1.762813532604043 , -0.3669235401178348 , 0.06980187057919306
BAND , ghostNone , 4176 , 64PeptideEthene , CC-QZPGTO , -46.28702065562491 , -1.532886444829005 , -0.3684115632994477 , 0.1000930226943494
BAND , ghostNone , 4119 , 07MeOHPeptide , CC-QZPGTO , -49.42281963418328 , -1.63863001600074 , -0.4064453365625059 , 0.09440993523040224
BAND , ghostA , 4116 , 04WaterPeptide , CC-QZPGTO , -9.238693846213964 , -0.307636412673219 , -0.5081714412838222 , 0.05146593560264913
BAND , ghostB , 4153 , 41UracilPentane , CC-QZPGTO , -31.42270937164749 , -1.058244255275298 , -0.4461963609922082 , 0.05944931411847122
BAND , ghostB , 4134 , 22AcOHUracil , CC-QZPGTO , -53.57655805621836 , -1.762838322093631 , -0.3708239755654986 , 0.05585602542238671
BAND , ghostB , 4148 , 36NeopentaneNeopentane , CC-QZPGTO , -31.42989897392939 , -1.065316493887456 , -0.4522605273125597 , 0.04767795672837515
BAND , ghostB , 4117 , 05MeOHMeOH , CC-QZPGTO , -15.34484787778528 , -0.5044897847972263 , -0.4518870307421539 , 0.08302954094896126
BAND , ghostA , 4114 , 02WaterMeOH , CC-QZPGTO , -9.238780259328353 , -0.3075631135413589 , -0.5081815583516712 , 0.06103660927953174
BAND , ghostNone , 4137 , 25PyridinePyridinepipi , CC-QZPGTO , -71.06047114736737 , -2.371518858890618 , -0.3352124028792716 , 0.09929426486111816
BAND , ghostB , 4167 , 55BenzeneMeOHOHpi , CC-QZPGTO , -15.34504904711946 , -0.5046971636072184 , -0.4506972315769508 , 0.0463956028191916
BAND , ghostNone , 4158 , 46PeptidePentane , CC-QZPGTO , -65.49550658682617 , -2.199442090392135 , -0.3927316840546304 , 0.09786540429974085
BAND , ghostB , 4122 , 10MeNH2MeNH2 , CC-QZPGTO , -14.08525997650373 , -0.4757622737039395 , -0.3935951681311308 , 0.07580761562735672
BAND , ghostB , 4121 , 09MeNH2MeOH , CC-QZPGTO , -15.34482690872198 , -0.5044341194394206 , -0.4516235586487161 , 0.07349477814626862
BAND , ghostNone , 4118 , 06MeOHMeNH2 , CC-QZPGTO , -29.44202994050389 , -0.9860934455855354 , -0.416028843425773 , 0.09937134813215731
BAND , ghostNone , 4132 , 20AcOHAcOH , CC-QZPGTO , -58.44199083036113 , -1.911112777813589 , -0.4545579431303245 , 0.1131381542161
BAND , ghostB , 4169 , 57BenzenePeptideNHpi , CC-QZPGTO , -34.06536562411511 , -1.12947814603541 , -0.3912937055198463 , 0.03969496038454724
BAND , ghostA , 4117 , 05MeOHMeOH , CC-QZPGTO , -15.34494521631975 , -0.5048282618049099 , -0.4504504034623975 , 0.06023437417452158
BAND , ghostB , 4178 , 66MeNH2Pyridine , CC-QZPGTO , -35.52570143987565 , -1.178528580598979 , -0.3476117052556077 , 0.07775881470621039
BAND , ghostB , 4130 , 18WaterPyridine , CC-QZPGTO , -35.52600584219047 , -1.178543268550308 , -0.347837197331479 , 0.1020755483884207
BAND , ghostNone , 4141 , 29PyridineUracilpipi , CC-QZPGTO , -89.11677320152728 , -2.957349561980159 , -0.3452529959921942 , 0.08862664075120705
BAND , ghostB , 4154 , 42UracilCyclopentane , CC-QZPGTO , -30.651229557723 , -1.034305295738732 , -0.4486061991633379 , 0.05804654437945999
BAND , ghostA , 4113 , 01WaterWater , CC-QZPGTO , -9.238577335592392 , -0.3074251067607467 , -0.5081187403372516 , 0.07594224250134468
BAND , ghostA , 4126 , 14PeptideMeNH2 , CC-QZPGTO , -34.06538477192001 , -1.129626027796807 , -0.3927624541314276 , 0.04784677190798173
BAND , ghostB , 4161 , 49BenzenePyridineTS , CC-QZPGTO , -35.52560657758485 , -1.178656951961318 , -0.3473593087658536 , 0.04849300224518414
BAND , ghostNone , 4127 , 15PeptidePeptide , CC-QZPGTO , -68.14385742078207 , -2.265491982673202 , -0.3659384530247923 , 0.08635686923393586
BAND , ghostA , 4175 , 63BenzeneAcOH , CC-QZPGTO , -34.46313039154166 , -1.139789857528699 , -0.3360492033441402 , 0.07419204189530887
BAND , ghostB , 4129 , 17UracilUracilBP , CC-QZPGTO , -53.57669545316379 , -1.762667846753208 , -0.3703073490527863 , 0.05465502286838424
BAND , ghostB , 4176 , 64PeptideEthene , CC-QZPGTO , -12.21696703369237 , -0.3980182819594515 , -0.3765016207333344 , 0.05706067098192908
BAND , ghostB , 4138 , 26UracilUracilpipi , CC-QZPGTO , -53.57796817613828 , -1.762824117614229 , -0.3693517610640831 , 0.05719434351237122
BAND , ghostB , 4140 , 28BenzeneUracilpipi , CC-QZPGTO , -53.57812465546303 , -1.762241342711873 , -0.36884543511736 , 0.05778888004456909
BAND , ghostA , 4120 , 08MeOHWater , CC-QZPGTO , -15.34471135892681 , -0.5046008931750876 , -0.4504086745507428 , 0.07558250088173418
BAND , ghostA , 4115 , 03WaterMeNH2 , CC-QZPGTO , -9.238738519811305 , -0.3077741451064532 , -0.5081677040658187 , 0.05105455016278193
BAND , ghostNone , 4163 , 51EthyneEthyneTS , CC-QZPGTO , -22.80193851946771 , -0.7430248723512812 , -0.400824774760446 , 0.1221151061944326
BAND , ghostB , 4124 , 12MeNH2Water , CC-QZPGTO , -9.238652854536578 , -0.3077024774783812 , -0.5079950240472403 , 0.05729021311331921
BAND , ghostNone , 4168 , 56BenzeneMeNH2NHpi , CC-QZPGTO , -48.55413903225712 , -1.623062455829888 , -0.343059848957472 , 0.1075941303843631
BAND , ghostNone , 4149 , 37CyclopentaneNeopentane , CC-QZPGTO , -62.08491998516099 , -2.107020505990647 , -0.4473263398307166 , 0.1062204902896768
BAND , ghostA , 4138 , 26UracilUracilpipi , CC-QZPGTO , -53.57796820121569 , -1.762824122942253 , -0.369351763284076 , 0.05719434341874015
BAND , ghostNone , 4153 , 41UracilPentane , CC-QZPGTO , -85.00921679872181 , -2.834176591875568 , -0.3693686019867204 , 0.08280926750514053
BAND , ghostB , 4151 , 39BenzeneCyclopentane , CC-QZPGTO , -30.65125378110162 , -1.034328772978443 , -0.4488784090318159 , 0.05619806920907759
BAND , ghostNone , 4171 , 59EthyneWaterCHO , CC-QZPGTO , -20.64310498805526 , -0.6790262134370438 , -0.3899691205058025 , 0.1050861213277749
BAND , ghostNone , 4169 , 57BenzenePeptideNHpi , CC-QZPGTO , -68.53820786468373 , -2.279612698650426 , -0.3546659642046673 , 0.0977182212312239
BAND , ghostA , 4173 , 61PentaneAcOH , CC-QZPGTO , -31.42262048477485 , -1.058174531693774 , -0.4463282151209259 , 0.06613763975297343
BAND , ghostB , 4174 , 62PentaneAcNH2 , CC-QZPGTO , -27.94298985985583 , -0.9236272642769263 , -0.4153377322168085 , 0.0513042005592735
BAND , ghostNone , 4125 , 13PeptideMeOH , CC-QZPGTO , -49.42022103539031 , -1.63859618197296 , -0.3739158275639052 , 0.09011556651270231
BAND , ghostNone , 4130 , 18WaterPyridine , CC-QZPGTO , -44.77557253059872 , -1.490115870394347 , -0.3593593920647419 , 0.08836832906030093
BAND , ghostB , 4141 , 29PyridineUracilpipi , CC-QZPGTO , -53.57805059022746 , -1.762363267974257 , -0.369267851440968 , 0.06018877225741368
BAND , ghostNone , 4154 , 42UracilCyclopentane , CC-QZPGTO , -84.23634162370922 , -2.808569846984889 , -0.3694867159852932 , 0.08411697391651836
BAND , ghostNone , 4178 , 66MeNH2Pyridine , CC-QZPGTO , -49.61774142078232 , -1.661999292950203 , -0.3502595740821006 , 0.09700082508653007
BAND , ghostNone , 4174 , 62PentaneAcNH2 , CC-QZPGTO , -59.37097599596981 , -1.990688515606606 , -0.4158247138411503 , 0.09600944961399371
BAND , ghostA , 4148 , 36NeopentaneNeopentane , CC-QZPGTO , -31.4298969991057 , -1.065316501340243 , -0.4522522598551321 , 0.04767784755726925
BAND , ghostNone , 4156 , 44EthenePentane , CC-QZPGTO , -43.64284131689309 , -1.462247391647674 , -0.376763963190299 , 0.1168265562785483
BAND , ghostA , 4121 , 09MeNH2MeOH , CC-QZPGTO , -14.0850949112477 , -0.4757906405063563 , -0.3933094172344083 , 0.0648663808211543
BAND , ghostA , 4127 , 15PeptidePeptide , CC-QZPGTO , -34.06547902631586 , -1.130077148748289 , -0.391619952024528 , 0.04229683503050966
BAND , ghostA , 4163 , 51EthyneEthyneTS , CC-QZPGTO , -11.39973595032841 , -0.3706903408062713 , -0.4081754981237078 , 0.08353647450908523
BAND , ghostA , 4151 , 39BenzeneCyclopentane , CC-QZPGTO , -34.46333383704822 , -1.139933853915246 , -0.3361536543046323 , 0.05774605878381307
BAND , ghostB , 4150 , 38CyclopentaneCyclopentane , CC-QZPGTO , -30.65121464117289 , -1.034308418312104 , -0.4487575080758194 , 0.05098239744777861
BAND , ghostB , 4136 , 24BenzeneBenzenepipi , CC-QZPGTO , -34.46334167423324 , -1.139801187296334 , -0.3361665635015559 , 0.06314974229123377
BAND , ghostA , 4161 , 49BenzenePyridineTS , CC-QZPGTO , -34.46316526139513 , -1.139765978202548 , -0.3360289098138302 , 0.06759432176998761
BAND , ghostNone , 4140 , 28BenzeneUracilpipi , CC-QZPGTO , -88.05263293818334 , -2.918851950528962 , -0.3348115493291944 , 0.08480971882815948
BAND , ghostNone , 4157 , 45EthynePentane , CC-QZPGTO , -42.82553142615326 , -1.434388178896759 , -0.4084713752936253 , 0.1114835978819772
BAND , ghostNone , 4155 , 43UracilNeopentane , CC-QZPGTO , -85.01445594020149 , -2.837136125135847 , -0.3686470453317856 , 0.08478583426236817
BAND , ghostB , 4173 , 61PentaneAcOH , CC-QZPGTO , -29.20847291781207 , -0.9526706787003889 , -0.4569010947941847 , 0.04880496538648386
BAND , ghostA , 4171 , 59EthyneWaterCHO , CC-QZPGTO , -11.39960443792259 , -0.3707118321992074 , -0.4079431422272236 , 0.08351251954024808
BAND , ghostB , 4158 , 46PeptidePentane , CC-QZPGTO , -31.42272185357783 , -1.058364330917089 , -0.4459856253912299 , 0.05823484366096601
BAND , ghostNone , 4113 , 01WaterWater , CC-QZPGTO , -18.48507010396112 , -0.6165299955065281 , -0.4784707689183179 , 0.1009636535583953
BAND , ghostB , 4175 , 63BenzeneAcOH , CC-QZPGTO , -29.2081990345458 , -0.952602623990725 , -0.4569519808209822 , 0.05362079563720802
BAND , ghostA , 4164 , 52BenzeneAcOHOHpi , CC-QZPGTO , -34.46317890545237 , -1.139833889285924 , -0.3359334457190235 , 0.07038718612865262
BAND , ghostNone , 4166 , 54BenzeneWaterOHpi , CC-QZPGTO , -43.70760122735874 , -1.451600937272117 , -0.3484733166625564 , 0.1084515918744136
BAND , ghostB , 4128 , 16PeptideWater , CC-QZPGTO , -9.23930766189787 , -0.3075597526333795 , -0.5089610612362114 , 0.06829837538396491
BAND , ghostB , 4133 , 21AcNH2AcNH2 , CC-QZPGTO , -27.94125173800438 , -0.9239711788331395 , -0.4131947050659451 , 0.06597907388034069
BAND , ghostB , 4114 , 02WaterMeOH , CC-QZPGTO , -15.34468740403963 , -0.5044628812160186 , -0.4519057549674698 , 0.1015617638520456
BAND , ghostNone , 4128 , 16PeptideWater , CC-QZPGTO , -43.31256485221378 , -1.439735239293905 , -0.3723857766735566 , 0.08746223877200054
BAND , ghostNone , 4129 , 17UracilUracilBP , CC-QZPGTO , -107.179858431844 , -3.531587063609916 , -0.356321147297445 , 0.07893521992070811
BAND , ghostNone , 4151 , 39BenzeneCyclopentane , CC-QZPGTO , -65.12154641290228 , -2.185754770375413 , -0.3386937866332335 , 0.1084471094187734
BAND , ghostNone , 4164 , 52BenzeneAcOHOHpi , CC-QZPGTO , -63.67921927957126 , -2.098974320878748 , -0.3447931713241144 , 0.1130054289816891
BAND , ghostNone , 4135 , 23AcNH2Uracil , CC-QZPGTO , -81.54712883282549 , -2.692313444762882 , -0.3532456047919888 , 0.09734533285100565
BAND , ghostB , 4123 , 11MeNH2Peptide , CC-QZPGTO , -34.06561097669281 , -1.129371131503206 , -0.3913179713869938 , 0.07492968102442851
BAND , ghostA , 4159 , 47BenzeneBenzeneTS , CC-QZPGTO , -34.46316873100457 , -1.139740288839037 , -0.3360585374838062 , 0.06682632461839982
BAND , ghostB , 4127 , 15PeptidePeptide , CC-QZPGTO , -34.06508113270384 , -1.129436277966363 , -0.3906465336301174 , 0.07077043224478126
BAND , ghostNone , 4123 , 11MeNH2Peptide , CC-QZPGTO , -48.15936729777573 , -1.611332975108677 , -0.3780710238576643 , 0.0993251218596343
BAND , ghostB , 4163 , 51EthyneEthyneTS , CC-QZPGTO , -11.39972147118489 , -0.3707056425631999 , -0.4081082797268406 , 0.0696048772661278
BAND , ghostNone , 4136 , 24BenzeneBenzenepipi , CC-QZPGTO , -68.93358243650499 , -2.292870627320637 , -0.3183108727510265 , 0.106075816964347
BAND , ghostB , 4156 , 44EthenePentane , CC-QZPGTO , -31.42263782682913 , -1.058155675975592 , -0.4463610601330198 , 0.07133924525659677
BAND , ghostA , 4160 , 48PyridinePyridineTS , CC-QZPGTO , -35.52590907927824 , -1.178556720310314 , -0.3474674392033246 , 0.06844373032341067
BAND , ghostB , 4149 , 37CyclopentaneNeopentane , CC-QZPGTO , -31.43002582277229 , -1.065422951584004 , -0.4521208653297394 , 0.0511205146160072
BAND , ghostNone , 4115 , 03WaterMeNH2 , CC-QZPGTO , -23.33489261605733 , -0.7871685911627353 , -0.4184308623517606 , 0.0983577950263476
BAND , ghostB , 4159 , 47BenzeneBenzeneTS , CC-QZPGTO , -34.46308047523445 , -1.139670401725823 , -0.3359640842185728 , 0.05450550397421476
BAND , ghostB , 4157 , 45EthynePentane , CC-QZPGTO , -31.42260386642588 , -1.058195468728123 , -0.4461573609466513 , 0.07527594352505876
BAND , ghostNone , 4161 , 49BenzenePyridineTS , CC-QZPGTO , -69.99508777377234 , -2.326182945353414 , -0.3391557022890422 , 0.1051943249021982
BAND , ghostA , 4140 , 28BenzeneUracilpipi , CC-QZPGTO , -34.46339813223663 , -1.140002257362535 , -0.3359624688465696 , 0.06608120490084329
BAND , ghostB , 4171 , 59EthyneWaterCHO , CC-QZPGTO , -9.238974204956309 , -0.3073913027032272 , -0.5087635674056185 , 0.09119762713271055
BAND , ghostA , 4158 , 46PeptidePentane , CC-QZPGTO , -34.06604821790739 , -1.129886104092759 , -0.3910726442786542 , 0.05343429864951337
BAND , ghostNone , 4165 , 53BenzeneAcNH2NHpi , CC-QZPGTO , -62.4124550218636 , -2.068806289671239 , -0.3344566114594626 , 0.1027875657453137
BAND , ghostB , 4120 , 08MeOHWater , CC-QZPGTO , -9.239021878227055 , -0.3074156115106328 , -0.5087669932021803 , 0.08420552950913694
BAND , ghostA , 4142 , 30BenzeneEthene , CC-QZPGTO , -34.46298314899901 , -1.139685002917309 , -0.3361199371855627 , 0.07884417077254843
BAND , ghostB , 4131 , 19MeOHPyridine , CC-QZPGTO , -35.52621465395519 , -1.178690317106939 , -0.3479178736308712 , 0.08627085377982707
BAND , ghostB , 4144 , 32UracilEthyne , CC-QZPGTO , -11.39985523459044 , -0.3709174885340678 , -0.4080433259979935 , 0.06464656527401152
BAND , ghostNone , 4144 , 32UracilEthyne , CC-QZPGTO , -64.98378999632328 , -2.139754109152413 , -0.3655593270229928 , 0.08882100487880802
BAND , ghostNone , 4131 , 19MeOHPyridine , CC-QZPGTO , -50.88283923278028 , -1.688853758339418 , -0.360581335433578 , 0.0870204103265894
BAND , ghostA , 4143 , 31UracilEthene , CC-QZPGTO , -53.57778894819812 , -1.761951976546368 , -0.3691674091315301 , 0.06517983840395881 , 


==> anc/data/S66_mp2/band_4gauss_noK_noMP2.res <==
Bond\ energies%final\ bond\ energy MP2\ energies%RI-MP2\ energy BandStructure%TopValenceBand BandStructure%BottomConductionBand 
BAND_ghostA_4125_13PeptideMeOH_CC-QZPGTO -34.10536802323897 -1.160545758222714 -0.3925815660836011 0.05063487741972789 
BAND_ghostA_4115_03WaterMeNH2_CC-QZPGTO -9.247588181786021 -0.3142118046544152 -0.5084223687879009 0.05106581310849317 
BAND_ghostB_4123_11MeNH2Peptide_CC-QZPGTO -34.10569614937705 -1.160738522539702 -0.391541194310672 0.07493360865562879 
BAND_ghostB_4177_65PyridineEthyne_CC-QZPGTO -11.41822798313594 -0.3857180986512913 -0.4083422230012623 0.05673618730956292 
BAND_ghostNone_4126_14PeptideMeNH2_CC-QZPGTO -48.22067690432475 -1.657223193004051 -0.3711515452628867 0.09011521266731305 
BAND_ghostA_4147_35NeopentanePentane_CC-QZPGTO -31.46222914493071 -1.089413848808934 -0.4468536020404236 0.04765734473111009 
BAND_ghostB_4117_05MeOHMeOH_CC-QZPGTO -15.36334360446845 -0.5186935099904418 -0.4522059453828083 0.08304404000458102 
BAND_ghostNone_4138_26UracilUracilpipi_CC-QZPGTO -107.2951286886608 -3.639074967935478 -0.3586446558305965 0.07663374496373136 
BAND_ghostB_4118_06MeOHMeNH2_CC-QZPGTO -14.10358352171009 -0.4899883371240228 -0.3934926020852164 0.08397519767668724 
BAND_ghostB_4146_34PentanePentane_CC-QZPGTO -31.46226470925247 -1.08947598927822 -0.4469057122788517 0.05080539114657357 
BAND_ghostA_4170_58PyridinePyridineCHN_CC-QZPGTO -35.57175149214924 -1.215534843157365 -0.3478801296083665 0.06630862134306233 
BAND_ghostB_4124_12MeNH2Water_CC-QZPGTO -9.247555501539768 -0.3142174573248391 -0.5082676113448741 0.05730800221630732 
BAND_ghostA_4172_60EthyneAcOHOHpi_CC-QZPGTO -11.41832374137757 -0.3856700255122201 -0.4085191484468728 0.06699344777240716 
BAND_ghostNone_4116_04WaterPeptide_CC-QZPGTO -43.36529360937958 -1.478355172492262 -0.4042210163928304 0.09623238055573249 
BAND_ghostB_4168_56BenzeneMeNH2NHpi_CC-QZPGTO -14.10308410330168 -0.4898302287362372 -0.3942262057613136 0.05120406152994361 
BAND_ghostA_4152_40BenzeneNeopentane_CC-QZPGTO -34.5099700345006 -1.177547533968677 -0.3364440506941282 0.05361238662880646 
BAND_ghostNone_4145_33PyridineEthene_CC-QZPGTO -47.81065849233366 -1.635866736377925 -0.3447824409236276 0.1035017750720595 
BAND_ghostB_4144_32UracilEthyne_CC-QZPGTO -11.41837105041599 -0.3855955851049819 -0.4086555853907097 0.06461859057392613 
BAND_ghostB_4139_27BenzenePyridinepipi_CC-QZPGTO -35.57191541826788 -1.21561009332828 -0.3478648479635054 0.05964053192290696 
BAND_ghostB_4131_19MeOHPyridine_CC-QZPGTO -35.57216094017778 -1.215492370042341 -0.3482659135064681 0.08633005595481788 
BAND_ghostA_4168_56BenzeneMeNH2NHpi_CC-QZPGTO -34.50987515148891 -1.17737792853207 -0.3363570143938922 0.07605300272947731 
BAND_ghostNone_4170_58PyridinePyridineCHN_CC-QZPGTO -71.15033430791722 -2.436060953675608 -0.3406948329011409 0.1043596606575119 
BAND_ghostA_4117_05MeOHMeOH_CC-QZPGTO -15.36297539202441 -0.5186433497595706 -0.4507074528577109 0.06024419449800295 
BAND_ghostB_4141_29PyridineUracilpipi_CC-QZPGTO -53.63906244269091 -1.810170500291406 -0.3694767275101462 0.06024770418554402 
BAND_ghostB_4162_50BenzeneEthyneCHpi_CC-QZPGTO -11.41843776431246 -0.3856537464558126 -0.4086425078780912 0.05092680216639964 
BAND_ghostA_4143_31UracilEthene_CC-QZPGTO -53.63850951915185 -1.80950251282585 -0.369378073648118 0.06522545820622427 
BAND_ghostB_4142_30BenzeneEthene_CC-QZPGTO -12.23473089972382 -0.4121927494008891 -0.3772197464576665 0.06192886128467217 
BAND_ghostNone_4133_21AcNH2AcNH2_CC-QZPGTO -55.97185302668546 -1.903530459040083 -0.401076428614179 0.1082555274514987 
BAND_ghostA_4177_65PyridineEthyne_CC-QZPGTO -35.57165081433422 -1.215438746358399 -0.3480575450913105 0.09110052827962234 
BAND_ghostNone_4160_48PyridinePyridineTS_CC-QZPGTO -71.15061841376453 -2.439277553903012 -0.338303994776482 0.0900633377519075 
BAND_ghostA_4149_37CyclopentaneNeopentane_CC-QZPGTO -30.68723649032434 -1.062699475315932 -0.4488186834411253 0.04765235467457848 
BAND_ghostA_4146_34PentanePentane_CC-QZPGTO -31.46226429845428 -1.089476961492118 -0.4469060283579153 0.05080485897505003 
BAND_ghostB_4135_23AcNH2Uracil_CC-QZPGTO -53.63732824913513 -1.810819002099159 -0.3705655176334318 0.05096787471068549 
BAND_ghostB_4134_22AcOHUracil_CC-QZPGTO -53.63765939430695 -1.810735881814022 -0.3710795870002798 0.05592941938927998 
BAND_ghostB_4172_60EthyneAcOHOHpi_CC-QZPGTO -29.24036253434798 -0.9773513857486915 -0.4558160100987108 0.07110777526430807 
BAND_ghostNone_4142_30BenzeneEthene_CC-QZPGTO -46.74778137691008 -1.59750147292778 -0.3340769166044343 0.1104684039793313 
BAND_ghostB_4122_10MeNH2MeNH2_CC-QZPGTO -14.10327617262449 -0.4898331575399978 -0.3938072059772258 0.07579924141294023 
BAND_ghostA_4157_45EthynePentane_CC-QZPGTO -11.41835845871111 -0.3854609720047284 -0.4088421366113469 0.05321758710999514 
BAND_ghostNone_4148_36NeopentaneNeopentane_CC-QZPGTO -62.9426597825486 -2.199491508298118 -0.4441140580473934 0.1044044231986314 
BAND_ghostB_4164_52BenzeneAcOHOHpi_CC-QZPGTO -29.24060343052927 -0.9774828462239605 -0.4561613793568084 0.05070646172404433 
BAND_ghostNone_4162_50BenzeneEthyneCHpi_CC-QZPGTO -45.93369324797215 -1.568170212449003 -0.3449684549193783 0.1132615862281125 
BAND_ghostB_4169_57BenzenePeptideNHpi_CC-QZPGTO -34.10547011159358 -1.160871649322151 -0.3914929124683594 0.03974914696431395 
BAND_ghostB_4128_16PeptideWater_CC-QZPGTO -9.248267379559199 -0.3140930834472276 -0.5094421135734383 0.06830908968076084 
BAND_ghostA_4150_38CyclopentaneCyclopentane_CC-QZPGTO -30.68726215785899 -1.062809255961263 -0.4489349438297611 0.05099305387026221 
BAND_ghostA_4113_01WaterWater_CC-QZPGTO -9.247404349121377 -0.3138303955726141 -0.5083677636243478 0.0759477409672224 
BAND_ghostA_4119_07MeOHPeptide_CC-QZPGTO -15.36316826205071 -0.5190100463379254 -0.4505789565988232 0.05011270703715223 
BAND_ghostB_4154_42UracilCyclopentane_CC-QZPGTO -30.68728872912552 -1.062813894578795 -0.4487799839580297 0.05802889992979461 
BAND_ghostA_4156_44EthenePentane_CC-QZPGTO -12.23464592807344 -0.4121869500771901 -0.3771467435932009 0.05079277104164658 
BAND_ghostNone_4164_52BenzeneAcOHOHpi_CC-QZPGTO -63.75876070749236 -2.162036546125859 -0.3450824972147827 0.1131205588221471 
BAND_ghostA_4145_33PyridineEthene_CC-QZPGTO -35.57178920626249 -1.215255429586577 -0.3476922971570086 0.0766507693186885 
BAND_ghostA_4178_66MeNH2Pyridine_CC-QZPGTO -14.10295443560366 -0.4897536651606602 -0.393721136184127 0.05728516113957743 
BAND_ghostA_4130_18WaterPyridine_CC-QZPGTO -9.247872745429035 -0.3143495893115159 -0.508703991466021 0.05206710350058842 
BAND_ghostNone_4173_61PentaneAcOH_CC-QZPGTO -60.70733173730328 -2.074803058841479 -0.4471678382423083 0.1057266608844467 
BAND_ghostB_4152_40BenzeneNeopentane_CC-QZPGTO -31.46990763101141 -1.097075032916647 -0.4520787877482689 0.05641592163184829 
BAND_ghostA_4165_53BenzeneAcNH2NHpi_CC-QZPGTO -34.50963342016144 -1.177353151396512 -0.3362052913775561 0.06410752831370299 
BAND_ghostNone_4159_47BenzeneBenzeneTS_CC-QZPGTO -69.02622522525654 -2.363443067367131 -0.3254475803161122 0.1093747293556238 
BAND_ghostA_4162_50BenzeneEthyneCHpi_CC-QZPGTO -34.50973185427625 -1.177447393578977 -0.3362894075305466 0.08578827977078235 
BAND_ghostA_4160_48PyridinePyridineTS_CC-QZPGTO -35.57212867756525 -1.215612978526097 -0.3478023680743529 0.0684490010944204 
BAND_ghostB_4119_07MeOHPeptide_CC-QZPGTO -34.10559639610349 -1.160880305630873 -0.3912016315061254 0.08606278569413317 
BAND_ghostB_4165_53BenzeneAcNH2NHpi_CC-QZPGTO -27.97407017634027 -0.9480855513973033 -0.4150655421470297 0.05632226482269968 
BAND_ghostB_4147_35NeopentanePentane_CC-QZPGTO -31.47012864398329 -1.097139348162977 -0.4525118333977146 0.04965772419000498 
BAND_ghostA_4153_41UracilPentane_CC-QZPGTO -53.63956717409213 -1.810261979499968 -0.3693994464620268 0.04482038429517154 
BAND_ghostNone_4124_12MeNH2Water_CC-QZPGTO -23.36224247523777 -0.808383712671761 -0.4161584199039663 0.1026587983552284 
BAND_ghostNone_4172_60EthyneAcOHOHpi_CC-QZPGTO -40.66622633853017 -1.366399653420537 -0.4190080467865796 0.116057701536001 
BAND_ghostB_4174_62PentaneAcNH2_CC-QZPGTO -27.97455719587812 -0.9482704714426606 -0.4155440018221868 0.05130760663063586 
BAND_ghostA_4135_23AcNH2Uracil_CC-QZPGTO -27.97347703422503 -0.9493110315871008 -0.4129999968503656 0.06902403036037741 
BAND_ghostA_4118_06MeOHMeNH2_CC-QZPGTO -15.36268653863022 -0.5188539689907459 -0.4502113127415655 0.05342565235913354 
BAND_ghostB_4137_25PyridinePyridinepipi_CC-QZPGTO -35.57192142293376 -1.215604303276417 -0.3477942356204128 0.06160512016112304 
BAND_ghostNone_4175_63BenzeneAcOH_CC-QZPGTO -63.75758353255011 -2.164167795318682 -0.3408517827985444 0.1065565773068631 
BAND_ghostB_4145_33PyridineEthene_CC-QZPGTO -12.23472798996987 -0.4122352009991149 -0.3770982480876249 0.06416731251565112 
BAND_ghostNone_4152_40BenzeneNeopentane_CC-QZPGTO -65.98586595251446 -2.283971821687543 -0.3391148630315877 0.1065504675197561 
BAND_ghostA_4166_54BenzeneWaterOHpi_CC-QZPGTO -34.50950930970085 -1.177243251388824 -0.3361727315651498 0.1062810045125876 
BAND_ghostB_4136_24BenzeneBenzenepipi_CC-QZPGTO -34.51014206660584 -1.177513321931578 -0.3364721666605731 0.06312673432601852 
BAND_ghostNone_4143_31UracilEthene_CC-QZPGTO -65.87923504059516 -2.229997664081884 -0.3644256730123382 0.08641947635912536 
BAND_ghostA_4116_04WaterPeptide_CC-QZPGTO -9.247651391097401 -0.3141939950462957 -0.5084796734235443 0.05148503079919257 
BAND_ghostNone_4122_10MeNH2MeNH2_CC-QZPGTO -28.21276907264276 -0.9846633103934528 -0.3750364450643257 0.1084647809806015 
BAND_ghostB_4166_54BenzeneWaterOHpi_CC-QZPGTO -9.248153253945077 -0.3142192788747567 -0.5094434592228505 0.04477100449758212 
BAND_ghostA_4137_25PyridinePyridinepipi_CC-QZPGTO -35.57190633564198 -1.215604889581876 -0.347789440477869 0.06158335166110047 
BAND_ghostA_4139_27BenzenePyridinepipi_CC-QZPGTO -34.50996817557004 -1.177525357289502 -0.3364402968812505 0.06544046167349504 
BAND_ghostNone_4134_22AcOHUracil_CC-QZPGTO -82.90676459027793 -2.794337158538126 -0.3655018104245905 0.08932427936345901 
BAND_ghostNone_4146_34PentanePentane_CC-QZPGTO -62.93085948993271 -2.19064850231083 -0.4466754051778396 0.1143797932993477 
BAND_ghostA_4167_55BenzeneMeOHOHpi_CC-QZPGTO -34.5097475340146 -1.177412154896345 -0.3362912531680605 0.08150485902143981 
BAND_ghostNone_4118_06MeOHMeNH2_CC-QZPGTO -29.4780887480271 -1.013956118751382 -0.4162428504635434 0.09915748604727447 
BAND_ghostNone_4147_35NeopentanePentane_CC-QZPGTO -62.93671083841684 -2.194597218239247 -0.4475752486242762 0.1060100068545374 
BAND_ghostB_4155_43UracilNeopentane_CC-QZPGTO -31.47009307640571 -1.097071417628447 -0.4518855426327675 0.05967229616934735 
BAND_ghostB_4125_13PeptideMeOH_CC-QZPGTO -15.36346364780137 -0.5187273251061137 -0.4522177091035873 0.06628198662251741 
BAND_ghostNone_4139_27BenzenePyridinepipi_CC-QZPGTO -70.09070967890472 -2.407766618880177 -0.3279546959690745 0.1039698953240866 
BAND_ghostNone_4117_05MeOHMeOH_CC-QZPGTO -30.73524937902718 -1.040665146849353 -0.4254500930334489 0.1017187848162521 
BAND_ghostNone_4177_65PyridineEthyne_CC-QZPGTO -46.99641451909308 -1.603679397477005 -0.3558420582107928 0.09241805176140548 
BAND_ghostA_4176_64PeptideEthene_CC-QZPGTO -34.10548529715081 -1.16071913991856 -0.3910717404362976 0.07421028113865753 
BAND_ghostB_4170_58PyridinePyridineCHN_CC-QZPGTO -35.57175066925834 -1.215534983495525 -0.3478808208703009 0.0663111477371166 
BAND_ghostA_4126_14PeptideMeNH2_CC-QZPGTO -34.10521918315218 -1.160791898528785 -0.3929432517449305 0.04790030409245578 
BAND_ghostA_4155_43UracilNeopentane_CC-QZPGTO -53.63896700487307 -1.80988709850003 -0.3692951949589666 0.04936322758454222 
BAND_ghostB_4133_21AcNH2AcNH2_CC-QZPGTO -27.97342747409967 -0.94907348105923 -0.4134383032641042 0.06601323538040811 
BAND_ghostA_4142_30BenzeneEthene_CC-QZPGTO -34.50958414254693 -1.177219009948233 -0.3364162988659959 0.07879765064305783 
BAND_ghostB_4149_37CyclopentaneNeopentane_CC-QZPGTO -31.46999642775627 -1.097063773446747 -0.45239046485043 0.05110931038539741 
BAND_ghostNone_4128_16PeptideWater_CC-QZPGTO -43.36127279829942 -1.477377513810384 -0.3725368128421311 0.08731100436676052 
BAND_ghostNone_4157_45EthynePentane_CC-QZPGTO -42.88339638171618 -1.480167843504868 -0.4090939451614487 0.1115294617590871 
BAND_ghostA_4171_59EthyneWaterCHO_CC-QZPGTO -11.41820870299636 -0.3854827194820123 -0.4085244547353071 0.08357151194773725 
BAND_ghostB_4158_46PeptidePentane_CC-QZPGTO -31.46209087437146 -1.089452998260438 -0.4463441002878346 0.05821920142643142 
BAND_ghostNone_4132_20AcOHAcOH_CC-QZPGTO -58.50751178595613 -1.961741269562841 -0.4549001505223017 0.113601501426583 
BAND_ghostNone_4151_39BenzeneCyclopentane_CC-QZPGTO -65.20514044721764 -2.252657923266061 -0.338997614673552 0.1084502638739736 
BAND_ghostNone_4156_44EthenePentane_CC-QZPGTO -43.69988431682541 -1.507567239885135 -0.3772422929472343 0.116781404892409 
BAND_ghostNone_4166_54BenzeneWaterOHpi_CC-QZPGTO -43.76325387359693 -1.495789303171112 -0.3487809423465449 0.108318802188919 
BAND_ghostA_4164_52BenzeneAcOHOHpi_CC-QZPGTO -34.50984971370442 -1.177419358233746 -0.3362348207753484 0.07037878445330306 
BAND_ghostNone_4129_17UracilUracilBP_CC-QZPGTO -107.3025299133648 -3.627801368661164 -0.3565436884764486 0.07874376383606006 
BAND_ghostA_4163_51EthyneEthyneTS_CC-QZPGTO -11.41824351357139 -0.3853545101536409 -0.4087774355236825 0.08351553101769948 
BAND_ghostA_4169_57BenzenePeptideNHpi_CC-QZPGTO -34.51018510869534 -1.177613932356469 -0.3363116993270427 0.06483086440972088 
BAND_ghostNone_4115_03WaterMeNH2_CC-QZPGTO -23.36165465240236 -0.8075748787361354 -0.418668240545241 0.09808772590314821 
BAND_ghostA_4120_08MeOHWater_CC-QZPGTO -15.36275070325978 -0.5184249186559133 -0.4506601532752496 0.0755731636951562 
BAND_ghostNone_4155_43UracilNeopentane_CC-QZPGTO -85.11543412841036 -2.916633128933248 -0.3688707418060093 0.08462085361950698 
BAND_ghostB_4157_45EthynePentane_CC-QZPGTO -31.46189876470243 -1.089235537312248 -0.4465226937130256 0.07524808591587515 
BAND_ghostNone_4114_02WaterMeOH_CC-QZPGTO -24.61939540666506 -0.8354139507667564 -0.4707652819040349 0.1032648797506517 
BAND_ghostA_4154_42UracilCyclopentane_CC-QZPGTO -53.63923888651006 -1.81009032521014 -0.3694620656687339 0.051577148488706 
BAND_ghostA_4127_15PeptidePeptide_CC-QZPGTO -34.10520466671827 -1.161165044679413 -0.3918017520939522 0.04233544754766506 
BAND_ghostA_4148_36NeopentaneNeopentane_CC-QZPGTO -31.46990503455903 -1.096985854019942 -0.4525296607048742 0.04767878227733657 
BAND_ghostA_4174_62PentaneAcNH2_CC-QZPGTO -31.46195611034985 -1.089313539705527 -0.4463985808172706 0.06329451766137392 
BAND_ghostA_4151_39BenzeneCyclopentane_CC-QZPGTO -34.51021463242056 -1.177669291801213 -0.3364629273923164 0.05773697398237288 
BAND_ghostA_4140_28BenzeneUracilpipi_CC-QZPGTO -34.51024021163353 -1.177719717243498 -0.3362766340939518 0.06604416100625328 
BAND_ghostB_4156_44EthenePentane_CC-QZPGTO -31.46196948744719 -1.089218256684819 -0.4467244308504461 0.07133295322674217 
BAND_ghostNone_4136_24BenzeneBenzenepipi_CC-QZPGTO -69.02825977086056 -2.36936427873929 -0.3186552840991568 0.10603630255051 
BAND_ghostB_4121_09MeNH2MeOH_CC-QZPGTO -15.36327624555073 -0.5185851237485047 -0.4519199137691546 0.07349084118375063 
BAND_ghostB_4159_47BenzeneBenzeneTS_CC-QZPGTO -34.5098377952939 -1.177314264701012 -0.3362714444423746 0.05453963335965918 
BAND_ghostNone_4131_19MeOHPyridine_CC-QZPGTO -50.94690236607828 -1.739573016521741 -0.360918529981871 0.08678730929640176 
BAND_ghostA_4161_49BenzenePyridineTS_CC-QZPGTO -34.51000190385341 -1.177497453441799 -0.3363391710712756 0.06759125561364807 
BAND_ghostB_4171_59EthyneWaterCHO_CC-QZPGTO -9.247931162213101 -0.3138977392135977 -0.5092856516705107 0.09123625951691609 
BAND_ghostA_4158_46PeptidePentane_CC-QZPGTO -34.10600612310415 -1.161152173608347 -0.3912923129079592 0.05343964110077692 
BAND_ghostNone_4144_32UracilEthyne_CC-QZPGTO -65.06323322139026 -2.202211383617658 -0.3657901026885443 0.08863220826605496 
BAND_ghostA_4173_61PentaneAcOH_CC-QZPGTO -31.46197465006034 -1.089248919367778 -0.4466920388451868 0.06611360210154299 
BAND_ghostB_4148_36NeopentaneNeopentane_CC-QZPGTO -31.46990698447495 -1.096985852206117 -0.4525379326827923 0.04767889196890027 
BAND_ghostNone_4113_01WaterWater_CC-QZPGTO -18.50306626826238 -0.6296306996560674 -0.4786657143464798 0.1009934679267272 
BAND_ghostB_4116_04WaterPeptide_CC-QZPGTO -34.10545804861174 -1.161099003538004 -0.3906132871356711 0.09679716441375365 
BAND_ghostA_4159_47BenzeneBenzeneTS_CC-QZPGTO -34.51003954928559 -1.177508162011963 -0.3363678525113442 0.06682037551355503 
BAND_ghostNone_4165_53BenzeneAcNH2NHpi_CC-QZPGTO -62.49112905064974 -2.13145535564407 -0.3347243992846179 0.1030395247463031 
BAND_ghostA_4175_63BenzeneAcOH_CC-QZPGTO -34.50987521851703 -1.177428608894935 -0.3363529375128999 0.07419642241956725 
BAND_ghostB_4163_51EthyneEthyneTS_CC-QZPGTO -11.41825946664924 -0.3854129168706204 -0.4086829928881158 0.06966847391149213 
BAND_ghostA_4133_21AcNH2AcNH2_CC-QZPGTO -27.97342375279394 -0.9490764206170872 -0.4134308829434345 0.0660133000580554 
BAND_ghostNone_4135_23AcNH2Uracil_CC-QZPGTO -81.6406288374877 -2.765520382430608 -0.3534766808376459 0.09760532562990801 
BAND_ghostA_4141_29PyridineUracilpipi_CC-QZPGTO -35.57212786617846 -1.215858358214103 -0.3479403451021792 0.06738980639040114 
BAND_ghostB_4127_15PeptidePeptide_CC-QZPGTO -34.10564149559585 -1.16117951519998 -0.3909143057641025 0.07081131795962514 
BAND_ghostA_4114_02WaterMeOH_CC-QZPGTO -9.247619432552174 -0.3139979708235709 -0.5084414520339895 0.0610351707070171 
BAND_ghostB_4126_14PeptideMeNH2_CC-QZPGTO -14.10353338828017 -0.490026090142908 -0.3941531986721371 0.06677351344558258 
BAND_ghostNone_4167_55BenzeneMeOHOHpi_CC-QZPGTO -49.88053961526229 -1.70377002939132 -0.3484613534148342 0.1062519150187977 
BAND_ghostNone_4120_08MeOHWater_CC-QZPGTO -24.61869921236708 -0.8346907728811568 -0.4254117591711765 0.0991573734550992 
BAND_ghostNone_4123_11MeNH2Peptide_CC-QZPGTO -48.21725851739557 -1.656639100380893 -0.3782529069437688 0.09932106291350785 
BAND_ghostB_4120_08MeOHWater_CC-QZPGTO -9.248125746627132 -0.314066399836966 -0.5091019388898717 0.08423403874719507 
BAND_ghostNone_4137_25PyridinePyridinepipi_CC-QZPGTO -71.153239334744 -2.445964988504417 -0.335552477807342 0.09908927115402114 
BAND_ghostA_4124_12MeNH2Water_CC-QZPGTO -14.10337430905684 -0.4899134444264721 -0.3934952473981037 0.1026893693927229 
BAND_ghostNone_4149_37CyclopentaneNeopentane_CC-QZPGTO -62.16127952220879 -2.167491394342055 -0.447577868707969 0.1061204253472878 
BAND_ghostA_4123_11MeNH2Peptide_CC-QZPGTO -14.1031695265053 -0.4898568336691282 -0.3938171826169676 0.05593510234635658 
BAND_ghostB_4175_63BenzeneAcOH_CC-QZPGTO -29.24055395626036 -0.9776096458508847 -0.4571724469894689 0.0536998428870802 
BAND_ghostB_4150_38CyclopentaneCyclopentane_CC-QZPGTO -30.68726663388951 -1.062804680961119 -0.4489343685400962 0.0509897902199767 
BAND_ghostNone_4163_51EthyneEthyneTS_CC-QZPGTO -22.83902508217993 -0.7724498010892611 -0.4014210684754002 0.121932568585281 
BAND_ghostNone_4176_64PeptideEthene_CC-QZPGTO -46.34480398066928 -1.578508496814858 -0.368872365540412 0.1001320049585015 
BAND_ghostB_4140_28BenzeneUracilpipi_CC-QZPGTO -53.63927321702823 -1.810186683764502 -0.3690491183682861 0.05784778368191795 
BAND_ghostB_4167_55BenzeneMeOHOHpi_CC-QZPGTO -15.36322476991277 -0.5186327878828233 -0.4509745926560751 0.04639364095399462 
BAND_ghostB_4115_03WaterMeNH2_CC-QZPGTO -14.10347993105846 -0.4899261068623677 -0.3935344909787687 0.1030979965323884 
BAND_ghostA_4136_24BenzeneBenzenepipi_CC-QZPGTO -34.51014038679693 -1.177513457762963 -0.33647204052164 0.06313237579467151 
BAND_ghostNone_4127_15PeptidePeptide_CC-QZPGTO -68.22424371572248 -2.328424251287674 -0.366102920046372 0.08647210642196208 
BAND_ghostNone_4119_07MeOHPeptide_CC-QZPGTO -49.48131011911754 -1.684127124566534 -0.4066871592438462 0.09452452350298306 
BAND_ghostNone_4161_49BenzenePyridineTS_CC-QZPGTO -70.08827864273292 -2.401125033386092 -0.3394868006386601 0.1051803969731352 
BAND_ghostA_4129_17UracilUracilBP_CC-QZPGTO -53.63787973473684 -1.810844693656859 -0.367185767208161 0.06984843336010621 
BAND_ghostNone_4121_09MeNH2MeOH_CC-QZPGTO -29.47058685602349 -1.011343087628172 -0.3780260314295581 0.104680074421486 
BAND_ghostNone_4141_29PyridineUracilpipi_CC-QZPGTO -89.22468543545915 -3.042870505770972 -0.345564229844192 0.08844908766220892 
BAND_ghostB_4143_31UracilEthene_CC-QZPGTO -12.23476921554257 -0.4122959514456548 -0.3769500160880479 0.06372738907579149 
BAND_ghostB_4176_64PeptideEthene_CC-QZPGTO -12.23460526285918 -0.4121971082709854 -0.3769628385368776 0.05705441140471476 
BAND_ghostB_4173_61PentaneAcOH_CC-QZPGTO -29.24077707899738 -0.977638964170338 -0.4571228108081645 0.04884393266901618 
BAND_ghostA_4131_19MeOHPyridine_CC-QZPGTO -15.3629372724099 -0.518961472601565 -0.4504893246830974 0.05183042803073309 
BAND_ghostNone_4171_59EthyneWaterCHO_CC-QZPGTO -20.67072569500119 -0.7003699298658923 -0.3905200984331581 0.1049738497110843 
BAND_ghostA_4144_32UracilEthyne_CC-QZPGTO -53.63833255392985 -1.809459916051102 -0.369290304604279 0.07302280642522108 
BAND_ghostA_4134_22AcOHUracil_CC-QZPGTO -29.23885595794687 -0.9784114939178887 -0.4517178407781617 0.06232516968703603 
BAND_ghostB_4178_66MeNH2Pyridine_CC-QZPGTO -35.57182160985245 -1.215487129135771 -0.3479439366777131 0.07776122674997754 
BAND_ghostB_4160_48PyridinePyridineTS_CC-QZPGTO -35.57152361495692 -1.215341040184663 -0.347741241655284 0.05081195517824561 
BAND_ghostA_4132_20AcOHAcOH_CC-QZPGTO -29.23901141644626 -0.978561634465231 -0.4518376926971338 0.06346385092632645 
BAND_ghostB_4130_18WaterPyridine_CC-QZPGTO -35.57203859981508 -1.215416887064348 -0.3481828517300701 0.1018399664793124 
BAND_ghostA_4138_26UracilUracilpipi_CC-QZPGTO -53.63887418664108 -1.810545119217822 -0.3695579148386364 0.05722369184513462 
BAND_ghostNone_4153_41UracilPentane_CC-QZPGTO -85.1103511558827 -2.913764147601076 -0.3695858660705724 0.08268070372233639 
BAND_ghostNone_4174_62PentaneAcNH2_CC-QZPGTO -59.44209576905065 -2.046606235707431 -0.416041608073538 0.0961354927163446 
BAND_ghostB_4114_02WaterMeOH_CC-QZPGTO -15.36319885499163 -0.5186690100209349 -0.452199738973605 0.101429735460439 
BAND_ghostB_4151_39BenzeneCyclopentane_CC-QZPGTO -30.68734000799549 -1.06287058220675 -0.4490538027600824 0.056180554097372 
BAND_ghostB_4138_26UracilUracilpipi_CC-QZPGTO -53.6388741627793 -1.810545106257316 -0.3695579121910928 0.05722369044519001 
BAND_ghostNone_4140_28BenzeneUracilpipi_CC-QZPGTO -88.16187150754705 -3.005767321841911 -0.3350913472029352 0.08484193509155487 
BAND_ghostNone_4125_13PeptideMeOH_CC-QZPGTO -49.4785972047758 -1.684030711910135 -0.3740615334801943 0.08991576409500676 
BAND_ghostB_4161_49BenzenePyridineTS_CC-QZPGTO -35.57146726229934 -1.215367865227421 -0.3476595353876678 0.04853216724991136 
BAND_ghostNone_4178_66MeNH2Pyridine_CC-QZPGTO -49.68169073250456 -1.71294244074418 -0.350573804894152 0.0968111132937511 
BAND_ghostNone_4168_56BenzeneMeNH2NHpi_CC-QZPGTO -48.61907205006395 -1.675022942259189 -0.3433619422308384 0.1075554660283718 
BAND_ghostB_4153_41UracilPentane_CC-QZPGTO -31.46223813149512 -1.089460896501315 -0.4465565895670597 0.0594247364363904 
BAND_ghostNone_4130_18WaterPyridine_CC-QZPGTO -44.83057572957783 -1.5335450647335 -0.3597085653946023 0.08812205398436064 
BAND_ghostB_4113_01WaterWater_CC-QZPGTO -9.248064319297647 -0.3140421278838254 -0.5090390504868781 0.1048875311790274 
BAND_ghostB_4129_17UracilUracilBP_CC-QZPGTO -53.63787898801927 -1.810641877019763 -0.3705593918756185 0.05471232736553248 
BAND_ghostB_4132_20AcOHAcOH_CC-QZPGTO -29.23901371921507 -0.9785705188206011 -0.4518440498371193 0.06346568217436672 
BAND_ghostA_4121_09MeNH2MeOH_CC-QZPGTO -14.1027339766045 -0.4895966917161144 -0.393446782588858 0.06486096555087166 
BAND_ghostA_4122_10MeNH2MeNH2_CC-QZPGTO -14.10300259880339 -0.4897688936609919 -0.3934637098666586 0.06515990186405243 
BAND_ghostNone_4154_42UracilCyclopentane_CC-QZPGTO -84.33397372233976 -2.885402040821516 -0.3696980920831957 0.08399251668979879 
BAND_ghostNone_4150_38CyclopentaneCyclopentane_CC-QZPGTO -61.37959604489923 -2.134801687051659 -0.4484619845270149 0.1117435233805305 
BAND_ghostA_4128_16PeptideWater_CC-QZPGTO -34.10492026001069 -1.160725251164666 -0.3914891918726073 0.06479390360329491 
BAND_ghostNone_4169_57BenzenePeptideNHpi_CC-QZPGTO -68.62562335086098 -2.349203266210182 -0.3549444855007891 0.09776400106938857 
BAND_ghostNone_4158_46PeptidePentane_CC-QZPGTO -65.57509522207596 -2.262061543095603 -0.3929602787046175 0.09794817345690451 


==> anc/data/S66_mp2/band_4gauss_noK_yesMP2.res <==
Bond\ energies%final\ bond\ energy MP2\ energies%RI-MP2\ energy BandStructure%TopValenceBand BandStructure%BottomConductionBand 
BAND_ghostB_4123_11MeNH2Peptide_CC-QZPGTO -34.07472018862597 -1.129762561788576 -0.3915411943108345 0.07493360865561111 
BAND_ghostB_4121_09MeNH2MeOH_CC-QZPGTO -15.34913512039721 -0.5044439985950721 -0.4519199137693804 0.07349084118374501 
BAND_ghostNone_4166_54BenzeneWaterOHpi_CC-QZPGTO -43.71932952285204 -1.451864952425943 -0.3487809423465554 0.1083188021891023 
BAND_ghostB_4134_22AcOHUracil_CC-QZPGTO -53.59012111836041 -1.763197605867767 -0.3710795870003372 0.05592941938930735 
BAND_ghostNone_4170_58PyridinePyridineCHN_CC-QZPGTO -71.07718381319104 -2.362910458949203 -0.3406948329012385 0.1043596606574553 
BAND_ghostA_4125_13PeptideMeOH_CC-QZPGTO -34.07456120263954 -1.129738937622923 -0.3925815660836312 0.0506348774197193 
BAND_ghostB_4171_59EthyneWaterCHO_CC-QZPGTO -9.241453162249478 -0.3074197392500629 -0.5092856516705055 0.09123625951688831 
BAND_ghostA_4158_46PeptidePentane_CC-QZPGTO -34.07512602095826 -1.130272071461843 -0.3912923129079067 0.05343964110077342 
BAND_ghostB_4122_10MeNH2MeNH2_CC-QZPGTO -14.08929281976749 -0.4758498046830076 -0.3938072059770833 0.07579924141295198 
BAND_ghostB_4167_55BenzeneMeOHOHpi_CC-QZPGTO -15.349319818015 -0.5047278359847893 -0.4509745926560657 0.04639364095397222 
BAND_ghostA_4141_29PyridineUracilpipi_CC-QZPGTO -35.53548956029545 -1.179220052331058 -0.3479403451021578 0.0673898063903654 
BAND_ghostNone_4155_43UracilNeopentane_CC-QZPGTO -85.03682068336079 -2.838019683884463 -0.3688707418059313 0.08462085361959873 
BAND_ghostB_4161_49BenzenePyridineTS_CC-QZPGTO -35.53504471113843 -1.178945314066476 -0.3476595353876683 0.04853216724984771 
BAND_ghostNone_4162_50BenzeneEthyneCHpi_CC-QZPGTO -45.88117726072703 -1.515654225204202 -0.3449684549191743 0.1132615862280351 
BAND_ghostA_4114_02WaterMeOH_CC-QZPGTO -9.241156117275366 -0.3075346555467995 -0.5084414520339827 0.06103517070702009 
BAND_ghostA_4143_31UracilEthene_CC-QZPGTO -53.59135204867253 -1.762345042346689 -0.3693780736480691 0.06522545820637304 
BAND_ghostB_4163_51EthyneEthyneTS_CC-QZPGTO -11.40347986583443 -0.3706333160558838 -0.4086829928879884 0.06966847391151679 
BAND_ghostNone_4167_55BenzeneMeOHOHpi_CC-QZPGTO -49.82896741175643 -1.652197825885666 -0.3484613534151146 0.1062519150186605 
BAND_ghostA_4151_39BenzeneCyclopentane_CC-QZPGTO -34.47277093899569 -1.14022559837589 -0.3364629273922584 0.0577369739824278 
BAND_ghostNone_4137_25PyridinePyridinepipi_CC-QZPGTO -71.07942070962352 -2.372146363383676 -0.3355524778071124 0.09908927115421097 
BAND_ghostB_4131_19MeOHPyridine_CC-QZPGTO -35.53568857287325 -1.179020002737869 -0.3482659135064921 0.08633005595487189 
BAND_ghostNone_4142_30BenzeneEthene_CC-QZPGTO -46.69595432691995 -1.545674422937393 -0.3340769166044449 0.1104684039793037 
BAND_ghostNone_4158_46PeptidePentane_CC-QZPGTO -65.51346572321184 -2.200432044232386 -0.3929602787046573 0.09794817345695754 
BAND_ghostB_4127_15PeptidePeptide_CC-QZPGTO -34.07424544435496 -1.129783463959415 -0.3909143057641043 0.07081131795963617 
BAND_ghostB_4144_32UracilEthyne_CC-QZPGTO -11.40361717216084 -0.3708417068497951 -0.4086555853904631 0.06461859057401448 
BAND_ghostNone_4135_23AcNH2Uracil_CC-QZPGTO -81.56798123727371 -2.692872782216713 -0.3534766808376958 0.09760532562994813 
BAND_ghostA_4113_01WaterWater_CC-QZPGTO -9.240968261148872 -0.3073943076001926 -0.5083677636243493 0.07594774096721239 
BAND_ghostB_4135_23AcNH2Uracil_CC-QZPGTO -53.58979257134816 -1.763283324312747 -0.3705655176333761 0.05096787471080293 
BAND_ghostA_4115_03WaterMeNH2_CC-QZPGTO -9.241120903736881 -0.3077445266051901 -0.5084223687878837 0.0510658131085065 
BAND_ghostA_4117_05MeOHMeOH_CC-QZPGTO -15.34920253107487 -0.5048704888100555 -0.450707452857688 0.06024419449801517 
BAND_ghostB_4140_28BenzeneUracilpipi_CC-QZPGTO -53.59171795155998 -1.762631418296081 -0.3690491188152819 0.05784778332066867 
BAND_ghostB_4124_12MeNH2Water_CC-QZPGTO -9.241012191987634 -0.3076741477726525 -0.508267611344797 0.05730800221629658 
BAND_ghostNone_4163_51EthyneEthyneTS_CC-QZPGTO -22.80945231330002 -0.7428770322092116 -0.40142106847528 0.1219325685855958 
BAND_ghostNone_4165_53BenzeneAcNH2NHpi_CC-QZPGTO -62.42901967907187 -2.069345984066121 -0.3347243992847412 0.1030395247464078 
BAND_ghostA_4171_59EthyneWaterCHO_CC-QZPGTO -11.40336892128533 -0.3706429377710654 -0.4085244547351071 0.08357151194788147 
BAND_ghostNone_4127_15PeptidePeptide_CC-QZPGTO -68.16201636101734 -2.266196896583439 -0.3661029200462436 0.08647210642202356 
BAND_ghostB_4158_46PeptidePentane_CC-QZPGTO -31.43162827746238 -1.058990401351881 -0.4463441002878117 0.05821920142641587 
BAND_ghostNone_4133_21AcNH2AcNH2_CC-QZPGTO -55.92203947931586 -1.853716911670999 -0.4010764286141469 0.1082555274516054 
BAND_ghostB_4142_30BenzeneEthene_CC-QZPGTO -12.22042077283978 -0.3978826225168921 -0.3772197464577348 0.06192886128463464 
BAND_ghostA_4149_37CyclopentaneNeopentane_CC-QZPGTO -30.65945128061729 -1.034914265608407 -0.4488186834410678 0.04765235467457909 
BAND_ghostA_4154_42UracilCyclopentane_CC-QZPGTO -53.59173552554579 -1.762586964246576 -0.3694620656686824 0.05157714848872272 
BAND_ghostA_4156_44EthenePentane_CC-QZPGTO -12.22053867477523 -0.3980796967791543 -0.3771467435931309 0.0507927710416665 
BAND_ghostA_4119_07MeOHPeptide_CC-QZPGTO -15.34936956658291 -0.5052113508701694 -0.4505789565988281 0.0501127070371649 
BAND_ghostA_4169_57BenzenePeptideNHpi_CC-QZPGTO -34.47279226955133 -1.140221093212306 -0.336311699327026 0.06483086440978938 
BAND_ghostA_4168_56BenzeneMeNH2NHpi_CC-QZPGTO -34.47255960176224 -1.140062378805946 -0.3363570143936797 0.0760530027296084 
BAND_ghostA_4157_45EthynePentane_CC-QZPGTO -11.4036288192652 -0.370731332559026 -0.4088421366114104 0.05321758710995454 
BAND_ghostA_4163_51EthyneEthyneTS_CC-QZPGTO -11.40350246158049 -0.3706134581626047 -0.4087774355235821 0.08351553101767752 
BAND_ghostNone_4171_59EthyneWaterCHO_CC-QZPGTO -20.64934360312898 -0.6789878379935679 -0.3905200984330138 0.104973849711145 
BAND_ghostA_4127_15PeptidePeptide_CC-QZPGTO -34.07448540890752 -1.130445786868385 -0.3918017520939369 0.04233544754764993 
BAND_ghostB_4117_05MeOHMeOH_CC-QZPGTO -15.34915327849361 -0.5045031840158383 -0.4522059453829104 0.08304404000457991 
BAND_ghostB_4128_16PeptideWater_CC-QZPGTO -9.241750060988135 -0.3075757648759909 -0.5094421135734195 0.0683090896807743 
BAND_ghostA_4120_08MeOHWater_CC-QZPGTO -15.34896749344245 -0.5046417088387561 -0.4506601532752641 0.07557316369510632 
BAND_ghostNone_4174_62PentaneAcNH2_CC-QZPGTO -59.38708486406889 -1.991595330725615 -0.4160416080734132 0.09613549271619853 
BAND_ghostB_4168_56BenzeneMeNH2NHpi_CC-QZPGTO -14.08919774493531 -0.4759438703699127 -0.3942262057613978 0.0512040615299393 
BAND_ghostB_4166_54BenzeneWaterOHpi_CC-QZPGTO -9.241709847549473 -0.3077758724791418 -0.5094434592228499 0.04477100449762824 
BAND_ghostA_4137_25PyridinePyridinepipi_CC-QZPGTO -35.5352624387872 -1.178960992726802 -0.3477894404778242 0.06158335166112407 
BAND_ghostA_4161_49BenzenePyridineTS_CC-QZPGTO -34.47256227308198 -1.140057822670048 -0.3363391710712667 0.0675912556136825 
BAND_ghostB_4160_48PyridinePyridineTS_CC-QZPGTO -35.53512389300851 -1.178941318236256 -0.3477412416552627 0.0508119551781424 
BAND_ghostNone_4125_13PeptideMeOH_CC-QZPGTO -49.43356289010418 -1.638996397238423 -0.3740615334801831 0.08991576409509959 
BAND_ghostB_4114_02WaterMeOH_CC-QZPGTO -15.34899630008034 -0.5044664551096126 -0.4521997389735117 0.1014297354603742 
BAND_ghostB_4119_07MeOHPeptide_CC-QZPGTO -34.07433583970574 -1.129619749232873 -0.3912016315059937 0.08606278569410498 
BAND_ghostA_4166_54BenzeneWaterOHpi_CC-QZPGTO -34.4723301996887 -1.140064141376841 -0.3361727315649886 0.1062810045124996 
BAND_ghostA_4130_18WaterPyridine_CC-QZPGTO -9.241408086791909 -0.3078849306743631 -0.5087039914660245 0.05206710350058252 
BAND_ghostA_4178_66MeNH2Pyridine_CC-QZPGTO -14.08924060856959 -0.47603983812653 -0.3937211361841226 0.05728516113961115 
BAND_ghostNone_4152_40BenzeneNeopentane_CC-QZPGTO -65.916818323318 -2.214924192492799 -0.3391148630316234 0.1065504675196546 
BAND_ghostA_4155_43UracilNeopentane_CC-QZPGTO -53.59167146827394 -1.76259156190121 -0.3692951949589771 0.0493632275845601 
BAND_ghostA_4164_52BenzeneAcOHOHpi_CC-QZPGTO -34.47255616375163 -1.140125808280851 -0.3362348207753591 0.07037878445327748 
BAND_ghostA_4135_23AcNH2Uracil_CC-QZPGTO -27.94851283483684 -0.9243468321986656 -0.4129999968503511 0.06902403036042905 
BAND_ghostA_4121_09MeNH2MeOH_CC-QZPGTO -14.08901897358488 -0.4758816886964136 -0.3934467825888354 0.06486096555086378 
BAND_ghostB_4133_21AcNH2AcNH2_CC-QZPGTO -27.94854877764907 -0.9241947846082914 -0.4134383032640329 0.06601323538039522 
BAND_ghostNone_4147_35NeopentanePentane_CC-QZPGTO -62.87450970575749 -2.132396085578887 -0.447575248624303 0.1060100068545068 
BAND_ghostB_4155_43UracilNeopentane_CC-QZPGTO -31.43913365739822 -1.066111998621087 -0.451885542632732 0.05967229616933605 
BAND_ghostNone_4124_12MeNH2Water_CC-QZPGTO -23.34162667638917 -0.7877679138233585 -0.4161584199039732 0.1026587983552859 
BAND_ghostB_4129_17UracilUracilBP_CC-QZPGTO -53.59025639019217 -1.76301927919239 -0.3705593918759312 0.05471232736545609 
BAND_ghostA_4153_41UracilPentane_CC-QZPGTO -53.59200700198432 -1.762701807392049 -0.3693994464619774 0.04482038429516457 
BAND_ghostNone_4128_16PeptideWater_CC-QZPGTO -43.32401813328937 -1.440122848800542 -0.3725368128421586 0.08731100436677744 
BAND_ghostB_4174_62PentaneAcNH2_CC-QZPGTO -27.9502038564625 -0.9239171320270522 -0.4155440018221521 0.0513076066305696 
BAND_ghostNone_4149_37CyclopentaneNeopentane_CC-QZPGTO -62.10206767151127 -2.108279543645438 -0.4475778687081957 0.1061204253473034 
BAND_ghostB_4165_53BenzeneAcNH2NHpi_CC-QZPGTO -27.94955305119257 -0.9235684262495771 -0.4150655421470699 0.05632226482269856 
BAND_ghostNone_4123_11MeNH2Peptide_CC-QZPGTO -48.17242753140354 -1.611808114388695 -0.3782529069437344 0.09932106291344821 
BAND_ghostNone_4122_10MeNH2MeNH2_CC-QZPGTO -28.18502229110497 -0.9569165288557254 -0.3750364450643172 0.1084647809806691 
BAND_ghostNone_4160_48PyridinePyridineTS_CC-QZPGTO -71.07710973784111 -2.365768877979043 -0.3383039947763451 0.09006333775196707 
BAND_ghostA_4136_24BenzeneBenzenepipi_CC-QZPGTO -34.4727163334943 -1.14008940446026 -0.336472040521496 0.06313237579467423 
BAND_ghostA_4165_53BenzeneAcNH2NHpi_CC-QZPGTO -34.47239146090325 -1.140111192138801 -0.3362052913776609 0.06410752831368614 
BAND_ghostB_4120_08MeOHWater_CC-QZPGTO -9.241436853757598 -0.3073775069674354 -0.5091019388898682 0.08423403874720303 
BAND_ghostNone_4129_17UracilUracilBP_CC-QZPGTO -107.2070176002806 -3.532289055578401 -0.3565436884765406 0.07874376383609194 
BAND_ghostNone_4139_27BenzenePyridinepipi_CC-QZPGTO -70.01583086514184 -2.332887805116081 -0.3279546959687385 0.1039698953242785 
BAND_ghostB_4151_39BenzeneCyclopentane_CC-QZPGTO -30.65957676281229 -1.035107337023506 -0.4490538027600131 0.0561805540974042 
BAND_ghostA_4116_04WaterPeptide_CC-QZPGTO -9.241071021730649 -0.3076136256794671 -0.5084796734235264 0.05148503079918226 
BAND_ghostB_4137_25PyridinePyridinepipi_CC-QZPGTO -35.53527657136254 -1.178959451705688 -0.3477942356204686 0.06160512016095016 
BAND_ghostA_4150_38CyclopentaneCyclopentane_CC-QZPGTO -30.65953810549418 -1.035085203596606 -0.4489349438298226 0.05099305387030414 
BAND_ghostNone_4118_06MeOHMeNH2_CC-QZPGTO -29.45035137834811 -0.9862187490722749 -0.4162428504635617 0.09915748604712153 
BAND_ghostNone_4117_05MeOHMeOH_CC-QZPGTO -30.70726779603945 -1.012683563862083 -0.4254500930334685 0.1017187848162516 
BAND_ghostA_4176_64PeptideEthene_CC-QZPGTO -34.07450256703723 -1.129736409804845 -0.3910717404363406 0.07421028113863032 
BAND_ghostNone_4168_56BenzeneMeNH2NHpi_CC-QZPGTO -48.56746522288773 -1.623416115082517 -0.3433619422307835 0.1075554660284993 
BAND_ghostNone_4119_07MeOHPeptide_CC-QZPGTO -49.43619472863598 -1.639011734084831 -0.40668715924384 0.09452452350310379 
BAND_ghostA_4126_14PeptideMeNH2_CC-QZPGTO -34.07442519166504 -1.12999790704169 -0.3929432517448769 0.04790030409244886 
BAND_ghostB_4125_13PeptideMeOH_CC-QZPGTO -15.34928909844336 -0.5045527757480994 -0.4522177091035782 0.06628198662253131 
BAND_ghostNone_4131_19MeOHPyridine_CC-QZPGTO -50.89655542424676 -1.689226074690703 -0.3609185299818832 0.08678730929628671 
BAND_ghostA_4129_17UracilUracilBP_CC-QZPGTO -53.59020625390903 -1.763171212828871 -0.3671857672081434 0.06984843336005724 
BAND_ghostNone_4144_32UracilEthyne_CC-QZPGTO -65.00107158339364 -2.140049745620584 -0.3657901026884345 0.08863220826612353 
BAND_ghostNone_4134_22AcOHUracil_CC-QZPGTO -82.83391264970216 -2.721485217962909 -0.3655018104247559 0.0893242793633979 
BAND_ghostA_4140_28BenzeneUracilpipi_CC-QZPGTO -34.47282059140886 -1.14030009701928 -0.3362766340939484 0.06604416100630138 
BAND_ghostA_4146_34PentanePentane_CC-QZPGTO -31.43166552007008 -1.058878183108471 -0.4469060283578253 0.05080485897504439 
BAND_ghostA_4159_47BenzeneBenzeneTS_CC-QZPGTO -34.47256306644699 -1.140031679173381 -0.3363678525113647 0.06682037551352475 
BAND_ghostB_4172_60EthyneAcOHOHpi_CC-QZPGTO -29.21556923792657 -0.9525580893272305 -0.4558160100985968 0.07110777526433956 
BAND_ghostB_4148_36NeopentaneNeopentane_CC-QZPGTO -31.43873409600816 -1.065812963739229 -0.4525379326829698 0.04767889196891023 
BAND_ghostB_4159_47BenzeneBenzeneTS_CC-QZPGTO -34.47246428921969 -1.139940758626848 -0.3362714444423808 0.05453963335964434 
BAND_ghostNone_4150_38CyclopentaneCyclopentane_CC-QZPGTO -61.32384849033794 -2.079054132490008 -0.4484619845268803 0.1117435233805344 
BAND_ghostA_4177_65PyridineEthyne_CC-QZPGTO -35.53496342946771 -1.178751361491622 -0.34805754509133 0.09110052827958653 
BAND_ghostNone_4132_20AcOHAcOH_CC-QZPGTO -58.4572953514225 -1.911524835029641 -0.4549001505224365 0.1136015014264533 
BAND_ghostB_4150_38CyclopentaneCyclopentane_CC-QZPGTO -30.6595434282316 -1.035081475303692 -0.4489343685402725 0.05098979021994588 
BAND_ghostA_4170_58PyridinePyridineCHN_CC-QZPGTO -35.5352857051769 -1.179069056185081 -0.3478801296083941 0.06630862134305758 
BAND_ghostNone_4138_26UracilUracilpipi_CC-QZPGTO -107.1997343221922 -3.543680601466932 -0.3586446558306472 0.07663374496381496 
BAND_ghostA_4142_30BenzeneEthene_CC-QZPGTO -34.47234519775405 -1.139980065155557 -0.3364162988660311 0.07879765064291211 
BAND_ghostB_4156_44EthenePentane_CC-QZPGTO -31.43154983487945 -1.058798604116757 -0.4467244308505294 0.0713329532267343 
BAND_ghostNone_4146_34PentanePentane_CC-QZPGTO -62.86933779419213 -2.129126806570838 -0.4466754051779706 0.1143797932993412 
BAND_ghostNone_4114_02WaterMeOH_CC-QZPGTO -24.59871812762825 -0.8147366717295825 -0.4707652819041003 0.1032648797505729 
BAND_ghostA_4133_21AcNH2AcNH2_CC-QZPGTO -27.9485452682647 -0.9241979360877492 -0.413430882943401 0.06601330005800427 
BAND_ghostNone_4141_29PyridineUracilpipi_CC-QZPGTO -89.13987355636448 -2.958058626678317 -0.3455642298442957 0.08844908766217841 
BAND_ghostB_4149_37CyclopentaneNeopentane_CC-QZPGTO -31.43884855826233 -1.065915903952207 -0.4523904648504928 0.05110931038540827 
BAND_ghostNone_4177_65PyridineEthyne_CC-QZPGTO -46.94475683480708 -1.552021713191621 -0.3558420582109638 0.09241805176137421 
BAND_ghostB_4157_45EthynePentane_CC-QZPGTO -31.43151123151743 -1.058848004126813 -0.4465226937130213 0.07524808591586171 
BAND_ghostA_4174_62PentaneAcNH2_CC-QZPGTO -31.43151060187581 -1.058868031231251 -0.4463985808172201 0.0632945176613819 
BAND_ghostB_4154_42UracilCyclopentane_CC-QZPGTO -30.65955879114333 -1.035083956596565 -0.4487799839581009 0.05802889992984096 
BAND_ghostB_4139_27BenzenePyridinepipi_CC-QZPGTO -35.53523554755589 -1.178930222615459 -0.3478648479635165 0.05964053192294686 
BAND_ghostNone_4151_39BenzeneCyclopentane_CC-QZPGTO -65.13928288456573 -2.186800360612737 -0.3389976146735106 0.1084502638740181 
BAND_ghostNone_4115_03WaterMeNH2_CC-QZPGTO -23.34131117043913 -0.78723139677308 -0.4186682405452899 0.09808772590288915 
BAND_ghostB_4169_57BenzenePeptideNHpi_CC-QZPGTO -34.07442825102623 -1.129829788755162 -0.3914929124684354 0.03974914696439188 
BAND_ghostB_4146_34PentanePentane_CC-QZPGTO -31.43166599162886 -1.05887727165469 -0.4469057122788674 0.0508053911465737 
BAND_ghostNone_4156_44EthenePentane_CC-QZPGTO -43.65524708840466 -1.462930011464638 -0.3772422929472938 0.1167814048924469 
BAND_ghostA_4172_60EthyneAcOHOHpi_CC-QZPGTO -11.40360122557565 -0.3709475097102628 -0.4085191484468589 0.06699344777240709 
BAND_ghostB_4118_06MeOHMeNH2_CC-QZPGTO -14.08970517930298 -0.4761099947169415 -0.3934926020852424 0.083975197676789 
BAND_ghostNone_4113_01WaterWater_CC-QZPGTO -18.48987838808937 -0.6164428194829031 -0.4786657143465283 0.1009934679267554 
BAND_ghostB_4152_40BenzeneNeopentane_CC-QZPGTO -31.43878668213861 -1.065954084043897 -0.4520787877483538 0.0564159216317775 
BAND_ghostA_4173_61PentaneAcOH_CC-QZPGTO -31.43153814488614 -1.058812414193524 -0.4466920388452565 0.06611360210157502 
BAND_ghostB_4177_65PyridineEthyne_CC-QZPGTO -11.40335664355762 -0.370846759072761 -0.4083422230011983 0.05673618730955996 
BAND_ghostNone_4157_45EthynePentane_CC-QZPGTO -42.83818377385619 -1.434955235644924 -0.4090939451614953 0.1115294617589632 
BAND_ghostA_4167_55BenzeneMeOHOHpi_CC-QZPGTO -34.47248938800535 -1.14015400888728 -0.336291253168131 0.08150485902146398 
BAND_ghostA_4162_50BenzeneEthyneCHpi_CC-QZPGTO -34.47234766986771 -1.140063209170621 -0.3362894075303103 0.08578827977055128 
BAND_ghostB_4116_04WaterPeptide_CC-QZPGTO -34.07436172223766 -1.130002677164142 -0.3906132871356727 0.09679716441384115 
BAND_ghostB_4147_35NeopentanePentane_CC-QZPGTO -31.43882890583744 -1.065839610017245 -0.4525118333976875 0.04965772419000013 
BAND_ghostNone_4169_57BenzenePeptideNHpi_CC-QZPGTO -68.55665787589861 -2.280237791247754 -0.3549444855008193 0.09776400106925359 
BAND_ghostA_4148_36NeopentaneNeopentane_CC-QZPGTO -31.43873214639184 -1.065812965852549 -0.4525296607049204 0.04767878227733454 
BAND_ghostNone_4172_60EthyneAcOHOHpi_CC-QZPGTO -40.62666302774738 -1.326836342637711 -0.4190080467864763 0.1160577015359068 
BAND_ghostNone_4154_42UracilCyclopentane_CC-QZPGTO -84.25827937079127 -2.809707689271979 -0.3696980920831588 0.08399251668977778 
BAND_ghostB_4141_29PyridineUracilpipi_CC-QZPGTO -53.5916512069355 -1.762759264535498 -0.3694767275104088 0.06024770418556245 
BAND_ghostNone_4120_08MeOHWater_CC-QZPGTO -24.59821990969559 -0.814211470209557 -0.4254117591711487 0.09915737345510126 
BAND_ghostB_4126_14PeptideMeNH2_CC-QZPGTO -14.08954647408993 -0.4760391759530135 -0.3941531986721062 0.06677351344561205 
BAND_ghostNone_4143_31UracilEthene_CC-QZPGTO -65.81760972551511 -2.168372349002058 -0.364425673012322 0.08641947635910104 
BAND_ghostA_4175_63BenzeneAcOH_CC-QZPGTO -34.47252557993252 -1.140078970310395 -0.3363529375129535 0.07419642241958167 
BAND_ghostA_4123_11MeNH2Peptide_CC-QZPGTO -14.08939808732572 -0.4760853944894501 -0.3938171826169631 0.05593510234636559 
BAND_ghostNone_4159_47BenzeneBenzeneTS_CC-QZPGTO -68.9506375893386 -2.287855431448824 -0.3254475803162548 0.1093747293555548 
BAND_ghostNone_4140_28BenzeneUracilpipi_CC-QZPGTO -88.07560558147524 -2.919501395770699 -0.3350913472030111 0.08484193509140503 
BAND_ghostB_4136_24BenzeneBenzenepipi_CC-QZPGTO -34.4727179748412 -1.140089230167395 -0.336472166660964 0.06312673432597131 
BAND_ghostB_4132_20AcOHAcOH_CC-QZPGTO -29.21392519422199 -0.953481993827934 -0.4518440498372296 0.06346568217434526 
BAND_ghostA_4134_22AcOHUracil_CC-QZPGTO -29.21366796860201 -0.9532235045731443 -0.4517178407781345 0.06232516968703167 
BAND_ghostB_4138_26UracilUracilpipi_CC-QZPGTO -53.59157656589263 -1.763247509370516 -0.3695579121911008 0.05722369044508847 
BAND_ghostNone_4116_04WaterPeptide_CC-QZPGTO -43.32757765507176 -1.440639218184868 -0.4042210163927133 0.09623238055564041 
BAND_ghostB_4145_33PyridineEthene_CC-QZPGTO -12.22045080466812 -0.397958015697452 -0.3770982480876336 0.06416731251558415 
BAND_ghostB_4175_63BenzeneAcOH_CC-QZPGTO -29.21578220103867 -0.9528378906290521 -0.457172446989535 0.05369984288704464 
BAND_ghostA_4138_26UracilUracilpipi_CC-QZPGTO -53.59157658400677 -1.763247516584321 -0.3695579148386617 0.05722369184498832 
BAND_ghostNone_4153_41UracilPentane_CC-QZPGTO -85.03173449179745 -2.835147483515624 -0.3695858660707932 0.08268070372214166 
BAND_ghostB_4113_01WaterWater_CC-QZPGTO -9.24131429679128 -0.307292105377437 -0.5090390504869201 0.1048875311790271 
BAND_ghostB_4173_61PentaneAcOH_CC-QZPGTO -29.21604310569165 -0.952904990864363 -0.4571228108082109 0.04884393266904893 
BAND_ghostB_4176_64PeptideEthene_CC-QZPGTO -12.22047366063139 -0.3980655060431814 -0.3769628385367753 0.05705441140470098 
BAND_ghostA_4132_20AcOHAcOH_CC-QZPGTO -29.21392256883216 -0.9534727868509585 -0.4518376926971076 0.06346385092631675 
BAND_ghostA_4144_32UracilEthyne_CC-QZPGTO -53.59108963113285 -1.762216993254255 -0.3692903046043224 0.07302280642522758 
BAND_ghostA_4131_19MeOHPyridine_CC-QZPGTO -15.34919652997914 -0.5052207301707887 -0.4504893246830637 0.05183042803074785 
BAND_ghostNone_4126_14PeptideMeNH2_CC-QZPGTO -48.17583085343387 -1.612377142113542 -0.3711515452628344 0.09011521266740068 
BAND_ghostB_4143_31UracilEthene_CC-QZPGTO -12.22046546757714 -0.3979922034803599 -0.376950016087966 0.06372738907573822 
BAND_ghostNone_4178_66MeNH2Pyridine_CC-QZPGTO -49.63115892639516 -1.662410634634435 -0.35057380489386 0.09681111329417762 
BAND_ghostA_4122_10MeNH2MeNH2_CC-QZPGTO -14.08927522439969 -0.4760415192571574 -0.3934637098666426 0.06515990186402748 
BAND_ghostNone_4121_09MeNH2MeOH_CC-QZPGTO -29.44270672797422 -0.983462959578731 -0.3780260314295789 0.1046800744215257 
BAND_ghostNone_4130_18WaterPyridine_CC-QZPGTO -44.78743607759205 -1.490405412747621 -0.359708565394487 0.08812205398444614 
BAND_ghostA_4147_35NeopentanePentane_CC-QZPGTO -31.43162502173725 -1.058809725615444 -0.4468536020404409 0.04765734473107556 
BAND_ghostNone_4176_64PeptideEthene_CC-QZPGTO -46.29960451982268 -1.533309035967972 -0.3688723655403361 0.1001320049585607 
BAND_ghostNone_4164_52BenzeneAcOHOHpi_CC-QZPGTO -63.69619168155485 -2.099467520187487 -0.34508249721467 0.113120558821951 
BAND_ghostA_4124_12MeNH2Water_CC-QZPGTO -14.08931835608264 -0.4758574914523066 -0.3934952473980867 0.1026893693927215 
BAND_ghostB_4115_03WaterMeNH2_CC-QZPGTO -14.08961638351204 -0.4760625593158465 -0.3935344909787786 0.1030979965325299 
BAND_ghostA_4139_27BenzenePyridinepipi_CC-QZPGTO -34.47259447935765 -1.140151661076922 -0.3364402968811565 0.06544046167348977 
BAND_ghostA_4145_33PyridineEthene_CC-QZPGTO -35.53524884662118 -1.17871506994566 -0.347692297156974 0.07665076931872178 
BAND_ghostNone_4148_36NeopentaneNeopentane_CC-QZPGTO -62.88010489974817 -2.136936625495929 -0.4441140580472607 0.1044044231986651 
BAND_ghostNone_4136_24BenzeneBenzenepipi_CC-QZPGTO -68.9523118640809 -2.293416371959087 -0.3186552840991626 0.1060363025502916 
BAND_ghostB_4130_18WaterPyridine_CC-QZPGTO -35.53548490711712 -1.178863194365722 -0.348182851730087 0.1018399664792358 
BAND_ghostB_4164_52BenzeneAcOHOHpi_CC-QZPGTO -29.2157486848617 -0.9526281005565838 -0.4561613793568027 0.0507064617240538 
BAND_ghostNone_4173_61PentaneAcOH_CC-QZPGTO -60.65199573360595 -2.019467055144357 -0.4471678382423259 0.1057266608844101 
BAND_ghostA_4160_48PyridinePyridineTS_CC-QZPGTO -35.53539698394525 -1.178881284906599 -0.3478023680743943 0.0684490010943951 
BAND_ghostB_4178_66MeNH2Pyridine_CC-QZPGTO -35.53518493530243 -1.178850454586146 -0.3479439366777569 0.07776122674998157 
BAND_ghostA_4152_40BenzeneNeopentane_CC-QZPGTO -34.47258254513173 -1.140160044600182 -0.3364440506942314 0.05361238662878572 
BAND_ghostNone_4175_63BenzeneAcOH_CC-QZPGTO -63.69500418824321 -2.101588451012717 -0.3408517827987566 0.1065565773067064 
BAND_ghostA_4118_06MeOHMeNH2_CC-QZPGTO -15.34885842078796 -0.5050258511484751 -0.4502113127415523 0.05342565235913609 
BAND_ghostB_4170_58PyridinePyridineCHN_CC-QZPGTO -35.53528479421517 -1.179069108453272 -0.3478808208701707 0.06631114773708124 
BAND_ghostNone_4161_49BenzenePyridineTS_CC-QZPGTO -70.01390656427468 -2.326752954927389 -0.3394868006387687 0.1051803969730637 
BAND_ghostNone_4145_33PyridineEthene_CC-QZPGTO -47.75967659212971 -1.584884836172983 -0.3447824409237299 0.1035017750720712 
BAND_ghostA_4128_16PeptideWater_CC-QZPGTO -34.0742120690158 -1.130017060169541 -0.3914891918726156 0.06479390360329584 
BAND_ghostB_4162_50BenzeneEthyneCHpi_CC-QZPGTO -11.40358656407384 -0.3708025462172725 -0.4086425078780327 0.05092680216650566 
BAND_ghostB_4153_41UracilPentane_CC-QZPGTO -31.43164468374209 -1.058867448748873 -0.4465565895670368 0.05942473643638958 


==> anc/data/S66_mp2/band_4gauss_yesK_noMP2.res <==
Bond\ energies%final\ bond\ energy MP2\ energies%RI-MP2\ energy BandStructure%TopValenceBand BandStructure%BottomConductionBand 
BAND_ghostNone_4177_65PyridineEthyne_CC-QZPGTO -46.98313586652523 -1.60340223905657 -0.3555204688315212 0.09262930753466946 
BAND_ghostB_4166_54BenzeneWaterOHpi_CC-QZPGTO -9.245728225124115 -0.3142088055471441 -0.5091610206498095 0.04477300172054588 
BAND_ghostNone_4166_54BenzeneWaterOHpi_CC-QZPGTO -43.7516175004806 -1.49561721039463 -0.3484733166626439 0.1084515918744885 
BAND_ghostB_4171_59EthyneWaterCHO_CC-QZPGTO -9.245427943717718 -0.3138450414646728 -0.5087635674056136 0.09119762713273913 
BAND_ghostA_4158_46PeptidePentane_CC-QZPGTO -34.09682578817362 -1.160663674358855 -0.3910726442786955 0.05343429864946558 
BAND_ghostB_4131_19MeOHPyridine_CC-QZPGTO -35.56273621780125 -1.215211880952995 -0.3479178736308534 0.08627085377986039 
BAND_ghostNone_4146_34PentanePentane_CC-QZPGTO -62.91266163485655 -2.189101886258851 -0.4463086350409379 0.1144289154110033 
BAND_ghostB_4144_32UracilEthyne_CC-QZPGTO -11.41434879595249 -0.3854110498961773 -0.4080433259989619 0.06464656527421517 
BAND_ghostA_4167_55BenzeneMeOHOHpi_CC-QZPGTO -34.50044428323487 -1.177191456691042 -0.3359921707350332 0.08151839425739946 
BAND_ghostA_4166_54BenzeneWaterOHpi_CC-QZPGTO -34.50024461172425 -1.177031354470996 -0.3358737797032603 0.1063118455476004 
BAND_ghostA_4143_31UracilEthene_CC-QZPGTO -53.62503520943361 -1.809198237781897 -0.3691674091315228 0.0651798384040098 
BAND_ghostNone_4132_20AcOHAcOH_CC-QZPGTO -58.49197799883822 -1.961099946290631 -0.4545579431303262 0.1131381542160486 
BAND_ghostB_4121_09MeNH2MeOH_CC-QZPGTO -15.35880915392364 -0.5184163646412199 -0.4516235586486811 0.07349477814628443 
BAND_ghostA_4130_18WaterPyridine_CC-QZPGTO -9.245446703922397 -0.3143463356870492 -0.5084399723397288 0.05207575317201742 
BAND_ghostA_4178_66MeNH2Pyridine_CC-QZPGTO -14.09888305454547 -0.4895279315643255 -0.3935607814018841 0.05730691489412993 
BAND_ghostB_4163_51EthyneEthyneTS_CC-QZPGTO -11.4142363024169 -0.3852204737951416 -0.4081082797267078 0.06960487726613707 
BAND_ghostB_4123_11MeNH2Peptide_CC-QZPGTO -34.09648805413767 -1.160248208948313 -0.3913179713869377 0.07492968102448025 
BAND_ghostA_4155_43UracilNeopentane_CC-QZPGTO -53.62549142705124 -1.809598767625149 -0.3690823353226741 0.04934247926563334 
BAND_ghostA_4151_39BenzeneCyclopentane_CC-QZPGTO -34.50087432206649 -1.17747433893384 -0.3361536543047119 0.05774605878374307 
BAND_ghostB_4141_29PyridineUracilpipi_CC-QZPGTO -53.6256015204597 -1.809914198206703 -0.3692678514410545 0.06018877225725746 
BAND_ghostNone_4154_42UracilCyclopentane_CC-QZPGTO -84.31239076251397 -2.884618985788528 -0.3694867159852728 0.08411697391658726 
BAND_ghostA_4114_02WaterMeOH_CC-QZPGTO -9.245209977633852 -0.3139928318471219 -0.508181558351662 0.06103660927952045 
BAND_ghostNone_4135_23AcNH2Uracil_CC-QZPGTO -81.61980713299346 -2.764991744930126 -0.353245604791856 0.09734533285103872 
BAND_ghostA_4124_12MeNH2Water_CC-QZPGTO -14.09916096125275 -0.4896710810240721 -0.3932785991704204 0.1028391364734971 
BAND_ghostNone_4151_39BenzeneCyclopentane_CC-QZPGTO -65.18784270927154 -2.252051066743383 -0.3386937866332118 0.1084471094186933 
BAND_ghostNone_4162_50BenzeneEthyneCHpi_CC-QZPGTO -45.92089430480205 -1.568274834444229 -0.3446912730707636 0.1130785827357101 
BAND_ghostNone_4169_57BenzenePeptideNHpi_CC-QZPGTO -68.60732579843027 -2.348730632396766 -0.3546659642047032 0.09771822123125722 
BAND_ghostB_4127_15PeptidePeptide_CC-QZPGTO -34.09633233065573 -1.160687475918232 -0.3906465336300589 0.07077043224482787 
BAND_ghostNone_4155_43UracilNeopentane_CC-QZPGTO -85.09305572684923 -2.91573591178281 -0.3686470453314248 0.08478583426265601 
BAND_ghostB_4155_43UracilNeopentane_CC-QZPGTO -31.46107160397916 -1.096346847795995 -0.4516196523543753 0.05967100281352602 
BAND_ghostB_4115_03WaterMeNH2_CC-QZPGTO -14.09930891531882 -0.4896888181517354 -0.3933271216458377 0.1032886690922569 
BAND_ghostNone_4124_12MeNH2Water_CC-QZPGTO -23.35562960877061 -0.8081358931325937 -0.4159198361168504 0.1027889089260038 
BAND_ghostNone_4143_31UracilEthene_CC-QZPGTO -65.86206508395848 -2.229525298863888 -0.3641779634857158 0.08651305506084118 
BAND_ghostA_4153_41UracilPentane_CC-QZPGTO -53.62605201855508 -1.809985000915226 -0.369190016265837 0.04477551870008955 
BAND_ghostNone_4150_38CyclopentaneCyclopentane_CC-QZPGTO -61.36323403458574 -2.13354972176198 -0.4482886453038537 0.1118104373723784 
BAND_ghostB_4149_37CyclopentaneNeopentane_CC-QZPGTO -31.4609741066711 -1.096371235482968 -0.4521208653298511 0.0511205146159999 
BAND_ghostB_4165_53BenzeneAcNH2NHpi_CC-QZPGTO -27.96678017178901 -0.9477523446496321 -0.4148584770886817 0.05628857943627442 
BAND_ghostA_4173_61PentaneAcOH_CC-QZPGTO -31.45284471733254 -1.088398764251662 -0.4463282151208958 0.066137639752945 
BAND_ghostNone_4165_53BenzeneAcNH2NHpi_CC-QZPGTO -62.47464226499177 -2.13099353280052 -0.3344566114596514 0.1027875657451713 
BAND_ghostB_4113_01WaterWater_CC-QZPGTO -9.245600502203658 -0.3140430260464706 -0.5087499622870872 0.1048344958544553 
BAND_ghostNone_4122_10MeNH2MeNH2_CC-QZPGTO -28.20453166233128 -0.9842064120181764 -0.3749091609374868 0.1087166787549107 
BAND_ghostA_4171_59EthyneWaterCHO_CC-QZPGTO -11.41419531573306 -0.3853027100097153 -0.407943142227183 0.08351251954029504 
BAND_ghostB_4158_46PeptidePentane_CC-QZPGTO -31.45297662066103 -1.088619097999656 -0.4459856253912969 0.05823484366096803 
BAND_ghostA_4165_53BenzeneAcNH2NHpi_CC-QZPGTO -34.50035558301439 -1.177150064201601 -0.3359034276349603 0.0640915098858435 
BAND_ghostB_4128_16PeptideWater_CC-QZPGTO -9.245790674950117 -0.3140427656855425 -0.5089610612362283 0.06829837538395571 
BAND_ghostB_4147_35NeopentanePentane_CC-QZPGTO -31.46109239141329 -1.096453980994093 -0.4522452515834073 0.04967726886207557 
BAND_ghostNone_4149_37CyclopentaneNeopentane_CC-QZPGTO -62.14411479760819 -2.166215318435975 -0.4473263398305576 0.1062204902897352 
BAND_ghostA_4122_10MeNH2MeNH2_CC-QZPGTO -14.09894050907227 -0.4895406454964468 -0.3932898756485615 0.06515908824817812 
BAND_ghostNone_4172_60EthyneAcOHOHpi_CC-QZPGTO -40.65456096916805 -1.365926502275246 -0.4184224250524518 0.11564619588227 
BAND_ghostA_4150_38CyclopentaneCyclopentane_CC-QZPGTO -30.67900629187446 -1.062110896399934 -0.4487579945444907 0.05098561796454654 
BAND_ghostA_4163_51EthyneEthyneTS_CC-QZPGTO -11.41422925845858 -0.385183648936464 -0.4081754981236015 0.08353647450899924 
BAND_ghostA_4162_50BenzeneEthyneCHpi_CC-QZPGTO -34.50063441022758 -1.177429978327452 -0.3359850043090388 0.08573256843189211 
BAND_ghostB_4154_42UracilCyclopentane_CC-QZPGTO -30.67904573717084 -1.062121475186651 -0.4486061991633231 0.05804654437950477 
BAND_ghostNone_4141_29PyridineUracilpipi_CC-QZPGTO -89.20205672466072 -3.042633085111907 -0.3452529959922007 0.08862664075104588 
BAND_ghostA_4176_64PeptideEthene_CC-QZPGTO -34.09629001170532 -1.160227893774646 -0.3908428627260372 0.07421579439193035 
BAND_ghostB_4169_57BenzenePeptideNHpi_CC-QZPGTO -34.09631482945265 -1.160427351372397 -0.3912937055198469 0.03969496038458657 
BAND_ghostA_4127_15PeptidePeptide_CC-QZPGTO -34.09610753392786 -1.160705656360012 -0.3916199520245529 0.04229683503053622 
BAND_ghostA_4134_22AcOHUracil_CC-QZPGTO -29.23109740571403 -0.9780980905764306 -0.451412227769087 0.06228044096292686 
BAND_ghostNone_4137_25PyridinePyridinepipi_CC-QZPGTO -71.13482900012364 -2.445876711646737 -0.3352124028794459 0.0992942648610317 
BAND_ghostA_4175_63BenzeneAcOH_CC-QZPGTO -34.50054591200406 -1.177205377991023 -0.3360492033441341 0.07419204189543367 
BAND_ghostA_4120_08MeOHWater_CC-QZPGTO -15.3583795392651 -0.5182690735133098 -0.4504086745507335 0.07558250088173027 
BAND_ghostNone_4134_22AcOHUracil_CC-QZPGTO -82.88555939556744 -2.793798881610512 -0.3652509044821483 0.08953091365876485 
BAND_ghostB_4152_40BenzeneNeopentane_CC-QZPGTO -31.46089605572102 -1.096377508593752 -0.451806591313025 0.05639864327785413 
BAND_ghostA_4137_25PyridinePyridinepipi_CC-QZPGTO -35.56254388800809 -1.215402604075903 -0.3474791495916456 0.06159567681896778 
BAND_ghostB_4114_02WaterMeOH_CC-QZPGTO -15.35872868184745 -0.5185041590239311 -0.4519057549673345 0.1015617638519804 
BAND_ghostA_4160_48PyridinePyridineTS_CC-QZPGTO -35.56275065971791 -1.215398300750131 -0.3474674392034067 0.06844373032334536 
BAND_ghostNone_4136_24BenzeneBenzenepipi_CC-QZPGTO -69.01023722335681 -2.369525414171673 -0.3183108727508849 0.1060758169643447 
BAND_ghostB_4174_62PentaneAcNH2_CC-QZPGTO -27.96727436671469 -0.9479117711362796 -0.4153377322168456 0.05130420055930499 
BAND_ghostB_4164_52BenzeneAcOHOHpi_CC-QZPGTO -29.23289554394198 -0.9771703098648115 -0.45592081294053 0.05068035738023288 
BAND_ghostB_4175_63BenzeneAcOH_CC-QZPGTO -29.23290357878819 -0.9773071682329018 -0.4569519808209058 0.05362079563725584 
BAND_ghostNone_4152_40BenzeneNeopentane_CC-QZPGTO -65.96769338906775 -2.283243236552846 -0.3388125757537533 0.1065508702475726 
BAND_ghostNone_4164_52BenzeneAcOHOHpi_CC-QZPGTO -63.7418747197217 -2.161629761028201 -0.3447931713240222 0.113005428981718 
BAND_ghostNone_4125_13PeptideMeOH_CC-QZPGTO -49.46502261655414 -1.683397763136932 -0.3739158275641006 0.0901155665127369 
BAND_ghostB_4129_17UracilUracilBP_CC-QZPGTO -53.62443040519269 -1.810402798782523 -0.3703073490525927 0.05465502286825234 
BAND_ghostB_4173_61PentaneAcOH_CC-QZPGTO -29.23311934384352 -0.97731710473214 -0.4569010947942588 0.04880496538644129 
BAND_ghostNone_4147_35NeopentanePentane_CC-QZPGTO -62.91866415843045 -2.193201498723373 -0.4472082461965773 0.1061433866100793 
BAND_ghostA_4121_09MeNH2MeOH_CC-QZPGTO -14.09868261765119 -0.4893783469100477 -0.3933094172343752 0.06486638082116274 
BAND_ghostNone_4142_30BenzeneEthene_CC-QZPGTO -46.73489167761836 -1.597203998841819 -0.33377197779433 0.1105866786380186 
BAND_ghostB_4117_05MeOHMeOH_CC-QZPGTO -15.35887640645793 -0.5185183134698801 -0.4518870307420419 0.08302954094894648 
BAND_ghostNone_4145_33PyridineEthene_CC-QZPGTO -47.79758310239232 -1.635446030856234 -0.3444661005763167 0.1036800442064122 
BAND_ghostB_4162_50BenzeneEthyneCHpi_CC-QZPGTO -11.41441701030696 -0.3854661715886722 -0.4080588622625964 0.05079886432913389 
BAND_ghostB_4151_39BenzeneCyclopentane_CC-QZPGTO -30.67912177154075 -1.062196763417771 -0.448878409031773 0.05619806920914608 
BAND_ghostA_4133_21AcNH2AcNH2_CC-QZPGTO -27.96601061955607 -0.9487367900987881 -0.4131873385217251 0.06597911608253715 
BAND_ghostNone_4118_06MeOHMeNH2_CC-QZPGTO -29.46950568280277 -1.013569187884416 -0.4160288434257233 0.09937134813218101 
BAND_ghostA_4152_40BenzeneNeopentane_CC-QZPGTO -34.50065344477198 -1.177359937154197 -0.336137466403222 0.05362734206373936 
BAND_ghostB_4120_08MeOHWater_CC-QZPGTO -9.245663002751897 -0.3140567360355339 -0.5087669932022636 0.08420552950913177 
BAND_ghostB_4136_24BenzeneBenzenepipi_CC-QZPGTO -34.50091870123354 -1.177378214296855 -0.3361665635013947 0.0631497422911282 
BAND_ghostNone_4116_04WaterPeptide_CC-QZPGTO -43.35366814458976 -1.477863920452055 -0.403979065866676 0.09614235976272965 
BAND_ghostA_4126_14PeptideMeNH2_CC-QZPGTO -34.09609480319176 -1.160336059068618 -0.3927624541314186 0.04784677190798378 
BAND_ghostNone_4133_21AcNH2AcNH2_CC-QZPGTO -55.95704499044921 -1.90287871637047 -0.4008481994850547 0.1080070409595349 
BAND_ghostB_4142_30BenzeneEthene_CC-QZPGTO -12.2309836888871 -0.4119651873250334 -0.3767573054612533 0.06195310429529839 
BAND_ghostA_4156_44EthenePentane_CC-QZPGTO -12.23097237119686 -0.4119708533112359 -0.3766857350817577 0.05078233512015396 
BAND_ghostNone_4119_07MeOHPeptide_CC-QZPGTO -49.46769329203526 -1.683503673851993 -0.4064453365624361 0.09440993523042326 
BAND_ghostB_4137_25PyridinePyridinepipi_CC-QZPGTO -35.56255896279391 -1.215401793056028 -0.3474838857649357 0.06161779214327329 
BAND_ghostA_4117_05MeOHMeOH_CC-QZPGTO -15.35860420029584 -0.518487245781032 -0.4504504034624003 0.06023437417449724 
BAND_ghostA_4168_56BenzeneMeNH2NHpi_CC-QZPGTO -34.50056178740783 -1.177157531618449 -0.336055396173417 0.07606055410199349 
BAND_ghostA_4129_17UracilUracilBP_CC-QZPGTO -53.62438860004482 -1.810595927987231 -0.3669235401178648 0.06980187057912306 
BAND_ghostA_4116_04WaterPeptide_CC-QZPGTO -9.245226564145698 -0.3141691306050836 -0.5081714412838314 0.05146593560265231 
BAND_ghostA_4157_45EthynePentane_CC-QZPGTO -11.41433891924112 -0.3852733800972882 -0.4082308987921825 0.05323273338492127 
BAND_ghostNone_4126_14PeptideMeNH2_CC-QZPGTO -48.20736486341428 -1.656545955439909 -0.371021422723767 0.09017258193695571 
BAND_ghostNone_4168_56BenzeneMeNH2NHpi_CC-QZPGTO -48.60577802171234 -1.674701445285414 -0.3430598489574947 0.1075941303844279 
BAND_ghostB_4168_56BenzeneMeNH2NHpi_CC-QZPGTO -14.09898494804857 -0.4896132431773257 -0.3940730065072329 0.05121052531509623 
BAND_ghostA_4147_35NeopentanePentane_CC-QZPGTO -31.45310872509013 -1.088595745951916 -0.4464901408726287 0.04767091358286258 
BAND_ghostNone_4170_58PyridinePyridineCHN_CC-QZPGTO -71.13176171513705 -2.43574710731205 -0.3403891039720172 0.1045539292193151 
BAND_ghostA_4177_65PyridineEthyne_CC-QZPGTO -35.56226168650581 -1.215236975225226 -0.3477164085334711 0.09109444132869508 
BAND_ghostNone_4138_26UracilUracilpipi_CC-QZPGTO -107.2685160716262 -3.638831411380112 -0.3584342486483598 0.07680476653800965 
BAND_ghostNone_4158_46PeptidePentane_CC-QZPGTO -65.55689051686072 -2.260826020426772 -0.3927316840545361 0.09786540429973904 
BAND_ghostB_4138_26UracilUracilpipi_CC-QZPGTO -53.6254285003938 -1.810284441869875 -0.3693517610641647 0.05719434351235028 
BAND_ghostB_4148_36NeopentaneNeopentane_CC-QZPGTO -31.46086495746172 -1.096282477419837 -0.4522605273124511 0.04767795672850177 
BAND_ghostNone_4114_02WaterMeOH_CC-QZPGTO -24.61251360221842 -0.8352525582611653 -0.4704560409997057 0.1034519419917984 
BAND_ghostA_4170_58PyridinePyridineCHN_CC-QZPGTO -35.56241680611828 -1.215333195199402 -0.3475480257300747 0.06628355374805087 
BAND_ghostA_4125_13PeptideMeOH_CC-QZPGTO -34.09624394041909 -1.160084256631206 -0.3923963739928402 0.05058955125078574 
BAND_ghostB_4161_49BenzenePyridineTS_CC-QZPGTO -35.56219155708644 -1.215241931462726 -0.3473593087657105 0.04849300224515851 
BAND_ghostA_4146_34PentanePentane_CC-QZPGTO -31.45310757115038 -1.088646983594608 -0.4465449118115809 0.0508071246061688 
BAND_ghostA_4132_20AcOHAcOH_CC-QZPGTO -29.23124642217558 -0.978227329201855 -0.4515179889261475 0.06341242557331994 
BAND_ghostA_4138_26UracilUracilpipi_CC-QZPGTO -53.62542853650291 -1.810284458230407 -0.3693517632840353 0.05719434341881917 
BAND_ghostNone_4153_41UracilPentane_CC-QZPGTO -85.08786869141242 -2.912828484567667 -0.3693686019865848 0.08280926750530962 
BAND_ghostA_4174_62PentaneAcNH2_CC-QZPGTO -31.45283172385504 -1.08847090034308 -0.4460367028665548 0.06331648238959757 
BAND_ghostB_4172_60EthyneAcOHOHpi_CC-QZPGTO -29.23268671361825 -0.9770376022260037 -0.4555741243299966 0.07104701165358378 
BAND_ghostB_4176_64PeptideEthene_CC-QZPGTO -12.23092860618971 -0.4119798544567451 -0.3765016207333216 0.05706067098189857 
BAND_ghostB_4139_27BenzenePyridinepipi_CC-QZPGTO -35.56260323614624 -1.215452355621025 -0.347550985204316 0.05966188708983315 
BAND_ghostA_4154_42UracilCyclopentane_CC-QZPGTO -53.62571002362971 -1.809812291872027 -0.3692516990342426 0.05154499935939204 
BAND_ghostNone_4130_18WaterPyridine_CC-QZPGTO -44.81873639902746 -1.533279738823287 -0.3593593920647769 0.08836832906027139 
BAND_ghostA_4169_57BenzenePeptideNHpi_CC-QZPGTO -34.50086921646038 -1.177419114858091 -0.3360086662485062 0.0648555338333156 
BAND_ghostB_4132_20AcOHAcOH_CC-QZPGTO -29.23124865689815 -0.9782361860209237 -0.451524263848046 0.06341422416800549 
BAND_ghostNone_4178_66MeNH2Pyridine_CC-QZPGTO -49.66821958207158 -1.712477454239689 -0.3502595740818035 0.09700082508662808 
BAND_ghostNone_4174_62PentaneAcNH2_CC-QZPGTO -59.42575002298267 -2.045462542619962 -0.4158247138412747 0.09600944961386637 
BAND_ghostB_4118_06MeOHMeNH2_CC-QZPGTO -14.09938659043922 -0.4897404421498595 -0.3932826356726526 0.08398267461028376 
BAND_ghostB_4177_65PyridineEthyne_CC-QZPGTO -11.41420372358952 -0.385531684173139 -0.4077634135265359 0.05669989117436937 
BAND_ghostNone_4171_59EthyneWaterCHO_CC-QZPGTO -20.6642292675583 -0.7001504929402644 -0.3899691205057932 0.1050861213279979 
BAND_ghostNone_4176_64PeptideEthene_CC-QZPGTO -46.33195896994292 -1.577824759146954 -0.3684115632994353 0.1000930226943539 
BAND_ghostB_4135_23AcNH2Uracil_CC-QZPGTO -53.62385942102138 -1.810553702646692 -0.3703156827834622 0.05090740981212467 
BAND_ghostB_4133_21AcNH2AcNH2_CC-QZPGTO -27.96601438446981 -0.9487338252987302 -0.4131947050659157 0.06597907388034412 
BAND_ghostB_4126_14PeptideMeNH2_CC-QZPGTO -14.09932335687786 -0.4897795246997804 -0.3939278066548197 0.06676125991233607 
BAND_ghostB_4146_34PentanePentane_CC-QZPGTO -31.4531079964897 -1.08864599952875 -0.4465445938311031 0.05080766170499329 
BAND_ghostB_4130_18WaterPyridine_CC-QZPGTO -35.56259836980821 -1.21513579616745 -0.3478371973314024 0.1020755483885085 
BAND_ghostNone_4120_08MeOHWater_CC-QZPGTO -24.61186752452169 -0.8345341896775893 -0.4252157668352121 0.09918913822807611 
BAND_ghostA_4172_60EthyneAcOHOHpi_CC-QZPGTO -11.41429881389568 -0.3854866184935812 -0.4079172993978304 0.06700787338379241 
BAND_ghostB_4178_66MeNH2Pyridine_CC-QZPGTO -35.56236923209918 -1.215196372821724 -0.3476117052555612 0.07775881470614206 
BAND_ghostB_4167_55BenzeneMeOHOHpi_CC-QZPGTO -15.35883169049323 -0.5184798069809352 -0.4506972315769706 0.04639560281920796 
BAND_ghostB_4140_28BenzeneUracilpipi_CC-QZPGTO -53.62586793238434 -1.809984619632981 -0.3688454351173425 0.05778888004453028 
BAND_ghostNone_4163_51EthyneEthyneTS_CC-QZPGTO -22.83102117959575 -0.772107532479168 -0.4008247747605118 0.1221151061942237 
BAND_ghostNone_4167_55BenzeneMeOHOHpi_CC-QZPGTO -49.86696703408617 -1.703517166899003 -0.3481693384747125 0.1063139005875985 
BAND_ghostNone_4127_15PeptidePeptide_CC-QZPGTO -68.20587401589142 -2.327508577782019 -0.3659384530247061 0.08635686923393172 
BAND_ghostA_4148_36NeopentaneNeopentane_CC-QZPGTO -31.46086298511286 -1.09628248734741 -0.4522522598551252 0.04767784755724353 
BAND_ghostA_4119_07MeOHPeptide_CC-QZPGTO -15.3587965710235 -0.5188527121218252 -0.4503184788276212 0.0501037039720033 
BAND_ghostA_4149_37CyclopentaneNeopentane_CC-QZPGTO -30.67898325032463 -1.062008273391913 -0.4486461102193649 0.04765837649757983 
BAND_ghostA_4141_29PyridineUracilpipi_CC-QZPGTO -35.56269093643943 -1.215607972164785 -0.3476084862038331 0.06740911408155403 
BAND_ghostB_4153_41UracilPentane_CC-QZPGTO -31.45310484381996 -1.088639727448702 -0.4461963609921386 0.05944931411852784 
BAND_ghostB_4116_04WaterPeptide_CC-QZPGTO -34.09624257695321 -1.160610398492211 -0.3903780090714329 0.09669896385618879 
BAND_ghostB_4145_33PyridineEthene_CC-QZPGTO -12.23097844412922 -0.4120052344811872 -0.3766383842839069 0.06418891396270478 
BAND_ghostB_4119_07MeOHPeptide_CC-QZPGTO -34.09633315281911 -1.160390057502472 -0.3909568700747716 0.08597343325776478 
BAND_ghostA_4136_24BenzeneBenzenepipi_CC-QZPGTO -34.50091699160699 -1.177378365112432 -0.3361664502582677 0.06315546097482853 
BAND_ghostA_4159_47BenzeneBenzeneTS_CC-QZPGTO -34.50082617375794 -1.17739773159266 -0.3360585374836835 0.06682632461838482 
BAND_ghostNone_4140_28BenzeneUracilpipi_CC-QZPGTO -88.13956632734769 -3.005785339693918 -0.3348115493293244 0.08480971882812409 
BAND_ghostNone_4123_11MeNH2Peptide_CC-QZPGTO -48.20397764669527 -1.655943324026858 -0.3780710238576026 0.09932512185959018 
BAND_ghostB_4143_31UracilEthene_CC-QZPGTO -12.23101040020257 -0.4120671216312224 -0.3764874134905017 0.06374241549055891 
BAND_ghostB_4159_47BenzeneBenzeneTS_CC-QZPGTO -34.50061136185384 -1.177201288345075 -0.3359640842184892 0.0545055039741217 
BAND_ghostNone_4121_09MeNH2MeOH_CC-QZPGTO -29.46207723329126 -1.010968330117043 -0.3779289790873069 0.1049357277487546 
BAND_ghostNone_4159_47BenzeneBenzeneTS_CC-QZPGTO -69.00800104323044 -2.36343188018999 -0.3251130075897574 0.1094132313114649 
BAND_ghostNone_4148_36NeopentaneNeopentane_CC-QZPGTO -62.92464120786234 -2.198147722281361 -0.4438221773020956 0.104376346983769 
BAND_ghostA_4144_32UracilEthyne_CC-QZPGTO -53.62491136498276 -1.809191505030542 -0.3690796986148274 0.07296092154443769 
BAND_ghostNone_4160_48PyridinePyridineTS_CC-QZPGTO -71.13207639963426 -2.439040732123219 -0.3379881073730463 0.0902519432435929 
BAND_ghostA_4131_19MeOHPyridine_CC-QZPGTO -15.35857016040031 -0.518805379616878 -0.4502189794319102 0.0518330087570039 
BAND_ghostA_4142_30BenzeneEthene_CC-QZPGTO -34.50032338925621 -1.177025243174744 -0.3361199371854547 0.0788441707725125 
BAND_ghostB_4156_44EthenePentane_CC-QZPGTO -31.45285080952415 -1.088368658670049 -0.4463610601328643 0.0713392452566618 
BAND_ghostA_4135_23AcNH2Uracil_CC-QZPGTO -27.96606652343233 -0.9489862940653885 -0.4127597481253724 0.06898780431665526 
BAND_ghostB_4150_38CyclopentaneCyclopentane_CC-QZPGTO -30.6790126333418 -1.062106410481263 -0.448757508075953 0.05098239744778641 
BAND_ghostA_4115_03WaterMeNH2_CC-QZPGTO -9.245173095658027 -0.3142087209530444 -0.5081677040658363 0.05105455016277553 
BAND_ghostA_4123_11MeNH2Peptide_CC-QZPGTO -14.09906523361865 -0.4896189368999145 -0.3936211381338952 0.05594499413413795 
BAND_ghostB_4124_12MeNH2Water_CC-QZPGTO -9.24515213429998 -0.3142017572417375 -0.5079950240472167 0.05729021311331322 
BAND_ghostB_4157_45EthynePentane_CC-QZPGTO -31.45279097917561 -1.088382581477965 -0.4461573609463781 0.07527594352501675 
BAND_ghostA_4161_49BenzenePyridineTS_CC-QZPGTO -34.50074428169843 -1.177344998506125 -0.3360289098138847 0.06759432177004542 
BAND_ghostNone_4131_19MeOHPyridine_CC-QZPGTO -50.93315879141499 -1.739173316973747 -0.360581335433562 0.0870204103266488 
BAND_ghostNone_4144_32UracilEthyne_CC-QZPGTO -65.04584795054964 -2.201812063378267 -0.3655593270229213 0.08882100487888435 
BAND_ghostNone_4115_03WaterMeNH2_CC-QZPGTO -23.35506670638335 -0.8073426814886838 -0.4184308623517128 0.09835779502631425 
BAND_ghostA_4145_33PyridineEthene_CC-QZPGTO -35.56238872710332 -1.214987580727065 -0.3473868325879023 0.07668278167621219 
BAND_ghostNone_4156_44EthenePentane_CC-QZPGTO -43.68713000373747 -1.506536078492482 -0.3767639631903222 0.1168265562784005 
BAND_ghostB_4122_10MeNH2MeNH2_CC-QZPGTO -14.09908725726272 -0.4895895544632138 -0.3935951681309826 0.07580761562733047 
BAND_ghostA_4139_27BenzenePyridinepipi_CC-QZPGTO -34.50070533113036 -1.177359181817744 -0.3361344289145007 0.0654631021500027 
BAND_ghostNone_4173_61PentaneAcOH_CC-QZPGTO -60.69059963045653 -2.073683006008952 -0.4468226512982277 0.1055653820406749 
BAND_ghostNone_4113_01WaterWater_CC-QZPGTO -18.4981786109431 -0.6296385024882847 -0.4784707689182633 0.1009636535584026 
BAND_ghostNone_4139_27BenzenePyridinepipi_CC-QZPGTO -70.07253605262913 -2.407848620363042 -0.3276152559381956 0.1039821440611313 
BAND_ghostA_4140_28BenzeneUracilpipi_CC-QZPGTO -34.50094076110205 -1.177544886227557 -0.3359624688464951 0.06608120490086024 
BAND_ghostNone_4157_45EthynePentane_CC-QZPGTO -42.8702997097685 -1.479156462512384 -0.4084713752937175 0.1114835978821238 
BAND_ghostA_4113_01WaterWater_CC-QZPGTO -9.244985158315208 -0.3138329294834914 -0.5081187403372733 0.07594224250134547 
BAND_ghostB_4160_48PyridinePyridineTS_CC-QZPGTO -35.5622260184882 -1.215188978263832 -0.3474379869198441 0.05076932760702836 
BAND_ghostA_4128_16PeptideWater_CC-QZPGTO -34.09581396745828 -1.16025493390466 -0.391299257748652 0.06474245646913297 
BAND_ghostNone_4117_05MeOHMeOH_CC-QZPGTO -30.72641846652573 -1.040349448250834 -0.4252458109839019 0.1019194193743858 
BAND_ghostB_4170_58PyridinePyridineCHN_CC-QZPGTO -35.56241590368936 -1.215333334634319 -0.3475487174104851 0.0662860761757722 
BAND_ghostA_4118_06MeOHMeNH2_CC-QZPGTO -15.35828708499133 -0.5186948595337155 -0.4499466566973494 0.05341184886552749 
BAND_ghostA_4164_52BenzeneAcOHOHpi_CC-QZPGTO -34.50054124866757 -1.17719623250172 -0.3359334457191095 0.07038718612861347 
BAND_ghostNone_4129_17UracilUracilBP_CC-QZPGTO -107.2756814451093 -3.627410076875039 -0.3563211472974537 0.07893521992070519 
BAND_ghostNone_4161_49BenzenePyridineTS_CC-QZPGTO -70.06995059015514 -2.401045761736675 -0.3391557022889563 0.105194324902203 
BAND_ghostB_4134_22AcOHUracil_CC-QZPGTO -53.62417894751611 -1.810459213391101 -0.3708239755654811 0.05585602542232276 
BAND_ghostB_4125_13PeptideMeOH_CC-QZPGTO -15.35899435833293 -0.518531599656352 -0.4518386675043157 0.06628611062680283 
BAND_ghostNone_4175_63BenzeneAcOH_CC-QZPGTO -63.74074276828875 -2.163777316170511 -0.3405757931830964 0.106302844886816 
BAND_ghostNone_4128_16PeptideWater_CC-QZPGTO -43.34970054755298 -1.476870934633011 -0.372385776673658 0.08746223877199717 


==> anc/data/S66_mp2/band_5gauss.res <==
#Software, ghosted_fragment, ID, Molecule , Bond\ , energies%final\ , bond\ , energy , MP2\ , energies%RI-MP2\ , energy , BandStructure%TopValenceBand , BandStructure%BottomConductionBand
BAND , ghostNone , 4133 , 21AcNH2AcNH2 , CC-5ZPGTO , -56.01203384942907 , -1.953248774562796 , -0.4014214136118458 , 0.08585592857435699
BAND , ghostB , 4142 , 30BenzeneEthene , CC-5ZPGTO , -12.23938387066641 , -0.4202420470048821 , -0.3770554231323606 , 0.0505041910147919
BAND , ghostNone , 4126 , 14PeptideMeNH2 , CC-5ZPGTO , -48.25126453503196 , -1.697792625430098 , -0.3713774125095477 , 0.07031839412003545
BAND , ghostA , 4155 , 43UracilNeopentane , CC-5ZPGTO , -53.67829322186214 , -1.857121730227143 , -0.3693376412950887 , 0.04096267783999345
BAND , ghostB , 4123 , 11MeNH2Peptide , CC-5ZPGTO , -34.12814975345031 , -1.189732502112977 , -0.3915019008230998 , 0.06253955832014819
BAND , ghostB , 4134 , 22AcOHUracil , CC-5ZPGTO , -53.67725024763791 , -1.858165812846613 , -0.3711784916355366 , 0.04253567031001079
BAND , ghostB , 4158 , 46PeptidePentane , CC-5ZPGTO , -31.47744148001966 , -1.113189225082713 , -0.445983228415899 , 0.04911163432466084
BAND , ghostA , 4152 , 40BenzeneNeopentane , CC-5ZPGTO , -34.529893287324 , -1.204476437777097 , -0.3365733233232707 , 0.04503687023427792
BAND , ghostA , 4171 , 59EthyneWaterCHO , CC-5ZPGTO , -11.42153420991692 , -0.3918143216188324 , -0.4083732209831355 , 0.0675343280043834
BAND , ghostA , 4132 , 20AcOHAcOH , CC-5ZPGTO , -29.26058359086637 , -1.004620118031166 , -0.451835848988029 , 0.05189138080031613
BAND , ghostNone , 4168 , 56BenzeneMeNH2NHpi , CC-5ZPGTO , -48.64687936816219 , -1.713240961807331 , -0.3435111750942191 , 0.08650603523665108
BAND , ghostB , 4155 , 43UracilNeopentane , CC-5ZPGTO , -31.4851748356396 , -1.120626325983576 , -0.4515672564058645 , 0.04642786524097146
BAND , ghostNone , 4145 , 33PyridineEthene , CC-5ZPGTO , -47.83789398373868 , -1.673079751493066 , -0.3449880089681471 , 0.08568784818808203
BAND , ghostB , 4135 , 23AcNH2Uracil , CC-5ZPGTO , -53.67701149617552 , -1.858323760612975 , -0.370660885814821 , 0.03876861875953935
BAND , ghostB , 4162 , 50BenzeneEthyneCHpi , CC-5ZPGTO , -11.42149165192997 , -0.3917634048327831 , -0.4084313452551933 , 0.04253535914124939
BAND , ghostB , 4132 , 20AcOHAcOH , CC-5ZPGTO , -29.26058150281589 , -1.004627077511351 , -0.451842123937996 , 0.05189275315025037
BAND , ghostA , 4127 , 15PeptidePeptide , CC-5ZPGTO , -34.12747899105719 , -1.190055205125531 , -0.3917715803441627 , 0.03418346970439214
BAND , ghostNone , 4149 , 37CyclopentaneNeopentane , CC-5ZPGTO , -62.19183087011682 , -2.21417950720083 , -0.4472105761756534 , 0.08243187001379898
BAND , ghostB , 4166 , 54BenzeneWaterOHpi , CC-5ZPGTO , -9.256274592058514 , -0.3233825781475054 , -0.5101429221211646 , 0.03453411931123109
BAND , ghostA , 4157 , 45EthynePentane , CC-5ZPGTO , -11.42169169887187 , -0.3918337628379249 , -0.408555227798839 , 0.04678554475455545
BAND , ghostA , 4163 , 51EthyneEthyneTS , CC-5ZPGTO , -11.4216327985243 , -0.3917599028125456 , -0.4085806161661042 , 0.06282591304087676
BAND , ghostNone , 4116 , 04WaterPeptide , CC-5ZPGTO , -43.39648842834656 , -1.516969198994806 , -0.404290220630811 , 0.07347977696729273
BAND , ghostA , 4147 , 35NeopentanePentane , CC-5ZPGTO , -31.47755008909569 , -1.113128293060479 , -0.4464917797552504 , 0.04038809299240755
BAND , ghostNone , 4151 , 39BenzeneCyclopentane , CC-5ZPGTO , -65.24004976551487 , -2.302371352652686 , -0.3390219211242761 , 0.08681971466195192
BAND , ghostA , 4113 , 01WaterWater , CC-5ZPGTO , -9.256070215416315 , -0.3232800476549746 , -0.5096020586792811 , 0.06075149830988025
BAND , ghostB , 4122 , 10MeNH2MeNH2 , CC-5ZPGTO , -14.11122581319778 , -0.5012067023734688 , -0.3938657285910263 , 0.06488734586438184
BAND , ghostB , 4144 , 32UracilEthyne , CC-5ZPGTO , -11.4217179125103 , -0.391965367413908 , -0.4083970382162794 , 0.04955635124435046
BAND , ghostB , 4131 , 19MeOHPyridine , CC-5ZPGTO , -35.59447842438049 , -1.24448523640336 , -0.3482494496697694 , 0.07227245831323442
BAND , ghostB , 4137 , 25PyridinePyridinepipi , CC-5ZPGTO , -35.59410306360865 , -1.244420367243186 , -0.3477992214457664 , 0.04945975125883643
BAND , ghostA , 4166 , 54BenzeneWaterOHpi , CC-5ZPGTO , -34.52979380613656 , -1.204453073901341 , -0.3363824009278956 , 0.08466643318491669
BAND , ghostB , 4149 , 37CyclopentaneNeopentane , CC-5ZPGTO , -31.48504866592803 , -1.120561807075024 , -0.4520749717637264 , 0.04420543582577022
BAND , ghostA , 4143 , 31UracilEthene , CC-5ZPGTO , -53.6781561930709 , -1.856991965298135 , -0.3694549898637076 , 0.04989444117272981
BAND , ghostA , 4119 , 07MeOHPeptide , CC-5ZPGTO , -15.37345970637976 , -0.532364700272141 , -0.4504824279168997 , 0.04139842663513314
BAND , ghostA , 4156 , 44EthenePentane , CC-5ZPGTO , -12.23923146907614 , -0.420189654165663 , -0.3769994922119032 , 0.04479480555481613
BAND , ghostB , 4160 , 48PyridinePyridineTS , CC-5ZPGTO , -35.59394905906672 , -1.244360308738971 , -0.3478068057302953 , 0.0405205649667837
BAND , ghostB , 4151 , 39BenzeneCyclopentane , CC-5ZPGTO , -30.70280761679303 , -1.086078845839778 , -0.4485518542064709 , 0.04704888309886521
BAND , ghostA , 4150 , 38CyclopentaneCyclopentane , CC-5ZPGTO , -30.7028945779123 , -1.086157481646917 , -0.4484402218285877 , 0.04445744447706585
BAND , ghostA , 4125 , 13PeptideMeOH , CC-5ZPGTO , -34.12785326454474 , -1.189559455266968 , -0.392624585710884 , 0.04123959208283373
BAND , ghostB , 4124 , 12MeNH2Water , CC-5ZPGTO , -9.255928360251549 , -0.3235004041320293 , -0.509311025519423 , 0.04806912626555056
BAND , ghostA , 4158 , 46PeptidePentane , CC-5ZPGTO , -34.12796170876337 , -1.189761532058698 , -0.3911689138647071 , 0.04613151833227964
BAND , ghostB , 4171 , 59EthyneWaterCHO , CC-5ZPGTO , -9.256161002207378 , -0.3231328247441643 , -0.5098353366608201 , 0.06963019859891248
BAND , ghostNone , 4152 , 40BenzeneNeopentane , CC-5ZPGTO , -66.02054381445969 , -2.3341291590186 , -0.3391768558359445 , 0.08204697158763423
BAND , ghostA , 4137 , 25PyridinePyridinepipi , CC-5ZPGTO , -35.59408523458671 , -1.244419623442826 , -0.3477948301081611 , 0.04945302926439803
BAND , ghostA , 4115 , 03WaterMeNH2 , CC-5ZPGTO , -9.256001979198016 , -0.3235091829242701 , -0.5094097818499442 , 0.04268785974944812
BAND , ghostNone , 4135 , 23AcNH2Uracil , CC-5ZPGTO , -81.7005276208463 , -2.838012994572069 , -0.3536969286700403 , 0.07539569746988276
BAND , ghostB , 4164 , 52BenzeneAcOHOHpi , CC-5ZPGTO , -29.2622755021502 , -1.003678414469277 , -0.4560842367743576 , 0.04152104577252863
BAND , ghostNone , 4147 , 35NeopentanePentane , CC-5ZPGTO , -62.96683220674113 , -2.241607530508829 , -0.4472215453218846 , 0.0827844104112657
BAND , ghostB , 4165 , 53BenzeneAcNH2NHpi , CC-5ZPGTO , -27.99388685354731 , -0.9727255916521897 , -0.4152901037351265 , 0.04474722042578944
BAND , ghostA , 4136 , 24BenzeneBenzenepipi , CC-5ZPGTO , -34.53008649499758 , -1.204459996653122 , -0.3365807785398963 , 0.05146654838105259
BAND , ghostB , 4127 , 15PeptidePeptide , CC-5ZPGTO , -34.12771501546339 , -1.189976634141022 , -0.3907528912314335 , 0.05959639971851018
BAND , ghostB , 4163 , 51EthyneEthyneTS , CC-5ZPGTO , -11.4215050066934 , -0.3916857259640017 , -0.4085193174726432 , 0.05479970411028858
BAND , ghostA , 4118 , 06MeOHMeNH2 , CC-5ZPGTO , -15.37330754759184 , -0.5323496025383221 , -0.4503006142631714 , 0.04548953771470056
BAND , ghostA , 4165 , 53BenzeneAcNH2NHpi , CC-5ZPGTO , -34.52990829707257 , -1.204564127725905 , -0.3363976084801287 , 0.0538650250390075
BAND , ghostB , 4128 , 16PeptideWater , CC-5ZPGTO , -9.256313997880515 , -0.3232419860309985 , -0.509826037491745 , 0.05727487231280906
BAND , ghostNone , 4167 , 55BenzeneMeOHOHpi , CC-5ZPGTO , -49.911007435606 , -1.74422755454653 , -0.3485404122141601 , 0.08674594475011535
BAND , ghostB , 4147 , 35NeopentanePentane , CC-5ZPGTO , -31.48508022241602 , -1.120586104682666 , -0.4521897995075776 , 0.04338052777505479
BAND , ghostNone , 4172 , 60EthyneAcOHOHpi , CC-5ZPGTO , -40.69174007421193 , -1.399385377879659 , -0.4186702742547025 , 0.09209416818550159
BAND , ghostA , 4141 , 29PyridineUracilpipi , CC-5ZPGTO , -35.59418165771279 , -1.244579191730609 , -0.3479353144617029 , 0.05252572891110194
BAND , ghostNone , 4122 , 10MeNH2MeNH2 , CC-5ZPGTO , -28.2289799431403 , -1.007654367792552 , -0.3754030752297169 , 0.08703648085847357
BAND , ghostNone , 4142 , 30BenzeneEthene , CC-5ZPGTO , -46.77266359603117 , -1.632698595961172 , -0.334379569978682 , 0.09051872116711746
BAND , ghostNone , 4134 , 22AcOHUracil , CC-5ZPGTO , -82.96839136534884 , -2.868291598685096 , -0.3656074267302461 , 0.08137343058868843
BAND , ghostA , 4129 , 17UracilUracilBP , CC-5ZPGTO , -53.67737767655892 , -1.858215715579172 , -0.3672520546999473 , 0.05469525158271227
BAND , ghostB , 4133 , 21AcNH2AcNH2 , CC-5ZPGTO , -27.9932845142189 , -0.9737067547881304 , -0.4136999982023283 , 0.05438126869307078
BAND , ghostB , 4152 , 40BenzeneNeopentane , CC-5ZPGTO , -31.48500184862052 , -1.120607485239802 , -0.4517578544261056 , 0.04677302231390366
BAND , ghostNone , 4119 , 07MeOHPeptide , CC-5ZPGTO , -49.51415232510973 , -1.726615945332945 , -0.4066399564305502 , 0.07117580999954934
BAND , ghostB , 4125 , 13PeptideMeOH , CC-5ZPGTO , -15.37388012534058 , -0.5321878773128186 , -0.4520659020664227 , 0.05559924433274155
BAND , ghostA , 4162 , 50BenzeneEthyneCHpi , CC-5ZPGTO , -34.52973530113388 , -1.20441388481082 , -0.3364886413240946 , 0.06377284442873274
BAND , ghostNone , 4117 , 05MeOHMeOH , CC-5ZPGTO , -30.75658190702176 , -1.067918898144996 , -0.4257392255112477 , 0.07976766547177147
BAND , ghostB , 4174 , 62PentaneAcNH2 , CC-5ZPGTO , -27.9939469359646 , -0.9725955649916815 , -0.4156126260595613 , 0.04417022879157365
BAND , ghostA , 4176 , 64PeptideEthene , CC-5ZPGTO , -34.12776405067431 , -1.189615207044805 , -0.3909892614445963 , 0.05927075484573513
BAND , ghostNone , 4165 , 53BenzeneAcNH2NHpi , CC-5ZPGTO , -62.53119322729233 , -2.183302802333525 , -0.3349903748776998 , 0.08092818786980296
BAND , ghostNone , 4143 , 31UracilEthene , CC-5ZPGTO , -65.92373346607616 , -2.285743076036404 , -0.3645794696020341 , 0.06271684431041812
BAND , ghostA , 4178 , 66MeNH2Pyridine , CC-5ZPGTO , -14.11097503242682 , -0.5011089474796218 , -0.3939642258851808 , 0.04588935687695979
BAND , ghostNone , 4160 , 48PyridinePyridineTS , CC-5ZPGTO , -71.19512011367112 , -2.497046996094019 , -0.3384910292808165 , 0.07765659894227887
BAND , ghostA , 4130 , 18WaterPyridine , CC-5ZPGTO , -9.256038549529137 , -0.3235199482933252 , -0.5095562635580339 , 0.03945265722595703
BAND , ghostNone , 4155 , 43UracilNeopentane , CC-5ZPGTO , -85.16984955330003 , -2.987427912232182 , -0.3688946786373224 , 0.06138446663100788
BAND , ghostNone , 4146 , 34PentanePentane , CC-5ZPGTO , -62.96142867455028 , -2.237945804287716 , -0.4463105073393712 , 0.0949554061215214
BAND , ghostA , 4168 , 56BenzeneMeNH2NHpi , CC-5ZPGTO , -34.52999163015775 , -1.204474347266041 , -0.3365042635088986 , 0.06493051051678209
BAND , ghostB , 4118 , 06MeOHMeNH2 , CC-5ZPGTO , -14.11146445221967 , -0.5013492571363796 , -0.3934428494994937 , 0.07067427182817734
BAND , ghostA , 4151 , 39BenzeneCyclopentane , CC-5ZPGTO , -34.53005525340259 , -1.204541775923716 , -0.3365565550624719 , 0.04961977225548987
BAND , ghostNone , 4177 , 65PyridineEthyne , CC-5ZPGTO , -47.02194280577758 , -1.638861796437329 , -0.3558854333352486 , 0.08411725090738442
BAND , ghostA , 4154 , 42UracilCyclopentane , CC-5ZPGTO , -53.67841445474173 , -1.857187109677002 , -0.3694783003995998 , 0.04286656788693087
BAND , ghostNone , 4125 , 13PeptideMeOH , CC-5ZPGTO , -49.51170300563219 , -1.726704347491755 , -0.3742469016655788 , 0.06833129819990699
BAND , ghostA , 4116 , 04WaterPeptide , CC-5ZPGTO , -9.256066860241413 , -0.3235199483223439 , -0.5094247822800333 , 0.04251631214541875
BAND , ghostB , 4119 , 07MeOHPeptide , CC-5ZPGTO , -34.12782718605045 , -1.189706821223721 , -0.3911394737078006 , 0.07096114194656473
BAND , ghostB , 4168 , 56BenzeneMeNH2NHpi , CC-5ZPGTO , -14.11088632296733 , -0.5010263155349755 , -0.3944119005634931 , 0.04209337925439865
BAND , ghostA , 4169 , 57BenzenePeptideNHpi , CC-5ZPGTO , -34.53017822683966 , -1.204617915684741 , -0.3364248149309612 , 0.05459619306538439
BAND , ghostNone , 4124 , 12MeNH2Water , CC-5ZPGTO , -23.37909072951176 , -0.8294275179678655 , -0.4164561432768897 , 0.08178516038270446
BAND , ghostB , 4129 , 17UracilUracilBP , CC-5ZPGTO , -53.67748304805893 , -1.858097578917625 , -0.3706522638303771 , 0.03841126889957327
BAND , ghostA , 4153 , 41UracilPentane , CC-5ZPGTO , -53.67855406444021 , -1.857222362128248 , -0.3693922022046517 , 0.03725377369860389
BAND , ghostA , 4167 , 55BenzeneMeOHOHpi , CC-5ZPGTO , -34.52990099747937 , -1.20453192593319 , -0.3364544277238137 , 0.06867417718405622
BAND , ghostNone , 4118 , 06MeOHMeNH2 , CC-5ZPGTO , -29.49693907047305 , -1.039099038408193 , -0.4163084470809397 , 0.07925915959195137
BAND , ghostNone , 4166 , 54BenzeneWaterOHpi , CC-5ZPGTO , -43.79163183285478 , -1.532184293485015 , -0.3489032295662651 , 0.084676245420022
BAND , ghostNone , 4137 , 25PyridinePyridinepipi , CC-5ZPGTO , -71.19754605068073 , -2.503520067699337 , -0.3357075068854788 , 0.07819458275429575
BAND , ghostA , 4135 , 23AcNH2Uracil , CC-5ZPGTO , -27.99328505820109 , -0.9738898332022501 , -0.4132580382703983 , 0.05328671514546842
BAND , ghostA , 4126 , 14PeptideMeNH2 , CC-5ZPGTO , -34.12772290322754 , -1.189802883212119 , -0.3930066572511215 , 0.03974530556238355
BAND , ghostNone , 4162 , 50BenzeneEthyneCHpi , CC-5ZPGTO , -45.95665787799656 , -1.601230792788588 , -0.3450900743628823 , 0.09018145528902299
BAND , ghostNone , 4170 , 58PyridinePyridineCHN , CC-5ZPGTO , -71.19474352242341 , -2.493855640082553 , -0.3407911997048393 , 0.08868808832538734
BAND , ghostNone , 4128 , 16PeptideWater , CC-5ZPGTO , -43.39196596324057 , -1.515750008375445 , -0.372862673336335 , 0.0640940404191875
BAND , ghostB , 4177 , 65PyridineEthyne , CC-5ZPGTO , -11.4214686052001 , -0.3919576415151801 , -0.4081720427463584 , 0.04355254842866663
BAND , ghostB , 4114 , 02WaterMeOH , CC-5ZPGTO , -15.37376440870471 , -0.5322009536696629 , -0.4522296137373756 , 0.08113592092011998
BAND , ghostA , 4164 , 52BenzeneAcOHOHpi , CC-5ZPGTO , -34.53002568916354 , -1.204561350811708 , -0.3364118164260335 , 0.05919328280156207
BAND , ghostB , 4170 , 58PyridinePyridineCHN , CC-5ZPGTO , -35.59393347404259 , -1.244420186045892 , -0.3479083444268929 , 0.05116448174098367
BAND , ghostA , 4172 , 60EthyneAcOHOHpi , CC-5ZPGTO , -11.42170101248834 , -0.3920455491225763 , -0.4083130823927147 , 0.05615963241013198
BAND , ghostNone , 4113 , 01WaterWater , CC-5ZPGTO , -18.52016689042273 , -0.6485146288468651 , -0.4803916338941114 , 0.07546400676591247
BAND , ghostA , 4173 , 61PentaneAcOH , CC-5ZPGTO , -31.4775651721907 , -1.113196695607076 , -0.4463297120747245 , 0.05618432001763455
BAND , ghostNone , 4130 , 18WaterPyridine , CC-5ZPGTO , -44.86145780019118 , -1.571945490970042 , -0.3597926451007331 , 0.08199830011408832
BAND , ghostA , 4140 , 28BenzeneUracilpipi , CC-5ZPGTO , -34.53014828834154 , -1.204636101474468 , -0.3363582831621497 , 0.05148305414682552
BAND , ghostNone , 4178 , 66MeNH2Pyridine , CC-5ZPGTO , -49.71223319647208 , -1.753414661163173 , -0.3506585353223302 , 0.08486228880133542
BAND , ghostNone , 4148 , 36NeopentaneNeopentane , CC-5ZPGTO , -62.9728674049847 , -2.246542885716119 , -0.4437860267014184 , 0.07985173020538416
BAND , ghostB , 4146 , 34PentanePentane , CC-5ZPGTO , -31.47760792190698 , -1.113181712114413 , -0.4465481329222911 , 0.04497343531038935
BAND , ghostNone , 4161 , 49BenzenePyridineTS , CC-5ZPGTO , -70.13036488154675 , -2.456850198671277 , -0.3396804925586256 , 0.08174726056762581
BAND , ghostA , 4175 , 63BenzeneAcOH , CC-5ZPGTO , -34.52996905887223 , -1.204489237392547 , -0.3365004848837833 , 0.0611476675982803
BAND , ghostB , 4138 , 26UracilUracilpipi , CC-5ZPGTO , -53.67791285771609 , -1.857537390536783 , -0.369563086898572 , 0.04250654980564967
BAND , ghostNone , 4114 , 02WaterMeOH , CC-5ZPGTO , -24.63874496989009 , -0.8585401245811806 , -0.4709823430867935 , 0.08086951393831175
BAND , ghostA , 4139 , 27BenzenePyridinepipi , CC-5ZPGTO , -34.52996837229735 , -1.204515114186501 , -0.3365444715220848 , 0.05317195064968023
BAND , ghostA , 4121 , 09MeNH2MeOH , CC-5ZPGTO , -14.11085277192589 , -0.5009787431136838 , -0.3937658719653167 , 0.05493956382179611
BAND , ghostB , 4136 , 24BenzeneBenzenepipi , CC-5ZPGTO , -34.53008782918211 , -1.204459689780559 , -0.3365809457113034 , 0.05146448809417068
BAND , ghostA , 4133 , 21AcNH2AcNH2 , CC-5ZPGTO , -27.9932805222542 , -0.9737098847264274 , -0.4136925461249387 , 0.05437966577425449
BAND , ghostNone , 4153 , 41UracilPentane , CC-5ZPGTO , -85.16461225172976 , -2.984391086502867 , -0.3695300841783485 , 0.06353077391038109
BAND , ghostA , 4138 , 26UracilUracilpipi , CC-5ZPGTO , -53.67791285477585 , -1.857537385669462 , -0.3695630860890607 , 0.04250655230615612
BAND , ghostNone , 4129 , 17UracilUracilBP , CC-5ZPGTO , -107.3820024421874 , -3.72296474139431 , -0.3567300899154297 , 0.06072942144669477
BAND , ghostNone , 4141 , 29PyridineUracilpipi , CC-5ZPGTO , -89.28593141191514 , -3.118648223535501 , -0.3456664813006631 , 0.06943940187795655
BAND , ghostA , 4174 , 62PentaneAcNH2 , CC-5ZPGTO , -31.47750532381679 , -1.11322859314026 , -0.4460371535061582 , 0.05388953980247089
BAND , ghostNone , 4144 , 32UracilEthyne , CC-5ZPGTO , -65.10647266059283 , -2.25629279471587 , -0.3659542354126245 , 0.06450707444405492
BAND , ghostNone , 4131 , 19MeOHPyridine , CC-5ZPGTO , -50.97991097706473 , -1.782175479002464 , -0.3609153404556846 , 0.08113967665797613
BAND , ghostA , 4142 , 30BenzeneEthene , CC-5ZPGTO , -34.52974082872895 , -1.20434404042125 , -0.3365668215277006 , 0.06590803443197576
BAND , ghostNone , 4132 , 20AcOHAcOH , CC-5ZPGTO , -58.55120359540904 , -2.014416744118853 , -0.4548911951074837 , 0.08891006981013012
BAND , ghostA , 4177 , 65PyridineEthyne , CC-5ZPGTO , -35.59383846528801 , -1.244316450202613 , -0.3480628549799615 , 0.06634216697332719
BAND , ghostNone , 4140 , 28BenzeneUracilpipi , CC-5ZPGTO , -88.22021550272895 , -3.079026027055684 , -0.3352576443156023 , 0.06158427378840806
BAND , ghostB , 4172 , 60EthyneAcOHOHpi , CC-5ZPGTO , -29.26219759980868 , -1.00366423271521 , -0.4557998599980828 , 0.05583368550025768
BAND , ghostB , 4120 , 08MeOHWater , CC-5ZPGTO , -9.256295330253669 , -0.3232628175638271 , -0.5097532513555995 , 0.07006116783244913
BAND , ghostA , 4146 , 34PentanePentane , CC-5ZPGTO , -31.47763770835906 , -1.113215137384017 , -0.4465464782442771 , 0.04496854472480453
BAND , ghostB , 4116 , 04WaterPeptide , CC-5ZPGTO , -34.12775350399482 , -1.189990683564346 , -0.3905612973295646 , 0.07527962923454827
BAND , ghostNone , 4159 , 47BenzeneBenzeneTS , CC-5ZPGTO , -69.065876167326 , -2.417071226988464 , -0.3257655448101215 , 0.08570509190548981
BAND , ghostNone , 4115 , 03WaterMeNH2 , CC-5ZPGTO , -23.37852225990528 , -0.8286302117792796 , -0.4188882088763841 , 0.07887008704172582
BAND , ghostNone , 4176 , 64PeptideEthene , CC-5ZPGTO , -46.37194058705274 , -1.61567381774735 , -0.3687962583980873 , 0.07613787306134351
BAND , ghostB , 4157 , 45EthynePentane , CC-5ZPGTO , -31.47763080335423 , -1.113271100879381 , -0.4461583923389396 , 0.06147612384420713
BAND , ghostA , 4160 , 48PyridinePyridineTS , CC-5ZPGTO , -35.59428130872522 , -1.24441866587209 , -0.3478256171610397 , 0.05327054153221276
BAND , ghostA , 4161 , 49BenzenePyridineTS , CC-5ZPGTO , -34.5299880665638 , -1.20447055464059 , -0.3365017630443164 , 0.05273616884963375
BAND , ghostNone , 4123 , 11MeNH2Peptide , CC-5ZPGTO , -48.24789640455068 , -1.697234690473672 , -0.3784554282321905 , 0.07564957083968833
BAND , ghostB , 4126 , 14PeptideMeNH2 , CC-5ZPGTO , -14.11142389504723 , -0.5014017644666725 , -0.3940993623530469 , 0.0561868070175794
BAND , ghostNone , 4169 , 57BenzenePeptideNHpi , CC-5ZPGTO , -68.66763738796051 , -2.404898950308468 , -0.3549641116535394 , 0.07830783169028339
BAND , ghostA , 4149 , 37CyclopentaneNeopentane , CC-5ZPGTO , -30.7028795178543 , -1.086036301390227 , -0.4483227898525113 , 0.04019989424373067
BAND , ghostNone , 4164 , 52BenzeneAcOHOHpi , CC-5ZPGTO , -63.80053111645574 , -2.215373893538974 , -0.3451550825218284 , 0.08987529902682223
BAND , ghostNone , 4154 , 42UracilCyclopentane , CC-5ZPGTO , -84.38847023193104 , -2.955572200928277 , -0.3696746652204957 , 0.06101740145354594
BAND , ghostB , 4156 , 44EthenePentane , CC-5ZPGTO , -31.47759709921946 , -1.11318131145905 , -0.4463615308249699 , 0.05876309318891525
BAND , ghostNone , 4120 , 08MeOHWater , CC-5ZPGTO , -24.63775970319473 , -0.8576638460082769 , -0.4259563931165055 , 0.07476881260181342
BAND , ghostB , 4178 , 66MeNH2Pyridine , CC-5ZPGTO , -35.59415629250109 , -1.244451080416954 , -0.3479757358492685 , 0.06587681257677601
BAND , ghostNone , 4173 , 61PentaneAcOH , CC-5ZPGTO , -60.74460466302423 , -2.124959037751887 , -0.4468776132467683 , 0.08551133703473221
BAND , ghostB , 4154 , 42UracilCyclopentane , CC-5ZPGTO , -30.70272635618539 , -1.08600471444926 , -0.4482807334201894 , 0.04588492434907077
BAND , ghostB , 4130 , 18WaterPyridine , CC-5ZPGTO , -35.59434957521668 , -1.24439717101357 , -0.3482055336761089 , 0.08562818126989931
BAND , ghostA , 4123 , 11MeNH2Peptide , CC-5ZPGTO , -14.11110120268324 , -0.5012137735821235 , -0.3939127974535855 , 0.04670274188137907
BAND , ghostA , 4145 , 33PyridineEthene , CC-5ZPGTO , -35.59419420671055 , -1.244262878196937 , -0.3477417795369452 , 0.06346946033308083
BAND , ghostB , 4169 , 57BenzenePeptideNHpi , CC-5ZPGTO , -34.1276930322439 , -1.189689919709621 , -0.3915079384854886 , 0.03241897696903886
BAND , ghostB , 4121 , 09MeNH2MeOH , CC-5ZPGTO , -15.37377136300113 , -0.5320745154176754 , -0.4518915737955891 , 0.06254931402071881
BAND , ghostA , 4134 , 22AcOHUracil , CC-5ZPGTO , -29.26044249618447 , -1.004486317768477 , -0.4517049900025002 , 0.04785268910321252
BAND , ghostB , 4167 , 55BenzeneMeOHOHpi , CC-5ZPGTO , -15.3736445887395 , -0.5320141582609885 , -0.4509877357189901 , 0.03811955966479242
BAND , ghostNone , 4171 , 59EthyneWaterCHO , CC-5ZPGTO , -20.68225055306352 , -0.7159525401918059 , -0.3906479106702263 , 0.07962662175698428
BAND , ghostA , 4159 , 47BenzeneBenzeneTS , CC-5ZPGTO , -34.52999307795314 , -1.204445810073397 , -0.3365290645913805 , 0.05083175906681159
BAND , ghostB , 4153 , 41UracilPentane , CC-5ZPGTO , -31.47757146792028 , -1.113188313739788 , -0.4461990609657443 , 0.04727515744673817
BAND , ghostA , 4114 , 02WaterMeOH , CC-5ZPGTO , -9.256046413168146 , -0.3233088856160233 , -0.5095557019809156 , 0.05075868573194307
BAND , ghostA , 4122 , 10MeNH2MeNH2 , CC-5ZPGTO , -14.11104071055267 , -0.5011835526136555 , -0.3936462341178441 , 0.05540387443047114
BAND , ghostB , 4143 , 31UracilEthene , CC-5ZPGTO , -12.23938612173035 , -0.4203207643022111 , -0.3767895910404223 , 0.04936517801184699
BAND , ghostNone , 4163 , 51EthyneEthyneTS , CC-5ZPGTO , -22.84571943947853 , -0.785196860500311 , -0.4013186825916086 , 0.09759596714383702
BAND , ghostB , 4113 , 01WaterWater , CC-5ZPGTO , -9.256297858447818 , -0.3232780992468822 , -0.5097650814600314 , 0.08036566806634937
BAND , ghostNone , 4121 , 09MeNH2MeOH , CC-5ZPGTO , -29.48939203293927 , -1.036383513685821 , -0.3785116471157389 , 0.08377083185279421
BAND , ghostNone , 4175 , 63BenzeneAcOH , CC-5ZPGTO , -63.79927690266177 , -2.217343117807726 , -0.3409939027597323 , 0.0840532399450586
BAND , ghostB , 4159 , 47BenzeneBenzeneTS , CC-5ZPGTO , -34.52999817608845 , -1.204434315032522 , -0.3364495079816547 , 0.04498390726222673
BAND , ghostB , 4140 , 28BenzeneUracilpipi , CC-5ZPGTO , -53.67836042664068 , -1.857176337856555 , -0.3690774379744158 , 0.04585230378280895
BAND , ghostA , 4131 , 19MeOHPyridine , CC-5ZPGTO , -15.37335538268096 , -0.5323690712947429 , -0.4504554886689965 , 0.03976670629784361
BAND , ghostA , 4144 , 32UracilEthyne , CC-5ZPGTO , -53.67796314959247 , -1.85692168055618 , -0.3693810295004882 , 0.05320959527581315
BAND , ghostB , 4150 , 38CyclopentaneCyclopentane , CC-5ZPGTO , -30.70291971749413 , -1.086152081922972 , -0.4484403079241471 , 0.04445434565550863
BAND , ghostA , 4148 , 36NeopentaneNeopentane , CC-5ZPGTO , -31.4851011158472 , -1.120605349402771 , -0.4522156404419289 , 0.04011439731226472
BAND , ghostNone , 4127 , 15PeptidePeptide , CC-5ZPGTO , -68.26885031326867 , -2.386346765870241 , -0.3662128975251828 , 0.06458718755748379
BAND , ghostB , 4161 , 49BenzenePyridineTS , CC-5ZPGTO , -35.59380905767414 , -1.244310781841301 , -0.3477251202855339 , 0.03942121466007303
BAND , ghostB , 4115 , 03WaterMeNH2 , CC-5ZPGTO , -14.11141672444664 , -0.501337461541864 , -0.3934882636240403 , 0.08381760828918924
BAND , ghostB , 4141 , 29PyridineUracilpipi , CC-5ZPGTO , -53.67832060373828 , -1.857314818526431 , -0.3695021056969378 , 0.04727022310188188
BAND , ghostNone , 4174 , 62PentaneAcNH2 , CC-5ZPGTO , -59.47716143439376 , -2.094971339082515 , -0.4160338354024336 , 0.07561084878484886
BAND , ghostNone , 4136 , 24BenzeneBenzenepipi , CC-5ZPGTO , -69.06748300207686 , -2.422548608945665 , -0.3189391843081792 , 0.08688570260542253
BAND , ghostNone , 4139 , 27BenzenePyridinepipi , CC-5ZPGTO , -70.13246703216869 , -2.463118251335366 , -0.3281848662254432 , 0.0823935580958198
BAND , ghostB , 4145 , 33PyridineEthene , CC-5ZPGTO , -12.23936947004253 , -0.4202867323330647 , -0.3769350028601376 , 0.05195584266208612
BAND , ghostB , 4175 , 63BenzeneAcOH , CC-5ZPGTO , -29.26221391985694 , -1.003748893942139 , -0.457086951351924 , 0.04396124501143086
BAND , ghostB , 4139 , 27BenzenePyridinepipi , CC-5ZPGTO , -35.5940442757201 , -1.244372380982199 , -0.3478729089757464 , 0.04813044791640521
BAND , ghostB , 4148 , 36NeopentaneNeopentane , CC-5ZPGTO , -31.48507018877115 , -1.120572062756978 , -0.4522241384287531 , 0.04011490830777082
BAND , ghostB , 4117 , 05MeOHMeOH , CC-5ZPGTO , -15.37385598195791 , -0.5322016535738369 , -0.4521738388872463 , 0.06982606453803605
BAND , ghostA , 4124 , 12MeNH2Water , CC-5ZPGTO , -14.1113579216809 , -0.5013124452162931 , -0.3935182117164783 , 0.08364733754870612
BAND , ghostNone , 4158 , 46PeptidePentane , CC-5ZPGTO , -65.61247682797909 , -2.314484122047576 , -0.3928007760755549 , 0.07543301027112485
BAND , ghostNone , 4156 , 44EthenePentane , CC-5ZPGTO , -43.72017672872565 , -1.539616414766173 , -0.3770548837550684 , 0.09646075149128479
BAND , ghostNone , 4157 , 45EthynePentane , CC-5ZPGTO , -42.90258003165597 , -1.510696984664423 , -0.4087397182797554 , 0.09209937457330046
BAND , ghostNone , 4150 , 38CyclopentaneCyclopentane , CC-5ZPGTO , -61.41074067690177 , -2.18135490073239 , -0.4479698573058695 , 0.09140762417033502
BAND , ghostA , 4117 , 05MeOHMeOH , CC-5ZPGTO , -15.37353628062747 , -0.532150206602569 , -0.4507662114272512 , 0.0504462980772711
BAND , ghostB , 4176 , 64PeptideEthene , CC-5ZPGTO , -12.23926130203683 , -0.4202612584291711 , -0.376826123634671 , 0.0480451267833248
BAND , ghostA , 4170 , 58PyridinePyridineCHN , CC-5ZPGTO , -35.59393494990148 , -1.244420041227186 , -0.34790763030336 , 0.05116257785258038
BAND , ghostA , 4120 , 08MeOHWater , CC-5ZPGTO , -15.37352747812094 , -0.5320390861658166 , -0.4508269126682513 , 0.06139737923225329
BAND , ghostB , 4173 , 61PentaneAcOH , CC-5ZPGTO , -29.26232540156505 , -1.003718035479749 , -0.456940326468972 , 0.04275079341380831
BAND , ghostA , 4128 , 16PeptideWater , CC-5ZPGTO , -34.1275096168322 , -1.189827705532013 , -0.3915623638796731 , 0.05149595865168411
BAND , ghostNone , 4138 , 26UracilUracilpipi , CC-5ZPGTO , -107.3732119987973 , -3.733078401742045 , -0.3586975059565632 , 0.06540991273448372
Bond\ , energies%final\ , bond\ , energy , MP2\ , energies%RI-MP2\ , energy , BandStructure%TopValenceBand , BandStructure%BottomConductionBand
BAND , ghostNone , 4133 , 21AcNH2AcNH2 , CC-5ZPGTO , -56.01203384942907 , -1.953248774562796 , -0.4014214136118458 , 0.08585592857435699
BAND , ghostB , 4142 , 30BenzeneEthene , CC-5ZPGTO , -12.23938387066641 , -0.4202420470048821 , -0.3770554231323606 , 0.0505041910147919
BAND , ghostNone , 4126 , 14PeptideMeNH2 , CC-5ZPGTO , -48.25126453503196 , -1.697792625430098 , -0.3713774125095477 , 0.07031839412003545
BAND , ghostA , 4155 , 43UracilNeopentane , CC-5ZPGTO , -53.67829322186214 , -1.857121730227143 , -0.3693376412950887 , 0.04096267783999345
BAND , ghostB , 4123 , 11MeNH2Peptide , CC-5ZPGTO , -34.12814975345031 , -1.189732502112977 , -0.3915019008230998 , 0.06253955832014819
BAND , ghostB , 4134 , 22AcOHUracil , CC-5ZPGTO , -53.67725024763791 , -1.858165812846613 , -0.3711784916355366 , 0.04253567031001079
BAND , ghostB , 4158 , 46PeptidePentane , CC-5ZPGTO , -31.47744148001966 , -1.113189225082713 , -0.445983228415899 , 0.04911163432466084
BAND , ghostA , 4152 , 40BenzeneNeopentane , CC-5ZPGTO , -34.529893287324 , -1.204476437777097 , -0.3365733233232707 , 0.04503687023427792
BAND , ghostA , 4171 , 59EthyneWaterCHO , CC-5ZPGTO , -11.42153420991692 , -0.3918143216188324 , -0.4083732209831355 , 0.0675343280043834
BAND , ghostA , 4132 , 20AcOHAcOH , CC-5ZPGTO , -29.26058359086637 , -1.004620118031166 , -0.451835848988029 , 0.05189138080031613
BAND , ghostNone , 4168 , 56BenzeneMeNH2NHpi , CC-5ZPGTO , -48.64687936816219 , -1.713240961807331 , -0.3435111750942191 , 0.08650603523665108
BAND , ghostB , 4155 , 43UracilNeopentane , CC-5ZPGTO , -31.4851748356396 , -1.120626325983576 , -0.4515672564058645 , 0.04642786524097146
BAND , ghostNone , 4145 , 33PyridineEthene , CC-5ZPGTO , -47.83789398373868 , -1.673079751493066 , -0.3449880089681471 , 0.08568784818808203
BAND , ghostB , 4135 , 23AcNH2Uracil , CC-5ZPGTO , -53.67701149617552 , -1.858323760612975 , -0.370660885814821 , 0.03876861875953935
BAND , ghostB , 4162 , 50BenzeneEthyneCHpi , CC-5ZPGTO , -11.42149165192997 , -0.3917634048327831 , -0.4084313452551933 , 0.04253535914124939
BAND , ghostB , 4132 , 20AcOHAcOH , CC-5ZPGTO , -29.26058150281589 , -1.004627077511351 , -0.451842123937996 , 0.05189275315025037
BAND , ghostA , 4127 , 15PeptidePeptide , CC-5ZPGTO , -34.12747899105719 , -1.190055205125531 , -0.3917715803441627 , 0.03418346970439214
BAND , ghostNone , 4149 , 37CyclopentaneNeopentane , CC-5ZPGTO , -62.19183087011682 , -2.21417950720083 , -0.4472105761756534 , 0.08243187001379898
BAND , ghostB , 4166 , 54BenzeneWaterOHpi , CC-5ZPGTO , -9.256274592058514 , -0.3233825781475054 , -0.5101429221211646 , 0.03453411931123109
BAND , ghostA , 4157 , 45EthynePentane , CC-5ZPGTO , -11.42169169887187 , -0.3918337628379249 , -0.408555227798839 , 0.04678554475455545
BAND , ghostA , 4163 , 51EthyneEthyneTS , CC-5ZPGTO , -11.4216327985243 , -0.3917599028125456 , -0.4085806161661042 , 0.06282591304087676
BAND , ghostNone , 4116 , 04WaterPeptide , CC-5ZPGTO , -43.39648842834656 , -1.516969198994806 , -0.404290220630811 , 0.07347977696729273
BAND , ghostA , 4147 , 35NeopentanePentane , CC-5ZPGTO , -31.47755008909569 , -1.113128293060479 , -0.4464917797552504 , 0.04038809299240755
BAND , ghostNone , 4151 , 39BenzeneCyclopentane , CC-5ZPGTO , -65.24004976551487 , -2.302371352652686 , -0.3390219211242761 , 0.08681971466195192
BAND , ghostA , 4113 , 01WaterWater , CC-5ZPGTO , -9.256070215416315 , -0.3232800476549746 , -0.5096020586792811 , 0.06075149830988025
BAND , ghostB , 4122 , 10MeNH2MeNH2 , CC-5ZPGTO , -14.11122581319778 , -0.5012067023734688 , -0.3938657285910263 , 0.06488734586438184
BAND , ghostB , 4144 , 32UracilEthyne , CC-5ZPGTO , -11.4217179125103 , -0.391965367413908 , -0.4083970382162794 , 0.04955635124435046
BAND , ghostB , 4131 , 19MeOHPyridine , CC-5ZPGTO , -35.59447842438049 , -1.24448523640336 , -0.3482494496697694 , 0.07227245831323442
BAND , ghostB , 4137 , 25PyridinePyridinepipi , CC-5ZPGTO , -35.59410306360865 , -1.244420367243186 , -0.3477992214457664 , 0.04945975125883643
BAND , ghostA , 4166 , 54BenzeneWaterOHpi , CC-5ZPGTO , -34.52979380613656 , -1.204453073901341 , -0.3363824009278956 , 0.08466643318491669
BAND , ghostB , 4149 , 37CyclopentaneNeopentane , CC-5ZPGTO , -31.48504866592803 , -1.120561807075024 , -0.4520749717637264 , 0.04420543582577022
BAND , ghostA , 4143 , 31UracilEthene , CC-5ZPGTO , -53.6781561930709 , -1.856991965298135 , -0.3694549898637076 , 0.04989444117272981
BAND , ghostA , 4119 , 07MeOHPeptide , CC-5ZPGTO , -15.37345970637976 , -0.532364700272141 , -0.4504824279168997 , 0.04139842663513314
BAND , ghostA , 4156 , 44EthenePentane , CC-5ZPGTO , -12.23923146907614 , -0.420189654165663 , -0.3769994922119032 , 0.04479480555481613
BAND , ghostB , 4160 , 48PyridinePyridineTS , CC-5ZPGTO , -35.59394905906672 , -1.244360308738971 , -0.3478068057302953 , 0.0405205649667837
BAND , ghostB , 4151 , 39BenzeneCyclopentane , CC-5ZPGTO , -30.70280761679303 , -1.086078845839778 , -0.4485518542064709 , 0.04704888309886521
BAND , ghostA , 4150 , 38CyclopentaneCyclopentane , CC-5ZPGTO , -30.7028945779123 , -1.086157481646917 , -0.4484402218285877 , 0.04445744447706585
BAND , ghostA , 4125 , 13PeptideMeOH , CC-5ZPGTO , -34.12785326454474 , -1.189559455266968 , -0.392624585710884 , 0.04123959208283373
BAND , ghostB , 4124 , 12MeNH2Water , CC-5ZPGTO , -9.255928360251549 , -0.3235004041320293 , -0.509311025519423 , 0.04806912626555056
BAND , ghostA , 4158 , 46PeptidePentane , CC-5ZPGTO , -34.12796170876337 , -1.189761532058698 , -0.3911689138647071 , 0.04613151833227964
BAND , ghostB , 4171 , 59EthyneWaterCHO , CC-5ZPGTO , -9.256161002207378 , -0.3231328247441643 , -0.5098353366608201 , 0.06963019859891248
BAND , ghostNone , 4152 , 40BenzeneNeopentane , CC-5ZPGTO , -66.02054381445969 , -2.3341291590186 , -0.3391768558359445 , 0.08204697158763423
BAND , ghostA , 4137 , 25PyridinePyridinepipi , CC-5ZPGTO , -35.59408523458671 , -1.244419623442826 , -0.3477948301081611 , 0.04945302926439803
BAND , ghostA , 4115 , 03WaterMeNH2 , CC-5ZPGTO , -9.256001979198016 , -0.3235091829242701 , -0.5094097818499442 , 0.04268785974944812
BAND , ghostNone , 4135 , 23AcNH2Uracil , CC-5ZPGTO , -81.7005276208463 , -2.838012994572069 , -0.3536969286700403 , 0.07539569746988276
BAND , ghostB , 4164 , 52BenzeneAcOHOHpi , CC-5ZPGTO , -29.2622755021502 , -1.003678414469277 , -0.4560842367743576 , 0.04152104577252863
BAND , ghostNone , 4147 , 35NeopentanePentane , CC-5ZPGTO , -62.96683220674113 , -2.241607530508829 , -0.4472215453218846 , 0.0827844104112657
BAND , ghostB , 4165 , 53BenzeneAcNH2NHpi , CC-5ZPGTO , -27.99388685354731 , -0.9727255916521897 , -0.4152901037351265 , 0.04474722042578944
BAND , ghostA , 4136 , 24BenzeneBenzenepipi , CC-5ZPGTO , -34.53008649499758 , -1.204459996653122 , -0.3365807785398963 , 0.05146654838105259
BAND , ghostB , 4127 , 15PeptidePeptide , CC-5ZPGTO , -34.12771501546339 , -1.189976634141022 , -0.3907528912314335 , 0.05959639971851018
BAND , ghostB , 4163 , 51EthyneEthyneTS , CC-5ZPGTO , -11.4215050066934 , -0.3916857259640017 , -0.4085193174726432 , 0.05479970411028858
BAND , ghostA , 4118 , 06MeOHMeNH2 , CC-5ZPGTO , -15.37330754759184 , -0.5323496025383221 , -0.4503006142631714 , 0.04548953771470056
BAND , ghostA , 4165 , 53BenzeneAcNH2NHpi , CC-5ZPGTO , -34.52990829707257 , -1.204564127725905 , -0.3363976084801287 , 0.0538650250390075
BAND , ghostB , 4128 , 16PeptideWater , CC-5ZPGTO , -9.256313997880515 , -0.3232419860309985 , -0.509826037491745 , 0.05727487231280906
BAND , ghostNone , 4167 , 55BenzeneMeOHOHpi , CC-5ZPGTO , -49.911007435606 , -1.74422755454653 , -0.3485404122141601 , 0.08674594475011535
BAND , ghostB , 4147 , 35NeopentanePentane , CC-5ZPGTO , -31.48508022241602 , -1.120586104682666 , -0.4521897995075776 , 0.04338052777505479
BAND , ghostNone , 4172 , 60EthyneAcOHOHpi , CC-5ZPGTO , -40.69174007421193 , -1.399385377879659 , -0.4186702742547025 , 0.09209416818550159
BAND , ghostA , 4141 , 29PyridineUracilpipi , CC-5ZPGTO , -35.59418165771279 , -1.244579191730609 , -0.3479353144617029 , 0.05252572891110194
BAND , ghostNone , 4122 , 10MeNH2MeNH2 , CC-5ZPGTO , -28.2289799431403 , -1.007654367792552 , -0.3754030752297169 , 0.08703648085847357
BAND , ghostNone , 4142 , 30BenzeneEthene , CC-5ZPGTO , -46.77266359603117 , -1.632698595961172 , -0.334379569978682 , 0.09051872116711746
BAND , ghostNone , 4134 , 22AcOHUracil , CC-5ZPGTO , -82.96839136534884 , -2.868291598685096 , -0.3656074267302461 , 0.08137343058868843
BAND , ghostA , 4129 , 17UracilUracilBP , CC-5ZPGTO , -53.67737767655892 , -1.858215715579172 , -0.3672520546999473 , 0.05469525158271227
BAND , ghostB , 4133 , 21AcNH2AcNH2 , CC-5ZPGTO , -27.9932845142189 , -0.9737067547881304 , -0.4136999982023283 , 0.05438126869307078
BAND , ghostB , 4152 , 40BenzeneNeopentane , CC-5ZPGTO , -31.48500184862052 , -1.120607485239802 , -0.4517578544261056 , 0.04677302231390366
BAND , ghostNone , 4119 , 07MeOHPeptide , CC-5ZPGTO , -49.51415232510973 , -1.726615945332945 , -0.4066399564305502 , 0.07117580999954934
BAND , ghostB , 4125 , 13PeptideMeOH , CC-5ZPGTO , -15.37388012534058 , -0.5321878773128186 , -0.4520659020664227 , 0.05559924433274155
BAND , ghostA , 4162 , 50BenzeneEthyneCHpi , CC-5ZPGTO , -34.52973530113388 , -1.20441388481082 , -0.3364886413240946 , 0.06377284442873274
BAND , ghostNone , 4117 , 05MeOHMeOH , CC-5ZPGTO , -30.75658190702176 , -1.067918898144996 , -0.4257392255112477 , 0.07976766547177147
BAND , ghostB , 4174 , 62PentaneAcNH2 , CC-5ZPGTO , -27.9939469359646 , -0.9725955649916815 , -0.4156126260595613 , 0.04417022879157365
BAND , ghostA , 4176 , 64PeptideEthene , CC-5ZPGTO , -34.12776405067431 , -1.189615207044805 , -0.3909892614445963 , 0.05927075484573513
BAND , ghostNone , 4165 , 53BenzeneAcNH2NHpi , CC-5ZPGTO , -62.53119322729233 , -2.183302802333525 , -0.3349903748776998 , 0.08092818786980296
BAND , ghostNone , 4143 , 31UracilEthene , CC-5ZPGTO , -65.92373346607616 , -2.285743076036404 , -0.3645794696020341 , 0.06271684431041812
BAND , ghostA , 4178 , 66MeNH2Pyridine , CC-5ZPGTO , -14.11097503242682 , -0.5011089474796218 , -0.3939642258851808 , 0.04588935687695979
BAND , ghostNone , 4160 , 48PyridinePyridineTS , CC-5ZPGTO , -71.19512011367112 , -2.497046996094019 , -0.3384910292808165 , 0.07765659894227887
BAND , ghostA , 4130 , 18WaterPyridine , CC-5ZPGTO , -9.256038549529137 , -0.3235199482933252 , -0.5095562635580339 , 0.03945265722595703
BAND , ghostNone , 4155 , 43UracilNeopentane , CC-5ZPGTO , -85.16984955330003 , -2.987427912232182 , -0.3688946786373224 , 0.06138446663100788
BAND , ghostNone , 4146 , 34PentanePentane , CC-5ZPGTO , -62.96142867455028 , -2.237945804287716 , -0.4463105073393712 , 0.0949554061215214
BAND , ghostA , 4168 , 56BenzeneMeNH2NHpi , CC-5ZPGTO , -34.52999163015775 , -1.204474347266041 , -0.3365042635088986 , 0.06493051051678209
BAND , ghostB , 4118 , 06MeOHMeNH2 , CC-5ZPGTO , -14.11146445221967 , -0.5013492571363796 , -0.3934428494994937 , 0.07067427182817734
BAND , ghostA , 4151 , 39BenzeneCyclopentane , CC-5ZPGTO , -34.53005525340259 , -1.204541775923716 , -0.3365565550624719 , 0.04961977225548987
BAND , ghostNone , 4177 , 65PyridineEthyne , CC-5ZPGTO , -47.02194280577758 , -1.638861796437329 , -0.3558854333352486 , 0.08411725090738442
BAND , ghostA , 4154 , 42UracilCyclopentane , CC-5ZPGTO , -53.67841445474173 , -1.857187109677002 , -0.3694783003995998 , 0.04286656788693087
BAND , ghostNone , 4125 , 13PeptideMeOH , CC-5ZPGTO , -49.51170300563219 , -1.726704347491755 , -0.3742469016655788 , 0.06833129819990699
BAND , ghostA , 4116 , 04WaterPeptide , CC-5ZPGTO , -9.256066860241413 , -0.3235199483223439 , -0.5094247822800333 , 0.04251631214541875
BAND , ghostB , 4119 , 07MeOHPeptide , CC-5ZPGTO , -34.12782718605045 , -1.189706821223721 , -0.3911394737078006 , 0.07096114194656473
BAND , ghostB , 4168 , 56BenzeneMeNH2NHpi , CC-5ZPGTO , -14.11088632296733 , -0.5010263155349755 , -0.3944119005634931 , 0.04209337925439865
BAND , ghostA , 4169 , 57BenzenePeptideNHpi , CC-5ZPGTO , -34.53017822683966 , -1.204617915684741 , -0.3364248149309612 , 0.05459619306538439
BAND , ghostNone , 4124 , 12MeNH2Water , CC-5ZPGTO , -23.37909072951176 , -0.8294275179678655 , -0.4164561432768897 , 0.08178516038270446
BAND , ghostB , 4129 , 17UracilUracilBP , CC-5ZPGTO , -53.67748304805893 , -1.858097578917625 , -0.3706522638303771 , 0.03841126889957327
BAND , ghostA , 4153 , 41UracilPentane , CC-5ZPGTO , -53.67855406444021 , -1.857222362128248 , -0.3693922022046517 , 0.03725377369860389
BAND , ghostA , 4167 , 55BenzeneMeOHOHpi , CC-5ZPGTO , -34.52990099747937 , -1.20453192593319 , -0.3364544277238137 , 0.06867417718405622
BAND , ghostNone , 4118 , 06MeOHMeNH2 , CC-5ZPGTO , -29.49693907047305 , -1.039099038408193 , -0.4163084470809397 , 0.07925915959195137
BAND , ghostNone , 4166 , 54BenzeneWaterOHpi , CC-5ZPGTO , -43.79163183285478 , -1.532184293485015 , -0.3489032295662651 , 0.084676245420022
BAND , ghostNone , 4137 , 25PyridinePyridinepipi , CC-5ZPGTO , -71.19754605068073 , -2.503520067699337 , -0.3357075068854788 , 0.07819458275429575
BAND , ghostA , 4135 , 23AcNH2Uracil , CC-5ZPGTO , -27.99328505820109 , -0.9738898332022501 , -0.4132580382703983 , 0.05328671514546842
BAND , ghostA , 4126 , 14PeptideMeNH2 , CC-5ZPGTO , -34.12772290322754 , -1.189802883212119 , -0.3930066572511215 , 0.03974530556238355
BAND , ghostNone , 4162 , 50BenzeneEthyneCHpi , CC-5ZPGTO , -45.95665787799656 , -1.601230792788588 , -0.3450900743628823 , 0.09018145528902299
BAND , ghostNone , 4170 , 58PyridinePyridineCHN , CC-5ZPGTO , -71.19474352242341 , -2.493855640082553 , -0.3407911997048393 , 0.08868808832538734
BAND , ghostNone , 4128 , 16PeptideWater , CC-5ZPGTO , -43.39196596324057 , -1.515750008375445 , -0.372862673336335 , 0.0640940404191875
BAND , ghostB , 4177 , 65PyridineEthyne , CC-5ZPGTO , -11.4214686052001 , -0.3919576415151801 , -0.4081720427463584 , 0.04355254842866663
BAND , ghostB , 4114 , 02WaterMeOH , CC-5ZPGTO , -15.37376440870471 , -0.5322009536696629 , -0.4522296137373756 , 0.08113592092011998
BAND , ghostA , 4164 , 52BenzeneAcOHOHpi , CC-5ZPGTO , -34.53002568916354 , -1.204561350811708 , -0.3364118164260335 , 0.05919328280156207
BAND , ghostB , 4170 , 58PyridinePyridineCHN , CC-5ZPGTO , -35.59393347404259 , -1.244420186045892 , -0.3479083444268929 , 0.05116448174098367
BAND , ghostA , 4172 , 60EthyneAcOHOHpi , CC-5ZPGTO , -11.42170101248834 , -0.3920455491225763 , -0.4083130823927147 , 0.05615963241013198
BAND , ghostNone , 4113 , 01WaterWater , CC-5ZPGTO , -18.52016689042273 , -0.6485146288468651 , -0.4803916338941114 , 0.07546400676591247
BAND , ghostA , 4173 , 61PentaneAcOH , CC-5ZPGTO , -31.4775651721907 , -1.113196695607076 , -0.4463297120747245 , 0.05618432001763455
BAND , ghostNone , 4130 , 18WaterPyridine , CC-5ZPGTO , -44.86145780019118 , -1.571945490970042 , -0.3597926451007331 , 0.08199830011408832
BAND , ghostA , 4140 , 28BenzeneUracilpipi , CC-5ZPGTO , -34.53014828834154 , -1.204636101474468 , -0.3363582831621497 , 0.05148305414682552
BAND , ghostNone , 4178 , 66MeNH2Pyridine , CC-5ZPGTO , -49.71223319647208 , -1.753414661163173 , -0.3506585353223302 , 0.08486228880133542
BAND , ghostNone , 4148 , 36NeopentaneNeopentane , CC-5ZPGTO , -62.9728674049847 , -2.246542885716119 , -0.4437860267014184 , 0.07985173020538416
BAND , ghostB , 4146 , 34PentanePentane , CC-5ZPGTO , -31.47760792190698 , -1.113181712114413 , -0.4465481329222911 , 0.04497343531038935
BAND , ghostNone , 4161 , 49BenzenePyridineTS , CC-5ZPGTO , -70.13036488154675 , -2.456850198671277 , -0.3396804925586256 , 0.08174726056762581
BAND , ghostA , 4175 , 63BenzeneAcOH , CC-5ZPGTO , -34.52996905887223 , -1.204489237392547 , -0.3365004848837833 , 0.0611476675982803
BAND , ghostB , 4138 , 26UracilUracilpipi , CC-5ZPGTO , -53.67791285771609 , -1.857537390536783 , -0.369563086898572 , 0.04250654980564967
BAND , ghostNone , 4114 , 02WaterMeOH , CC-5ZPGTO , -24.63874496989009 , -0.8585401245811806 , -0.4709823430867935 , 0.08086951393831175
BAND , ghostA , 4139 , 27BenzenePyridinepipi , CC-5ZPGTO , -34.52996837229735 , -1.204515114186501 , -0.3365444715220848 , 0.05317195064968023
BAND , ghostA , 4121 , 09MeNH2MeOH , CC-5ZPGTO , -14.11085277192589 , -0.5009787431136838 , -0.3937658719653167 , 0.05493956382179611
BAND , ghostB , 4136 , 24BenzeneBenzenepipi , CC-5ZPGTO , -34.53008782918211 , -1.204459689780559 , -0.3365809457113034 , 0.05146448809417068
BAND , ghostA , 4133 , 21AcNH2AcNH2 , CC-5ZPGTO , -27.9932805222542 , -0.9737098847264274 , -0.4136925461249387 , 0.05437966577425449
BAND , ghostNone , 4153 , 41UracilPentane , CC-5ZPGTO , -85.16461225172976 , -2.984391086502867 , -0.3695300841783485 , 0.06353077391038109
BAND , ghostA , 4138 , 26UracilUracilpipi , CC-5ZPGTO , -53.67791285477585 , -1.857537385669462 , -0.3695630860890607 , 0.04250655230615612
BAND , ghostNone , 4129 , 17UracilUracilBP , CC-5ZPGTO , -107.3820024421874 , -3.72296474139431 , -0.3567300899154297 , 0.06072942144669477
BAND , ghostNone , 4141 , 29PyridineUracilpipi , CC-5ZPGTO , -89.28593141191514 , -3.118648223535501 , -0.3456664813006631 , 0.06943940187795655
BAND , ghostA , 4174 , 62PentaneAcNH2 , CC-5ZPGTO , -31.47750532381679 , -1.11322859314026 , -0.4460371535061582 , 0.05388953980247089
BAND , ghostNone , 4144 , 32UracilEthyne , CC-5ZPGTO , -65.10647266059283 , -2.25629279471587 , -0.3659542354126245 , 0.06450707444405492
BAND , ghostNone , 4131 , 19MeOHPyridine , CC-5ZPGTO , -50.97991097706473 , -1.782175479002464 , -0.3609153404556846 , 0.08113967665797613
BAND , ghostA , 4142 , 30BenzeneEthene , CC-5ZPGTO , -34.52974082872895 , -1.20434404042125 , -0.3365668215277006 , 0.06590803443197576
BAND , ghostNone , 4132 , 20AcOHAcOH , CC-5ZPGTO , -58.55120359540904 , -2.014416744118853 , -0.4548911951074837 , 0.08891006981013012
BAND , ghostA , 4177 , 65PyridineEthyne , CC-5ZPGTO , -35.59383846528801 , -1.244316450202613 , -0.3480628549799615 , 0.06634216697332719
BAND , ghostNone , 4140 , 28BenzeneUracilpipi , CC-5ZPGTO , -88.22021550272895 , -3.079026027055684 , -0.3352576443156023 , 0.06158427378840806
BAND , ghostB , 4172 , 60EthyneAcOHOHpi , CC-5ZPGTO , -29.26219759980868 , -1.00366423271521 , -0.4557998599980828 , 0.05583368550025768
BAND , ghostB , 4120 , 08MeOHWater , CC-5ZPGTO , -9.256295330253669 , -0.3232628175638271 , -0.5097532513555995 , 0.07006116783244913
BAND , ghostA , 4146 , 34PentanePentane , CC-5ZPGTO , -31.47763770835906 , -1.113215137384017 , -0.4465464782442771 , 0.04496854472480453
BAND , ghostB , 4116 , 04WaterPeptide , CC-5ZPGTO , -34.12775350399482 , -1.189990683564346 , -0.3905612973295646 , 0.07527962923454827
BAND , ghostNone , 4159 , 47BenzeneBenzeneTS , CC-5ZPGTO , -69.065876167326 , -2.417071226988464 , -0.3257655448101215 , 0.08570509190548981
BAND , ghostNone , 4115 , 03WaterMeNH2 , CC-5ZPGTO , -23.37852225990528 , -0.8286302117792796 , -0.4188882088763841 , 0.07887008704172582
BAND , ghostNone , 4176 , 64PeptideEthene , CC-5ZPGTO , -46.37194058705274 , -1.61567381774735 , -0.3687962583980873 , 0.07613787306134351
BAND , ghostB , 4157 , 45EthynePentane , CC-5ZPGTO , -31.47763080335423 , -1.113271100879381 , -0.4461583923389396 , 0.06147612384420713
BAND , ghostA , 4160 , 48PyridinePyridineTS , CC-5ZPGTO , -35.59428130872522 , -1.24441866587209 , -0.3478256171610397 , 0.05327054153221276
BAND , ghostA , 4161 , 49BenzenePyridineTS , CC-5ZPGTO , -34.5299880665638 , -1.20447055464059 , -0.3365017630443164 , 0.05273616884963375
BAND , ghostNone , 4123 , 11MeNH2Peptide , CC-5ZPGTO , -48.24789640455068 , -1.697234690473672 , -0.3784554282321905 , 0.07564957083968833
BAND , ghostB , 4126 , 14PeptideMeNH2 , CC-5ZPGTO , -14.11142389504723 , -0.5014017644666725 , -0.3940993623530469 , 0.0561868070175794
BAND , ghostNone , 4169 , 57BenzenePeptideNHpi , CC-5ZPGTO , -68.66763738796051 , -2.404898950308468 , -0.3549641116535394 , 0.07830783169028339
BAND , ghostA , 4149 , 37CyclopentaneNeopentane , CC-5ZPGTO , -30.7028795178543 , -1.086036301390227 , -0.4483227898525113 , 0.04019989424373067
BAND , ghostNone , 4164 , 52BenzeneAcOHOHpi , CC-5ZPGTO , -63.80053111645574 , -2.215373893538974 , -0.3451550825218284 , 0.08987529902682223
BAND , ghostNone , 4154 , 42UracilCyclopentane , CC-5ZPGTO , -84.38847023193104 , -2.955572200928277 , -0.3696746652204957 , 0.06101740145354594
BAND , ghostB , 4156 , 44EthenePentane , CC-5ZPGTO , -31.47759709921946 , -1.11318131145905 , -0.4463615308249699 , 0.05876309318891525
BAND , ghostNone , 4120 , 08MeOHWater , CC-5ZPGTO , -24.63775970319473 , -0.8576638460082769 , -0.4259563931165055 , 0.07476881260181342
BAND , ghostB , 4178 , 66MeNH2Pyridine , CC-5ZPGTO , -35.59415629250109 , -1.244451080416954 , -0.3479757358492685 , 0.06587681257677601
BAND , ghostNone , 4173 , 61PentaneAcOH , CC-5ZPGTO , -60.74460466302423 , -2.124959037751887 , -0.4468776132467683 , 0.08551133703473221
BAND , ghostB , 4154 , 42UracilCyclopentane , CC-5ZPGTO , -30.70272635618539 , -1.08600471444926 , -0.4482807334201894 , 0.04588492434907077
BAND , ghostB , 4130 , 18WaterPyridine , CC-5ZPGTO , -35.59434957521668 , -1.24439717101357 , -0.3482055336761089 , 0.08562818126989931
BAND , ghostA , 4123 , 11MeNH2Peptide , CC-5ZPGTO , -14.11110120268324 , -0.5012137735821235 , -0.3939127974535855 , 0.04670274188137907
BAND , ghostA , 4145 , 33PyridineEthene , CC-5ZPGTO , -35.59419420671055 , -1.244262878196937 , -0.3477417795369452 , 0.06346946033308083
BAND , ghostB , 4169 , 57BenzenePeptideNHpi , CC-5ZPGTO , -34.1276930322439 , -1.189689919709621 , -0.3915079384854886 , 0.03241897696903886
BAND , ghostB , 4121 , 09MeNH2MeOH , CC-5ZPGTO , -15.37377136300113 , -0.5320745154176754 , -0.4518915737955891 , 0.06254931402071881
BAND , ghostA , 4134 , 22AcOHUracil , CC-5ZPGTO , -29.26044249618447 , -1.004486317768477 , -0.4517049900025002 , 0.04785268910321252
BAND , ghostB , 4167 , 55BenzeneMeOHOHpi , CC-5ZPGTO , -15.3736445887395 , -0.5320141582609885 , -0.4509877357189901 , 0.03811955966479242
BAND , ghostNone , 4171 , 59EthyneWaterCHO , CC-5ZPGTO , -20.68225055306352 , -0.7159525401918059 , -0.3906479106702263 , 0.07962662175698428
BAND , ghostA , 4159 , 47BenzeneBenzeneTS , CC-5ZPGTO , -34.52999307795314 , -1.204445810073397 , -0.3365290645913805 , 0.05083175906681159
BAND , ghostB , 4153 , 41UracilPentane , CC-5ZPGTO , -31.47757146792028 , -1.113188313739788 , -0.4461990609657443 , 0.04727515744673817
BAND , ghostA , 4114 , 02WaterMeOH , CC-5ZPGTO , -9.256046413168146 , -0.3233088856160233 , -0.5095557019809156 , 0.05075868573194307
BAND , ghostA , 4122 , 10MeNH2MeNH2 , CC-5ZPGTO , -14.11104071055267 , -0.5011835526136555 , -0.3936462341178441 , 0.05540387443047114
BAND , ghostB , 4143 , 31UracilEthene , CC-5ZPGTO , -12.23938612173035 , -0.4203207643022111 , -0.3767895910404223 , 0.04936517801184699
BAND , ghostNone , 4163 , 51EthyneEthyneTS , CC-5ZPGTO , -22.84571943947853 , -0.785196860500311 , -0.4013186825916086 , 0.09759596714383702
BAND , ghostB , 4113 , 01WaterWater , CC-5ZPGTO , -9.256297858447818 , -0.3232780992468822 , -0.5097650814600314 , 0.08036566806634937
BAND , ghostNone , 4121 , 09MeNH2MeOH , CC-5ZPGTO , -29.48939203293927 , -1.036383513685821 , -0.3785116471157389 , 0.08377083185279421
BAND , ghostNone , 4175 , 63BenzeneAcOH , CC-5ZPGTO , -63.79927690266177 , -2.217343117807726 , -0.3409939027597323 , 0.0840532399450586
BAND , ghostB , 4159 , 47BenzeneBenzeneTS , CC-5ZPGTO , -34.52999817608845 , -1.204434315032522 , -0.3364495079816547 , 0.04498390726222673
BAND , ghostB , 4140 , 28BenzeneUracilpipi , CC-5ZPGTO , -53.67836042664068 , -1.857176337856555 , -0.3690774379744158 , 0.04585230378280895
BAND , ghostA , 4131 , 19MeOHPyridine , CC-5ZPGTO , -15.37335538268096 , -0.5323690712947429 , -0.4504554886689965 , 0.03976670629784361
BAND , ghostA , 4144 , 32UracilEthyne , CC-5ZPGTO , -53.67796314959247 , -1.85692168055618 , -0.3693810295004882 , 0.05320959527581315
BAND , ghostB , 4150 , 38CyclopentaneCyclopentane , CC-5ZPGTO , -30.70291971749413 , -1.086152081922972 , -0.4484403079241471 , 0.04445434565550863
BAND , ghostA , 4148 , 36NeopentaneNeopentane , CC-5ZPGTO , -31.4851011158472 , -1.120605349402771 , -0.4522156404419289 , 0.04011439731226472
BAND , ghostNone , 4127 , 15PeptidePeptide , CC-5ZPGTO , -68.26885031326867 , -2.386346765870241 , -0.3662128975251828 , 0.06458718755748379
BAND , ghostB , 4161 , 49BenzenePyridineTS , CC-5ZPGTO , -35.59380905767414 , -1.244310781841301 , -0.3477251202855339 , 0.03942121466007303
BAND , ghostB , 4115 , 03WaterMeNH2 , CC-5ZPGTO , -14.11141672444664 , -0.501337461541864 , -0.3934882636240403 , 0.08381760828918924
BAND , ghostB , 4141 , 29PyridineUracilpipi , CC-5ZPGTO , -53.67832060373828 , -1.857314818526431 , -0.3695021056969378 , 0.04727022310188188
BAND , ghostNone , 4174 , 62PentaneAcNH2 , CC-5ZPGTO , -59.47716143439376 , -2.094971339082515 , -0.4160338354024336 , 0.07561084878484886
BAND , ghostNone , 4136 , 24BenzeneBenzenepipi , CC-5ZPGTO , -69.06748300207686 , -2.422548608945665 , -0.3189391843081792 , 0.08688570260542253
BAND , ghostNone , 4139 , 27BenzenePyridinepipi , CC-5ZPGTO , -70.13246703216869 , -2.463118251335366 , -0.3281848662254432 , 0.0823935580958198
BAND , ghostB , 4145 , 33PyridineEthene , CC-5ZPGTO , -12.23936947004253 , -0.4202867323330647 , -0.3769350028601376 , 0.05195584266208612
BAND , ghostB , 4175 , 63BenzeneAcOH , CC-5ZPGTO , -29.26221391985694 , -1.003748893942139 , -0.457086951351924 , 0.04396124501143086
BAND , ghostB , 4139 , 27BenzenePyridinepipi , CC-5ZPGTO , -35.5940442757201 , -1.244372380982199 , -0.3478729089757464 , 0.04813044791640521
BAND , ghostB , 4148 , 36NeopentaneNeopentane , CC-5ZPGTO , -31.48507018877115 , -1.120572062756978 , -0.4522241384287531 , 0.04011490830777082
BAND , ghostB , 4117 , 05MeOHMeOH , CC-5ZPGTO , -15.37385598195791 , -0.5322016535738369 , -0.4521738388872463 , 0.06982606453803605
BAND , ghostA , 4124 , 12MeNH2Water , CC-5ZPGTO , -14.1113579216809 , -0.5013124452162931 , -0.3935182117164783 , 0.08364733754870612
BAND , ghostNone , 4158 , 46PeptidePentane , CC-5ZPGTO , -65.61247682797909 , -2.314484122047576 , -0.3928007760755549 , 0.07543301027112485
BAND , ghostNone , 4156 , 44EthenePentane , CC-5ZPGTO , -43.72017672872565 , -1.539616414766173 , -0.3770548837550684 , 0.09646075149128479
BAND , ghostNone , 4157 , 45EthynePentane , CC-5ZPGTO , -42.90258003165597 , -1.510696984664423 , -0.4087397182797554 , 0.09209937457330046
BAND , ghostNone , 4150 , 38CyclopentaneCyclopentane , CC-5ZPGTO , -61.41074067690177 , -2.18135490073239 , -0.4479698573058695 , 0.09140762417033502
BAND , ghostA , 4117 , 05MeOHMeOH , CC-5ZPGTO , -15.37353628062747 , -0.532150206602569 , -0.4507662114272512 , 0.0504462980772711
BAND , ghostB , 4176 , 64PeptideEthene , CC-5ZPGTO , -12.23926130203683 , -0.4202612584291711 , -0.376826123634671 , 0.0480451267833248
BAND , ghostA , 4170 , 58PyridinePyridineCHN , CC-5ZPGTO , -35.59393494990148 , -1.244420041227186 , -0.34790763030336 , 0.05116257785258038
BAND , ghostA , 4120 , 08MeOHWater , CC-5ZPGTO , -15.37352747812094 , -0.5320390861658166 , -0.4508269126682513 , 0.06139737923225329
BAND , ghostB , 4173 , 61PentaneAcOH , CC-5ZPGTO , -29.26232540156505 , -1.003718035479749 , -0.456940326468972 , 0.04275079341380831
BAND , ghostA , 4128 , 16PeptideWater , CC-5ZPGTO , -34.1275096168322 , -1.189827705532013 , -0.3915623638796731 , 0.05149595865168411
BAND , ghostNone , 4138 , 26UracilUracilpipi , CC-5ZPGTO , -107.3732119987973 , -3.733078401742045 , -0.3586975059565632 , 0.06540991273448372 , 


==> anc/data/S66_mp2/eps_res/README.md <==
Folder containing data of the article.

Eigenvalue Results 

3S = TZ2P
bl = boostL




==> anc/data/S66_mp2/eps_res/eigval_psi4_cc-PVTZ.res <==
4117_05MeOHMeOH.xyz eps -20.578332376173652 -20.52199966652262 -11.282525852503317 -11.249381469180488 -1.379495030932676 -1.3279041423971332 -0.9411602139176738 -0.9028411375546007 -0.7144934171439 -0.6705080148347298 -0.6338473109209476 -0.6084710042402599 -0.5968158054199199 -0.568983162985927 -0.5249648064958407 -0.4840057509757122 -0.4646779067794395 -0.4232661572476872 0.12654134573892925 0.16261633011405105 0.16715198663337674 0.2079732694894852 0.21119256376060755 0.2341615491115262 0.25263902579316916 0.26378019862182306 0.29876483488359407 0.3495234295002172 0.37861564110335844 0.38973044981234 0.4171603743386917 0.44719178938204274 0.5224604043680058 0.5611018440731398 0.5750180469023773 0.5954863374009818 0.6150486313561705 0.6266618943870885 0.6369332201602836 0.6436432910464481 0.6492113580789358 0.6536235163761097 0.6834405440322662 0.6961808725211718 0.7186462170826713 0.7224119037145843 0.7385572131001101 0.7878024820102413 0.8052009597623311 0.8342503480831839 0.8675556576081364 0.9154770163955508 0.9537607688019949 0.9929100834631344 1.0183473574877562 1.050512340100438 1.0873623542115096 1.0896302863301974 1.1195674698505491 1.1456852301821614 1.168344582202918 1.202506193356429 1.2077157527181128 1.229092598908589 1.2473673153301392 1.280139513998803 1.294814295257669 1.318036254359224 1.323291855168368 1.3419433638547882 1.369664231765318 1.4086881358698888 1.4437290623594317 1.4896619762763645 1.5046509920958209 1.5220099108726683 1.525655993174421 1.5457122656349167 1.5523264339963612 1.5611045484705164 1.6082984255974277 1.6164362157142822 1.6211708510216702 1.7750891448273047 1.8008950288296368 1.9102588916544974 2.1188277376316167 2.170979217518946 2.183651571753166 2.219663670758732 2.23015754146401 2.2936877487521197 2.3162191051284915 2.36950248280797 2.3772899941794416 2.424380864139196 2.4991516742300797 2.5155655187253827 2.537708069060334 2.547903029557193 2.611029583938716 2.648962200664008 2.8277369003452906 2.891321657316094 2.9432120278840057 2.9969735169045593 3.0543994525111127 3.0785406782382108 3.101264417569322 3.109574412190592 3.129920810376066 3.1429928957955418 3.1588966969612238 3.1690496367185386 3.2219030613329 3.244288913104801 3.2663782075573478 3.2760816414357006 3.304610933845406 3.3140174563875187 3.340471575938151 3.3427551382304252 3.3489969051707638 3.3748317665378695 3.3870364615317867 3.439504264155372 3.4848920495558113 3.535212246706725 3.6003629553254783 3.633272024906005 3.6395840531543158 3.663041148294035 3.7035348731416486 3.7111987038887224 3.737331228650087 3.7441757739806207 3.75094878883373 3.7705599006261643 3.7827494691315393 3.7925258842566363 3.828023257890044 3.8335397244365104 3.8532381603111077 3.873477884241357 3.8988508181607644 3.978771339203058 4.012229622334963 4.046594836482546 4.058520318716972 4.091745335071619 4.140729862392736 4.1464626652262755 4.161018827194874 4.170215422131531 4.200456858658023 4.241121569358595 4.2565752967728825 4.281666919129557 4.296433958368136 4.302935284913562 4.31916606841139 4.392047903565996 4.411824419981989 4.426498278813478 4.430392774030072 4.47060527738124 4.485340702977251 4.505236141213872 4.552032624589289 4.583068150959386 4.607147040718848 4.6851859190481076 4.7474868824850205 4.759591205627114 4.780313065755009 4.82362556066694 4.998386099824389 5.023738217540748 5.03915387659214 5.057167515458888 5.073262450585786 5.117221762495076 5.2204825741256515 5.240595304810584 5.268517472246238 5.300311028212127 5.338008125164435 5.349108919781623 5.372897174404205 5.405037807613273 5.443974872757454 5.4572705643590025 5.544342658128877 5.5663138762313595 5.570554977509365 5.5746524661896935 5.6050309354366625 5.6070363476894185 5.780349197688842 5.838697528863768 5.96602664312893 5.97810945976376 6.182070675959932 6.2113220055849805 6.22802713921946 6.2478272449093595 6.275673880311475 6.282277688821582 6.399535089787196 6.473885489763383 6.658413054086113 6.717352879739471 6.975345806638323 7.034628223633535 7.149062488884066 7.168272329763478 7.205251116418184 7.2356967352367825 7.273722406491367 7.288537672475715 7.353881177436425 7.402294340670931 7.433589401890236 7.579031426463862 7.641377517005591 7.665884801824916 7.909995172592701 8.025943052532151 12.196030650390592 12.347269928565005 13.818675330370167 13.885724763931906 -231.10486008735768
4149_37CyclopentaneNeopentane.xyz eps -11.227477553998904 -11.211048206361063 -11.210666862158341 -11.210405606440101 -11.210063780604191 -11.20924268932198 -11.205700156398578 -11.20565358970428 -11.205633027177155 -11.20548016430666 -1.1168132413762677 -1.106896539896685 -0.9576399492690474 -0.9572167300937893 -0.9296022856211021 -0.9292029465876823 -0.9290261285083913 -0.7776127207645149 -0.7684102792973916 -0.7307023911338654 -0.6525340991619546 -0.6451572079684851 -0.6127346380416863 -0.6123953467568909 -0.6107621376805239 -0.5735107389778811 -0.5708473934855347 -0.5524700449158317 -0.5515103377575753 -0.5097455621255599 -0.5097278350673093 -0.5095156455504645 -0.47559149318847577 -0.47535599307679854 -0.464631712471386 -0.4639111230337551 -0.4601849398853176 -0.45324868765579923 -0.4527025806817015 -0.44938653013449104 -0.4474496013221102 0.12958892134562938 0.1470128857203725 0.16671727053307178 0.1704347426695764 0.18144283713628015 0.18710327869872218 0.1873011201452927 0.1975042492179413 0.20504155226669954 0.20599451872025465 0.21241626473510397 0.21420204561291864 0.2330709534434512 0.23491940399135808 0.24229283104135846 0.25829978837636236 0.2589081077068795 0.2741529641607474 0.2745334874430226 0.27931660596064845 0.28474000757444196 0.2993042705714705 0.30245849134452557 0.31576286705481243 0.3257645106928556 0.3305641161104622 0.3383629498600647 0.3391739787850844 0.35895828474904806 0.36427471260915495 0.3971800800180866 0.40737721204718935 0.4205974028002687 0.4238476942210236 0.43637859142262136 0.4542731896159393 0.45855874327784363 0.4673241523277379 0.47241709363524265 0.47726334849872193 0.49782770767642104 0.5072998627063491 0.5158014457263022 0.5264430809528535 0.5455237818110711 0.5578512474128298 0.564182943094948 0.5693843654206472 0.574954209479875 0.5833037612731038 0.5918326398719667 0.5953648454788666 0.6015943051023571 0.6077084325107217 0.6083123360481275 0.6163620118263432 0.6243629934883114 0.6277384964849517 0.6371086362842938 0.6499989677667435 0.6511436635161624 0.6552187857729089 0.6585776773234501 0.6628765053312192 0.6636687313980898 0.666253037777151 0.6680488130800245 0.669409139665596 0.6770016868919151 0.6815510307782794 0.6938259687377517 0.7002161089768478 0.7162506306763544 0.7232793138161702 0.7281070204629252 0.7306551993789119 0.7324336534390797 0.7388880476160955 0.7442215745479037 0.7564722717625809 0.7613337760524882 0.7962007025948221 0.8075807624808861 0.8126200569899885 0.8332074890975841 0.8683131163466338 0.8758677005294299 0.9001949495465694 0.9157146155273352 0.9191117145172134 0.9300129666749154 0.9334631605509822 0.9485122579902954 0.9911821804138392 0.9945429675071321 1.0115401478182455 1.0126933910202305 1.0200364492937701 1.0329399146224594 1.0440149513131505 1.0500514172285498 1.065250842575137 1.075264071153548 1.0816825980671743 1.0867004247668612 1.09669482459646 1.1080470290631006 1.1160307534806901 1.1212918972649597 1.1388075387954175 1.1456931961982189 1.1523152497751175 1.153443093131981 1.1584514052729782 1.1626452562905736 1.1812165802767411 1.1870813677430667 1.1935388290401268 1.1986572196617449 1.2182538007221915 1.2240421658956957 1.2291629532599202 1.2505187613512934 1.2633227423473004 1.2650143146470414 1.2784988578791423 1.289997829455324 1.2958110505874259 1.309422888770169 1.3201927337278212 1.3260272603934584 1.3290564266160338 1.3386533363048845 1.3458637255728454 1.3471164232342787 1.3599219750309033 1.3673693948910617 1.3697231967107608 1.3727773010357298 1.3877732072016784 1.4024711511041792 1.4119313476588915 1.4138886499782752 1.4240956439352517 1.4348526395355778 1.440171123227062 1.4449001582935512 1.4552485023572772 1.4558289839717806 1.4678186057007083 1.4713905816714954 1.4787651557736254 1.4841971348729943 1.4959316504525235 1.5067383722606995 1.507380862685637 1.511289356443633 1.5183387253249798 1.5238103892371127 1.5281942902975731 1.5405841432691414 1.5422831890676552 1.549728468834019 1.5539088493506252 1.5592233895651664 1.5684477741881089 1.5726601707405525 1.593364477962234 1.5985616925849166 1.6002557612759258 1.610618163950043 1.6202682073230446 1.6534153666881346 1.6538116874246958 1.6662448715136402 1.6715728046623357 1.6790891284001557 1.6984247489490618 1.702907601565436 1.703484736646953 1.709956308579525 1.7223125607869538 1.7373756200805082 1.7475942022403026 1.7584535045603764 1.7816498719081866 1.7829078382525754 1.7928769823201778 1.7955926262027007 1.8002498692233335 1.8110219738943578 1.812096065709885 1.8297056572398451 1.838308076816878 1.856604939481502 1.8725934475971222 1.8840297814974598 1.8895869208279357 1.9030473264005114 1.9110577608844224 1.9378693594745546 1.9546190527082816 1.9855047286543066 1.991783357617112 2.0045057241425397 2.0286423494534604 2.035033816447786 2.065750502678494 2.072965597262113 2.5596054877383563 2.565551241974528 2.574313953560244 2.6087720492227153 2.6158158068407436 2.617766560865743 2.631250892407097 2.646171781457808 2.6491763574193183 2.6735315871090934 2.69076945182445 2.7136255838697085 2.7160565888626964 2.745318455071489 2.7486645018607962 2.7736896420408397 2.787378304816592 2.787902996346608 2.8112302160215483 2.823969437466373 2.837782973113267 2.841951150854207 2.852569924628742 2.860736494855349 2.864311941541894 2.882322206685346 2.897367481082738 2.915481162740244 2.926885412869996 2.9324110170285502 2.937940703720362 2.9430917147512248 2.9500468465874485 2.9518971799544103 2.9556827388231652 2.95702181003942 2.9629610551248016 2.9671013939567454 2.981273888764316 2.995588706935834 3.0119956142008046 3.017568040591046 3.0350807907312483 3.039455344334419 3.0541306229859804 3.082814178921948 3.0893024198140107 3.0968040031068047 3.106711901035872 3.114209559155521 3.1176160934445996 3.1257314205839006 3.1289248400903094 3.135614295827491 3.1468009378749073 3.1546543770738444 3.168599701609234 3.1730786422711104 3.1770401935860613 3.184311854360281 3.210836494538461 3.2166963962232917 3.2329785517654277 3.255422560699682 3.26010011041437 3.2610513489558657 3.285960399966772 3.2957848866756856 3.299480935683251 3.305515633946135 3.308970069637528 3.3103237904721365 3.343718526205829 3.3477889571396546 3.3564366486654174 3.369313836026588 3.381603812796169 3.3832878163740134 3.3877559437478038 3.394964152110036 3.3972608787683294 3.4007656747167627 3.404641816190263 3.418450169188389 3.419467625165766 3.429765587021413 3.434131590034253 3.441496103684493 3.4604508366139077 3.4669656587919513 3.467087121208494 3.475158175442124 3.4902609681248355 3.4913346499578823 3.4952697260400094 3.4986499868713645 3.5021922043707683 3.521229922475782 3.5228668044010827 3.526683805778882 3.531205536600451 3.548261641321754 3.550672550193124 3.5511182411156668 3.554013729034425 3.5846229032881274 3.5970689870597803 3.602213149566937 3.6076154522235404 3.615196189457622 3.618037512969092 3.6201811070093344 3.6266364565786233 3.6407447007148352 3.6446847500837025 3.6505061308715656 3.660526292220952 3.6693109501697094 3.6739464245995443 3.69478015282168 3.6984845003886124 3.709689698909776 3.7349416526392485 3.76236849897256 3.76451747343087 3.766419729255969 3.773244698111609 3.781670250144329 3.8089250029977366 3.814338790648557 3.8174631462459168 3.821019602701832 3.8268046238435 3.8308693665528835 3.836000371112345 3.84103070070602 3.8450210853562132 3.8504938732045515 3.8584634490828877 3.8655320930154593 3.8718858835918355 3.901704905146108 3.9105977818332867 3.912701834776823 3.914581895652485 3.9248439840880254 3.9365624816895037 3.9507004709350597 3.9653453072142413 3.9911190244158874 3.9955391186461346 4.003300289619812 4.007786167822903 4.015040921654081 4.026096422202642 4.048327223394032 4.051368028900963 4.06663087369477 4.074134668977767 4.078996356812381 4.081169308378483 4.0930611805091885 4.095588896914902 4.1022664287548505 4.114182799803759 4.1181510042381975 4.126180397633439 4.133656879581007 4.139478742331068 4.145356194606855 4.152558737661261 4.155630668172561 4.167582408919739 4.18709638129197 4.192511152008087 4.196736063362715 4.229162872514513 4.233085632366323 4.236173090189833 4.259592083300359 4.279128594539862 4.289626377948127 4.292227497197006 4.29489822188914 4.302200229819854 4.312210273275526 4.326518043246282 4.328751198047787 4.340644601031637 4.345832495726547 4.353918636659205 4.3559608758619595 4.360685376325619 4.374963008443746 4.3875221520122425 4.39365944122802 4.414149505354467 4.421804852404982 4.42826901172459 4.449787690754516 4.451487958521905 4.469537710968423 4.4773334844111385 4.478113560951046 4.486442705596362 4.487390967239775 4.490211559955978 4.495333119395012 4.50103882643259 4.509704874060823 4.517132693561105 4.519716312545174 4.528034560809999 4.53440656943426 4.547955039965099 4.559385920106283 4.58229806064881 4.583857789084002 4.589060438466934 4.5929523695209955 4.5937464317265 4.596485552649248 4.621190358250046 4.624625147967938 4.635735388947061 4.653171297916444 4.654930864052644 4.661496105269729 4.66675840277996 4.675440896322275 4.684658781294134 4.688017544784035 4.698048656173501 4.700148155557864 4.70052481680906 4.730295042740229 4.744223010595671 4.750770595491617 4.7543876987298255 4.776220175591477 4.799137135953229 4.813385901760577 4.814753725188824 4.828002660882233 4.8354526625776755 4.852899523474827 4.884662829964041 4.899684807495199 4.941650355208288 4.962797621497563 4.989924890500082 4.992405021861971 5.002052311863776 5.005031146668863 5.02423429542462 5.029329654753973 5.029646815934267 5.042618438850586 5.0536660487652085 5.068083624336003 5.084143564846365 5.1004537765058755 5.103112799474935 5.119179582391202 5.160648055150537 5.164177925492865 5.172485893231283 5.192425683573669 5.193579147206809 5.209156770669593 5.217132003883022 5.220262874169849 5.2406273042154154 5.253670858254361 5.277540605515588 5.328267524075287 5.334274636529818 5.337441292875686 5.340920505521366 5.348871860960344 5.351949493994692 5.370879435193608 5.392019301301416 5.394627405623323 5.448242291441443 5.471627800482566 5.474584959714887 5.477159242918655 5.477928988328361 5.496441784968321 5.501315467953224 5.516863143507469 5.542272366081155 5.55144612146411 5.562004536130253 5.57892624040324 5.584220321040505 5.588434487605756 5.603427766595825 5.613403620275839 5.620514183261818 5.624484390872237 5.627651569885616 5.630896613824135 5.652303376531982 5.667253491523544 5.66752931679648 5.693854087684164 5.697516926540622 5.700947829815191 5.718325364301948 5.747214368241294 5.753890267483057 5.767395153539347 5.781054421151435 5.791923631155419 5.796564788319768 5.797663784936469 5.823483408802099 5.824194219856396 5.854540208202821 5.878714743315966 5.886710065818723 5.911017758532507 5.913457514554654 5.9493208893395595 5.95568552612008 5.977188689852823 5.98610978358162 5.992972255042662 6.004775165581228 6.0423288539888835 6.050471682403736 6.141261341587324 6.223651882262783 6.341834744747326 6.348193605750619 6.379500987962643 6.38079188785255 6.390773353718483 6.393840508679966 6.398070043001145 6.410253557196454 6.421754543363216 6.457927212279688 6.495097364092458 6.501893531049104 6.581535113077406 10.458547003573587 11.921895217746052 13.0382922491802 13.053526724558315 13.774659095080255 13.911660267667676 14.50184744636425 14.573192581371236 14.652565111684684 14.676504022737344 -393.56450448771733
4140_28BenzeneUracilpipi.xyz eps -20.535124681980825 -20.529610742728053 -15.634742738389848 -15.614739932997482 -11.408169125950566 -11.370426444018372 -11.33173168359325 -11.246699185442706 -11.236070555827729 -11.233480083461469 -11.232833769083694 -11.232264229727377 -11.231711081243919 -11.230945326963392 -1.4258515602182122 -1.3876778316775367 -1.3038693145867175 -1.235671058220883 -1.1491869185368682 -1.079372402194564 -1.0139155859536113 -1.0130826843141754 -0.9242015839421313 -0.8919702619120319 -0.8229702796592171 -0.8223052709201766 -0.7981518522664814 -0.7557269625464179 -0.7082474141277182 -0.7054092175853679 -0.6685363630840339 -0.660470438160145 -0.6438858934995014 -0.6425777608868445 -0.617281709758189 -0.6061031270844408 -0.5930465944820564 -0.5870088270095651 -0.5860111125195626 -0.5623095321656365 -0.5184090074575181 -0.49919654148319464 -0.4932751642572802 -0.4929007275015812 -0.47365579120771256 -0.43982754792298345 -0.42638228992039034 -0.3612141696137398 -0.336899810788393 -0.3339320719121647 0.09506763862843637 0.11110897796127665 0.1261649875187232 0.12868307534289578 0.14925772601329387 0.15260110324011314 0.1662348348611908 0.1727774069836844 0.18309189774390758 0.18923065570508835 0.19625245621702536 0.21017598960287293 0.2161765743891388 0.23010609333754936 0.27525887226452267 0.2986396206253587 0.30576670007768864 0.3263464797791155 0.3329982985276132 0.35216653062146913 0.3585343484457864 0.36182468252234373 0.37387238887479474 0.38313628524202475 0.3921316683638239 0.3969097864258237 0.4176036890885242 0.4226179247470959 0.4338779684159597 0.4355775863908166 0.450693801484569 0.45858507881377064 0.48175267318035114 0.48317739562387363 0.4906122910758131 0.49373492652531487 0.5010879804760352 0.5050563116727114 0.5300321269368856 0.5376687695019956 0.5393453394952695 0.5483196727964837 0.5501025007530579 0.5538229501320242 0.5736126836472412 0.5799202415598309 0.5871906098595255 0.5936748718438459 0.5957156313838422 0.6008139293012186 0.6087987906196485 0.6118523029078895 0.6183855247917361 0.6348997005901715 0.6388367284399649 0.6415555077149433 0.6450198671965675 0.6463438771803305 0.6644775701714586 0.6801630188530986 0.6884544508713496 0.6939474646125617 0.6999236906865819 0.7144142774241077 0.7166410622248938 0.7302999124153129 0.7410788056352925 0.743169083026793 0.7486044346855696 0.7611128243815454 0.7732592706733533 0.7832586577023491 0.7878657574675989 0.807047139310077 0.8096221616682442 0.823318977428791 0.8509856957400875 0.8629846381143782 0.8748772666367846 0.8845923910823056 0.8934998011928872 0.8995433108790915 0.9108947798065727 0.9267216203551351 0.9351285005827663 0.9356567310938632 0.9432780494204674 0.9479445539052657 0.9545307486166266 0.9669178732546556 0.9882534309658465 0.989956433248666 1.0051603300283796 1.0144515633294853 1.01657026874676 1.0273548533431558 1.0359715016092368 1.0475155618831904 1.0685521460206588 1.0874946917187047 1.0955215568757743 1.1030477195748447 1.1204045860672511 1.127688416249026 1.1346236575756041 1.1453834081683152 1.157507506687498 1.1643031228711738 1.1745053521940367 1.1944921250791047 1.204389091556471 1.2202083830936703 1.2346940504508699 1.2428969593610244 1.249061488736062 1.2736864534157821 1.2891677146673006 1.2919815814034663 1.3024572878286818 1.3043714824755266 1.3196875365849086 1.3297530694743414 1.3441712293363663 1.3472083960185357 1.356025798278512 1.3772149545574444 1.3837831360944275 1.4018104235397157 1.405923658381133 1.4103536742746365 1.428130149233176 1.4494394510010908 1.4571172643792343 1.4667575969934648 1.475820311917498 1.4916614938419284 1.4990308395006307 1.5021507020447005 1.511526364022561 1.5179478253456864 1.5239994416911282 1.5262802605155195 1.5280799245243586 1.529913452007241 1.5365169240536047 1.5397998033218776 1.5658780481765984 1.5951817635200771 1.596125931439727 1.6280048551017954 1.6344272318766222 1.6424966493907676 1.6648677252150537 1.6760839542738892 1.6814788999304437 1.7047633812465501 1.7119611621019537 1.7247666585342385 1.7461661288690808 1.761664038133446 1.7720623397039241 1.775198456537404 1.7808974692590427 1.7947732632580145 1.8116508799593196 1.8180712483134347 1.832022684592026 1.8696564286493025 1.90036077552734 1.9134173564048689 1.9248585979689563 1.956092247829686 1.997632629717909 2.023125743040905 2.035981221098009 2.045424930662403 2.064485726898754 2.0922519185532216 2.0967369521158443 2.1275623327638624 2.1967411420391407 2.202766719022737 2.2295035776348517 2.2563696130973114 2.2617590624421346 2.308194143604025 2.3086333791745774 2.3189347434200944 2.360471922019405 2.364193588493884 2.3749709373286043 2.416673018784347 2.421359883139677 2.4433083578557486 2.4601192673668053 2.4618541910046385 2.477765479121678 2.4804390543436017 2.493969076511118 2.510045448224622 2.5403430623177927 2.5488161799221447 2.5605379246469915 2.5886079195440335 2.59750521558135 2.6138369736356704 2.6475097080901864 2.663583445824371 2.6788133011903774 2.6967506352370316 2.7092023577292115 2.738952812955371 2.758826925905992 2.7713579349511375 2.7799940373980276 2.785519011110596 2.8047600408142697 2.817672429794563 2.83083815836755 2.8615128872231375 2.8637881969326684 2.89897203340149 2.9207868041712652 2.9246238080639095 2.9348707837157044 2.9371927007452405 2.9483221931731296 2.9590917272393344 2.969722529259574 2.9835339110532395 2.996641326546175 3.002160260404731 3.011899447167485 3.013978518932769 3.016832574596404 3.035464129129307 3.042184088387514 3.052669812460382 3.065579040029101 3.0744581895240857 3.085425846671725 3.0890273968999375 3.0947426948764303 3.107904586509676 3.1203292268289116 3.131287958130418 3.1612188360754336 3.1673389445216724 3.1705978541817537 3.1908200247561567 3.2006775630648905 3.2075123426682435 3.2288945905395643 3.2357812489054316 3.247862218887958 3.2722053447677926 3.274027308323754 3.280202559847618 3.2914854257051838 3.3028613829098883 3.305705807532666 3.310828761592352 3.3197765525969496 3.340209955499045 3.3481743562578634 3.3507996749971443 3.3679765493717473 3.3724811530753778 3.378090738282873 3.3860587231106534 3.389329981379324 3.3948112837883464 3.4016093891573256 3.404764894971606 3.4132151395186514 3.4209012620171553 3.424422254169158 3.430177022270582 3.4321797410777424 3.4412228176593014 3.4570989378643064 3.4614382183418995 3.4730079584835796 3.4869427126561705 3.4976431618439046 3.5059492718274963 3.51261947493951 3.524805551495496 3.536513059355642 3.5419101059372746 3.5609502479362014 3.5727358202329316 3.5789058592442022 3.6073425716302956 3.617752862331709 3.6228320000891303 3.6286620806515426 3.6407503725469295 3.6567125756949825 3.660499147338528 3.6670139578997194 3.676923785407333 3.6894019222949255 3.6996899039583 3.7119414688868115 3.719560303803534 3.723262955346706 3.7298753112883443 3.73562735960981 3.7414445150203464 3.761460681566303 3.7673903319630524 3.788824723902461 3.7898856347880634 3.795471098490812 3.797730171707229 3.851352955977863 3.860547766096645 3.8978106126739918 3.903371460448061 3.9144327717502727 3.9231633952849068 3.941932427433829 3.952167264231317 3.963617343954052 3.976217291514959 4.00923439313152 4.018583865485629 4.043788774407674 4.068262519462729 4.0716366194472915 4.085735297975293 4.100056223807455 4.105086502940137 4.108460830353254 4.122980359543485 4.136784975576438 4.139953200559929 4.147124446848618 4.151902109272613 4.158068005201329 4.161896516473225 4.167351804089317 4.18417913326759 4.185619162357224 4.191779000297007 4.197971144101911 4.2058186758068326 4.210874442270693 4.219537651759225 4.267071968450027 4.276966562019433 4.283595928071825 4.307164629595565 4.315861122404731 4.340332421889567 4.341732366358178 4.350254422901995 4.362538703387486 4.379547184985909 4.397681133408355 4.40581457052045 4.422201360442669 4.435380876465863 4.437017817729846 4.443683760971933 4.456546474739034 4.462873197804297 4.486475613594261 4.501295609146712 4.516481555546819 4.529866164557912 4.5327796646869265 4.547117544758838 4.554881452403657 4.566963353475023 4.585148619542694 4.595915450210602 4.60212601144238 4.614453048010552 4.641306511993895 4.643036369626496 4.654249834439176 4.668892390695959 4.673558482558431 4.6768392352256365 4.681279719474935 4.682305771546731 4.693069837412153 4.695765692203433 4.716012413198878 4.724930489635477 4.732517271472439 4.77755495024151 4.782204536376995 4.866057951256104 4.8982458391410555 4.905846487893543 4.910664587478262 4.926185194833796 4.9429794935522535 4.969766492486085 4.990058042046866 5.0355381962884405 5.0560463190114975 5.073248279495311 5.094741094080706 5.09948151445731 5.117290005662621 5.121622476130936 5.1259149864955385 5.127948582692775 5.128818149162399 5.143977316466983 5.151492856688889 5.164656708514006 5.17861482654275 5.200804051347877 5.272275087181934 5.287798265590359 5.340353575559582 5.342564421665483 5.350268585596711 5.363075131749269 5.378193020721495 5.3816687797241896 5.384115133089528 5.387539348288859 5.417939311593564 5.4197166024879175 5.427844240192672 5.431202083380995 5.449856516709858 5.468795204235982 5.494770605947235 5.512301416147296 5.533785791999381 5.559333225663442 5.578950561208725 5.586323989588179 5.598175448672699 5.620918366675665 5.668626915700646 5.6847122782667645 5.712229292945781 5.772026985494186 5.786816694106255 5.812736166075772 5.820080561854356 5.8236404063737455 5.830484967736885 5.8568740601782405 5.95045167640824 5.974905016435194 6.042797971023947 6.048423520930863 6.077497993373573 6.079956381767793 6.083883484042533 6.107271343257327 6.123061267358864 6.1762041188192525 6.2030671037157115 6.228120598103217 6.264575231896285 6.303164223638606 6.3085253897658085 6.3736028293635245 6.3753303830149095 6.405590971560116 6.536380474225022 6.550656690997979 6.579323609798543 6.624167781727616 6.647185542518737 6.657945993980658 6.719530312454742 6.791794341989082 6.8324604461157685 6.869656855111635 6.917809690731404 6.94520889295681 6.992035898193654 7.014218603402981 7.056056064241083 7.0718703325806445 7.260904714735497 7.343596349608205 7.37515833212237 7.385883512238011 7.39928906460545 7.564893181863004 7.607724265940766 7.616597178202921 7.641243611737138 7.941975100803275 9.739718240645738 10.096057314347954 11.02773089721488 11.925924704843037 13.132126109377285 13.181750420254845 13.437352946433867 13.575547779016452 13.649917502439264 13.675855629939983 13.945642355709383 14.199720155536689 15.311840608922855 16.42609012167426 -646.0467487520734
4174_62PentaneAcNH2.xyz eps -20.51562890417283 -15.586006137244345 -11.354263409668956 -11.237722931743056 -11.207079009410847 -11.206393496539906 -11.205635910661984 -11.204236261310559 -11.20358362307186 -1.3791613953421848 -1.214604685227635 -1.0765752846706056 -1.0123103761457466 -1.0070958482038948 -0.9168496674895935 -0.815953279266135 -0.8012215194580139 -0.7800194731411303 -0.7288209037322191 -0.6664062730666789 -0.649496670719237 -0.6116221782208786 -0.5949443977115961 -0.5907364050767798 -0.5874942743659239 -0.5632625122089502 -0.5503602349059309 -0.5460060028777318 -0.5288163350118672 -0.5213447415678465 -0.49077020720745257 -0.47168244160324185 -0.4570556494079177 -0.4549058247706839 -0.44243560417879485 -0.42590991244359305 -0.4145858436150514 0.1197913212330701 0.14908176935694606 0.15426474285934483 0.17211938904306787 0.17848697398972835 0.18299745182268326 0.1886134669505678 0.20554435337426274 0.2104341183363194 0.22028267156975878 0.2321042382130425 0.23782182037744665 0.242829223109655 0.2583271298860423 0.26184090020897666 0.2721683206323286 0.289881961882283 0.3010234485625238 0.3079339121371732 0.3310262018066846 0.33418056909728233 0.34947480452411084 0.3549593247056178 0.3757850151588986 0.38339016938665027 0.40751899979676043 0.41981712856610576 0.43386418363600765 0.4386540258520378 0.44934998492709377 0.46237822536957435 0.46629900001372776 0.48414669194483084 0.4853024412831642 0.4940349527688855 0.5156548474667182 0.5396197370579079 0.554585992555923 0.563758096174537 0.5743824365280985 0.5850335382987757 0.5949016320299864 0.6036390826389731 0.6106895249129393 0.6226096355026355 0.6266538284008968 0.6308610893254096 0.6381601718200994 0.6543349961617828 0.6613392017266856 0.6623661610410425 0.6653095034190684 0.6730096634525308 0.6815367323031978 0.6840128808956676 0.6896000550028784 0.6970446346855944 0.7004060395318109 0.7106404222599396 0.7152765815599118 0.7273584041266276 0.7391344206166782 0.7462618852016674 0.7515011709681848 0.7610614292490526 0.7648137574302601 0.7821248867758653 0.798629115151568 0.8067146316040954 0.8235562098339201 0.840680511876111 0.8610061074518536 0.8715255762694735 0.8759792927961259 0.9035021858443023 0.9229419287725816 0.9482594444213913 0.9568742535066409 0.9692692464048143 0.97587761749815 0.9944195220050541 1.0036362678941728 1.0172888984273578 1.025741945418958 1.0469822573529235 1.051402735918694 1.0656488462594564 1.0761727677794939 1.0926644922508064 1.1081796017004757 1.1118451241803993 1.1214899115989627 1.135379122784831 1.1437439353020895 1.1530340345386167 1.163993635821772 1.1817674103025033 1.1891071259854193 1.197050239845142 1.2099279234324387 1.2284114480925918 1.2358210632223894 1.2420358235867375 1.2596617760455973 1.266756094423661 1.2869013612549225 1.2927595714970659 1.304013744194288 1.3151760422893661 1.3296370831010593 1.341606521775052 1.3453543329470727 1.350049432336823 1.3759972912564067 1.3849974047414593 1.3857275963128028 1.3989624215780696 1.4005153179186787 1.406331013159101 1.4142352335987631 1.418924538377452 1.4285895863037117 1.440444322786964 1.4550607785031333 1.4706867794676726 1.483642574940141 1.495919950442481 1.5049207752598848 1.5091415607308953 1.5126363269146448 1.5251347338486296 1.532204633960179 1.5408850904037354 1.5617735699970186 1.5679221036312472 1.5731206421449984 1.5887202790748887 1.5958252171404843 1.6106439025954236 1.6244241194292406 1.6300045223043933 1.6334104874143374 1.640535613468024 1.6676617203074926 1.6815789162773833 1.690449384442356 1.694810061453709 1.714362368637444 1.7367425450929277 1.740763141613671 1.7528006653000612 1.7783460508815996 1.79890687641774 1.8053846417894341 1.816180925363086 1.8196228442753923 1.842860175673983 1.84717880150569 1.865502440071102 1.8788353218553404 1.891463494371526 1.9196888779421089 1.923858183111923 1.9699980573105156 1.9913950313847821 2.015333481542918 2.0262468574306047 2.0447371928942393 2.0884736892579014 2.1173930582258085 2.2517722283558363 2.386734841095323 2.4705034794759277 2.511818921633381 2.533779879152137 2.543505273715393 2.5598917518882036 2.573523067560738 2.609583031587212 2.6264267093634723 2.6604909965167 2.664345940448235 2.6778857048691944 2.7023474563430665 2.7225349733623148 2.730252131841608 2.7366583549006447 2.755390679878496 2.7624194717962482 2.793352627961616 2.802574941875863 2.8090155954338987 2.838437188978773 2.851486143148309 2.8697178184442063 2.8765469517659006 2.9056741223844846 2.916952557493647 2.936934745932533 2.938241729355522 2.9424806280331013 2.9501401683816924 2.9551225062371382 2.9793918010058644 2.9968473342648814 3.020760667347061 3.043319799588806 3.053819746430472 3.0571042047342885 3.067324076981298 3.091286885931172 3.100933618774499 3.1069156615542757 3.127825569412124 3.132500602526149 3.1365973060413705 3.1466783922772907 3.1561988025224883 3.1667352595832483 3.1798680011999316 3.1894678569309316 3.2083618856019362 3.2177956300141384 3.2351577121032906 3.253060291237306 3.2646771302079696 3.2683525502035904 3.2728555769414975 3.283969924467235 3.311155472092618 3.3290008465975247 3.333850077972521 3.3395998989579434 3.3461063218448817 3.353723237160433 3.3785945972141342 3.387525050034777 3.3896949054537435 3.4010618886245396 3.4045330635482474 3.4186635662836533 3.4293151724531827 3.4336004238495237 3.442152761534476 3.450341481012508 3.4577530890484867 3.458698628636583 3.476078568907044 3.485025284014246 3.4923640308698047 3.4996682680117197 3.5088132888389656 3.511476464105512 3.5413579003552123 3.544267283851573 3.557284364364763 3.574040876752025 3.574946499065051 3.5836991040252695 3.590345551656132 3.595625099186254 3.608476860953431 3.6225894355916006 3.6283612795993445 3.6456869380470716 3.6548827476869055 3.656008909159503 3.680518428158395 3.6907327394919722 3.7024964068891406 3.7160406692094163 3.7389603609725786 3.750393098789961 3.7559228300171346 3.7627255603010714 3.782774798876238 3.7920842233551233 3.802356049461834 3.8061756206940776 3.8112832025891095 3.8364103300437553 3.843617615263993 3.8657116523016977 3.8819341170187807 3.887047610477817 3.88826253178144 3.9118201834673205 3.915289377389136 3.919736958372774 3.9229045086973797 3.933549998056466 3.940839088209126 3.95830619630244 3.9685325543897156 4.000455150957077 4.006032675171196 4.023543945351191 4.039312591689266 4.051630130036124 4.07704069233571 4.092582398296634 4.103545169561901 4.123410827897506 4.126519304941625 4.139767614009933 4.145351374383893 4.15953975168028 4.165374525670346 4.167685491727213 4.1752992235426785 4.184199268014334 4.188473302216465 4.196383251934831 4.217248995176118 4.2372749498688815 4.250673654507784 4.256287146405036 4.268384048505938 4.274639368748754 4.27676100761717 4.284166220539398 4.313424203390183 4.320148404645614 4.3303190586179054 4.3365425226682754 4.340970975705968 4.349886707279971 4.36832615436722 4.371281165082457 4.38117386195374 4.396582782730181 4.409172207299234 4.416657625602419 4.422950489878618 4.427896858167242 4.436973223991808 4.45733535102729 4.462408678329414 4.465151150053113 4.469511335024882 4.477291236555536 4.492417951288097 4.502043316022941 4.522071264854079 4.552536964679863 4.559768718570963 4.568267694047986 4.594094380457332 4.597595899470574 4.5999383346183595 4.6097825783043715 4.626959010140823 4.634720815122766 4.640835537156493 4.655054015839643 4.667054468858254 4.687915836904707 4.697708110322784 4.70772281288009 4.7133442174565 4.718179929749208 4.7274141269790615 4.741493851533107 4.766420220362755 4.78162600867772 4.79277119807042 4.800444381672564 4.832431023967526 4.883562766333429 4.896200831722906 4.974434856807496 4.995231964856289 5.004587273506943 5.028591466524186 5.051241379887259 5.068960524701136 5.087347948367856 5.095526694409611 5.114081612705067 5.125209411123355 5.136246734398345 5.15971409599969 5.1801154152439715 5.185754479592937 5.200971997280565 5.213194952433636 5.232181371012415 5.234984401116495 5.251032229902178 5.256139381935663 5.2709164624894305 5.290945996634426 5.298455691982903 5.3020607779908335 5.3326740294429795 5.335049569681087 5.368529097339108 5.4137820340042815 5.427705984598352 5.4320856414472525 5.466934628427147 5.476751738006142 5.491834228769168 5.51539317609641 5.53170382962911 5.535601733352689 5.545506487681545 5.557561637219574 5.597440774360345 5.614932475565937 5.627197734917362 5.635861498097681 5.657229116409135 5.6856555387600825 5.7047261954697905 5.706080129833574 5.732468549323577 5.737661710634221 5.742629674476305 5.750394696656247 5.753443715448496 5.76203727453811 5.790209846081575 5.8042750955852815 5.8391517398012525 5.870210083757283 5.896659388180073 5.910727225667525 5.925057055775576 5.929128610206136 5.938209218759091 5.956104972981036 5.967747379955373 5.983745956320264 6.004197105472514 6.087337741072328 6.096235305892385 6.099909002411483 6.156163620490886 6.193525999010905 6.242422537202529 6.251419743652098 6.306377274524857 6.320140771429899 6.329433782434671 6.3415736601162 6.34998361898743 6.41385953107146 6.452837417623507 6.485089613977681 6.508892972737375 6.613456140357553 6.649144144452877 6.736927600069943 6.95875457467112 6.984730707075427 7.040042552196102 7.287658930226202 7.447957305070721 7.4534843584247366 7.625495596177107 7.672923575659258 9.982088810996144 13.29932252866 13.39762478911907 13.467886231230576 13.890983049673135 14.110174210054904 14.209127469121938 14.294492151799261 14.831510379111851 -406.27897385457754
4154_42UracilCyclopentane.xyz eps -20.545416468462406 -20.539460019147267 -15.643360116100235 -15.626183152779944 -11.417890216304565 -11.379792827921634 -11.339600257119427 -11.254354120482217 -11.212063391059797 -11.20896788305919 -11.20758463989469 -11.206102482399475 -11.205084424966406 -1.4357800107690157 -1.3975965782166615 -1.3129298035948367 -1.2452665289429208 -1.1149770304482294 -1.0878249797761985 -0.9555983093964339 -0.9541639215196386 -0.9328685928777826 -0.9011074658532702 -0.8066033711289885 -0.7772498891942302 -0.7664013905665077 -0.7629836873086029 -0.713917337571734 -0.6770960438332216 -0.6746565040577157 -0.6525497271675775 -0.6451134070718105 -0.6417962770655096 -0.6144900515653299 -0.6012232117497827 -0.5784685079999742 -0.5700235753043944 -0.5595602029298518 -0.5237835017886234 -0.4838101824804782 -0.4740665294566549 -0.47238862159113454 -0.46123494810128923 -0.460575264836263 -0.45812883463912685 -0.45008844238671875 -0.4447030064698265 -0.43532285215424316 -0.36833492757822023 0.08827796344979766 0.11074372657827265 0.14466133393202998 0.1530236879045223 0.16124418340939262 0.16404586124153708 0.1776261161379006 0.18657112972562429 0.19012599911955605 0.21264535389669817 0.21648667276510652 0.22484206533613327 0.237460693242603 0.24242505931668892 0.26808056544020537 0.2822186276002091 0.28985381871426286 0.29855452040906016 0.30459210774333934 0.31883840912563355 0.33080805602788316 0.3443648084913286 0.347893559723867 0.3635505623091169 0.36571811628200607 0.3705260998100527 0.38687525517569304 0.3933174074472837 0.39876158178111065 0.4192531748467696 0.4272552472658706 0.437700789435098 0.44372101393965596 0.44904141207103604 0.4660072902342123 0.47563849688616006 0.4802748871847785 0.5012411792565689 0.5208754447298525 0.5225480972394796 0.530285450326769 0.5349050489760735 0.5447584876986634 0.5563296598579113 0.568912522193852 0.5841362547226501 0.5858655590331383 0.5948181745086774 0.5979163903753082 0.6024330873343994 0.6047662324691494 0.6115925520526874 0.6172027789868896 0.6326676144565093 0.6373871495529053 0.6409629542584686 0.651347794410982 0.6585341315694593 0.6639587150841845 0.667925312024763 0.6761556561170781 0.6834437766076005 0.6913402940302596 0.6949249820348208 0.7050533067773553 0.712568045743117 0.7211295828026267 0.7255800285287588 0.7285022387413537 0.7351526464843685 0.7393893101951093 0.7516438853648826 0.764117570163509 0.7752562652172564 0.7813067241590075 0.8008512748218211 0.8019217679387362 0.8165584926203389 0.8267292647465028 0.8445976430374583 0.8589215024657816 0.8769469618336622 0.8890570492659032 0.8937786212855178 0.9202656278153075 0.9325928776580944 0.937177307041506 0.9451079282252856 0.9554739821631001 0.9676382170201971 0.980507055179266 0.9849120446789009 0.9939750619015026 0.9993036482338798 1.0184304293993809 1.0435912519038153 1.0485804831580554 1.063548700580157 1.0689584627653734 1.081933803212276 1.0925405261709513 1.10556296962601 1.1158530019983155 1.127051305080541 1.1377735416159493 1.1449071874786956 1.1544595384857355 1.158821659081365 1.1711955229268873 1.1773467431231475 1.1910025585153203 1.2210092168156814 1.2251861356101086 1.2341484533001208 1.2407545351276907 1.248361113170945 1.265773578863202 1.2780875562518446 1.2817376863743484 1.301096499574767 1.3090161884469438 1.315863127726221 1.330180215231585 1.3374730122477831 1.3460729693104192 1.348583943316164 1.353078062086041 1.3680218810433946 1.3742859437858141 1.3812036829637293 1.388701429558418 1.4009103466957076 1.4160718723630603 1.4237522194697534 1.4310031919762165 1.4393612282753492 1.4444748701954333 1.4505089913915397 1.4549727054769135 1.46217939072121 1.4795399886487486 1.4863249298593217 1.4865697582935462 1.4946318475220235 1.4997935778066454 1.5167148265413875 1.5239875332613682 1.527673447899601 1.5338635213848977 1.5457023192363473 1.5523936495949304 1.5661713724825617 1.585412407676549 1.6009304562603917 1.608647760275875 1.623261205547621 1.6401186006458575 1.650932597101463 1.6673914970385568 1.6789223527691368 1.6943349489009765 1.701150345705911 1.7048016506863555 1.7118341387676475 1.7272684449633866 1.7454598076337347 1.7535179740788267 1.7625865902203015 1.7718721901453462 1.7775206460560755 1.77971387993096 1.7996298303059362 1.8281603084582763 1.8471390397789325 1.8598173150877033 1.8770363551968485 1.8873674874979514 1.898126835151728 1.9020278314734866 1.9234539513266344 1.9350576231983974 1.956760461782503 1.983395810225772 1.9963288257298955 2.009405122199869 2.022820047503299 2.02780347724169 2.030081234897803 2.0558147299570226 2.0753234275059835 2.1090768446561357 2.1391052986825403 2.255354623969791 2.267325926854904 2.309268459718837 2.324732812683066 2.3332631041753094 2.376289688427452 2.408607873622681 2.4339109039563773 2.4890254252588755 2.5043856731425556 2.5386370057602323 2.551139504523225 2.581850624765992 2.6025357486584815 2.6339961926040387 2.654143268910305 2.666584635856576 2.679954550845002 2.68260228808303 2.704534907544626 2.734017853387024 2.738614762633258 2.754834520044147 2.766285360939014 2.7825676821056122 2.7866630232664864 2.8032216958603304 2.8208487093044687 2.835474320716854 2.854505704570141 2.860317267825317 2.862820332930878 2.8861164069098395 2.901624470230368 2.9061527593839194 2.9109586369345233 2.915059940472583 2.933010310409824 2.9428675228650496 2.9518082900871634 2.9658927626280525 2.980760378470218 2.9835213870211854 2.9996228628033785 3.004276682066113 3.014790040265948 3.017990112121664 3.038208518680816 3.051983744342946 3.057530285534921 3.062007504660696 3.082804498990309 3.087621073128466 3.0945949066595078 3.1027618178706597 3.125264359188286 3.12689090581574 3.137206064778044 3.161585045573549 3.1711012480344287 3.183425447134364 3.1920421347192307 3.199086461072796 3.2093768714163327 3.225328515080565 3.236855452140134 3.2400172605107143 3.2576886342622493 3.2712758119517003 3.2873251804350874 3.2905845055279093 3.3022276238765023 3.30923316757409 3.318616074636786 3.3253528001353434 3.329176062551894 3.3382115920326445 3.3597653505306124 3.375619149314926 3.38606777056257 3.392646596522136 3.4048227261303907 3.409110776743261 3.4167716901602225 3.427629646698265 3.4333038002591576 3.4359208568926345 3.442862111721136 3.4585444508245593 3.4619717652490176 3.4655306266148727 3.4780455678624986 3.494106179214311 3.500309681449571 3.5013517860500794 3.5075458377483453 3.515850925715841 3.5213299200652424 3.5268191332660663 3.5314081728493654 3.548145919722841 3.5497735522021725 3.571815925991927 3.577013647066263 3.5803828132968274 3.5922460076656106 3.604598353382634 3.6093288125372007 3.6130593737147922 3.6255694904360936 3.6390260184828556 3.6469810740448465 3.6501843585390157 3.661582137208197 3.686311861161717 3.6886465772827908 3.7033804708848157 3.724724116964494 3.7295433397215065 3.7379254703589417 3.7594270717178557 3.7673864166602478 3.7746086579662728 3.7781237937478056 3.801943202141043 3.8096844108188943 3.823078258981982 3.8331314971760437 3.841047810168701 3.8616465801905115 3.8679819234388657 3.885229950012672 3.898946693059976 3.9058313028121447 3.9170207236496077 3.9247371403487645 3.9377628155374356 3.9561033114572433 3.962912914050455 3.982801248366252 3.994410232226977 4.003144408437814 4.006174403887145 4.011861963240575 4.02387310349921 4.030275400277463 4.039600248476874 4.070612474010564 4.077611040488406 4.092784097820166 4.106765230709001 4.113284882597493 4.130970643315242 4.1360400394376935 4.147258507533735 4.150742624379532 4.166271626440249 4.1780116991243075 4.1801118289818 4.1922063156427 4.193662071220535 4.209050170820472 4.218574227742037 4.2303203284473 4.237846027918028 4.248894030126047 4.265456627086141 4.271944220743025 4.283238513917957 4.294366437050433 4.302707135029059 4.3059942131717 4.315768472857965 4.328690020480149 4.340506501996516 4.347905749054487 4.368182065770229 4.371073204763603 4.387612552572792 4.389238655906454 4.3987788492794095 4.4159478606832945 4.426925381614507 4.430612824661736 4.439007826492734 4.468820475311565 4.475512450503997 4.483159640544937 4.496485827169558 4.504254805908964 4.514229155218377 4.53564489463083 4.537273897701084 4.563901869597293 4.567902176281678 4.57286769782978 4.580541430115855 4.58548254740517 4.592649502098898 4.6071929590640135 4.626272582770854 4.630846657087907 4.639958513310803 4.650011867916882 4.666998689931983 4.672942322302442 4.68737565190363 4.702893791921626 4.712568955381411 4.723553784250245 4.7418585862419596 4.746103082568905 4.764832069384529 4.773377097505332 4.785401941320398 4.798613311811843 4.819240281742088 4.855984211923958 4.861887003517816 4.883021503119074 4.891999666832563 4.90921011169124 4.933191616525058 4.935018149795181 4.958027945195176 4.979333225313918 4.99624962521835 5.014856845778198 5.03222791076343 5.049935651989147 5.065112878046968 5.0775513193623745 5.101602063295385 5.102858707499535 5.109703827736072 5.118338809294462 5.131900146570089 5.1367798733388215 5.161134074004264 5.182660733831523 5.239595731924957 5.256208692287036 5.273682955343575 5.279387315662412 5.328296604369375 5.33673549635494 5.339024897683339 5.346298997545625 5.351588297626145 5.363458396638859 5.366071443862005 5.374865824327748 5.390560738120673 5.401152668141811 5.41315651811608 5.424789232701335 5.442342061446419 5.4562655112877145 5.479065307645809 5.487147300511198 5.495082914144663 5.5063139334855284 5.513374528304149 5.5340984468912575 5.554814175137602 5.560374665360006 5.563307074400197 5.584733281814852 5.600819292685236 5.603171664495546 5.618029469976248 5.637997437371619 5.659905885735718 5.666579093201781 5.674858866213788 5.702744322017649 5.7198219898856015 5.757821916599063 5.767329447930902 5.774190783599117 5.7881595433750075 5.806327540026201 5.810235866120451 5.842882801120118 5.862866380229091 5.880692399221777 5.932831074754795 5.939342370741075 5.955858446445062 5.960026270668938 5.992782083042357 6.023462642111151 6.037712398348838 6.038880471484989 6.05573494138738 6.079675342224065 6.098865143015406 6.146888792036 6.170047989138144 6.197777914830317 6.220843345653517 6.238266341849551 6.264503558108064 6.353365798851211 6.383870970042132 6.396630158787034 6.450766260750447 6.4778342403781775 6.49019046016557 6.572220751272106 6.591197497383116 6.61759540569172 6.63773045863284 6.649371261319576 6.714439449549666 6.785600493028803 6.824920464494252 6.9090052537137945 6.940990948445971 6.981018886717806 7.006415240036442 7.047912253689425 7.065526635655981 7.252373267173507 7.36301110973565 7.372488497703321 7.386884061319495 7.555796230686508 7.602794840583277 7.608884567013107 7.634910659096221 7.93164000645542 10.04990557619786 10.984677590334849 11.894392186454033 11.942660039738398 13.019577904825656 13.129243959203244 13.430159517244677 13.570343193875004 13.814784855692059 13.91807415599877 13.945398935003269 14.192974777949342 15.275301921277864 -610.3961445917994
4156_44EthenePentane.xyz eps -11.2296554180299 -11.227934748109506 -11.211644802542228 -11.21149961619994 -11.210236502628433 -11.208003817081565 -11.207997304040436 -1.0816266785723847 -1.0341572258537244 -1.015892228236549 -0.9197558634268785 -0.8202405364960509 -0.7934139170920232 -0.7851712196898578 -0.6578964316587976 -0.6352967844362245 -0.5988243916821877 -0.5941613070422939 -0.5866414018406224 -0.5543536039968915 -0.548334768397975 -0.5266557672183266 -0.5081968883737837 -0.4943409228551691 -0.4761780996209668 -0.4617481617661272 -0.4595003685828352 -0.44686601502455764 -0.3767389308249496 0.14334542809276937 0.14570470214927114 0.1544768725480839 0.16375249087547158 0.1703877029584133 0.18678395109187057 0.19442575581997354 0.20363940682606765 0.21701456139699501 0.22819734913513234 0.2310761542217457 0.24144929044880978 0.24553999827257178 0.26523221131822194 0.2848670512060775 0.2934697201988524 0.31246164979179775 0.3161049434353956 0.3237185522954992 0.3432602032530291 0.375076565643479 0.3779165082010624 0.3863772436479076 0.40203197525092577 0.4148895497263941 0.43700478934369413 0.44321669937747543 0.4483947344316262 0.45611742582338616 0.4839992159260124 0.4979613156616272 0.50277943418635 0.5179823728630271 0.5192886562447687 0.53605430673245 0.5744402350165327 0.5782524644433649 0.58033047904812 0.6051511024145151 0.6090699925044888 0.6175639821600536 0.6330568316462751 0.6348090363601511 0.6406479851653387 0.6413917886865396 0.654104114294982 0.656653773992247 0.6690265298385243 0.6715088933653846 0.6779420086929978 0.6847394291445705 0.689900118952891 0.6931436013354955 0.6974585619752989 0.7010594098686669 0.7265574147219906 0.7522350933814889 0.7554190376336003 0.7738692834055151 0.7787474060303908 0.7967565781604721 0.8032732113550421 0.824149110294451 0.8442918273672906 0.8498170359544164 0.8748998233879666 0.8801171673680123 0.9030128314610593 0.908095310365585 0.9321717487350848 0.9517201852833177 0.9707976701266845 0.9755617040467286 0.9863955074896316 1.0376104456471928 1.0441984359568115 1.0491448689166079 1.0522497557563328 1.0802151992609712 1.0820147969660951 1.1052644513381957 1.112575927253875 1.1441992140775818 1.1442465449414623 1.179281981201568 1.1976346773817852 1.2024397417108703 1.2166526866778342 1.228042744482819 1.2281324780348062 1.242614214445787 1.2505850135212189 1.2637662920050678 1.271958490877574 1.2890075898817692 1.292300602121405 1.3098513584875806 1.3261434061449826 1.350992638255897 1.3550477232549805 1.359882916261981 1.363720492630914 1.3686991400441566 1.3863613497357652 1.3918349122572202 1.3925572218359716 1.407988400376884 1.4201595069831192 1.4336624165513974 1.4488361935237777 1.4524890455942607 1.473748591748491 1.489559984607733 1.4926745581051986 1.502694070677003 1.509596971796931 1.5139022566006122 1.5280050028014216 1.538473221951243 1.5458623350700071 1.5520901223146781 1.5778748750000606 1.5905825533036893 1.6029616818975856 1.6069240004831553 1.620183791883782 1.633157419115404 1.6573682223242372 1.6576328730322898 1.662646341217938 1.6970796281572575 1.7068600379546706 1.7102029809082537 1.719657851305442 1.762895816118159 1.785249265111394 1.8030659241654046 1.8114398193187422 1.8206856455208544 1.8332928444228247 1.8509566897133458 1.8518421191945797 1.8807573666022597 1.881480828835495 1.9259044726475976 1.945102426925101 1.9727583527989236 1.9900689338889839 2.0211354294988095 2.3732267949191415 2.4388598002706328 2.526165904357071 2.5463823994190404 2.551696893433091 2.562207741487191 2.5857861960967217 2.609186172882768 2.6409481783631024 2.6687801276627394 2.6692225858630314 2.6757263920954886 2.675818049437262 2.700117244138175 2.7214933479447416 2.7362197080206943 2.74695464558356 2.7580483146972234 2.7932871579886065 2.7954501022966043 2.826270035459006 2.863106178909087 2.8693826334736143 2.8706796123200906 2.9122809613205685 2.913451864978041 2.9336492335763427 2.935347163270829 2.937998234795763 2.956557601250187 2.961225570852012 3.020004489631619 3.0289308640502552 3.035304479100262 3.051295877982135 3.058765768678705 3.0875977710781837 3.0888297072955653 3.097436346485767 3.1134329836629746 3.118778585915716 3.1294235892067026 3.130131968689617 3.1388843484013513 3.1518564919164023 3.1670845862313985 3.1748651577908893 3.187519322546766 3.1892080164116003 3.215216741281927 3.215894340984432 3.224848119738775 3.2425699851790903 3.2473973202467605 3.275660722930089 3.2921069274041783 3.320405057750226 3.337992917464916 3.3388640463739527 3.3536227212748226 3.368479118381696 3.3744840183569518 3.3831274251384924 3.3918524175644094 3.400288280479879 3.411324296881138 3.415727126729895 3.4326160288139924 3.437317898174741 3.445353281189283 3.452288320080372 3.4550723201048834 3.469397449039818 3.469984157465585 3.486616275274978 3.4954217168489023 3.5046563664380894 3.51562753480916 3.5277570063707153 3.5339154638232215 3.5447292725904225 3.5634021448671453 3.57013844166363 3.5820103218994253 3.59372520373008 3.5963643121806173 3.6104019447503664 3.6126715922384633 3.63307794545871 3.6454201701829416 3.6676255201528427 3.6849195180884937 3.7164483568541073 3.7486909736789618 3.7498679426796886 3.757802091220462 3.7850525953452143 3.7862638226626637 3.8046506337281514 3.8104042301781016 3.829359598881995 3.858276926379148 3.8780779566141215 3.881597307801651 3.8849603006559588 3.90974330600115 3.919058655097092 3.920304111222745 3.928453362288335 3.9522201167115467 3.97129412678835 3.9808633946641296 3.992584762705284 4.00204503588981 4.007946891195103 4.030131272624519 4.03645915058243 4.044126889924284 4.058086949745799 4.0833275775538835 4.100572691468877 4.11475921470148 4.117896421739192 4.134842866570525 4.153509681265805 4.161897286555034 4.164652890990104 4.172230752805968 4.182082318179394 4.190353349243392 4.194299379983209 4.223601976773762 4.2414313761676965 4.255529035359489 4.259852113014679 4.268580833300677 4.269196648715912 4.302872756139805 4.31296466573405 4.326660402288353 4.329572678328343 4.341257388721162 4.34828160719328 4.352656157843323 4.3643756497729145 4.373392360021913 4.3931885571644465 4.405406585125724 4.406789974440452 4.421065052483661 4.429655381435938 4.440972982607663 4.445381242708256 4.463699482455798 4.469089381180144 4.490690186380064 4.49782553387138 4.507917325792254 4.545599961611754 4.569509479037347 4.580692890848076 4.593492319431901 4.598515424098536 4.604380326720807 4.625337452299565 4.635029170222302 4.641491307542179 4.6849195076427 4.685169449316794 4.69664900510944 4.707130316957168 4.7135406985620385 4.739026239557624 4.759340551690796 4.794414084657352 4.798870247742433 4.854534462121012 4.872245649540375 4.872711763970333 4.891216592861708 4.935338585683789 4.9591594618215185 4.981986604594647 4.9998146533718195 5.034393965702101 5.047796430178455 5.064081277216775 5.079881506505646 5.121307341061532 5.1386883057406205 5.144523346318161 5.179271304324038 5.179698202777295 5.198332547786785 5.230634191302924 5.237675070309936 5.24817365597437 5.248488317243901 5.249696948350112 5.261180666873186 5.287417495722631 5.29389211300553 5.324729621225388 5.329592691339856 5.36247517432505 5.399054249885856 5.411224858024517 5.420510153324136 5.427415038605646 5.457800790502242 5.470319550774101 5.511151479450663 5.527320250959927 5.536685984645451 5.550941091426106 5.571029613562647 5.616235904630215 5.632311817392466 5.656706940775167 5.687228337496412 5.7323095932597345 5.734426155244409 5.742256701248489 5.747443870174592 5.75871813751529 5.7858152470392685 5.824278372326263 5.836544440267331 5.862477441203912 5.890579212864549 5.9053172686223 5.917945631863236 5.918319187799547 5.9324378538682065 5.950479480550991 5.974438658498857 6.076902609804056 6.09032287148003 6.275579440438002 6.306472722076421 6.3256646796302025 6.334506176936417 6.34400742111889 6.370000593038204 6.408868471826644 6.423127955129144 6.471089110972134 6.491153992852353 6.85032695550783 12.078776500674829 13.259230443898575 13.452120544112624 13.850680731933377 14.122382186889944 14.286628901210983 14.889556463997007 -275.8096854719262
4133_21AcNH2AcNH2.xyz eps -20.509049853101015 -20.509025931753392 -15.563664453364733 -15.563659282699675 -11.347939876196252 -11.347932294884291 -11.232040382135727 -11.23203537492078 -1.3728712689895561 -1.368065882517484 -1.2037551563093842 -1.1972013075292576 -1.0024240614190327 -0.9973075822205483 -0.7976700761641656 -0.7826761495253062 -0.7195331575549611 -0.7156967223469214 -0.6722545110557827 -0.644808392363767 -0.6118431112185853 -0.6094293127062488 -0.5849162894764521 -0.5725739895840795 -0.5586280515059862 -0.5521220238281578 -0.5214574331228932 -0.5155137534240897 -0.4340296588203217 -0.41235728227143503 -0.40932473271902103 -0.39915850155986915 0.1357731211719301 0.1401130351301714 0.1801957503756422 0.18073756535795626 0.1812089005778943 0.18834461955045628 0.2227792325257631 0.22562061308569398 0.24297589687244925 0.24653564127388658 0.28084158658904 0.28913884073392004 0.30892769955879845 0.33911302218016853 0.3791831028382025 0.38196744709155317 0.387228273591413 0.3889403490910042 0.3904962616947013 0.4214942626382959 0.45454976015649284 0.46365686122271155 0.47999279400305217 0.48693270533148747 0.5103514444881366 0.5353904993418771 0.5376934906269111 0.5723477933128731 0.5807875657915046 0.5915820131059997 0.6104040331026577 0.6234012052781729 0.6243100016830174 0.6276757938256016 0.6291222951747284 0.63120353091667 0.6472140845565104 0.6597810044082619 0.7013314590392243 0.7041330869583836 0.71347545695452 0.7258240898634434 0.734932039462474 0.7437056438656003 0.7542374399872845 0.7635851196340073 0.7723278703953479 0.7804828963183761 0.7942670054484008 0.797228159121386 0.8295852917154326 0.836676193500821 0.859055898393203 0.9176384681509899 0.9318984988715654 0.9696909232960331 0.9704862692494973 0.9842862936061455 0.9991230414172236 1.0162908131573865 1.0271391386787423 1.0456722219021135 1.0679100978524716 1.071939183196564 1.0769406394337264 1.098848742702582 1.1320993414311924 1.1387397431733344 1.1400235024070795 1.1536099822044001 1.1613607214708923 1.1709407151434785 1.1790018331618417 1.1852939010020196 1.1892690695795498 1.2016035278973407 1.2217309095078777 1.2417101129831234 1.2436804729592774 1.2771259884439317 1.2778655601579778 1.3065543676985745 1.3585591533010815 1.3702996214917886 1.4068485506376724 1.4316409230505254 1.4360351242845766 1.4597468221674612 1.4639871402654046 1.4740380648554823 1.5177618992704158 1.5180335571192372 1.526564539850805 1.5267656863183905 1.5514734389598372 1.556968015326354 1.5644178743904287 1.5724384312265753 1.5741466521761127 1.574999110573945 1.6618656158589922 1.6726579734276417 1.6794398391950265 1.6870098925990769 1.6879089144606216 1.753832309785417 1.789256110954899 1.7988900154978857 1.8007659573190524 1.804813179911039 1.862712627832332 1.8641117872381237 1.9291058037677835 1.9705034879556513 1.981012169826355 1.9898449419619813 2.065033553298542 2.0917021581850817 2.100517030949571 2.1314580543136823 2.153884934433467 2.158486997968775 2.3479749563800034 2.3627581642456073 2.3943771655196473 2.4069548063758957 2.4261959966688904 2.4448524519510215 2.5161828577476673 2.5394207496353705 2.5591117439827546 2.5953005508923357 2.616136188891681 2.617119114987926 2.631158463878826 2.650280485040079 2.6990227034372354 2.74077452159525 2.757542921032491 2.775684542737468 2.801390783671411 2.821286914131502 2.8497137056908355 2.8671170602727463 2.8914890763938224 2.899372757681334 2.9792177253077567 3.0002737630110956 3.0445665470042935 3.069255730486853 3.069382902318576 3.07016094161622 3.094371577831181 3.0963001816761 3.1145857867160323 3.1285810003523444 3.147318750588758 3.172205964261277 3.1903346229945138 3.1958354820701307 3.239782134160222 3.2548948048004305 3.257667312594488 3.2622203095129176 3.2819046522561193 3.2827339623539173 3.2960306598065254 3.3510718078994084 3.365019071172866 3.3796188788423485 3.3973360136670645 3.40876237719028 3.413951240791557 3.42603211710404 3.4407088741127847 3.4429488450609105 3.4475714661135735 3.471684443008192 3.5056569864357896 3.513512404126056 3.518248297246812 3.5289856287190315 3.5507961505499783 3.551412429891391 3.5814556348486146 3.5878779298650696 3.60807480244469 3.613586325301984 3.615437302684764 3.6202646136692063 3.6823326307805413 3.6847870904060978 3.7163884772987688 3.7191859644636396 3.736551847157964 3.7378346320900566 3.757543187388332 3.759312127331207 3.767010232350784 3.7833176129462083 3.794432293945029 3.815757831721748 3.8812697886227148 3.8985888421630532 3.8994201603033516 3.914251381646349 3.9211807679607986 3.9357569950768827 3.9493364350781373 3.956356191071593 3.969105256887452 3.985163889360812 4.078293651929115 4.084475725330845 4.103959503643656 4.127438566050196 4.136451071063392 4.153012371528267 4.160053529731502 4.177531833230559 4.183035207847968 4.188138780619083 4.191384427894798 4.21110823762063 4.227814211783201 4.24139382008939 4.311529690122037 4.325138457991549 4.328485464169822 4.342637306576052 4.350100656056555 4.359079332135399 4.3700112168888525 4.378960489563181 4.4017300458034105 4.4084459950268915 4.417960842493804 4.418805216148816 4.434688090562744 4.449206756918784 4.486132934257781 4.501330520519865 4.509548243059183 4.541064925216671 4.5538085164561055 4.575091353751978 4.594114877830523 4.599632255247569 4.613090929398 4.6216203241994664 4.646041682379912 4.658212598885837 4.679984686160321 4.685937201618204 4.693609963991482 4.743855653413997 4.783745442866663 4.811701525146264 4.829437543226384 4.865663135994371 5.027209816266835 5.060201670049754 5.062146292972002 5.108906488851072 5.109951275616694 5.112493523719123 5.142514454340783 5.148847924849439 5.170130725021221 5.174052521119005 5.180672027914338 5.18791327273511 5.240323080256325 5.258111081030539 5.3237985035500675 5.3314303649549855 5.4191690404746575 5.425557542930249 5.446980629474579 5.449206935521773 5.453170319016618 5.453480247778987 5.550839925367424 5.5579218183967924 5.565302350890333 5.571930313877722 5.576111591440086 5.588846764896377 5.619955794908009 5.634443530420836 5.637195408434945 5.64767669916401 5.691845592504802 5.699166524337315 5.73083697595778 5.738413736440413 5.761192897587575 5.78385711608774 5.857290638784274 5.930754328224593 5.964174836972333 5.979555673396114 5.999291411443884 6.0108249742028175 6.055584954293492 6.09185882524004 6.1125135085919995 6.142244672957241 6.202565180788751 6.2176640439593225 6.227872273106567 6.229067767213231 6.2422494001542255 6.2501971841368285 6.27384137395478 6.321116205242028 6.39466197738723 6.461314793201221 6.6104864512473 6.652489773816471 6.68765964571323 6.699446260205623 6.713776233867455 6.749078429935831 6.979869959655511 6.98013320531477 6.986269452591983 6.986707899919244 7.184757647282424 7.225710479380479 7.326449658248373 7.381686838079424 7.398900879301483 7.447707834389147 7.474514368432571 7.5069453502584516 7.660466332563874 7.673705459472555 7.771610649344714 7.84382722555342 10.020281375946428 10.308775522466293 13.197551599365895 13.312228724181926 14.328473147240967 14.35209934560342 14.899734956900875 15.058664897081757 -417.81666141617455
4164_52BenzeneAcOHOHpi.xyz eps -20.593242155283804 -20.535393039377485 -11.375783558616313 -11.242362952815993 -11.241879347233509 -11.241067915684194 -11.24030935508218 -11.240211200311165 -11.2391632706404 -11.235406699396139 -1.4487043295785877 -1.346136871843196 -1.157847696072747 -1.0214747195012366 -1.021418055647649 -1.0180319927243218 -0.8299268879846879 -0.8296485173362851 -0.8087444421793994 -0.7156361346574996 -0.692880443700607 -0.6674944269578357 -0.6490728465300121 -0.638315640857593 -0.6246740064170995 -0.5940972320354799 -0.593425656127235 -0.5724940793554915 -0.564841771204971 -0.5505507300376825 -0.5091221593642398 -0.5002926876876402 -0.4999875957428248 -0.46934118518687246 -0.442092839654968 -0.34534439878815665 -0.3442929099138485 0.11952692482113587 0.12093169453675891 0.14143006350914072 0.15112093295546397 0.16658410204183938 0.17125353907406732 0.17825873187142957 0.19970182078843784 0.20218909062914214 0.2170325285973147 0.22294443046890278 0.23416264082035412 0.24554661161188546 0.29293307902774046 0.3235678161127984 0.34416443593342505 0.35609151624575297 0.35656811640057 0.3879448931901243 0.38986592011920057 0.39325605405683967 0.394612564660396 0.4090472254918843 0.41865577557038247 0.43169131748974093 0.43982072305311776 0.45963527003436805 0.47028055252082135 0.48574885277687546 0.48822991803983895 0.5158754409605844 0.5404189134159715 0.5491675023577498 0.567998609293531 0.573181197513919 0.5757907486026169 0.5837655560147141 0.5860915098475771 0.5899223401720873 0.5908348775227226 0.6002371732137871 0.6233953380821763 0.6249008540972674 0.632371445040102 0.6358414178247193 0.6366938168799987 0.6409203022116154 0.6503903407019469 0.6583434525844284 0.6856000041316301 0.6918750779606048 0.7089942939208931 0.7145473396229308 0.7205646912596586 0.7346975151256054 0.7442689109694663 0.7472064750040737 0.7583396201853997 0.7878762969548291 0.7940570445065341 0.805918357753724 0.8309782636856414 0.8346576022368641 0.8671616385308497 0.8725320388446324 0.8856400875683331 0.9069682866584637 0.9397311552351216 0.9466874434421093 0.9505568888043147 0.9546154366965862 0.9681529016600794 0.9806835407252728 0.9842518685760122 0.9934672985079342 0.9996940041782089 1.0220412515072042 1.0288214412657404 1.047484189738589 1.0757676010649346 1.0793331866615834 1.0978649366148099 1.1146028526880356 1.1276672865558404 1.1588865796668484 1.1665739523876493 1.1891517450537175 1.1949397196390286 1.213572655449007 1.2196535380584674 1.2269844618742165 1.237747250507874 1.24719748816598 1.2689739375810347 1.2824237301971613 1.295592369241968 1.3111850897188033 1.3185569779875257 1.3329859588808086 1.3352392285531887 1.3687175818199961 1.369825615246495 1.3834223219824864 1.3978732544330963 1.4159935836553676 1.4502270196560263 1.4772812883045778 1.487841440800597 1.4901576568127806 1.5005576884628316 1.5035835177932777 1.5082074159315533 1.5093974756683894 1.5105778811200952 1.5182006144517415 1.5204005484317789 1.5300190412164825 1.5803717291093484 1.5834401472361561 1.5956706556896851 1.6031279278538628 1.609570911384556 1.615489574354516 1.6289845432622354 1.6510365760369672 1.6737864903199975 1.701549901285592 1.7292464960176206 1.7327915581377704 1.741103809863684 1.760749638171981 1.7665456945791693 1.789236148210895 1.80429526702536 1.8494869457326653 1.862102098608996 1.9157336101780176 1.9560558845474618 2.0631872784336096 2.083188402357179 2.0850355363032653 2.1826243492886204 2.1830951814538624 2.2179081319669227 2.2216962704903485 2.242416986202089 2.2834631433842683 2.302273175893139 2.31647847017111 2.335244991829353 2.3648590288617344 2.4175622163308916 2.432452600808725 2.4472604096656467 2.4546437254690496 2.4570691184248252 2.4615014713461822 2.483503441268889 2.495184128614325 2.5311154761842505 2.5374178458463876 2.5624332426910255 2.5987445390400503 2.6489481151242917 2.659797511154525 2.6698097079184566 2.700112429229211 2.7377806587296694 2.739325900372464 2.781053919622614 2.7866423931060424 2.792642285094709 2.828689328685488 2.8416635280967455 2.8424627098604023 2.8594465164316545 2.898833783762413 2.9025832490952133 2.9115669803014232 2.9278836117689013 2.9420235846004155 2.9470844150196016 2.977986417731336 3.0019095370350786 3.0067199933833484 3.0161711155522686 3.0304748422278682 3.033990713772561 3.0477147401099023 3.059312463684935 3.0771972600431017 3.086075577112708 3.0976228733740014 3.0988270462824326 3.1111106753896154 3.142402416381475 3.157607521296198 3.16422606401052 3.1927246191835006 3.2258831038945948 3.2329542369994195 3.254834596013599 3.279202914114956 3.2855939482196996 3.2904264985280425 3.291451835928957 3.29711762385697 3.3084187089752333 3.3188651108918825 3.319950212408986 3.3366594529345535 3.364710071915054 3.373695675870378 3.374653199361144 3.3806726871964616 3.391117608786645 3.3950250387109695 3.404739427415946 3.40678117894774 3.408416228721083 3.4129682200643616 3.4471982296506907 3.4490769806807333 3.45412555531372 3.4593641335691325 3.472828794131223 3.4993859313662976 3.5134818731377484 3.536360274203881 3.5608165591889995 3.5968253683926714 3.6037831112925702 3.6081919323322778 3.613524724196992 3.619310241199349 3.6263746574991877 3.6556091493805067 3.6598872623323966 3.6613341241315234 3.673119288430052 3.6822484169463503 3.6915063165510116 3.7033863684516604 3.7092472442237896 3.7177918610044074 3.7344732830654794 3.744746530140624 3.7558691698486055 3.756599578906194 3.76889141572754 3.832772508659565 3.846683537133048 3.854196054304362 3.8935716325406284 3.904753810620732 3.9094695502217283 3.913738725977309 3.9223113589269443 3.9911894187645265 4.053186822474771 4.058150869103765 4.059685002629241 4.066482762881148 4.095251617756 4.098062499404287 4.104247872608622 4.114863164661896 4.120599886763587 4.125798573322502 4.129616608682438 4.135557017675779 4.137903547198543 4.156631211619557 4.1671150486703885 4.171605716564665 4.173308343372216 4.1765324185145145 4.178558675528765 4.19622102835967 4.201891118925056 4.244342262858921 4.257289321233125 4.27928094975998 4.325691959002757 4.329714844931866 4.343322891291001 4.361004496569082 4.370435641092044 4.378936034136658 4.414844342900992 4.415756298698387 4.421198379741582 4.42579166513335 4.45371102305811 4.462627694381923 4.4666737905330045 4.4958027088909995 4.512875361418566 4.540282503168229 4.541214053835303 4.544930510076143 4.550174659876153 4.561439890266082 4.570329520125284 4.59358000860011 4.608188851991165 4.6453160019595146 4.662841840059361 4.6635682955397195 4.667121377914903 4.668322215072759 4.677891718383458 4.680754258993753 4.70053794254565 4.701087471076874 4.748671298961332 4.7842088831409155 4.8478546051326346 4.891890152499053 4.893400499219769 4.898910047119455 4.974560900949414 5.04845053543074 5.0760450387619525 5.079660730231673 5.090358725208863 5.095306013940281 5.106832935570751 5.113609963139288 5.123750192054843 5.1374000719067086 5.141808338794523 5.169087107266426 5.254788303045719 5.264004991752838 5.273259608550368 5.368150166762569 5.372290983764484 5.374865297883037 5.376331231990867 5.379121500296601 5.418843376397928 5.421194246031834 5.421545979277107 5.483142202238554 5.504786694496662 5.506025059734015 5.534753621104731 5.547062981166319 5.60480066598057 5.607629380606453 5.619598329465329 5.634040391856957 5.671393198408394 5.714216036975009 5.739611058103367 5.746372301223271 5.763509670603379 5.815717101443518 5.866601572355657 5.992454780846609 6.068332267076275 6.068677303865686 6.071030092776251 6.100630897669934 6.1844926354542755 6.211535082934943 6.24408028043374 6.270234476821222 6.276997620819662 6.3658051394202575 6.444039468655549 6.518633981071803 6.52541483410697 6.607794916979179 6.719919264696583 6.722550509659292 6.8587730790694605 6.882059695407965 6.97443772054438 6.981870978911845 7.03069307508723 7.104666955392964 7.207158759842472 7.287571855300995 7.319552657790178 7.335152827362483 7.399987568747251 7.404358966742566 7.590566452483808 7.708013368854286 7.814271844012141 7.995865767825173 9.730924837169697 9.799208469379293 12.937813949782196 13.094104978913087 13.179175920330028 13.599151600917509 13.618995367103565 13.716643113255094 14.223988621939116 16.26984284012925 -460.5931588641151
4161_49BenzenePyridineTS.xyz eps -15.55609139305466 -11.265368010138378 -11.265200192879327 -11.24571563058572 -11.244800108746865 -11.244276593081825 -11.244163783369698 -11.243037163986047 -11.242917687724127 -11.242365285177893 -11.231196071422346 -11.230390966636378 -1.2466104897296804 -1.1598196996356722 -1.078243988000206 -1.0243166455780799 -1.0237061707635609 -1.0230283966660831 -0.8483860654391093 -0.8455849054270704 -0.8329763243531751 -0.8328455564272976 -0.7186090652604504 -0.7116558770459535 -0.6527779695569474 -0.6497465232411668 -0.6444095015478388 -0.6277447702180383 -0.5970626718298246 -0.5966914502842794 -0.5882814762531585 -0.5696230655196279 -0.5315447286479263 -0.5095309223703622 -0.5066513363990114 -0.5035560425371357 -0.5034081302479522 -0.41043674305240735 -0.37403358612131404 -0.34728617174382925 -0.3457685330677706 -0.3384123964668336 0.11327595884992041 0.11566888267114916 0.11651609362445346 0.13258959062243542 0.13410002766624216 0.15107091789253602 0.16383509712587083 0.16447299320997225 0.1829017583568939 0.1929274883404474 0.19471743263270241 0.20474818135566888 0.21562761005477712 0.2407977529427246 0.2544263479732779 0.3139531779014739 0.31424228545405286 0.33043447925876607 0.34055318118749467 0.3503221742150905 0.3516638812381598 0.36670736621499106 0.37608010033165207 0.3845832710387731 0.3928762098443682 0.4019733574478698 0.41403012686748475 0.4187311831055607 0.42276459627671814 0.444432463303582 0.45738940169009484 0.4677625561512145 0.4734996647676133 0.481275666766755 0.4872256971932684 0.5045369634792386 0.50756530055783 0.5255637082217928 0.5381260092620783 0.5452127712975449 0.5464572278990902 0.5560087744052205 0.5632313968828107 0.5700625018923164 0.5736435892238759 0.5748858135008371 0.5857002082582884 0.5870071523336503 0.592887787432895 0.5990684953767834 0.610751432720162 0.6145174830293028 0.620327749532903 0.6223345212648802 0.6261005591375696 0.6351110997210373 0.6387353585441031 0.6439566099970737 0.6616283603324133 0.6688667199963035 0.6708808650009308 0.6766065811659485 0.700412255727217 0.7039517154447714 0.709770919182323 0.7231163582592746 0.7325124227019443 0.7363603134659658 0.7405085904479538 0.7578663828666236 0.7775941075350168 0.8107326028941745 0.8167504354379523 0.8307758983666556 0.8377745571816285 0.8405999372430081 0.849824906001922 0.8619963677206285 0.8698768305502134 0.8784057948560091 0.882698467318225 0.8841128720560911 0.9352134733472096 0.9420969919296238 0.9453998195161937 0.9493363024551261 0.9598061244288719 0.964371824635432 0.9713990935949698 0.9777465839133387 0.9919200188313066 0.9957160249443003 0.9988442908604899 1.0203729205661471 1.0255059633863655 1.0418509312584028 1.0436847739381232 1.0463281873106964 1.0601494653928847 1.078742266246907 1.0805274228485882 1.1221132008101709 1.1292516466558666 1.1542237809232179 1.1741495951849577 1.1963454504857591 1.2032348263176948 1.2158077722635547 1.2160889310282144 1.2188407592975692 1.2253227080663198 1.2372142756239066 1.2385232899105694 1.2505943597316993 1.2693321710938503 1.2865972143403832 1.302317780162414 1.3120072792040804 1.3132189697330028 1.322441297297556 1.3422974988754401 1.349082648066704 1.3557466337344686 1.3628140358623049 1.3790554252240128 1.4129023869969963 1.4158416450461648 1.4640412152114362 1.4755615351695321 1.484598465731236 1.4948621367606796 1.4949114283800768 1.5020001050167815 1.5045850319991274 1.509156313396881 1.5134128832295348 1.514245735325132 1.51477238057129 1.5223029392246852 1.5358617032109716 1.551406572438306 1.5701831787930256 1.5782110243154608 1.5850819834240182 1.5921487483962995 1.5971650042349694 1.6047495857230272 1.6087266227575614 1.6108796416157192 1.6153919129727654 1.6211307046893961 1.6591459722467754 1.6797776482416595 1.6877476695158544 1.71942138790107 1.7226556256135621 1.745160894849557 1.755841402903909 1.758616480804086 1.7601974567203398 1.8011281683465197 1.8060668103322155 1.8397585715055937 1.8523084320072987 1.8836696038780456 1.8897057161777262 1.9176401456709988 1.9794838396644612 2.0256566785022865 2.081477119095942 2.1349088354936088 2.1488324040074267 2.1782365754737127 2.183403791467082 2.2111598863713144 2.2156614221522615 2.2653379873041524 2.291109586261909 2.3055110076229703 2.339984574687943 2.371307737498019 2.3775289939313957 2.4029030015011332 2.4247835864641054 2.439047055254862 2.453809551001491 2.458860769784336 2.460271259016937 2.502753684089788 2.5079520998007214 2.516863221933045 2.529981669373185 2.532938803639206 2.562941717957934 2.578914541340655 2.5857000346992387 2.608058878035316 2.6267279837017443 2.6644341846892305 2.69427213836767 2.7113350528651616 2.717828541643343 2.735428828028699 2.735763191609207 2.762697302474842 2.777599781656457 2.785556828066829 2.7966662022319975 2.8105440876602366 2.8292412706058228 2.8422151676192513 2.858446928568987 2.8650873476795664 2.897109784785598 2.901810507215945 2.9117050817980217 2.9261236976447407 2.940764612516235 2.9485045812443373 2.963448911568171 2.9754404370353296 2.978074466744358 2.984750145572352 2.991618275780651 2.9991969534921856 3.0120674767704076 3.020232419265402 3.0338288946183276 3.034158347898144 3.0613695278975066 3.0621800404658774 3.0644902275707278 3.0970754001598504 3.0996416934180817 3.107422297814934 3.1114038616065205 3.140731513044753 3.146178935481688 3.1522388559465266 3.1534960449832106 3.169331154962009 3.198227255632435 3.203854663905944 3.225795885134855 3.2406078736768373 3.249937458290577 3.2679137072547113 3.271405490677749 3.2913794667673013 3.2922328208436578 3.2924957577630294 3.3097604981565025 3.3213437190018533 3.328246255211347 3.34397602106228 3.3554511439363885 3.371471041645335 3.371955399393775 3.3770515263676644 3.3785699083616767 3.3806228452553606 3.3862798620723398 3.3922437581777225 3.397364961314449 3.40284526446827 3.4051505348531417 3.4106458063506335 3.4203524540894787 3.429604427694496 3.4382906394042267 3.4444347896117513 3.447414092430029 3.4486429338933324 3.45137826193855 3.4569348649506324 3.463674423520374 3.4807134728907334 3.4825014878104636 3.4943020485265204 3.4958369651213723 3.496283136804018 3.5238442600327113 3.535123772523531 3.577330826462082 3.59903900074968 3.6038451407714027 3.6049875767429036 3.626455351769081 3.633413437119566 3.643457900128465 3.6529052176337635 3.6649061311843343 3.666146529253368 3.682275543504291 3.686256120227222 3.692530736307142 3.6969190122355213 3.7068665350228107 3.7312495981509337 3.7333882541121874 3.7411961072715316 3.7521961989310735 3.757305009133327 3.7693859545331168 3.772296693171399 3.7731397044799966 3.7786404386159362 3.7871744992391445 3.85107234398077 3.853899522420381 3.901366224354983 3.9076520928476106 3.9116992005919506 3.917651177882271 3.9235918751883125 3.9635101999371103 3.9703210858015683 4.004908167131309 4.042929719294851 4.055905149454617 4.057483041231119 4.075813400599933 4.077461377650322 4.094014448526058 4.096943142921322 4.115208773672931 4.126128816460108 4.126530471562293 4.1270765069678115 4.129077426077855 4.132418203851483 4.147913796444117 4.156707078103607 4.161361878532968 4.166292280645784 4.167970011613481 4.173578581028643 4.176994924416352 4.188574703891107 4.203558610964514 4.207459988714856 4.211280989482807 4.2150657185379306 4.227451224239752 4.250995245606091 4.276759368270071 4.310339650147868 4.325273071503317 4.326704724681281 4.33968303337164 4.374967726201128 4.3766719260645655 4.412419170817465 4.415930214553244 4.419745461209913 4.425011126585458 4.442172775367507 4.461891896157029 4.462927077394739 4.46982994515134 4.483790379810831 4.497333939882247 4.504575229240444 4.528041118032626 4.534524465345594 4.535645585287808 4.546470951364667 4.559709092546361 4.564770413476394 4.5914662058492945 4.600950443291844 4.621264446018321 4.623981783572816 4.659198824479343 4.661055009234229 4.6673765096968385 4.668401490922005 4.678635388923197 4.6791019714938065 4.6881773617173685 4.69056109553664 4.693142908855208 4.714209974851767 4.762851175926736 4.767915575531611 4.803140607783726 4.813966205825718 4.883794369222406 4.886487676201357 4.890968802989131 4.896411930011182 4.926541278572482 4.9505832912826016 4.969003620934163 4.996083952400581 5.024307122661809 5.056462066426336 5.071003189172294 5.076928179331651 5.096560536449082 5.104372465531143 5.107983375327029 5.110385671894673 5.119790138279913 5.12970500896793 5.135870397847066 5.167732633821706 5.1814180012797815 5.201689307201573 5.2113061196051955 5.235296646622686 5.260994999209935 5.3249211227562885 5.334076904467338 5.348348360255541 5.3549978318659575 5.365158022063294 5.371051099576735 5.372089173979549 5.374529640448742 5.412946750067305 5.417049227473498 5.418237675483045 5.464985229969952 5.473713034481619 5.474722668353864 5.513144181095368 5.530954383614034 5.533491505027542 5.555329327541401 5.628995395884425 5.641426941333891 5.73868029547841 5.761956989289028 5.778981541844063 5.8030557641199385 5.811920779339028 5.83575407405286 5.8426596445170755 5.947007544031112 6.010003155242331 6.0659510465353 6.0675670170988845 6.0864503806511925 6.093735561218129 6.157055426413266 6.264725280743006 6.2700502546665255 6.274767417897656 6.364371814076884 6.3907136069448125 6.493956467139042 6.517888331027999 6.527709912929602 6.657842608625981 6.706430287741186 6.748852271216701 6.855842954058855 7.333304344491915 7.380747765888942 9.689246476260228 9.749220053507502 12.61008573620337 12.84235994180803 13.084019670315323 13.13119038563355 13.509773650424053 13.597962941666582 13.620265874288268 14.056445465129267 15.588032791580554 16.251662589706235 -479.6815157689024
4148_36NeopentaneNeopentane.xyz eps -11.227454201865172 -11.22745403114853 -11.205782095360401 -11.20578164687798 -11.205780592790255 -11.205779336913604 -11.205754334707986 -11.205752233162658 -11.205560498108596 -11.205554749772743 -1.1075178990242012 -1.106595283076314 -0.9302406855548051 -0.9302359603276001 -0.9300055377917997 -0.9285502943304738 -0.9285480546323719 -0.9282124829468055 -0.7325399140351002 -0.7287879528447232 -0.6189895133129739 -0.6124519773881388 -0.612449037018085 -0.6124138849215353 -0.6124093581721396 -0.605976320595437 -0.5573168377259428 -0.5573060023620623 -0.5502035996005646 -0.550197992926598 -0.5126914787313136 -0.5126812299344494 -0.509917990072941 -0.5094857138267889 -0.506584674437829 -0.5065740590999717 -0.4611746233080348 -0.4533035936265862 -0.45329977864194865 -0.45246692387575277 -0.452463345693098 -0.44397084426072375 0.12714138471175596 0.14604103563608878 0.17708148152141 0.17708965809094276 0.18716039401590173 0.18716273741251893 0.19298870599185536 0.1961082058896045 0.19611032283377636 0.19851065284080643 0.2124497448959605 0.21246752519226966 0.2224999253785384 0.24901284785125127 0.2490298540921062 0.25361830645497485 0.25363278159430525 0.2582403360307341 0.26627383370039576 0.2662762741765494 0.27280851179422616 0.2746941986334622 0.2765477672226337 0.2837228885127249 0.28374307551931466 0.3127966630902593 0.3193562183829778 0.32652416652413435 0.32652633079983073 0.34405389119800583 0.3440696302366808 0.38737270836066173 0.38737945995340267 0.43529489097716584 0.443916217176591 0.4539401496652526 0.45394885490307735 0.4609907730000463 0.4610242870441108 0.4848123168209764 0.4896725117501235 0.4896733948340914 0.49877452850849374 0.49882210149314965 0.5101149034318039 0.5178545010915904 0.5247954825697722 0.5248174377519922 0.5318605804612372 0.5738273608127152 0.5738315165486003 0.5746321215007212 0.5746417579638525 0.5929428832189453 0.6039516500931554 0.6039655687408979 0.6080515657993556 0.6080570098604635 0.6081283264543539 0.614576589590352 0.6145855074496118 0.6192386913581899 0.6465476750945853 0.6465556033706447 0.6588467792875455 0.6596796789566647 0.6604061859169071 0.6604135137023197 0.6624011566787618 0.6654179744848907 0.6698603159629363 0.6698679057460961 0.6744016482632946 0.6900314650022914 0.7056326823002063 0.720000534952628 0.7200265965490058 0.7217988986793779 0.7285478990531287 0.7285872307818322 0.772829123760307 0.7728538393072129 0.7976803725586923 0.8009767741686525 0.8009877032837833 0.839935114436658 0.8468133174336523 0.8468370369315998 0.8574439045569652 0.8653341873506657 0.8653707048676625 0.8969369164579526 0.9086974818234155 0.923517056017283 0.9235583095022645 0.9453090914257494 0.9599201238443316 0.9599298164565571 1.005878168396 1.0058808833271597 1.0077600075472122 1.0201960194479027 1.0242206707113337 1.0307561156545741 1.0307753773422843 1.0449549027716858 1.0545503882540057 1.0715106290740894 1.0715206825341013 1.0841271530508114 1.090608307144886 1.0906201113797822 1.1121346153046168 1.1122259297020374 1.138020486312173 1.1393757106603515 1.1427099718933502 1.14870687245523 1.1487279408564275 1.156547947427994 1.1565569646733445 1.1611959387555062 1.1612100040205793 1.1690806471876511 1.1937105198722873 1.1937979391028783 1.1969093610953543 1.1969168593530868 1.2264995193772226 1.2338370856504866 1.2500821288428328 1.2596589086868735 1.259702298714846 1.284793634408062 1.300600870361462 1.3006166728341646 1.3182147104133695 1.318246594189562 1.3343105866082416 1.3381966414563264 1.3382410598394214 1.3686085247450006 1.3769855819430015 1.377005687221785 1.3799280508840848 1.3916647737779566 1.391678338853066 1.3937961896691216 1.4326800505548176 1.4327702757830438 1.4383016869953762 1.450247278829714 1.4550952499833745 1.4551747001366684 1.460565350271208 1.4605709014038872 1.4739008959233946 1.4801964197166007 1.4802301189503966 1.4871463044330435 1.5038532778440679 1.5114693311463554 1.5147011863490127 1.5147066174024648 1.5236131042528467 1.5236817015070656 1.523700900629188 1.525062331174711 1.5250758004899652 1.5485065057978875 1.5485213118983499 1.5494875982993683 1.5495075019104403 1.580519812909874 1.5805269315416903 1.5854905773899914 1.591071560724638 1.5911377246971994 1.6107619700447366 1.6108435351072403 1.6201327913358154 1.6307327258644502 1.6436505350356878 1.6797830704034389 1.679805565918098 1.6873672735272618 1.6873969806749807 1.6952661811967908 1.6952926452373052 1.7062761462902092 1.7063231160092238 1.7118504422936744 1.756544614781396 1.7678951153315396 1.7713005544077127 1.7827339858920317 1.7827926347298675 1.8012337544893908 1.8096663682812417 1.810012952499934 1.8100199533711248 1.8125596446641257 1.8277147926270254 1.8277399313843803 1.8577753589442099 1.8618632484203035 1.8621412344086425 1.9040371793234787 1.9040955135175353 1.9067460960197653 1.9187655180570793 1.918816837901384 1.9937926209242183 1.9973770524851515 1.997405393252573 2.0492162402414578 2.081088127073671 2.081205466810994 2.5421882103913287 2.5422186783522616 2.582922977968742 2.582949862369092 2.584144967691276 2.6168709058716413 2.6168879258561897 2.6193608815553895 2.6193664931989895 2.654098041653803 2.6559915945007955 2.655993446228468 2.65789408518194 2.67326717453046 2.673301714365765 2.6754719472061645 2.763848221448198 2.76596728809074 2.7660093830352332 2.7928515141200814 2.7928781925033315 2.822183309127977 2.844247726115575 2.8789269069734496 2.899028846485488 2.902520952505887 2.902552530430527 2.907158700229664 2.9208851361207446 2.920900311327493 2.9311423930655964 2.940485303422657 2.9404997911830097 2.9563083798436014 2.956321403039805 2.960636741488116 2.962743271672916 2.962748315256546 2.9627597547978 2.974927482915756 2.980138805647376 2.9801656480579433 3.0363150775942933 3.070913226838607 3.0787834774274794 3.0787937061282507 3.08075400141577 3.0807737003746785 3.110722132296417 3.118680576222512 3.124325996644825 3.1243471626111488 3.1344199499919134 3.135678915882437 3.1356809338879215 3.159151428622151 3.164666473409971 3.17372317434025 3.176171115280669 3.176175266937555 3.178432803629706 3.17845784315099 3.184641487779552 3.1996733139507874 3.2200762453753478 3.2200876373177616 3.231213375063904 3.2312442697638204 3.285687406299435 3.2991347716642463 3.2991519359872297 3.3004895989721588 3.3005060006255964 3.3094123936571305 3.327489509633215 3.3275233096887633 3.351751563054929 3.351761671604855 3.3780183627690703 3.3798884204237916 3.379902445307366 3.3816526238052447 3.3816668853056284 3.388232536463273 3.393920014598323 3.3939363649311356 3.400363375031507 3.4003948128911077 3.408426234611361 3.4124570541996184 3.4155972402976333 3.4265635162365427 3.4265896496581285 3.438750817244354 3.438761094290676 3.4537145352724647 3.463629313607715 3.4698891235173943 3.491156020064886 3.491193879541449 3.494087546124228 3.4993836598239327 3.5068638577332725 3.506951292858313 3.524714876242777 3.5445428711382645 3.5445595766091493 3.5605885053416753 3.5626584234685064 3.562686298429013 3.6068545150343723 3.606866080838846 3.6096653276152337 3.6103891875374274 3.610395291074354 3.6262899013606713 3.626331873566249 3.630280193052625 3.639610538844601 3.639624829934003 3.652393621620788 3.6524092654454705 3.6667668628969707 3.666787883419939 3.6685736470741626 3.668606110756927 3.6936158893482034 3.711322466001447 3.7608195850957657 3.7665108592614587 3.7665306239686127 3.7679372234318684 3.7679480951531703 3.7831834418076604 3.7855876385009957 3.7856029699212237 3.8084666949642365 3.808487592758467 3.8110161347775717 3.82029945649232 3.8203144845528776 3.820857238847255 3.8208677503537354 3.8322353960798505 3.832262442789796 3.8365746243237813 3.839508164776067 3.8492882539755273 3.8586090570136125 3.8608840240668747 3.8609210489911465 3.869449758573159 3.895320085488106 3.904838916664008 3.9048493823575003 3.9184222293571884 3.918440027177767 3.9266353655643993 3.9844312553968013 3.984474913548401 3.999701349006475 3.999779751139217 4.030983686589591 4.030990581031486 4.059045458238149 4.06175421871169 4.061762832899343 4.061789430834827 4.061799211665309 4.085667708029339 4.096814537848479 4.096863482592731 4.097871184215007 4.097885165972195 4.098813137389585 4.098873346859957 4.102201951237753 4.124630157933937 4.12791182913953 4.147416326727286 4.147425722989906 4.147717419765388 4.18029075263053 4.180348912502576 4.1855192768841984 4.207306483735415 4.25693385060798 4.2875284338725805 4.287557658227238 4.287916996715266 4.287958925978946 4.2981480965616585 4.3069331256216685 4.311784102082416 4.318448604951398 4.318520655871622 4.319817935217216 4.319898999421685 4.335922788626101 4.356899867459073 4.356905494216044 4.368776349322531 4.368817040046953 4.378675200063196 4.420920233603874 4.4209491012117335 4.450011261099434 4.450023329160158 4.460037441652606 4.460053588706791 4.461887823226629 4.469959124019457 4.4699794181567905 4.4893528557792335 4.489634943391415 4.498531335986527 4.498562938060141 4.499353399174429 4.499385434116157 4.510161167639223 4.5102185291009995 4.512705897049166 4.519741413977535 4.519784660763067 4.536229379473593 4.563183527405973 4.571990215560217 4.573534345677497 4.573547775648655 4.580990970561619 4.596659616492383 4.596896165115379 4.596909940077386 4.606640846884936 4.623073301159738 4.638656683601499 4.649940028576741 4.649968742752681 4.6586382071293935 4.658667180147042 4.66822660907346 4.671058222864455 4.682655528250261 4.682715077589013 4.685373143056704 4.685438677092669 4.688208579712749 4.695693953938799 4.701761986189837 4.701803538758818 4.711268545353488 4.711300896588446 4.80780926307031 4.8078256634555085 4.8138066206747805 4.81783368788208 4.81786316903805 4.841966318908767 4.94764751159046 4.975250994495798 4.975317338699682 4.989669491628017 4.998088278438544 4.9983730422926165 4.998433854874453 5.021258608448032 5.022285038402495 5.022319661030406 5.026059258918261 5.032543409573832 5.057475427724826 5.05752403620909 5.155660125605589 5.157213404286405 5.157234169144006 5.161458312665586 5.1614773574465 5.164937027245544 5.167045568590289 5.189394961673683 5.189419916479914 5.194385035500177 5.194399277944844 5.199734454828207 5.199759296497038 5.2251571428870776 5.2251592272602165 5.25568836556314 5.327407397144999 5.327424077801911 5.3375122688629455 5.337516405194947 5.338203285299304 5.339942528497691 5.4693392665379585 5.469356584636385 5.474388562799741 5.474518953079051 5.480055675271215 5.480123440024092 5.512246700859696 5.521019048396581 5.55774800978171 5.562113431593808 5.562717789344369 5.562726644119452 5.571613788814422 5.571693807533677 5.601873668988145 5.616955988498707 5.616973718547522 5.618519949653236 5.618538764042829 5.620127581880476 5.621434505782713 5.6307182384033805 5.650643334389161 5.662078437330652 5.662107120158711 5.667993308134206 5.668021421099215 5.695193707510905 5.6952140544092895 5.695532855441519 5.695561627636449 5.701456649915321 5.721793571128513 5.768753704699876 5.7757074289530825 5.77573278090992 5.777542351657641 5.778762323663424 5.778832822017895 5.826012936615439 5.826064788784903 5.830668131200197 5.835646381743987 5.835674407055822 5.879380388741494 5.883325186020157 5.8833327446211205 5.890278734537933 5.924927859342426 5.924991879324964 5.971459340286919 5.9714860149573585 5.972606235425124 5.978063313107797 6.032247366387304 6.0322850276170605 6.331481843771695 6.3315528029664465 6.343142040076858 6.343170681951202 6.3625703777396065 6.365279257989634 6.374838192404942 6.374911803060986 6.3830522770508455 6.383075325004919 6.399283650057486 6.400277071973865 6.400292046456585 6.417989722965473 6.424841277781985 6.424913923857094 10.435410906558621 10.436628735917651 14.450712410335731 14.494888248048152 14.508450530858081 14.54240061090309 14.542548846886431 14.607723269072627 14.608142457463464 14.707722104581988 -394.7708771833501
4116_04WaterPeptide.xyz eps -20.521627324214933 -20.510932035828368 -15.594167308019735 -11.358144743697082 -11.262336474465643 -11.234215454763827 -1.3863266353309862 -1.30231607754179 -1.2397845755230414 -1.0236743538878892 -0.9385444951138857 -0.8005051761167203 -0.6973294684897514 -0.6731826976658193 -0.6626765404394688 -0.6401895642432323 -0.5901725821725333 -0.5883298068426146 -0.5615727907522096 -0.5509648091363675 -0.5356478431036589 -0.5121828306076163 -0.4640702460247533 -0.43348801497848394 -0.4026860077571341 0.12352460916177493 0.15625947517553151 0.17539479344632128 0.1770655928324637 0.19309300469671867 0.21334908078104156 0.22155409000370507 0.2384112729971277 0.2496310934460737 0.27996531563450666 0.30335635113508713 0.34040864595786186 0.36514681456616005 0.36940009606145413 0.38483132274925913 0.4020762192426803 0.441842577862001 0.48194292519375587 0.5071977511953742 0.5269154372973485 0.5350080145729408 0.553219792622768 0.5966292490906465 0.6028178256089971 0.6107856018797122 0.6141567533565284 0.6308746009929368 0.6323590522060465 0.6356934671973357 0.6531516865304606 0.6574325854319836 0.680021317051715 0.7107074506676404 0.7368717855177402 0.7429998846395417 0.746414610861008 0.7717958983419776 0.790330231676777 0.8005697180534146 0.8269983088313787 0.8366167784577558 0.8578538670361242 0.8600635712316814 0.8966602929110562 0.9372720967963742 0.9432401855597632 0.9856679490602931 0.9996783571871761 1.0016080414375932 1.0175968132919415 1.057529418199682 1.078123914815235 1.0881132527059478 1.1033637850928115 1.1215362419434993 1.1430508718563301 1.1558018762400113 1.1757183646900145 1.1775177590988635 1.196194585805217 1.2274146082159425 1.251809693782611 1.262760966418746 1.2764674874766895 1.2846872952941066 1.3152996197017008 1.3237255275713422 1.366503219947809 1.4045788476108276 1.4113931071809318 1.4163554590611485 1.4886272902280182 1.5068779140592576 1.5073712704874611 1.51248038486866 1.5294329783139036 1.539977354336093 1.5625174467834302 1.5650989552389452 1.5900194239745313 1.5986136533813535 1.6020999240358018 1.6448847389296326 1.7223397939300569 1.7524456186409696 1.754116883173005 1.78397827902998 1.8535357827784806 1.8709308153960882 1.9128327506632155 1.9385645597660464 2.005778871349071 2.0635219382823697 2.0861620011463815 2.110111484623736 2.1770870232898116 2.191238167143868 2.24925673294932 2.2689486860344426 2.3370306232923714 2.349326277592563 2.3657581312361606 2.4317917361429275 2.492285845936303 2.5548820550268143 2.557037131142398 2.6019649514408045 2.6311530282822893 2.640493133971546 2.663519864791625 2.7167395436269937 2.7574781667727426 2.8437814689757634 2.876458002175769 2.8909328229498845 2.9555744891519113 2.9728652583705157 3.0122677545979544 3.021317160040681 3.047537774543281 3.0644412531099907 3.0956634601800106 3.098102528721134 3.1109342962635855 3.118191795119844 3.138580844923249 3.1679588630206013 3.1691851082268525 3.226603230437191 3.2342226055766363 3.250632929557273 3.257814783947098 3.289196755082266 3.310136212055098 3.3309076481113267 3.3733863344110646 3.3810344989279324 3.394514974709879 3.4153375376523747 3.438297287032613 3.466987819418144 3.4829258731292323 3.5168247456598873 3.5390364187993266 3.5748893815471607 3.577789816960641 3.5865446371032643 3.6020612846755204 3.623470484491981 3.6343961031780982 3.6499347336591423 3.6515595439482964 3.6543902240183495 3.7012464916462853 3.7131914627531013 3.726831096362992 3.7354855176697526 3.7469824604131565 3.759746884072311 3.8213687977508908 3.825857958220652 3.860483325375603 3.8651694053937993 3.86723344780303 3.9137647534435285 3.9249389240659838 3.9264761732095357 3.9703278867596374 3.989826944448218 4.012529040657505 4.042044926029531 4.07597547218505 4.083271033850798 4.086514838747248 4.093392936571894 4.120210859910231 4.132419364067494 4.15694502944279 4.179105301656403 4.181550703160305 4.209146663833966 4.248179781229463 4.271906347473684 4.290483759939361 4.2970635832640385 4.34871594078204 4.370455294446501 4.376124134145156 4.394606569502479 4.39972729295091 4.400920551193596 4.408835136192067 4.443022794256365 4.458178116018767 4.514531340221335 4.522380615679387 4.525328489536709 4.555878953636218 4.574230212891356 4.591116426036604 4.619393854511607 4.668942748688409 4.68822218117848 4.695638703341385 4.705942518069258 4.7353979524892 4.7957788862831 4.886166649556877 4.900091108311564 4.916211998786758 4.943260469244526 5.009729324810475 5.054234978381847 5.116621501136127 5.1176595127803495 5.151647161991805 5.214891758149089 5.235766243128477 5.240400692305477 5.266199758515754 5.297253425234676 5.3411587413979795 5.360904212614265 5.40035336885331 5.427185438494688 5.478374288897959 5.500544665624866 5.502549763230438 5.510064870155451 5.549886388081219 5.577037021168581 5.582101253814824 5.618780348866971 5.624323253219155 5.657751555670383 5.673797544487155 5.674815294964874 5.716514537421974 5.729195956492366 5.783371746140145 5.789885123394652 5.839482830836689 5.922824545945395 6.033836594454919 6.055825321630888 6.089272284454708 6.145427676878527 6.175871554358665 6.210789561432045 6.234391000229025 6.28338637367811 6.301258850275237 6.394849605130576 6.507973464871101 6.539182443818384 6.673168118858242 6.6803632061368425 6.862940929211951 6.878230994153211 6.976134167196477 6.98985456334837 7.03802175615558 7.066911568623493 7.07635732985008 7.130711276377542 7.248456328026701 7.267127075845271 7.331639005542479 7.389947305312277 7.396464383892678 7.572578051404222 7.64212312337915 7.722748380979546 7.890188797736226 8.382151250060861 10.083258141896293 13.095454397716505 13.29560284645715 13.891134719359902 14.23275205369817 14.664019418529987 -324.47125979748205
4162_50BenzeneEthyneCHpi.xyz eps -11.24209824295095 -11.241524754081787 -11.241520676985049 -11.24028485932735 -11.240280697241582 -11.239675857573866 -11.22976055068102 -11.226100298537864 -1.157427624880879 -1.021191099644037 -1.0211815371336515 -1.0122010835772322 -0.8300566615051671 -0.8300392342236839 -0.7535419303590952 -0.7157054664423698 -0.6657650953395047 -0.6496976835066364 -0.6249673507246447 -0.5940533873525746 -0.5940375687681255 -0.5079837519638706 -0.500601012716881 -0.5005728543099871 -0.3946930068852451 -0.39469277812558096 -0.34416407653605263 -0.34415780265054113 0.12025980856069106 0.1202733018654508 0.1412774004479228 0.1641450926748778 0.164148955852845 0.16447163660786343 0.18962273833103352 0.189624674324064 0.1984832018295026 0.19848912152304393 0.21936195270067282 0.24904264218946706 0.32044716121195355 0.3235651799915112 0.35509390379270783 0.35509764646855346 0.3890666795067974 0.3947311898779446 0.40474869031372557 0.4047523693462142 0.4163269914448844 0.42578899505658635 0.42579460974732725 0.48008424906306757 0.4868251638235172 0.48683508333575604 0.5121853523773532 0.512194363868875 0.5484797260280343 0.5525860908814139 0.5633658601629756 0.5633749321133263 0.5779529774355736 0.5803457697014972 0.5803638448109719 0.589789154056352 0.5897949683716277 0.635154057879641 0.6365954714595976 0.6366048979349174 0.6389685240476919 0.6507903504589947 0.650804177027692 0.6618636735918615 0.6967094805695553 0.7165973013779949 0.7165998375638313 0.744910948601571 0.7449294006692998 0.7644728688145357 0.784411113822551 0.7844558546110396 0.78975607085394 0.7897601574869975 0.8142729796770499 0.8353761644892073 0.8793146695044927 0.8793391214732265 0.9373625498636687 0.937389597706024 0.9455440817651077 0.9504278099117166 0.9504455399443135 0.9774147096776494 0.9916842519487528 1.0167250140549866 1.0167309253821046 1.021427514761223 1.0458727433385577 1.0777641414723897 1.1107314941065107 1.1138862694625584 1.113891923600363 1.1256345888194021 1.1367888361545087 1.1368180586936893 1.2000953879277312 1.2073250527267119 1.2201386101233025 1.220176417247871 1.227621371373834 1.227631691935175 1.2881651145208728 1.2881807421944915 1.3067713213568817 1.31873981443586 1.3187721988719103 1.3771855189213291 1.391091045653871 1.3911069720616192 1.4757507704246264 1.4878819042239373 1.4991061347600767 1.4991277353817114 1.5074378849127714 1.5074409263197783 1.5118095396634648 1.5118275240783703 1.528192705214816 1.528204735579543 1.5843587752078037 1.5843907432330804 1.604504003138667 1.6045070124501928 1.6159150557946662 1.6466118871689523 1.6588425829256221 1.6588800653977378 1.7261299431797281 1.726144115306362 1.740859496624542 1.7614209828948661 1.8040079314264295 1.831512575713236 1.8315174148630815 1.8846925562778016 1.8893643935087883 2.0635743068919052 2.0835059892225174 2.1804340760660263 2.1804830650150615 2.216850494073801 2.292170013154879 2.2922026309746135 2.381901606970756 2.3819127654778667 2.3946782570944154 2.450444316092494 2.4504718482599297 2.458577445998375 2.4900818336449304 2.490150665889394 2.5299785149616234 2.529989295234396 2.5874496383551695 2.5986490195034646 2.650615273761675 2.7110095412123147 2.7110315072770144 2.740931371477167 2.757672463889867 2.7576937715962258 2.7668895746226743 2.778199547509398 2.7782110060514835 2.801920556010751 2.801921725057186 2.8334708391833003 2.8373654239864115 2.8407799601964774 2.897825724452284 2.9009685626891946 2.901037429070719 2.9283104802020303 2.9463580580095914 2.9463858976021737 2.9912567517646944 3.0000481476652876 3.000057493180866 3.0199313489343393 3.0199408114753172 3.0398215194552383 3.0398401369487 3.071269182007656 3.071284767559572 3.1004610717765515 3.131874171565614 3.155780435404714 3.1558093121348922 3.211515389693186 3.2206344859091054 3.2206404393445722 3.241201245397468 3.2412013650025413 3.2491741558210325 3.249722536429621 3.263725514563563 3.2637517947634764 3.2697380663349125 3.2936817534778515 3.2936947323988517 3.308452836579341 3.3122483589580907 3.312249024088091 3.32366871496377 3.32371116894628 3.3529804690681746 3.3692178204790717 3.3692580955787053 3.3795986097092316 3.382586136748221 3.3825983193294493 3.3968547489674665 3.3968806226320805 3.4130148284486075 3.426511440986048 3.4265384494855353 3.4480187540015548 3.4522936506319972 3.4988407192708957 3.5184288436128908 3.5184501062106053 3.5706292618483237 3.5706348945984234 3.6016666675342677 3.607446148333901 3.6074865619666863 3.6131103048629947 3.6560278855326827 3.669143383712836 3.6691879639754097 3.6906065322672728 3.690637176473858 3.711295595209991 3.71133676436076 3.765004598005441 3.76502881581302 3.7677051211998998 3.9021268087602023 3.9021643292819115 3.9124395924185245 3.91681019674204 3.936624165918686 3.947235705395182 3.9472399212198788 4.0590468003606555 4.059317615533742 4.096131624880104 4.096188291180092 4.1197646874620455 4.1238372164557635 4.123862499671809 4.129763844270337 4.130010674825479 4.13002267849644 4.167980146084239 4.168001481577365 4.173097752198872 4.182475241832975 4.196840644744444 4.196876150731721 4.235168387371331 4.235172317353473 4.32692938003971 4.32699740246915 4.371453404985089 4.41392526817395 4.422856888669483 4.422894190093764 4.437581165421711 4.437593985323652 4.461272774947896 4.461297228201905 4.493473356259024 4.506336912393962 4.52967247730228 4.529697706156122 4.538304489518775 4.5383714861584075 4.539253701135347 4.566942206182033 4.617458094606329 4.664728399650846 4.664824476518694 4.668606415104237 4.6687070149070005 4.6799250560330306 4.679965628379643 4.6870206617615615 4.6870457379510535 4.8741148507608285 4.892310524359596 4.8923972870143535 4.927437183385433 4.927439672439649 4.969553005378059 5.058475504242503 5.0633265258375335 5.083162760358946 5.083205268723005 5.106686193341903 5.106703213574936 5.126071135432287 5.1261222432138505 5.170349566813777 5.2564267191214915 5.263368405911585 5.367983976957495 5.374471205397264 5.37450491616135 5.377421517970957 5.420158418408563 5.420209133382704 5.5061014500078755 5.534516827605978 5.534614170966518 5.741378093429616 5.741456655267492 5.815138670005756 5.831868268960858 5.83187156111493 6.069208665621142 6.069346121421474 6.094828148879648 6.175505973792816 6.270093628598062 6.270158477252031 6.34739388728009 6.347399807917921 6.367098223648093 6.436453676602637 6.520946823698929 6.521015046990583 6.858376780780686 6.9352114794876005 7.336490495824413 9.595024845594859 9.881413791839583 13.103367343114028 13.10368812457819 13.590321628219176 13.590591535025245 16.21221864083291 16.819651613400705 -309.017031080447
4130_18WaterPyridine.xyz eps -20.51065135203112 -15.581562488823701 -11.287474721742637 -11.28745559574697 -11.270895254429806 -11.251905642334624 -11.25185477755853 -1.3020945220251376 -1.2710699172414224 -1.1011523947495556 -1.0457714411915116 -0.8710031021947074 -0.8685982293512869 -0.7356531213777614 -0.6729401140949499 -0.6699967438821336 -0.6629962614835885 -0.6100657975311803 -0.5898024946338144 -0.5549267393990484 -0.5403529835674469 -0.531587508783648 -0.4628419586255382 -0.4352514155206778 -0.39714034299164036 -0.35884933521826934 0.09286340146415545 0.11195157750525393 0.13568205368745875 0.15925106883307227 0.16227463851290716 0.18769983607189983 0.19549912966570063 0.2141286295659584 0.28690639987117755 0.3049221826548348 0.3372576850228525 0.34487645858991645 0.3594990204803732 0.373100665501153 0.41010627608355854 0.42290394440051077 0.4237909816688769 0.455611529144038 0.47233593810450347 0.4859807830436996 0.49940190446812266 0.5114186680883214 0.5496445690857007 0.552194358644054 0.5566595686850723 0.5742134934456287 0.5804476373630719 0.5877552631634982 0.5942382432604597 0.6080907006981339 0.6239700864853976 0.6243090119228656 0.6339658908696394 0.6467600103261942 0.6833655545849993 0.6933602366561211 0.6950820685416644 0.7110648220516471 0.7297962843866448 0.773340085674546 0.7959484065200445 0.8352808875325715 0.8373102022885142 0.8433099219794106 0.8508957906909415 0.8677860821905933 0.8718341919644276 0.9122066414267397 0.9159859358272467 0.9275602143992299 0.9317465825743078 0.9500451578407457 0.9671241050377161 0.981623497605618 1.0095916790276358 1.0260517125559583 1.0375972025304776 1.0661261808450404 1.0759797083573561 1.1222834502166614 1.1658090735995523 1.1671754918978268 1.1967089660052417 1.2170641877749488 1.2216889077566955 1.2780651297094177 1.2909857258816244 1.291329348937446 1.3133302389502173 1.3245261457520383 1.3304750361698021 1.336291011693874 1.3881597239035455 1.414792024503805 1.4580456991622643 1.4817346739787445 1.492607643242137 1.4928820083511827 1.5137064119217472 1.5225080140252094 1.5669188787045492 1.574817193562168 1.5840325843733996 1.5857336126426793 1.5906530637115097 1.5940870201659214 1.611384390382553 1.6519648387264414 1.7018645493479394 1.7309292715005493 1.805197391880234 1.8345251530051945 1.8726025824026362 1.8749560295327743 1.9946428829094742 2.0658402625012218 2.085056573640033 2.100790388830132 2.148701094166821 2.162446451939785 2.1847966798551917 2.238665862658925 2.250686886831377 2.2623750437235017 2.286801483287115 2.2882344337792353 2.3430831092965234 2.4015144911212736 2.4209930167016043 2.4531416824133365 2.5138442670329018 2.5153998855534123 2.51581778871584 2.565596039533126 2.640747996244628 2.6555875820719477 2.6720274681753335 2.6862744161221297 2.724224830778341 2.738718123212655 2.7917694080704147 2.7951936152006596 2.8473468055377977 2.912842846536141 2.923492900462704 2.9399082904198437 2.948529462362992 2.978883089381194 2.9883390986478258 3.0380268281696234 3.052650220801469 3.0555833897055504 3.087045824165146 3.094471779756575 3.126894825275119 3.1685626222511734 3.1794456406293587 3.1982982975440493 3.205511040183765 3.2286697116251726 3.240039175914484 3.3012572330068553 3.3206027885944445 3.3216399705829214 3.327188139705833 3.350949478091901 3.364199588716441 3.3847901123971003 3.385239088883628 3.401604094348992 3.4107217570126553 3.438243980581207 3.44151537789751 3.4524261802645007 3.4563177475287015 3.4856615587918816 3.493176221905784 3.5073928955095734 3.5261459957273376 3.538657699594044 3.5611793661828135 3.58791604535822 3.620034320387018 3.6457209028884825 3.6525703267190437 3.6736021450569134 3.693617044234543 3.6998433874603123 3.7060534842290367 3.718701922082215 3.7284202215868336 3.7357106846276467 3.7658082131314465 3.8295236680071087 3.833482693928985 3.8917853224086585 3.8937015139151314 3.921091743019667 3.940865627904455 3.9462998913992364 3.969043176863321 3.9710054623825197 4.023261776087208 4.040276500237473 4.048313588791986 4.081009505628997 4.091814764452645 4.118408585343648 4.134007048216208 4.141156248446106 4.144989375661715 4.16118562365493 4.1667605413693405 4.188891353231362 4.19716272691653 4.1982824313167635 4.209206392039962 4.251652259755731 4.312287171237328 4.328147345908276 4.360670151528806 4.36782361233362 4.405326823314128 4.419440172956528 4.4529831186528375 4.467179279091002 4.471057356483808 4.490937665499473 4.519955909286473 4.5698674825429 4.582214942783203 4.588638086052217 4.603146905106849 4.636344116951748 4.6555084787447205 4.680357670433805 4.709704044264936 4.73887532677934 4.758411904222032 4.787666821404851 4.792702640679745 4.857177630442241 4.866832252704875 4.916290536434755 4.93243493640863 4.958404184213896 5.004767566416005 5.009004139233825 5.07569712990114 5.109109806578393 5.146269138549786 5.147020007337506 5.162153070493466 5.214158805013095 5.279796766323801 5.300155530233248 5.304887164190071 5.3296567264339485 5.338784666658525 5.38424220750207 5.44549761788676 5.451245758982734 5.4863401513429455 5.493819445365902 5.5161562642096245 5.582196104634518 5.62649912492205 5.730872082797924 5.740166459838345 5.778063205269883 5.8124759668534205 5.817168027272098 5.947877366176896 6.007548268601016 6.0896899408940195 6.1231750993786545 6.139550371729572 6.300092304005391 6.3423879821303135 6.473425416775203 6.636613533914893 6.6888837996597355 6.727311238942329 6.730031217558825 6.969119277053333 7.012401686214074 7.080422116329546 7.0829714472181315 7.139987297505027 7.289248386162285 7.3264014951846015 7.365597282876062 7.577374873725274 7.871735586630767 8.351124627839846 9.758561156922909 12.570318634406053 12.9210324161485 13.245423192191696 13.368452426971832 13.88240238412578 15.577294958211061 -324.1963798898502
4137_25PyridinePyridinepipi.xyz eps -15.562408828775876 -15.562349568371872 -11.271447332710192 -11.271399476880845 -11.270789935450226 -11.270730271872148 -11.255382112356893 -11.25532538193258 -11.23849361934199 -11.238429013329535 -11.236576839425913 -11.236492398158735 -1.2537065144501365 -1.2521366480783167 -1.0869385157614684 -1.0844611623000602 -1.0308599787815769 -1.0286967269786178 -0.855733958879163 -0.8555657165450482 -0.8522393130898313 -0.8519637330880827 -0.7195276294370813 -0.7172488066108252 -0.6567770969319278 -0.6561051592340416 -0.6508798217555906 -0.6506026195373119 -0.5952033240246871 -0.5938951946582934 -0.573586765364042 -0.573346762176869 -0.5525015620063024 -0.5247152741768957 -0.5164403862654312 -0.515838749159974 -0.41737891761534673 -0.41654004687864205 -0.3858979834096269 -0.3760980701511319 -0.35112084885450934 -0.3344567172655137 0.10511514052406899 0.11043903832359311 0.11989303122127899 0.12946460097690576 0.13002161364558196 0.1528221001808441 0.15629536328688848 0.16843065803692087 0.18925844053504268 0.19556902489970984 0.19566731360330533 0.2138526541590725 0.2193181364501449 0.22682890555508348 0.29387434253690425 0.3114576496844779 0.31684827433138385 0.32458482733027355 0.33828005529362143 0.3452190767777965 0.3597347327882985 0.3679593974375412 0.3758589332174031 0.3844870777264374 0.39563885229145035 0.4026532909930884 0.4248912237298142 0.43375423793829704 0.4423105779927691 0.4584260947895899 0.46798326451012767 0.47734978076731693 0.48619251857146845 0.48753175813308075 0.4911196948110961 0.498944779569632 0.527267902422659 0.5285985450758043 0.5471600641118758 0.5513635109413308 0.5603694023438927 0.5606333487132942 0.5749641707120223 0.5755297101646011 0.5887382232566718 0.5909655341759411 0.595901022520799 0.6011441050272167 0.6150090053036769 0.6204194279775946 0.6226591466464704 0.6298245952452898 0.6345521861159152 0.6378895586201725 0.6382478130286356 0.6694057732376335 0.6722130800975832 0.6733051059609384 0.6830085103240768 0.7025451711580881 0.7078767795529185 0.7227926540593731 0.7244514624075827 0.7248307164319473 0.7369739395297276 0.7697162232839142 0.776074777720028 0.7837796038996413 0.7906351299459184 0.8251696968867167 0.8255191047965323 0.8329424544699547 0.835819171280966 0.848015647226081 0.86011877521069 0.8628566287173838 0.8715204429030662 0.9103838959729645 0.9174739406868349 0.9231826604229928 0.9324450818313823 0.9411464457141466 0.9422088166586723 0.95277804915576 0.9637156099068654 0.9760595109836462 0.9827217133896703 0.999977288964346 1.001707655477224 1.006242236026249 1.014580787292513 1.035857307182811 1.0446785124794908 1.051792847182272 1.0628475521867664 1.0845440587507567 1.1060863387342814 1.1188616289880016 1.147530689251441 1.149360490105238 1.1673810653756023 1.1984791377597863 1.2133045533953775 1.2150786703565988 1.224133585169257 1.2312852144285544 1.258806980608382 1.2630159845566773 1.2644155873657377 1.2830790588249739 1.2958666156434067 1.313004896396138 1.314760198730176 1.3230034041741836 1.3366172259110995 1.341122121023731 1.346002293829458 1.349845183236035 1.3837051034877283 1.4009407202247628 1.4085926486513187 1.4096112167016854 1.428743609225749 1.4411558245146274 1.4490400916796706 1.465816433168384 1.4917066495618736 1.500909049298668 1.5031202341203511 1.508273711721957 1.5152572893952858 1.5346767401524768 1.5397719807594668 1.5497090300725682 1.5608082760412503 1.5610277349804642 1.5726617080805108 1.573085104861105 1.597912278730639 1.60179264739533 1.6093665196153213 1.609907387810439 1.626284482761415 1.6354356581448566 1.649420191033705 1.6935891467842852 1.6952975714156724 1.7019095632228463 1.7267537209828778 1.7434122523813882 1.7686819127303934 1.7942529568120065 1.8052819998735223 1.8428267121586908 1.852717426124023 1.867007253376578 1.8680595667645152 1.899380902819952 1.9218193185755639 1.9410574866484778 1.952867806966387 1.9860419245312035 2.0096257865004366 2.038158640668035 2.1309886338764032 2.145619445926211 2.1462561109824274 2.1534525728672747 2.2021412758920427 2.2101690015564865 2.2525211243945042 2.321664689871061 2.323740472915555 2.3562697988021215 2.3735482927108595 2.3871805110843884 2.4150505940527083 2.4353562897309127 2.4672343615068173 2.4705779235032965 2.4782939071582937 2.5049435492078276 2.5115389036502207 2.532253427142419 2.5366127349159417 2.5556681159157493 2.566778798850507 2.5767587351143044 2.589621244484811 2.6248008340613596 2.664577745753282 2.6831072591631115 2.698542026086085 2.7010439126114414 2.7206476463749505 2.7247797913003557 2.7408903515977086 2.7585920441330405 2.774371761492036 2.7780454857311545 2.795082515827201 2.8394356989051692 2.842287024904789 2.8559389263201664 2.8645648527594445 2.8904196382150125 2.891077180898749 2.9332348685699317 2.9391042621765084 2.9447658492440887 2.9489489051473208 2.965647947180077 2.9778323826050284 2.9884690821976196 2.9998024913535435 3.017550828324587 3.029518195912489 3.031551600132807 3.059452961996621 3.0612138904252646 3.0741357013197117 3.0929831046732215 3.10036962435209 3.1129908028985 3.121559843079405 3.1289294111887105 3.1401862976834045 3.1485475244150467 3.158013371350114 3.181160738385224 3.203082134032805 3.207983495626989 3.2122547330530935 3.217645518426574 3.22157473805274 3.249768558876667 3.2689127833353306 3.2866996908991752 3.2944199245361387 3.2991741661951304 3.3143738789110877 3.324618221962858 3.3300657222699583 3.334837008632636 3.3370288406347184 3.339308706317334 3.3431818033574956 3.356720676691096 3.364859555511074 3.3809470466505567 3.3835689936203885 3.3943171680403026 3.395180264038993 3.401101826043635 3.411946053384247 3.42603087018085 3.4351930286171024 3.4386576820618435 3.446312198260456 3.4470750615774493 3.45587592983611 3.465758345348002 3.472084391917754 3.477834989235646 3.4984111422999544 3.5077657220746183 3.511799678231348 3.5215890945213673 3.5372077353641402 3.5372804352411387 3.551400562551297 3.5590181736988415 3.573114053289758 3.5734352508423397 3.581945016332213 3.6085892667270327 3.618147338980612 3.618407892933916 3.639635883947978 3.6461693500147043 3.6785894809342095 3.6860017320383784 3.691350856307742 3.693167995649577 3.7034595026501265 3.7077952207329328 3.723252806034275 3.7287506849492518 3.737614119640327 3.7443521561507267 3.7502479568884843 3.7594475310808217 3.7691620859691195 3.7777797268617856 3.8112946238611998 3.81275727761008 3.8462890476056755 3.8545444283451027 3.8713711326318534 3.879570588928376 3.927994489515261 3.933295908066859 3.952435084232566 3.956753090645468 3.965547307065039 3.9779003138210816 4.005995843702932 4.016851778939746 4.039223176840031 4.039336889668242 4.072405067672963 4.073513233419205 4.086925880244877 4.09636696536787 4.143490440794165 4.147453342156823 4.153966664379034 4.158115318140209 4.158899987034072 4.165412776920407 4.170999123168385 4.183442690409165 4.188648089371687 4.192709501529675 4.2036949703896305 4.204438392119254 4.216790407395188 4.2210956153904915 4.250413850943404 4.256341359559595 4.263875931008738 4.288745784929473 4.2894532418766875 4.333733793459829 4.339315556605489 4.352634262031199 4.365572012747991 4.382211654441429 4.383130134371216 4.403162933971771 4.435273228465885 4.451581612194551 4.453565008289713 4.467292729576599 4.471660585113545 4.477440832452693 4.50252788770609 4.504951513247372 4.545559568735115 4.548787830847662 4.58221155245559 4.585918842653204 4.594424167648426 4.595513152949212 4.598879797716953 4.607204573013005 4.6288629660116705 4.633508687854704 4.674160581669906 4.6752211664938725 4.709936660625364 4.71031907629462 4.715357708766943 4.717739641223678 4.741845050895177 4.746556013743758 4.797770346557724 4.800903171692219 4.810685031596361 4.812775732798498 4.870884705932897 4.879996436259406 4.88677590676452 4.889022778766487 4.904331361846705 4.927452420940237 4.9596687185195645 4.964118702405488 5.014268985561779 5.017364104764829 5.026600174718299 5.049648070600568 5.0867548815251125 5.108674872087109 5.123156615690269 5.127881819874345 5.167836429508346 5.17816867173561 5.17894959696305 5.194802987396172 5.218157537073214 5.230292974619584 5.235688663372617 5.2434851347159785 5.316931143833703 5.322121107392528 5.329072937557151 5.341260477057583 5.342567417252309 5.34697762370582 5.363607849705056 5.36674150816526 5.396222295489474 5.462120849089099 5.465075123773205 5.466426455665305 5.472821376422836 5.477997861132006 5.479541870890538 5.502373256593762 5.503895570629817 5.505846731705467 5.613503503865728 5.631284938729803 5.649736338315942 5.6509018497393075 5.756690307113152 5.764783486764541 5.799720385356083 5.818546018782787 5.827745867435506 5.832238941127392 5.84427454960382 5.86460779246009 5.944495290615117 5.968111710013192 6.020993870964145 6.027161656728072 6.059650579316579 6.080631481222975 6.150882408674201 6.156910705083448 6.263806717438331 6.267249339362168 6.360904556182909 6.374846805197754 6.489870843519566 6.497322431553323 6.645322176426926 6.649697768518583 6.69561497965074 6.70073290509311 6.741659185173929 6.750133637101451 7.372965385390022 7.373244423581487 9.898956814622744 9.93676505307008 12.586045539582985 12.677113274394829 12.772191061868984 12.87947336026388 13.343806036371047 13.466362061864348 13.868861301899884 13.914532891054069 15.622590000369357 15.73906933962092 -495.7139325181916
4126_14PeptideMeNH2.xyz eps -20.48855288285983 -15.56961554719258 -15.555389104695246 -11.324306542062255 -11.262461375691563 -11.241002905085978 -11.220536851141127 -1.3516962216105037 -1.2080953731438764 -1.1988880720936155 -1.001672713407631 -0.9214855065765603 -0.9142334907482921 -0.767976864573312 -0.6907687423442248 -0.672054842081133 -0.6367062296178829 -0.6273251837353483 -0.6156224434169053 -0.5820100787635439 -0.5691906093915907 -0.5605577811893818 -0.5414522446898102 -0.5395418045955712 -0.5307642873507094 -0.4818000295759786 -0.4277801442242218 -0.39993401596918415 -0.3690795147743339 0.11407913409111789 0.15046626666810145 0.155474549746254 0.16728108203017678 0.1910036213012125 0.1944581745015957 0.20976835955076606 0.22146963971529227 0.2327386149362335 0.240135806017606 0.25884560519520344 0.2693767799757527 0.27594982132254803 0.294685921039792 0.2960814942387231 0.355193830634936 0.3672997895453612 0.381845202927261 0.39566605247810155 0.40410257427725665 0.41122198486723976 0.4454636393985631 0.4682249659346434 0.4907548643332531 0.4952775549028231 0.5204145455803244 0.5240257067907065 0.5497800798836906 0.5764431869442567 0.5866158704541455 0.5886265218705081 0.6087812230863349 0.6138002036130286 0.6273475252562349 0.6359625609009764 0.6437565780676934 0.6469003634140362 0.6482749125761388 0.657667162002753 0.6682956250803233 0.6727183803737798 0.6954620381277089 0.7097957827248249 0.7196553058111204 0.7239454571072007 0.7309486485370797 0.7423289863363447 0.7506193346510529 0.7636433256480926 0.7763009148763179 0.7979826929340699 0.8227087800197717 0.8451163767435158 0.8601590690703793 0.8941647247894082 0.894897378014969 0.9370954672004975 0.9388584550607125 0.988363324472913 1.0022620237162538 1.02809124486366 1.034251833467061 1.0427588554836726 1.0608678856672793 1.085205847690288 1.092900748871093 1.1085834963177779 1.1102852612124339 1.1395274284125794 1.1492820500170118 1.1561219122804418 1.1717910976742336 1.1889839665082225 1.194438634762081 1.2227441472246645 1.228942706452159 1.2398339025141032 1.2582403605885075 1.2737945126241565 1.299696903657853 1.3127251496843202 1.316302986411486 1.3403075566108813 1.3495807194527367 1.3550263612489273 1.3782181527094233 1.3809112373181396 1.4084350490606399 1.4252906204865607 1.4339697315598168 1.4521980579803935 1.4716720855735965 1.4810943577317972 1.508832858190296 1.510179714428327 1.5198853399983046 1.5507056924840474 1.554560328420095 1.5597105250184284 1.5709143677364796 1.5880847839070535 1.6032693758840957 1.6117350453316044 1.6176956045715376 1.6333798766070542 1.6424011135919765 1.6641058922400416 1.723021295185735 1.7577328914881634 1.7767586866319214 1.7914443069672015 1.8081373808611212 1.8284849058239787 1.8643045081802816 1.8791521793554833 1.8980432502608817 1.9250743263292545 1.9601771541096165 2.0108306876273256 2.0185441943487143 2.0286894631781025 2.077394710327179 2.1117720928222847 2.1440896250661767 2.2088444139461174 2.355959934522121 2.3773148163579023 2.453747921346878 2.4597876379260453 2.4766904262927936 2.505991594718932 2.542123905480297 2.5562078865034854 2.599782291716308 2.6161476196421276 2.6632510035108083 2.7033859553963175 2.7319263016907 2.764364068354466 2.77538340417627 2.8172696306152396 2.8573350235509345 2.8747032379750164 2.887570330502943 2.913984361263385 2.9186035692959353 2.9855215377900968 3.0103843318436003 3.015373578201553 3.046476555132131 3.0640525542805923 3.0779716887118 3.0995740576912496 3.1054150669992793 3.1134799405850773 3.1318213948307516 3.1331664866674926 3.143440272888248 3.1626594194804825 3.170775860595416 3.1861666867420655 3.2010644543347913 3.2182219596216384 3.2231070994543947 3.27349470337988 3.2745754061199475 3.284675401253263 3.2960317523186817 3.307435686010012 3.3151894429528626 3.3204447071771566 3.336839959806161 3.343045837379476 3.3612708106652907 3.3660751365522907 3.3808952260000638 3.3950268703537168 3.4296304444047667 3.4439923841828066 3.472878485802169 3.518798393434549 3.5347675230381714 3.5549302146869093 3.5650989592518387 3.5904714113083944 3.5972903949018358 3.6156165493849652 3.6214750671469558 3.6230715757931793 3.6338117468612134 3.6393722000371245 3.6479754121572014 3.673940253126145 3.676218621217923 3.696776304687263 3.712139319608632 3.7201527054351025 3.7372557949700473 3.7487836694066092 3.754724904822145 3.7640851634406434 3.7716371337462573 3.7804883600350223 3.790791936200956 3.8149412709299626 3.8214105822737365 3.8319559922760007 3.858531165222208 3.8796454366128614 3.893869239957827 3.90895249047412 3.9204682034663487 3.9487258151380447 3.9718129682447114 3.9787142650017864 3.991293120015727 4.001363536040368 4.065509213524393 4.073905272007909 4.08861730988603 4.103020594102386 4.113211954096283 4.138554573770346 4.145279815134487 4.15811849383771 4.167238000990966 4.175056371796937 4.179480703331611 4.202984946254622 4.211651314554891 4.222543758295422 4.245086848323515 4.253305025115401 4.27814132236625 4.300941429407551 4.307610876852752 4.340888982139484 4.358579402038899 4.370786767498733 4.3920286801653745 4.40358683142571 4.40927350008174 4.420500307299173 4.426370217805681 4.438187896238991 4.454103476809287 4.47716646752082 4.498297120808238 4.510577904145774 4.5437565839740515 4.560956790692671 4.589713662607251 4.600519777900126 4.606899789499825 4.6212039948986705 4.630184846286293 4.654285180964544 4.670197016062207 4.686195058458892 4.702171155506793 4.739630649949153 4.748920701841765 4.793594751750691 4.808537315948968 4.830730379152323 4.8685850667342265 4.938994632189081 4.943436777033839 4.957512770612203 4.979523381363921 5.015137187921535 5.0631704858316935 5.138382304966397 5.1739610725449845 5.194204075470164 5.220416955438019 5.22898863096319 5.231911402615073 5.255824970958682 5.275342231353592 5.314595603429794 5.320178121786159 5.330427011629729 5.357429643009815 5.381371223031981 5.389204344524913 5.4245072442780184 5.451437518080756 5.465352618175834 5.49883157771409 5.512436901047682 5.527636620916781 5.550618882386528 5.574300469451207 5.589819664868728 5.607278061923061 5.620799930818745 5.630976187038698 5.654677885623587 5.66090894656968 5.66942456575184 5.688660365746569 5.693412051172149 5.696474195040541 5.714509517856846 5.726936141740718 5.777868368579223 5.79509554644469 5.817848307729962 5.859450602596916 5.914400994937687 5.937987581652434 5.966577351891049 6.03496513103327 6.060659804975487 6.10799933737862 6.1456374133761 6.163321956827745 6.19247144074709 6.230592596412962 6.262390556065224 6.280849579771556 6.2846623453874155 6.29892792134973 6.309892653762587 6.352549515603734 6.407549533082479 6.4509157478320995 6.484666796579896 6.539058742998365 6.572109375749935 6.582335012821716 6.726383257813355 6.888369576087213 6.975626552514957 7.016420514049845 7.137393955099822 7.357332953415826 7.4069586679747115 7.412512488007446 7.618549920351867 7.6706419222236 10.09255387441309 12.963119008930414 13.084215438413988 13.81979172828728 14.052338148938809 14.418261979119263 14.645819184282324 -343.827494129629
4151_39BenzeneCyclopentane.xyz eps -11.236902421138076 -11.236319201389499 -11.236284186667419 -11.235102330016534 -11.235033483210836 -11.234440832159695 -11.203886961260794 -11.202981439165205 -11.202225750957442 -11.20195308081829 -11.197734051246822 -1.1517177525430538 -1.1084094930601107 -1.016067082801853 -1.0160131976985975 -0.9490618872401713 -0.9482112051962374 -0.825391149270025 -0.8253685862692376 -0.7686076171905094 -0.7599510911393226 -0.7110693507948732 -0.6455383789863005 -0.643309439608285 -0.6368318851036993 -0.6201009488481739 -0.5894015754619235 -0.589362933622667 -0.5627058119145375 -0.5613946349134229 -0.5060375386558368 -0.49602888196054046 -0.4960094856095245 -0.4673393210797937 -0.46599710604093286 -0.4563075069559769 -0.45082136416183816 -0.448446930153777 -0.4418812126503233 -0.33846416689032044 -0.3382831128386201 0.12307821550583735 0.1237275826277285 0.13406966363982314 0.15320201365570604 0.15622103994548078 0.16015288335942648 0.18502416141209932 0.19064201740670975 0.19571665569146474 0.19594729059404828 0.21652047627597878 0.2172453141525054 0.2270273160213173 0.2317897678596814 0.25077050554558117 0.2618441121547014 0.2753256456369845 0.29747479796234483 0.31465111680811486 0.3242799359991433 0.329278925240215 0.3334164225060388 0.35478362933644486 0.3611673836437503 0.3670872535242428 0.3771336761276222 0.3982458879976038 0.4020578971889873 0.4156160210696546 0.4188860331211353 0.4222690092608452 0.4236672364217595 0.43482531562262267 0.4541425886981147 0.4575927194402309 0.4699796679578219 0.48922051793170684 0.4927690550076617 0.49989433458397214 0.5369243337002183 0.5491734153947724 0.5532887710502682 0.5547737116029545 0.5648733127466287 0.5761233379709285 0.5806934742677666 0.5821597384171675 0.5861939267134627 0.5960373327450319 0.5992517384712901 0.6023245747245342 0.6152248632333855 0.6199862425067878 0.6249648570796053 0.6337553978064836 0.6361534922312007 0.6381222101410041 0.6412266591715605 0.6434896268720962 0.6533069044817682 0.6662549109639562 0.6733267998835798 0.6792368750876202 0.6822080919915698 0.6886400715839599 0.6964380076167728 0.7077743777906532 0.7124956349836838 0.7166545111720642 0.7271815921321552 0.734459007333695 0.7372161679902722 0.7401542774984455 0.7425661594394397 0.7564741844433155 0.763413580084516 0.7769145323765729 0.7945127440009381 0.8133897734582024 0.8371521603336157 0.8491236380599246 0.8832619277627847 0.8860926194292775 0.8988524394173824 0.9330306169967423 0.936387049045736 0.946909570509317 0.9489913605961081 0.9553118630564267 0.9743719441793387 0.9801400105372281 0.9967560529569989 1.0030661886377579 1.0117951652304595 1.014733243789113 1.0304280748836223 1.045059584864815 1.0658091695736303 1.0735959876416339 1.0834743198852061 1.1081952173134335 1.1140571954892704 1.1254020640452131 1.1346227158768498 1.1394041744457464 1.1578005387129118 1.1781426473850543 1.1868909714583988 1.195816409004074 1.2087222788556433 1.2184542251040604 1.2303203965528373 1.2390896011445536 1.2505323049447385 1.2637328875132314 1.27130330188546 1.2779746280166553 1.2912107964902901 1.2946299191193567 1.306253804122066 1.3090118174781677 1.3117082365532746 1.3309730345229511 1.3404316632651454 1.3440901892868915 1.3572877589917192 1.3611012068277253 1.361735695829849 1.3730313541663763 1.3816167493810068 1.3871838123917928 1.3976147605218863 1.4012370843439241 1.4043031987367038 1.417216489820072 1.4466783560459284 1.4551800132683135 1.461268740334357 1.4658264900721913 1.4848838548265673 1.4898422219586651 1.4990331684340066 1.504265863895217 1.5059533774881457 1.5114048032352374 1.5199784824001217 1.5233818775487982 1.5281605369512101 1.5307492656896278 1.5356070877843753 1.5421458455151793 1.5515923211168532 1.562065750821891 1.579856064955676 1.5885372951307595 1.5943616232979838 1.6014600418728775 1.6153933092104944 1.6295848210875847 1.6408113008109177 1.661601032110951 1.665525980733111 1.6691570123652295 1.6835251927089043 1.7031339182544687 1.720443104656537 1.729987865922056 1.7438432263134318 1.755501165775833 1.75802548244187 1.7667973403245707 1.7696719471371691 1.7742988233098453 1.8083798470492598 1.8113295143450558 1.8277034137854122 1.844154145803161 1.862936152190195 1.8891018386191207 1.919946141610155 1.9236423971299077 1.9338159209188437 1.946502165441571 1.9885778112944297 1.994678738233739 2.0258609720811727 2.047100277280641 2.100042723101633 2.1988379571983323 2.2028438277948914 2.2292647455537895 2.340977982602987 2.34284122214357 2.3750264886964385 2.4619355433653882 2.463021645412325 2.4746690452182794 2.5121185633697576 2.529309843464387 2.5567336491294306 2.5856094376907914 2.597998902647625 2.6194836842738236 2.642155608284214 2.6710531769098003 2.6841475287027214 2.7027713036379564 2.723770477655564 2.737366940348227 2.745916755946172 2.756334985116716 2.7765907350975545 2.7859934154540507 2.7997767148456587 2.802959550472121 2.809550851351519 2.8273396441202405 2.8480459375192866 2.853968385209032 2.855779557485378 2.8690849734725554 2.885573006815296 2.8898737593768344 2.8987118014216655 2.9158638901914817 2.918267639649001 2.934729804944475 2.936047675730657 2.9395311326354308 2.9628537186684234 2.971619216283446 2.9774866279427075 2.9917224091274783 3.002661275312479 3.0087874611344136 3.0116099061517976 3.020128073882971 3.0224976007256226 3.029759715307675 3.0404419405624616 3.053647646042212 3.057798293578059 3.065163470933633 3.0705656469274127 3.0836468472497023 3.0901589761086146 3.107508667867303 3.113775209743532 3.122149838217204 3.136210262954432 3.1472684388072536 3.1581064134669976 3.164148374722097 3.1918458912241348 3.2018465778847496 3.2340883484312037 3.2504378137444307 3.2561014715089853 3.2657244406768995 3.2754089225538277 3.2962359960112004 3.30006019683589 3.3019690319458976 3.3137487814957933 3.3192944200163756 3.3315853609343775 3.338973154321152 3.3447661037521854 3.359272957967833 3.379026304363149 3.3816607508779337 3.384624908670164 3.3881535091413286 3.393259280461262 3.399471983228145 3.404984870851518 3.413926923291265 3.419980960347411 3.43036974679452 3.436927144920048 3.4394300586771323 3.4443629990299156 3.4508172005557465 3.457198181554496 3.4638134898509327 3.4770321634690737 3.4778917749160594 3.4851292778233884 3.495977462900034 3.504263086230606 3.508422779416818 3.5143987158341115 3.5195332014486373 3.5296247747327856 3.546623106931964 3.551797372640885 3.5761884362669485 3.581120576426605 3.593509143858285 3.611342937922365 3.6168053221389314 3.6252118812010483 3.6360333362657 3.6518086700632377 3.6542498069836653 3.659340139785226 3.6646271308917853 3.6776229600251686 3.6847329327220235 3.691656439861056 3.707853624811568 3.7119622059247663 3.71525421155468 3.7239376194021405 3.7330337442544503 3.738154581781558 3.772218826019619 3.773277388019883 3.7820237238162386 3.7949491098130697 3.796973817720109 3.830480446843631 3.845997681427736 3.858218678057389 3.8888340869627926 3.9089971654776527 3.9142065166888718 3.9219909013072765 3.929074665030695 3.937714734183469 3.942628761060307 3.9471218873345153 3.960337262914451 3.996725149306318 4.003658856080062 4.024246398663194 4.029926685517364 4.036753001092952 4.061149865375528 4.06700802313241 4.073867514753801 4.097314598514255 4.1015659656379 4.109008523237917 4.119904664700646 4.130078972689681 4.133773333490983 4.136527051014531 4.139028893119813 4.141592962551423 4.147921892864545 4.150183725938628 4.157748300948362 4.1671104320501025 4.178746762063628 4.181823773012866 4.186570794630008 4.192637688892403 4.197712349246919 4.2033013097057825 4.224763894189919 4.229354466815808 4.241550402847662 4.24403668364276 4.261343074291429 4.28161955581331 4.310643069806031 4.31122891686609 4.324587227078865 4.334166249134377 4.339823872781636 4.350486672073201 4.369984970540599 4.372885640880049 4.383234645118975 4.3954108619097445 4.401112810326127 4.417897207195104 4.4275268894781314 4.428413086808131 4.439979033643511 4.445008099700451 4.465891667350295 4.477533474839772 4.48141498086562 4.494838997920278 4.50428453300209 4.515098130028972 4.51869599229821 4.526755994397305 4.528982827221415 4.538571750567402 4.5461736453880865 4.554479056891808 4.557001322115104 4.57462610116038 4.576827919626764 4.585220381223522 4.5993408370381 4.618641099683585 4.640227554374683 4.654867770972917 4.664636399069675 4.673186044510495 4.677730670738263 4.6783068897581295 4.682852569798139 4.686547160021568 4.69042364719244 4.700902062470679 4.70865617439934 4.710119170849078 4.726307959255216 4.740712438771054 4.7692994973284755 4.784933118924613 4.8114096917844416 4.812594837440069 4.8707810886851295 4.891726768856548 4.901089143586899 4.902461893528619 4.917252063347087 4.931025866014107 4.952335077623351 4.994367002764745 5.007954116215554 5.028488558233149 5.037593699534166 5.061194639800815 5.066782865728727 5.0836442817149186 5.088837464346513 5.095353714836993 5.10748959350438 5.114024025239985 5.119399951627955 5.125328392221221 5.128463743742165 5.131968616578572 5.149989558367613 5.1781639913355555 5.246051784232266 5.261504567954719 5.269812119559034 5.279722148538323 5.342150918779403 5.360170785856625 5.363938482700603 5.376793480781693 5.380056541648533 5.380255911656159 5.3810318456815 5.383526622603402 5.403790966599243 5.423883524889753 5.426203880515171 5.427965893970289 5.439341391312793 5.461648972134434 5.496171009654698 5.505608974620386 5.517879930032783 5.542397681234707 5.55576112876477 5.566620221402681 5.573525279475322 5.616116013126025 5.6232110397757396 5.634738745897734 5.658751111242409 5.716894857611498 5.754706661984177 5.77725366850422 5.79025039186712 5.795876687351953 5.796550580882302 5.820397487511726 5.866299970072888 5.893367863908462 5.938785958450264 5.964377738656369 6.008105188842441 6.02634809625889 6.052909266877958 6.076576335082882 6.0780460910645715 6.106807099461504 6.159587754602755 6.2335300807705645 6.28654087779598 6.300246782350529 6.37324525639585 6.37668342521708 6.445606656771035 6.467476250022897 6.497474066246833 6.538606704730048 6.541075048960803 6.585647130405261 6.866357116369314 7.342113633377327 9.73093553589552 11.919598496553732 12.976158576228867 13.062658455375153 13.15806600724328 13.201643825562664 13.646713046285758 13.654968927089424 13.829534543642682 13.936616875879848 16.354163098018308 -428.006986452654
4134_22AcOHUracil.xyz eps -20.599284216230025 -20.557529530476025 -20.555102055261205 -20.537184622728645 -15.628799149655205 -15.628359451339646 -11.423486614983396 -11.398245021479141 -11.37786696269625 -11.333131132144018 -11.249737556977935 -11.24622273048248 -1.4664887946632699 -1.439660016270817 -1.3965980074211897 -1.3641928842022422 -1.3105341629407046 -1.244453213728423 -1.083755797025064 -1.0319880503491599 -0.9306437581639421 -0.90167719380688 -0.828117844832275 -0.8059819942764632 -0.7646597261911598 -0.7288589135845351 -0.7029888240246428 -0.69079306148511 -0.6748603325975193 -0.6703570498616037 -0.6538440990115343 -0.6522952509437404 -0.60962788527855 -0.6009287769121491 -0.583509593930791 -0.5702717179666845 -0.5693612918564083 -0.5610192675498448 -0.5228213724723131 -0.49390513072057585 -0.4886132043571564 -0.464734371272844 -0.4481347311217412 -0.4424292786462725 -0.3639944291499013 0.09363989849826151 0.1378127464012227 0.14285608202381173 0.1579890415463146 0.16508652050412073 0.16662475131707985 0.1871284280819785 0.20749007698224886 0.22394719687725215 0.2339372260071636 0.26359520502944156 0.2806220687049647 0.2847794860230231 0.2927452914720261 0.3142800046776539 0.3383274756543974 0.3646540328590797 0.3748682539411147 0.37944429977428684 0.3825980778458424 0.3862810069021554 0.4140932073524458 0.42463174204814386 0.43601140063047783 0.4374162759842481 0.4433111076809811 0.456374853270396 0.45982529696779517 0.4866525379459153 0.49168244820784157 0.5037653045098744 0.5240991442047702 0.5388100292448428 0.5553576683928 0.558007800329402 0.5627110974254557 0.5742352380124338 0.5971168080445394 0.6067879044910538 0.6112523194439058 0.6181324777091842 0.626227127694128 0.637992503341113 0.641386287353531 0.6471585149564049 0.6613076355374247 0.6628997104032346 0.6795149177238776 0.6982237331443432 0.7071960347330933 0.7085288667196651 0.7225875865222853 0.7410166293381812 0.7497464770723963 0.7654277970227504 0.777462164615434 0.7973517885897883 0.7983937267855864 0.8184517347504174 0.818734206960261 0.8514227114160405 0.8532076114283428 0.8682831661427535 0.8748363051481532 0.8825538672507661 0.8936751610842535 0.9034464806249431 0.9052300421940982 0.9217190241762466 0.9290823403888259 0.9400450275821481 0.9554575826871513 0.9571672492912061 0.9687601916124502 0.9941959595600884 1.0072676047649984 1.0175697525217915 1.0386131714319713 1.040499555537831 1.0625954800863824 1.0644347268522294 1.0781237633301135 1.0876775080009946 1.102969950451547 1.136834249005356 1.1486558319357019 1.1652004852128393 1.170599512617339 1.1835420017065859 1.1850450303895255 1.2093242446289532 1.2232530312747887 1.224240794885101 1.2708044550826239 1.2747726885953243 1.281178431605493 1.3026896275444606 1.312170082021814 1.3146627072851607 1.3245262417388524 1.347787821961132 1.3641027019221554 1.3657749993431978 1.3705623660914026 1.399600684482743 1.4360478934720649 1.4482620342126384 1.4558528747384423 1.457295621781877 1.4676911622521653 1.496042205536588 1.5083643137409253 1.518197768515481 1.5210778570951973 1.5213743053947082 1.5671613377786189 1.5785767994049318 1.6017130721701818 1.6081606870113418 1.622579752923947 1.6419518946967266 1.67165608082386 1.687284037407138 1.6874367639260082 1.7063850739869866 1.7101062796535975 1.7515416827626304 1.7685046667357096 1.7857164197012627 1.799261597133568 1.8038652396861652 1.8472853987792905 1.872646431793152 1.9030486903943842 1.9289704743618803 1.9530100644907156 1.9822280145534412 2.0057400714869016 2.018299548423492 2.030725154403125 2.0690899872077146 2.0869135039717897 2.109123917556695 2.1694000853449076 2.206540664998168 2.240101607778284 2.262631067257492 2.2768489601696333 2.285743512860616 2.2906321325050802 2.296331268143234 2.3050941296995293 2.3310928589822884 2.359596316744562 2.3872071398262658 2.4027625543944597 2.432961384344954 2.4400526062199623 2.4447987166386356 2.471725145040668 2.4740092830695266 2.4927732319338785 2.5218441869514074 2.5815001273168203 2.587333828952248 2.597323604008168 2.6095788571708387 2.6483751081623352 2.660295936173513 2.6671451266543933 2.7027537528325785 2.7169471876455265 2.7268391218472803 2.7379594990745613 2.8111975838641037 2.8250298567476033 2.8280117331823056 2.857528001231951 2.8772652070944047 2.8967987303894973 2.9231308687023505 2.925247682586576 2.9558105740664486 2.9667704278781466 2.988116513740957 3.0020361352788005 3.012018559300459 3.0421172575277815 3.068311695702763 3.069963575758303 3.078825367756609 3.087722607914495 3.102266898021972 3.1201913626329314 3.1464383107868548 3.150134558996193 3.1768278441941886 3.1910208211146207 3.1953436439165332 3.200179309215748 3.217997580053055 3.233962549916017 3.263891415509499 3.2674628871252063 3.2782652041864475 3.2844256244770906 3.289134976567146 3.3012533272654006 3.3036037920317645 3.3092816821351 3.3123231677402987 3.3575341131740344 3.366724834374227 3.3694683059744235 3.3898092932655004 3.4011865066407734 3.4047470322403126 3.422668529291403 3.4300823802875606 3.4386230509151976 3.448419535401091 3.4623136519708884 3.4862802558091426 3.4882055244275554 3.503270863426509 3.5182725857864905 3.5364115012960253 3.554881301718174 3.573974167999231 3.57730009550407 3.583453644391022 3.591589557059082 3.593709022267443 3.6175292454648114 3.6450995786615774 3.657800175161164 3.660980950158049 3.6790539061930527 3.6962464711839704 3.700296202967032 3.716753882734163 3.7326624559829065 3.7328648169084446 3.743168722114498 3.7649069042457004 3.7799390568833853 3.787931843248836 3.79075478534909 3.8242053115439005 3.828992024363328 3.86494008173097 3.875914885812404 3.8900980229862787 3.9010341107139386 3.920419475192075 3.9386115574433456 3.989632624848637 4.000557053355439 4.001264685522156 4.0394421382757955 4.04713059447683 4.053477297564821 4.062223897190264 4.092020744817241 4.108080429731744 4.146850585746704 4.153737681161763 4.158756147412525 4.161289096150104 4.174301206396896 4.177605125979826 4.184906818441773 4.19310962959272 4.230190765250218 4.250170729641511 4.2760961645882105 4.27852890679915 4.287411350064664 4.298469437198114 4.318535095271579 4.342104338410774 4.359312009649956 4.365940962242463 4.386502384909808 4.40725105135258 4.410274844193846 4.411658470995858 4.443759241596866 4.461044902860503 4.487918666391486 4.5186381656141625 4.521776701372398 4.530704629768844 4.549562730642379 4.577003672395643 4.578507544095696 4.589002995000645 4.597288689737166 4.62024445864057 4.631897679596542 4.643162745188439 4.677138264615771 4.702325195642633 4.722424411770357 4.726439680961568 4.763278231971747 4.780489868712437 4.780647800277094 4.843326464316391 4.898803183654165 4.904336641232866 4.9149039159956525 4.9474986475646485 4.961800335049275 4.978883139103127 5.018490665077223 5.12122104502041 5.122478296884642 5.1235745497656255 5.1260709758974095 5.149606518464596 5.170563264708638 5.195746555572644 5.229849243142226 5.263350833280441 5.282115989136778 5.316845479244704 5.341730871297222 5.351539109947585 5.364864885572293 5.381881722445178 5.389852807398932 5.403476721891836 5.410815171220869 5.467066100344413 5.482180523315404 5.4958859684595565 5.507439007389936 5.510178386067784 5.524198399468174 5.5657167631228885 5.581006865656026 5.593537759041533 5.597501783917247 5.604983760978202 5.612261040013749 5.6710860644915035 5.675265865772552 5.6768889598532795 5.685603849249507 5.714379323664843 5.742655535346167 5.764280382867673 5.777382169323024 5.804566973657537 5.832840250814853 5.836137986431049 5.890614019966332 5.943408993609399 5.952754303803339 5.963121938961471 6.025834158699366 6.050790815180777 6.061933049127752 6.088541083303509 6.140639610014826 6.149280475481073 6.173440058976203 6.196765798158125 6.204284157229681 6.229325799465094 6.256833926922124 6.2757076844221364 6.338751445425999 6.3925584736596885 6.484765203645216 6.5743384486011145 6.610044263270374 6.619434681936486 6.634903536545296 6.637499982144627 6.685270539309158 6.691565066137107 6.754302172083671 6.755263002151959 6.81407794534367 6.847037154015421 6.892694170028293 6.8973313819194235 6.918722398304827 6.984812423324854 6.9986946565489365 7.043827327571744 7.047564608056694 7.08300227384597 7.1232089769048 7.134481802429967 7.240230491037439 7.278506844858346 7.306403355608126 7.330669160555473 7.349378805590195 7.367813630119473 7.383517260513402 7.401291439657948 7.577129579936475 7.589551808355145 7.60086162074448 7.653018172759383 7.674994107044443 7.749586419475349 7.8076148896083915 7.922355018210765 7.955768267384723 8.165868614018642 9.567107034208025 10.017782348554455 11.010434514946908 11.931857910748354 12.947563005215214 13.319870414830454 13.719867093236923 13.79066799323285 13.855881382900174 14.217139814138793 14.264316392314885 15.270154617090624 -643.0016928864918
4115_03WaterMeNH2.xyz eps -20.510225641178014 -15.560916237053883 -11.25662028699248 -1.3018387979919945 -1.1930062230573173 -0.9151761954735499 -0.6824271909987011 -0.6703028344441035 -0.6235053906711541 -0.5748522426780326 -0.540268345361575 -0.5349475966174705 -0.4632024313791607 -0.4174384142521362 0.1234069906983233 0.1668536550935866 0.18366736746981294 0.18763393400570724 0.2136767439543073 0.22868530550269328 0.2995070105349146 0.328759614262941 0.39008446547659614 0.4177124421345299 0.4694512153825182 0.47764597037320394 0.5490276037769278 0.5968636014766588 0.6092114007909937 0.6140394360785189 0.6240398982522817 0.6529049241301906 0.6692092969780177 0.6909423882792248 0.7037999686563556 0.7368484126997407 0.7406324625025815 0.7455762316377695 0.7838773125489499 0.831186891258511 0.8678062071327205 0.8891415686562921 0.9246608973081981 0.9921990171185168 1.0337998917284168 1.0416445572402093 1.0748739637002342 1.0992761446201857 1.1673856578763664 1.1696521837134226 1.24628329406414 1.2808010841744504 1.3042798312843116 1.3289498430880873 1.3457275139482259 1.3563564100951924 1.3776303528030636 1.408753180402335 1.4410584278765437 1.529099971101259 1.556020968482507 1.559793244920971 1.5886267411765533 1.5955569759770054 1.6498115722927271 1.7513237408093218 1.7605367481980252 1.8080757727273162 1.8638398820036082 1.973709726810969 1.9931512564648788 2.0853955719149653 2.128983364944797 2.2005560063035228 2.2284479247861575 2.286221801542401 2.3180605834122563 2.460881268192868 2.5001605815893564 2.6113728468709745 2.6494552769788324 2.7743828241887845 2.816078403073126 2.891931887245263 3.0254617297504454 3.0536928047638807 3.063454988006472 3.1073495625585195 3.1288056713387213 3.1838259545751413 3.202179017828411 3.281022478412277 3.2900835113479885 3.3095707974948843 3.3286954254918175 3.3976560706801138 3.40304869212262 3.5236627915592247 3.561874449461425 3.5781807127106897 3.6088274837071537 3.615936920706219 3.6356442426371407 3.6420145591035213 3.688810099791385 3.708653657044988 3.7090314068466963 3.7194475028891105 3.735260101665321 3.7933415483636796 3.8273073252660645 3.8415537687626524 3.870062238489413 3.9019628807417264 3.9324993530189976 3.95454912284614 3.992156570590423 4.004669465774858 4.029560406916213 4.080560890406443 4.105768002933757 4.16418433696674 4.166622749920043 4.1775707029729405 4.205817802919447 4.208723850896829 4.24318429258856 4.247598274910354 4.28286718529738 4.350625734627618 4.40066883705924 4.412195421665999 4.4178061280211 4.474536301357592 4.48009720772022 4.531341535761097 4.599485010647246 4.611780030708953 4.668643373027802 4.7097673211908 4.732276862877302 4.74210980543212 4.79545129760347 4.833188889941144 4.882332471457724 4.943778821113422 4.945338531776353 5.1245641648820435 5.219495831620057 5.270432891304171 5.276829371190506 5.31989937087535 5.332523728929918 5.391189190664996 5.466182277863325 5.538201332971343 5.577816789881806 5.589473335678203 5.594329327047173 5.669052295383519 5.720884697809503 5.810946760343154 5.874622391736047 5.952911779024716 6.064691778860308 6.099401918445635 6.144118371435613 6.167899050059859 6.275229039268286 6.356024787274387 6.451060726365935 6.49854540193228 6.582789935604242 6.719090584962957 6.962518969804456 6.99996130152844 7.068413885567501 7.086716732630281 7.143895388948717 7.271725671557182 7.316236225797784 7.319657515190137 7.573962681609495 7.862676816359726 8.349606456565647 12.990487392556284 13.190760507215883 13.94872449843409 -172.0331833868815
4136_24BenzeneBenzenepipi.xyz eps -11.229132789361106 -11.229128975232625 -11.228178076660338 -11.228170939491065 -11.22787418608526 -11.227865105406408 -11.22695305618731 -11.226946207027028 -11.22678615391433 -11.226777108239283 -11.225446709569525 -11.225433816348582 -1.1446299068660928 -1.1413864211273055 -1.0090715011750744 -1.007740808337047 -1.0073978560720431 -1.0063619680992182 -0.8176277311225945 -0.8174271962265661 -0.8172658922855073 -0.8167761540724089 -0.7035656662644241 -0.7023142413531798 -0.6378839228198495 -0.6377571402186206 -0.612057585596294 -0.6117892689221125 -0.5821946264585518 -0.5814200252380088 -0.5811601784479492 -0.58054527782469 -0.5104262333888485 -0.4882331586074884 -0.48819366459992247 -0.48817642648878107 -0.4880833943524895 -0.48107554314641654 -0.3428806169679478 -0.33043911230667333 -0.3277548489771165 -0.3175994100008011 0.1258548865202825 0.13213990027311176 0.13364509450178522 0.13364992962310326 0.13813727915721635 0.15367858728040412 0.1555206089312079 0.17282626638971124 0.18311744455687592 0.1854604322284886 0.20059616702646454 0.20371835772522567 0.20606216711288147 0.21995806483503097 0.2337373563441156 0.2373179695490292 0.33012658937947814 0.331776119580554 0.35349650805488264 0.3617168211834325 0.36528452435796577 0.3667815133633626 0.3732895153510112 0.388718203189588 0.39350986054311277 0.3995656217737722 0.4185518643751789 0.4241077832589446 0.4260183515341009 0.4281208781558232 0.4384124018499933 0.45440643461576874 0.4650709742077499 0.4787979048340904 0.49056961593654835 0.49231029447283425 0.49664861930904225 0.5014383534586839 0.5264132689477768 0.5396336993281061 0.5461514164911335 0.5515721172771503 0.5615560715114838 0.5791163550796202 0.581158218429863 0.582347316188974 0.5846913912971606 0.5887401246032623 0.5917625126702107 0.5944336179808443 0.60141267927574 0.6076949572650532 0.6111088182302767 0.6299968466706042 0.6301781409110436 0.6384810165953886 0.6409504244063309 0.6463956261641577 0.6472802037011073 0.650206477787013 0.6513392505713907 0.6684113600504313 0.6767772516108207 0.6890231253180178 0.6921110958063026 0.7140233003657317 0.7152414486136787 0.7278583977096531 0.7356192762324678 0.7380025213643746 0.7497096924189417 0.7539208769634316 0.7582465035428592 0.7603852039806557 0.7787300814010745 0.7879603287785062 0.8194254734403319 0.8368600243716801 0.8496169314235065 0.868729920877451 0.888957054221976 0.9012837398891813 0.9016285046278352 0.9124241325511323 0.9183207695908098 0.9294786650040119 0.9410309245154614 0.9418242491644123 0.9565035954045407 0.9648832660844191 0.9719074038051218 0.9912480267360108 1.003431542833103 1.012316011080131 1.0147417557814447 1.0190305392591494 1.0248885885320895 1.0312373630939966 1.0562038085526566 1.0639766909189843 1.0715474809952035 1.1080048879574025 1.1236997040352146 1.129994055484208 1.134282065290048 1.1343073794032912 1.155074940464355 1.1697490303665383 1.2058730446163741 1.2178583325591885 1.2325974654011866 1.2430765161865438 1.2441939010529857 1.2602942527400856 1.2727089522487607 1.2856303263921451 1.295363083184465 1.3028392334192787 1.3088152374603543 1.3127975890100088 1.3151769992967026 1.3226289905503925 1.3355463269083991 1.3473531765544946 1.3531870948339788 1.3568008364725348 1.3784266622817543 1.3964933321019082 1.4007814623489174 1.4033220532460082 1.411749006803267 1.413221476910498 1.4860838154420286 1.488381133192903 1.501298038950756 1.5098983586917436 1.5124270495757737 1.5124388620480334 1.5161170419344265 1.5208330924640738 1.5209561329888295 1.524036878087889 1.5297692479885432 1.5346880109850924 1.535905753750526 1.537004422727413 1.537227018599121 1.5395163633314939 1.5924277729418161 1.5951185548996694 1.6043643495310218 1.6068499381732932 1.6290769733519583 1.6317194252649996 1.6381259525777563 1.6462022417535085 1.656011251734285 1.6887306410736964 1.7003871744321122 1.722088662218379 1.7311682506125237 1.7452449554764273 1.7520064689502044 1.7697472633413354 1.7794753917196067 1.7832774501464452 1.7875358971169362 1.800752081396881 1.807400329281954 1.8177799415468971 1.8209682200693862 1.9336066944433952 1.9487729698493692 1.9551092719767393 2.088469159059413 2.10544027986706 2.1961683002774866 2.2011998572734877 2.201672613396818 2.2061354539895155 2.233043914122217 2.2409258252347826 2.313182526605804 2.3169567891547698 2.3223954202480095 2.3477333924778234 2.3565756170082834 2.3855006008823834 2.4064686023035526 2.437458351664215 2.460462886058426 2.464786697608367 2.4736023754092735 2.478181135232376 2.482555274230366 2.4864082392087004 2.4898499270449697 2.536407291410895 2.541134841276665 2.566680241557397 2.5801176345534653 2.5971466076158682 2.6127445255118054 2.62886773106244 2.674292544419481 2.697459851968126 2.746537293422306 2.755136319418866 2.7651546589519547 2.767232535363273 2.7821420814787867 2.787506407827891 2.790491961000148 2.7983203386254556 2.817437921699368 2.827422010729992 2.8402042189732306 2.8562155357248153 2.875027668315904 2.920925892929477 2.9263275101662116 2.93031100248918 2.9372593911783693 2.9411938091860903 2.943657960209529 2.9452458291090116 2.9676143964976935 2.972377881579226 2.974643132425831 2.9946001254427976 3.0122994749991907 3.0123042347487092 3.0164923297029684 3.018159451420538 3.0314916471220443 3.044034715722764 3.048445201186075 3.048903035956831 3.0523788936488687 3.059171228685423 3.081377847780078 3.0842464126044282 3.092459885406925 3.11073983899924 3.112489848166912 3.1293327399314927 3.132987194703891 3.1670717143814464 3.17032862934375 3.1736583611017655 3.177116411144929 3.190887377867038 3.227867501851786 3.267220655646456 3.2766174871256397 3.2876640936884467 3.2892876425035356 3.3002990098381235 3.3044823718691037 3.311504637546386 3.313990487081347 3.31799730577477 3.3473425782522446 3.349137347082273 3.353980916430791 3.369085847731904 3.3769646585031783 3.385147969180266 3.3865813186429454 3.3909873892168108 3.3934352913066115 3.3954056093037144 3.3956029204771787 3.4018927682684694 3.404616573132753 3.4121861791931343 3.418873541566602 3.4249974495137376 3.427472080174095 3.43052535724431 3.434709980417739 3.441479000127867 3.4424840723826176 3.449500780676395 3.45493174584432 3.4672195094224203 3.4805516725559738 3.4888877009301704 3.4973045930182733 3.504940873641994 3.511409683965301 3.512544444212489 3.519854555409463 3.531089618079372 3.612769401088058 3.617418405142098 3.6248042018450843 3.6287263895219604 3.6384209228095936 3.662462993423987 3.667637949910169 3.672162535485643 3.6793293902344164 3.6900927658539384 3.6914112771161314 3.703180225463144 3.7115605639904876 3.714878886832652 3.7188337139959877 3.7263774926582123 3.7309426395311425 3.7355509049088234 3.7369161808497204 3.7461881044669085 3.7534677285419233 3.7718627403731415 3.7850482210737053 3.7923183827555516 3.792366803285317 3.7989552506876016 3.921510635801837 3.925962801818787 3.9275421117746667 3.9345103943825452 3.9381684498060694 3.9429018361213033 3.953376632412784 3.9725978463650407 4.068667218758514 4.069030642418774 4.0716417824736855 4.073606865653451 4.105428970411206 4.10983239392548 4.11027616930072 4.112818666660971 4.118023803692025 4.131458837557445 4.1318021713528506 4.136737989878277 4.138752644647021 4.141280010308174 4.151238023889839 4.153215819812385 4.154869725818847 4.159431083538561 4.162292466145302 4.17181491997256 4.1747715440337325 4.189197046140554 4.18959597596867 4.189821077753925 4.200184744237248 4.202274870573045 4.202530489535085 4.210695532743736 4.221653262347609 4.2548005650809655 4.307522968471991 4.31932313278047 4.343785784639873 4.347867553080316 4.351668726589571 4.361380297002482 4.392501229614745 4.3967748432058364 4.420842566074529 4.435704998358479 4.4384268936584945 4.441090394015821 4.449030170606931 4.452727300026549 4.479600800708267 4.486921352657204 4.495072619563105 4.499703940402628 4.5178914355739535 4.52267677433629 4.523545495064507 4.537556443287956 4.544858682911144 4.550409704702623 4.554600844993001 4.561585283496557 4.570821080287981 4.573942488330145 4.594186416063313 4.606990747256215 4.672572744675879 4.674679862011284 4.678275980150979 4.678507408858786 4.683081973778187 4.6836421218341036 4.684691751716294 4.685451365480999 4.686880973904782 4.689643846747248 4.6902641031203895 4.695278943645437 4.7028729453738265 4.714865444684473 4.723679663763288 4.733972982535183 4.900447724087269 4.90631381591146 4.908283026395197 4.909084861219319 4.913100480518532 4.944296063618604 5.022350287353534 5.031449947535474 5.070892009781766 5.079828334275303 5.082613106439628 5.093097561425385 5.103659608160927 5.1054810019804036 5.1226429410808905 5.1231789973589175 5.1248781335023015 5.128066441451247 5.132635925269551 5.134841144360168 5.135517119144052 5.136920151544212 5.185267110601165 5.186444353646654 5.275919120006936 5.2773103600601745 5.339712729363304 5.378780883367536 5.384899834520207 5.385379727670229 5.38782435234114 5.388852371969533 5.3889515681867035 5.3897405478987235 5.394562710003677 5.427297506804283 5.430673413336623 5.433749001475127 5.439413526292442 5.460858721714709 5.5433425392379 5.5551905414288765 5.565018104814699 5.586489165553145 5.754033781302609 5.776904131603842 5.782806785912231 5.8273728986975435 5.83178459032738 5.844637565339168 6.081775188498547 6.083001195053373 6.085647981737531 6.087265766050835 6.1169790710960665 6.119690123815343 6.290543322553689 6.29778622281787 6.302384962920001 6.308454561119308 6.381562701355017 6.383538270231486 6.534012804925604 6.53870630815588 6.541308490189735 6.5672652563797 6.874240649898101 6.876799152067638 7.350570056365889 7.351330119298592 9.64761697645832 9.760368340120877 13.059008918022792 13.095251079990492 13.150730590367015 13.170947742317272 13.626383881366413 13.633790135826882 13.644412379031362 13.656285760030983 16.314624328489867 16.421780221421713 -463.6527935107308
4157_45EthynePentane.xyz eps -11.246267805651783 -11.242663124535127 -11.208774112180103 -11.208739546657563 -11.206269084003289 -11.206267742071207 -11.20445139041034 -1.0781909057471004 -1.0284324896844497 -1.0134847960165585 -0.9169525408579637 -0.8177367634815917 -0.7813778719067588 -0.7703058614335212 -0.682220380541066 -0.6444880896859105 -0.5963856349090734 -0.5910605109289985 -0.5511269029224264 -0.546672630931157 -0.5238632939311164 -0.4926393230026083 -0.4737889015972043 -0.4591834842223884 -0.45648785813958903 -0.44378101355979854 -0.4089813173604085 -0.408379377722251 0.13343416697147503 0.14303705502123143 0.16069930100520094 0.16399533110790343 0.16631532105262883 0.17634805119765368 0.18520949453649044 0.2018642751316157 0.21562843154554873 0.22071859969806548 0.23340258750903997 0.23859980876837442 0.2554602603250398 0.26094442353061387 0.2825166538908517 0.29105901675111084 0.30927568156703517 0.33377793241564846 0.3365293163558357 0.3543356313860882 0.3680310026327768 0.37760137049439185 0.40383429600418036 0.41144659355143387 0.4382215000889417 0.44771764953667603 0.4568311324322014 0.45905674751560743 0.4630627142304996 0.4674184505444037 0.5124853158737896 0.5163098915947726 0.5523720511817796 0.5610920262148774 0.5732065675090577 0.5745050814688428 0.5937331327943347 0.6057755454850771 0.6082484833695019 0.618853076331119 0.6348625095356095 0.6366787661581363 0.6372502629088252 0.6621285729526876 0.6655787862730872 0.6669909860907647 0.6779541201496063 0.6786388178707677 0.684098221148189 0.6889630399709471 0.7000528355044391 0.707120074432588 0.7157931880692863 0.7293032487139807 0.7545216627396568 0.7704228104006372 0.790876185857166 0.8049606697117008 0.8075813581894451 0.8282763716505233 0.8300427879318579 0.8461661970365733 0.8558803272143594 0.8666127045366655 0.9226558496181908 0.9274927576681966 0.9395891069766575 0.9647816171902424 0.9851484118362408 1.0024889327278466 1.0050563325391573 1.0371037324457466 1.0431086370359781 1.0475593590054157 1.0643264275784992 1.0714545140428342 1.0949848908126985 1.1001211112994662 1.1004002194701612 1.1119057492818492 1.1302204109284333 1.1464011615488674 1.1658982117958907 1.1836680895253453 1.2166295116294625 1.2288131580280581 1.2327930285485544 1.2548375222699106 1.2693279634262822 1.2760648664671868 1.2953954537760202 1.3090882918274025 1.3178332630941356 1.3417799187223596 1.3463669970983834 1.3502608517336807 1.3622465389112481 1.3852023440144479 1.3899695858293217 1.4063989193156459 1.4254093842506748 1.4266990430956175 1.4363133443078462 1.4380927554671046 1.4551257259361263 1.4755087342705795 1.482953194171944 1.4961608946204603 1.5083479397513184 1.5112068669789764 1.5133259885671806 1.5342146543926816 1.5457507190734934 1.575858260339357 1.583301605868152 1.596969489066318 1.6076909928183092 1.62446933781654 1.6252340837717751 1.6424076083183086 1.654691595114728 1.680570488626694 1.6855833617621727 1.7054780962062241 1.7059804017925642 1.7124460603604892 1.71785274843979 1.7595250593013674 1.7706076942608768 1.8089451993702546 1.8173840922485587 1.8261273281416746 1.837460189788978 1.8489439739644813 1.8560870749099896 1.9166938049043383 1.9597846916201214 1.98237931552219 2.025293350726501 2.1023051945912243 2.3482202127628833 2.436125640033544 2.5081028006757777 2.537244374710577 2.5441466207186414 2.5635947220019815 2.613265572606604 2.6558470164250787 2.666486186257312 2.681641192215018 2.682579314948582 2.7026257442844694 2.7171165026640156 2.723803975562954 2.7372180310055803 2.7413973182762637 2.7618807717360503 2.7736314336276537 2.7816423418085026 2.806009194800777 2.8191911836233734 2.82507408518872 2.840002559040919 2.8537654305031634 2.8683862036287064 2.8876574980747685 2.9227618533383 2.9326325805231495 2.939465574935286 2.9403167912658286 2.9442956827138205 2.967810988613623 3.0186933700190153 3.0233407548521933 3.0342545529641214 3.035913487143325 3.041584262080087 3.068588893208053 3.095749030976726 3.1066748029804248 3.1259206477756387 3.130895365114535 3.1480756048128153 3.1696509549004137 3.172546862016036 3.1897493309407694 3.212633202728734 3.2173890058680086 3.223666255597103 3.2309308290898215 3.2341583091667387 3.243414481913995 3.260523558283675 3.2632749411142234 3.263930919674459 3.2735490748951315 3.28750553719295 3.300896726607538 3.325097288561317 3.329566251517333 3.3448784961833042 3.347051821346753 3.3474000309861602 3.352903592125969 3.380272153612456 3.3974722331923073 3.4005004077383787 3.4067582999599297 3.421411889018185 3.4343598349858104 3.439170727672392 3.4440576573938637 3.4493909718084743 3.456669946325036 3.468858420009954 3.4702579430866285 3.487200221124843 3.4898517430109446 3.508733608780703 3.5299400462764488 3.556057803473452 3.561331540615863 3.5715085030271765 3.576029224906428 3.587543407749493 3.6015968678828223 3.62124992525863 3.6256274984894388 3.636119916740721 3.644390446097166 3.6858632096916204 3.7222748254923026 3.746033913450409 3.7538483575033643 3.777038960081102 3.7916246171377375 3.7972500633684985 3.8125964689009098 3.857425548697514 3.8799331297348716 3.8868355999255266 3.888611214716011 3.905707748049744 3.9095904592487667 3.91001618722677 3.92149739947118 3.9226945358245553 3.9255166603463194 3.927735419872587 3.996757070230987 4.004087578513945 4.015921177704188 4.053951763307795 4.087004968887053 4.093947732532587 4.105622746524496 4.116691623200723 4.142673235592461 4.148621247101164 4.1588444760141545 4.161753306993787 4.164821602568314 4.174606690081571 4.185944773328983 4.207781089910744 4.224347727726425 4.242777157019327 4.260082021483954 4.261579164600148 4.27983143500742 4.285480835589451 4.301301484124382 4.331484564483396 4.340365986271254 4.350313658978489 4.352116681647989 4.359903073400957 4.391307397651648 4.397262641181205 4.405578521885845 4.421019208539262 4.432875653772359 4.444600840062598 4.458268567938984 4.461340418454766 4.49166497572477 4.497432854049775 4.510860518997731 4.514363233969378 4.514849716208561 4.54586998828754 4.56540060979094 4.583046300223366 4.591192502507601 4.59853550656797 4.605317548871432 4.634404980254306 4.643327224822034 4.679198545030122 4.691394631212088 4.700596089543966 4.707858337178724 4.7155119838747215 4.744715983133209 4.793381946538462 4.798663324607126 4.84795025798514 4.864034659148161 4.873635994478803 4.906550201566089 4.916746402151247 4.960902163070022 5.000306910718879 5.026111579424266 5.066866051642632 5.085182010014258 5.095917816013774 5.124908432196245 5.1768251401234755 5.181123151999633 5.198983667012605 5.224908799845873 5.234341756079603 5.247727579400125 5.248261628147195 5.257342473730411 5.290508134994669 5.2939862143662655 5.328664075294801 5.330320735577585 5.3612350054168445 5.4131524700795595 5.4305363135013724 5.475572105728698 5.511217154511128 5.539344779262179 5.546964875329717 5.608370430680918 5.63800726109031 5.657773645024288 5.72864317731666 5.729093853211589 5.739611883216539 5.745130510482957 5.749644668962925 5.787016370028323 5.806726655935705 5.813994083907435 5.828655227939666 5.863960176562384 5.888151577238541 5.906777793745388 5.917476445674756 5.919249516321529 5.936147360142485 5.952158382151676 5.977324509966181 6.08290731417699 6.087646764747542 6.16012161304538 6.305123447914035 6.316057080417595 6.3253961477755585 6.330278301356581 6.333477562444612 6.341741221501682 6.396217040905172 6.4012133967396485 6.456272548176908 6.491788221771969 6.833797250919131 9.662847246540375 13.248481894287895 13.448871125816833 13.863306342608103 14.121738163525743 14.286952697367187 16.869282755296144 -274.5682010608647
4163_51EthyneEthyneTS.xyz eps -11.25496706454986 -11.251357505577884 -11.23629715524484 -11.23263202582252 -1.0377704173650357 -1.0187325583237004 -0.777537571315787 -0.7597363552421754 -0.6895133543078932 -0.6716983767147625 -0.4195876926339072 -0.4184392701996804 -0.40060283780907535 -0.40032386271104387 0.14274407958073873 0.15332976687119793 0.15932952452163562 0.16485843157074556 0.16601330487826074 0.18122417118693718 0.19587897100677013 0.23107765715727355 0.30442114692578726 0.3645075369011211 0.3932967985172495 0.40754147707608673 0.41439305598580256 0.4416658922251762 0.4525863768091476 0.5015254579736367 0.5331606268823783 0.551212908922038 0.5513650945424377 0.5642786512365626 0.5829267429576296 0.5983556078171193 0.6295038690374412 0.7115311832718376 0.7535285894772618 0.7671643569961858 0.7729638915731343 0.7793532279370174 0.7846871123854775 0.7913254066173926 0.8136275425540709 0.8258918712984686 0.833045694370371 0.9210625306520264 0.9411069648010474 1.0052903669408513 1.0260934235420238 1.0606898195233743 1.0744626793938477 1.076965596339446 1.08154526206739 1.0829724433544525 1.1015736488819836 1.102679271755581 1.1245192655454195 1.15247049056123 1.220055675556835 1.3474137288659542 1.4491199165912994 1.4535921060087797 1.4719446736438409 1.4955314423806465 1.6035228958418217 1.6344313736571434 1.6633116947482538 1.6662289472162044 1.6934621542771782 1.6944642187927015 1.7608546714775877 1.7627975627959847 2.0261777097646774 2.0558034912111234 2.309688269869313 2.3416168996196642 2.3471426254559145 2.3723051405149462 2.4924748352202184 2.551564629503755 2.6457323661022447 2.6991571212406527 2.7035020665369234 2.7211454721965165 2.7212681784671324 2.735989166781172 2.7583216015029595 2.7637044458220217 2.7793803032671827 2.7902500571143247 2.81437997719447 2.830842178646643 2.830855008233384 2.8411934477983367 3.008569481546243 3.0184926411778235 3.026247267594195 3.0268501799485255 3.1220160925947034 3.168480164011085 3.200313923605841 3.2064560976555643 3.206614415971321 3.223186469889659 3.224422206203565 3.225907164891886 3.231256467606744 3.233082873320285 3.2342404339542927 3.2343562629010822 3.242971675138699 3.2429792478610997 3.2735988502436326 3.2737499459631665 3.2867217876829335 3.2918649856773383 3.3055406370843277 3.3058176228774667 3.318177990577492 3.447446078507215 3.451255968416309 3.45750480259006 3.4640474136747383 3.480637770947021 3.483309678852372 3.483401022264418 3.530447276889951 3.5433302759655234 3.8860533844876133 3.9004354647400414 3.9011653246948166 3.918173777955913 3.918456403641363 3.9198761268997466 4.1204869569207 4.13660884965916 4.166845431067348 4.214044123613468 4.277025631626588 4.28144403191301 4.303460136423663 4.35601342427933 4.495823021678017 4.500512465342301 4.501657507955697 4.5181228658360375 4.5195390543059055 4.559167721585894 4.82037795964074 4.864916772369996 4.894994031793772 4.896294592433063 4.914446870217977 4.921551689938074 5.211528138196846 5.233116230353562 5.805011913496657 5.8050276516446555 5.821372165784518 5.822856793833631 6.144610404138515 6.1657523420701175 6.306012898097305 6.318765715534555 6.335901802886851 6.351106947979264 6.380339433033738 6.420798209122598 6.815762368202714 6.869159349116291 9.521275751790878 9.789562734736467 16.69280156477114 16.70764802599994 -154.37973922054678
4173_61PentaneAcOH.xyz eps -20.613896735154334 -20.55072789812842 -11.39027678273495 -11.245322529908544 -11.215245835721596 -11.212222531051973 -11.20916017355395 -11.209108412880386 -11.203186568986467 -1.4665728068441628 -1.3626073264806553 -1.081996553682363 -1.0310065575791487 -1.0158812083532793 -0.9188182942520189 -0.8232118329174943 -0.8201190590948623 -0.7858154327897545 -0.7082201629575688 -0.6823698482756321 -0.6637473067718688 -0.6380020717238181 -0.5990609378811617 -0.5947791322137763 -0.5864539434194977 -0.5755590132596877 -0.56289485962844 -0.5538156876398164 -0.547500211839192 -0.5248092080127156 -0.4953502871343784 -0.488760515040162 -0.4761101482473583 -0.4620087230747806 -0.4571643545786489 -0.45576438200096786 -0.44689882548065263 0.12910689033502248 0.14579363630192696 0.1573680800567394 0.16020266032247832 0.16798084209085104 0.1809291662983077 0.1976413703828038 0.20293138185950393 0.21919934360879106 0.22097789332894446 0.2352958504325396 0.24112320206555915 0.25648275638073714 0.2590362079546496 0.2681425482910957 0.2906891766432922 0.30021492429385355 0.308556766415521 0.3200924230690674 0.33523150620726017 0.34512875559661144 0.35527751246820105 0.36689404517924873 0.3785761108401511 0.39815447356175077 0.40261227978354425 0.40994545960118056 0.4209578614115397 0.43622177081560476 0.4511157359924516 0.4604445847176151 0.47679563078346027 0.5007130538396711 0.5061101672180178 0.5127920774569109 0.5612492515463443 0.5685916481888627 0.578734826738677 0.5933335101637701 0.5959456176013146 0.6037592782258591 0.6119663367532016 0.6159920051354817 0.6257942674415209 0.6335692035608435 0.6340762736883595 0.6480838959910638 0.6505646164533022 0.6580196591298212 0.6592031081517981 0.6665481431723278 0.6695971842593348 0.675417134153351 0.6811149678276492 0.6899395511859093 0.6985575391845112 0.7053735772603922 0.7161297437656732 0.7283224848942405 0.73165022735712 0.7347137403909704 0.75629017545161 0.7631817927114868 0.7737747333771726 0.7904980908328298 0.8051944331390046 0.8181424817184229 0.8309570651430286 0.8448131821270572 0.8703096932878716 0.888449835953349 0.8966427343340747 0.9002372898895623 0.9066127818029598 0.9475722373205732 0.9522615594710179 0.9583078280689057 0.9835699175819725 0.9920341310144526 0.9965655178621925 1.0082147444439804 1.0330296701133515 1.0390142289623725 1.0469323000944522 1.062668945333442 1.0742438292644167 1.0922094651732739 1.1143065594136883 1.1188568022804064 1.1263831545495049 1.1395076106057653 1.1587613872781435 1.1642633581946193 1.1889597066554292 1.1895151407246916 1.2010618670475133 1.2316137215139857 1.2460847520855611 1.252604589915553 1.2600499123713584 1.2793882396291727 1.2903033042962844 1.2977362680647573 1.3044192116232054 1.318731671168642 1.3243980214043487 1.333150015539875 1.3439932459848725 1.3561302035901834 1.3620983111687361 1.3805913932909795 1.3883145273988875 1.3917813568313175 1.407684659792944 1.418764388523498 1.4263110420535943 1.4335658588285223 1.4409148637525613 1.4460520762369207 1.4526250316425486 1.469551681111064 1.477793559152841 1.4959334508857898 1.500094137486995 1.5041515607689924 1.5227533621962266 1.5254946184814542 1.538576014831201 1.5553158004242758 1.5642290510941663 1.570624880158512 1.5871021887070438 1.5920866916348564 1.6124553721756711 1.6143301631060942 1.6239485005927294 1.625568960767314 1.6392669825907522 1.663170492215122 1.680809153117312 1.7013739955560054 1.712548355509424 1.720977848689111 1.7377772698100302 1.7575261589885118 1.7619421811057998 1.786803443865455 1.8002620657209174 1.8149055714990316 1.8178352823988078 1.8354852475562473 1.8430880759758335 1.8573590685828043 1.8849662282589559 1.8982592674132863 1.9263594926034617 1.955357373943501 1.9791042304190987 2.0055384709022483 2.0093869847781427 2.0177553744897625 2.0600308825760374 2.226476142669221 2.278044547236125 2.2866090368963223 2.329772512183175 2.373939758887773 2.441035803492977 2.525348131253165 2.533015502457529 2.5585061940377662 2.5644822657264013 2.6070475133485957 2.6264918905535763 2.6464606619101136 2.6687811951719094 2.6796530880296183 2.6831009698079793 2.6928885887478735 2.7230027144999163 2.7307181398611498 2.744613278409783 2.756448712971624 2.782519878974598 2.8027430118834857 2.8072936422520303 2.8347483326458214 2.856361628139851 2.8665487560891023 2.8740604793082363 2.8832049706773626 2.9004454140090656 2.9143833643171497 2.933109994489426 2.9377331202797308 2.940721221135553 2.9572707183556215 2.9700047947922252 2.9833137428395338 2.9878784956490136 3.0367858735281574 3.038329181510387 3.048590234378595 3.0608542856793983 3.0860828851230173 3.0943394921665357 3.1001363889977736 3.1227228136967486 3.129769968599341 3.13444755971221 3.136080584873387 3.1580133136390263 3.1758456550393523 3.176763188850842 3.1915306939583896 3.2162087951527516 3.2331027655432467 3.2494574122057016 3.258662592979107 3.269174356910368 3.275320472468651 3.2890138842105907 3.3092919852431706 3.3261924824178672 3.3277210215770667 3.3374384692211265 3.34464859497264 3.3540427051074935 3.362768741711733 3.3841378029667717 3.387398914931 3.3960208484059162 3.404503681765076 3.4080023428517388 3.415358201097468 3.4386631272057584 3.4415306510878323 3.448320776276627 3.4557208896286524 3.4601920382542004 3.469484918566167 3.480412070252223 3.4945230913003242 3.5025230504420786 3.5134720652778215 3.5466692058092915 3.553302481855957 3.5639963889735364 3.5722463503469104 3.5821967739789526 3.585247952867936 3.5916410368168097 3.606982648430146 3.618857332140959 3.6217890460211235 3.63455110625886 3.6421092227261096 3.6611671054872112 3.6652722470263503 3.6789134900799008 3.6955999965271173 3.7184929371545272 3.726753099637517 3.746032196787085 3.753091974543776 3.7580002934344705 3.7672202236746455 3.7830680628221045 3.7939670832420407 3.800423498370181 3.8065770419840264 3.8161925914987016 3.827078735562152 3.8603227346399365 3.873371334504965 3.8840508568758194 3.8848663282195095 3.904886411500327 3.9111163163149087 3.92059620736039 3.9229207072050234 3.926610370329143 3.971160733264239 3.98549824652683 3.995603836302682 4.000219380885634 4.0175386415099235 4.050826926295292 4.06359471153726 4.082328174311366 4.08553120163579 4.093783077998578 4.103427777187439 4.123041937038094 4.137429290729584 4.142039292101483 4.154835247529197 4.160221755467473 4.1663029657712745 4.173810763049104 4.1881757833364475 4.189733175945585 4.1972429695724385 4.219243079724636 4.237459416803805 4.240735511941654 4.250911583775296 4.266617282840268 4.271170047662585 4.2799659766071905 4.308456480541651 4.326815870119564 4.33434167041399 4.341600587531456 4.34983823781061 4.357954897073063 4.362379673434137 4.383895299242676 4.395378009109047 4.400482867613092 4.4096367071231555 4.421773908602666 4.427291733950448 4.441981609427968 4.448405658575755 4.454051126377685 4.472633591143693 4.481437205654591 4.496841139366853 4.502708227029045 4.527253703081908 4.55199545411803 4.559413257331271 4.575347012265544 4.583037411065666 4.592589177144654 4.5981610087979705 4.599229014348084 4.605591524473414 4.631049327614148 4.634339115113082 4.65192169911278 4.67611713573103 4.691916840705714 4.7014156090264 4.70892050787919 4.710085277679148 4.7231704715033676 4.737478094571419 4.768541462068665 4.783653193977377 4.797292268402689 4.820981025588346 4.858834180682391 4.867819954313981 4.885079616149195 4.933865145762997 4.973631878460444 4.99871215466441 5.02247072996372 5.054042328192981 5.060896481808947 5.083289387130985 5.10631066909907 5.130491768882939 5.152566397370431 5.179277274905869 5.1827543355858765 5.209723577155202 5.230555223471693 5.237210609206819 5.245923089110853 5.260895860100788 5.267374925309433 5.279361674223238 5.291269012306426 5.29655694518615 5.323965084709922 5.332813783334144 5.36083305875128 5.3762828673186815 5.409980710889791 5.426270260378268 5.437365597494093 5.474992293108253 5.495759659808035 5.506493737116706 5.517793757890266 5.540888238698958 5.547957585664797 5.602822385447127 5.6077665558861 5.615361442849873 5.617286691926034 5.632481906109114 5.638860194688653 5.655692830548866 5.65898499067379 5.70845005537457 5.731950989681976 5.7355584116496034 5.74356965893855 5.750676843545532 5.752922050780031 5.766250879890799 5.79160884763468 5.832625330762026 5.854127400566928 5.8654574684740615 5.8929527851996335 5.905641443454601 5.917193210688203 5.925035426585948 5.945485485028499 5.949015654918777 5.9830499421346435 5.983795563117926 6.058558550629093 6.082172484420689 6.088104604793484 6.174341147152558 6.236691344851415 6.3068456915932 6.313036214402946 6.325833280261098 6.3284338256548525 6.3520830272964215 6.412566301660694 6.420349692731049 6.466320647437301 6.504133119447531 6.579697866362384 6.715635915475489 6.720898256311202 6.8808974065229505 6.943306075404544 6.956263910791392 7.025454214116104 7.08776986000368 7.195970891585435 7.246965864052457 7.273981404257372 7.377743785840715 7.420036137428003 7.590541769230213 7.685556475504123 7.801682840677876 7.936560844139238 9.89569942021951 12.966907035874787 13.291633720463171 13.437517965506936 13.722455156278139 13.860824056478297 14.146870408662036 14.304471531547899 14.372004332927117 -426.1437346665255
4122_10MeNH2MeNH2.xyz eps -15.544235776469954 -15.513639480368763 -11.24003097684322 -11.2262040803616 -1.1766678480168877 -1.150115795520216 -0.8985821656282571 -0.8799710321560394 -0.6681108231318382 -0.6466485601957911 -0.6046769285888105 -0.5875055244330115 -0.5574861515610798 -0.5368710137104593 -0.5186487700426142 -0.501401722677862 -0.40202352920926765 -0.37345466331184707 0.1352219506748982 0.16039873806580726 0.17424765572698808 0.19319099504421317 0.2089285860821478 0.218182617127924 0.23042435696834462 0.2483129079097437 0.26679487226571363 0.2971059991857856 0.31922402494952334 0.33611645773343224 0.3939661534386047 0.4159780871569371 0.4196701658372946 0.4819328636192595 0.48787718816894204 0.5076063692520661 0.5293905420569611 0.5782529284095441 0.6045918886106263 0.6095957991771943 0.6152063817549127 0.6291838945320197 0.6444142545029227 0.6504251232021171 0.6658044119968229 0.6704475586195152 0.6834787493209087 0.7045379166296314 0.7222848737615483 0.7259857156093206 0.7416655493700419 0.7531235521310699 0.7816575581810654 0.7879339069399596 0.7928762733221075 0.8210195730792424 0.8598597971352844 0.8843749467280001 0.9372158735554789 0.9963262904277802 1.0061123455696506 1.0629582944035967 1.0695994279595964 1.102728122969713 1.117534854173607 1.1396278766934944 1.1466973476488007 1.1802708631179546 1.1901949013268778 1.2318470737218155 1.2366056460411907 1.263594936906942 1.2731272270275282 1.3206743626488333 1.3591741203139822 1.3637717957887272 1.3754186609985712 1.389540331768178 1.4070398076480035 1.410894418532603 1.448012292507582 1.4784885747589587 1.482150309042495 1.4878054803659504 1.5198255612933564 1.531995364541332 1.557941441479012 1.56542104325385 1.571193026061045 1.5824335469264512 1.6394280233291694 1.6480355492422487 1.6598356287018192 1.7770356869023856 1.7895252196803735 1.7986150755391268 1.85282266700226 1.8723707599595518 1.8964864190824382 1.9355162147662772 1.9380989249447493 2.0043580057522385 2.0202775789200285 2.05412625108012 2.0968172744191835 2.125368094211413 2.483523638169474 2.484504088779786 2.5236362114102526 2.578963677862542 2.624593910643444 2.705169648377767 2.768136198080513 2.8289367303918467 2.8414412338513033 2.8806305464103796 2.9122352048395275 2.951093856497783 3.0649293536466566 3.0705353630294 3.079166099433829 3.1087837432264065 3.1220838300476528 3.139938918503079 3.149760736880574 3.1712602718060436 3.1961558914606645 3.20861007298981 3.2161321715950493 3.254981429684199 3.2733733510467724 3.2822348696957064 3.3126915378634263 3.316446138403979 3.3221933223234106 3.347747934777271 3.3576399858066073 3.3680200115382397 3.4010112594185715 3.434510572352667 3.53266583404647 3.5642656062329166 3.5767202476001114 3.6018950336873043 3.63659650973753 3.6455564526803848 3.6525065922110334 3.6626454499485255 3.6649562276426244 3.6862885042323366 3.717068355906697 3.7254432744883657 3.728621137797569 3.7429649520323016 3.75298784514209 3.763317816007302 3.7719510880591933 3.775049802375946 3.813253979318915 3.8387038725267972 3.847501193231735 3.856931821810127 3.889231113296232 3.9002966867632107 3.932889082893694 3.979226304491644 3.996213057233402 4.011879366712209 4.022327142349352 4.040673087733412 4.061137640199824 4.105654301288993 4.155259887851363 4.187011233379267 4.19944297691255 4.203658692687923 4.212440519249398 4.222002294359762 4.237903960576204 4.258776657520241 4.26824813374367 4.2804152891234315 4.294716797212425 4.3317163901737805 4.333249625156531 4.362991756529803 4.40368574689554 4.411613835527932 4.448378805920507 4.459438559295502 4.465718125547287 4.5041298692378655 4.534761728458933 4.578103582462633 4.604153846476055 4.620392686222618 4.643409119638313 4.669917735865563 4.699016252869567 4.727387304466524 4.740505550495415 4.759399981964489 4.8168064588558686 4.83532408503518 4.8472890460675355 4.866441382326674 4.935634352624154 4.9580288114200615 4.967497957470913 4.994413325930037 5.191001187469704 5.20857082670204 5.256838933611774 5.260065033213452 5.302427477990947 5.330351108839032 5.352509841553029 5.369833753341051 5.3951692956874 5.407912239997715 5.414748438454851 5.437082899615645 5.4907209364351806 5.506336062152951 5.562365035816754 5.58585463101416 5.602417225849712 5.627958889904367 5.692620735375133 5.700993986242739 5.720938922755248 5.728219642894959 5.792034208744209 5.828125470108937 5.851127743787426 5.861667401603117 5.959695616767695 6.0051961605672 6.087142046226256 6.126655009991644 6.160648900884759 6.1946468745864385 6.201347680043834 6.207144609323981 6.292397942820456 6.317588113755422 6.348914535236588 6.39971458768751 6.4784052656733255 6.505172884883609 6.537875532274528 6.581041162018579 6.597844938480969 6.650514112024634 7.336387073531411 7.378735441361786 13.020778690010925 13.267875533991552 13.98464504687631 14.033700066092427 -191.38481979774284
4141_29PyridineUracilpipi.xyz eps -20.53675093696773 -20.531164441923934 -15.633382213992151 -15.617351863062318 -15.567366254923323 -11.409214362911333 -11.371829417421013 -11.331099511192837 -11.273712894188309 -11.273260878014376 -11.25745973544568 -11.244974444366635 -11.239717236172101 -11.238778180478613 -1.427187346525772 -1.3890137564882903 -1.3043468918654435 -1.2568099841185456 -1.2367809053745709 -1.088170026447848 -1.0791406572754947 -1.0323442119591268 -0.924740218597353 -0.8927827247539468 -0.8578644476730628 -0.8545052908011669 -0.7980230220152118 -0.7562347554074018 -0.7207209421971935 -0.7053314821572788 -0.6692477553668115 -0.6628967465636022 -0.6587663784825116 -0.6516947887076009 -0.6444812826720296 -0.6061888973399109 -0.5965936722151174 -0.5931906237896503 -0.5761201730516775 -0.5640039009466881 -0.5384731193441908 -0.519305138508852 -0.5156674761154626 -0.47554907843930155 -0.4413624677174747 -0.4291605433066813 -0.4214283466448313 -0.38399740854265707 -0.36035643877266244 -0.3443464540937903 0.09335739843574896 0.10946218771959845 0.11932795829528657 0.12309370928848982 0.14535369431321743 0.15155313604731374 0.17273141197859015 0.17512958064733092 0.18337326706159512 0.18503734375040257 0.20688328820267154 0.21287790683122002 0.2204247912100666 0.2721903228020543 0.2920312472085439 0.3021419379906001 0.3170568531622096 0.324894576263908 0.3285778572480611 0.3516522030873672 0.3568920046279207 0.36482949581515983 0.3743774204847822 0.3849776366302188 0.3989851110063334 0.4132257539441415 0.4314348669002182 0.4332807459122754 0.4362579410806671 0.44822024328505433 0.4600459805930576 0.47816863024289 0.48172866183894886 0.48589150507655315 0.4933626215834262 0.4981563675541929 0.508254286702047 0.5299646459316684 0.5335204279128054 0.5435088772042299 0.5452835307514325 0.5560993402873667 0.5608088267881683 0.5736564582138751 0.5823222900539888 0.589641604904159 0.5941410405889761 0.6032375980741614 0.6063191053650051 0.6157211330961668 0.6189652596251483 0.6230933859717667 0.633730662672788 0.6397604391739713 0.6479137154278354 0.6557769364419094 0.6725520256073565 0.6853189006908317 0.6865317471627719 0.6958465973951128 0.7047119740661557 0.7080530179833242 0.7233525436446077 0.7296531933665159 0.7351537317549679 0.7621260538906859 0.7649006005832059 0.7742740545273623 0.7909720737799238 0.8035000682141693 0.8109406177634394 0.8201558000450616 0.8231542132328534 0.8349108385242053 0.8457642527120823 0.8514268279195123 0.8652961786574651 0.8900041659086186 0.8964205753769144 0.906766794176701 0.912603765648557 0.922553557550917 0.9307287879923891 0.9422403919710158 0.9461122438588806 0.9547944325254706 0.9603926285171259 0.9769294383065023 0.9830402525280819 0.9971532871310499 1.0122030512380997 1.0145962968230124 1.035172197518605 1.0438595411240024 1.049674659402113 1.0564067106656492 1.073877331504961 1.0809142056272654 1.1049425409735973 1.1130515530491976 1.1254655854043245 1.1370903892640531 1.143906179678828 1.1575512227915523 1.1760537419622499 1.1874321987331915 1.1972200586226391 1.2070752638717452 1.225290141742696 1.2285098201002427 1.2369311091376025 1.2505961672927266 1.2656806103832332 1.2808364714693519 1.2900655735977087 1.3037463758764325 1.3155668196401873 1.3264508616085475 1.3325446847425146 1.3489424332531617 1.363349438339504 1.3693544726856954 1.3966863413634083 1.4034305424747235 1.410290954532438 1.427903943270739 1.4367117054920135 1.4484547221141457 1.4553626653113108 1.4624858563986904 1.4750293039664684 1.4848807628994924 1.4896428817686944 1.5020358254235384 1.5127782886396304 1.518275701389064 1.5324048606207916 1.5384524308366239 1.5492044243330145 1.5632916246140287 1.5678580923919103 1.5776202098687078 1.6001531175688346 1.618568184229532 1.6294365473631487 1.6403199444899894 1.654882161056146 1.6647878552923943 1.6783471930645713 1.690974932067787 1.7015659780888506 1.7176937013451103 1.728402864094788 1.7575690216701376 1.7698562471211519 1.7771560352943645 1.8007382992923828 1.8097243218322465 1.8423309757367452 1.858607390633212 1.8753054403772296 1.8900293564593096 1.911397842551086 1.925681762005265 1.9334127197563713 1.9578076314734376 1.99986217803372 2.0158725590727333 2.0230826221715343 2.0322307868080545 2.0439241906876124 2.0676479695784624 2.106955406563817 2.123824349290592 2.1462068831455925 2.1560523289585545 2.200544666444872 2.2518145067912694 2.2629606587946003 2.2894488002434112 2.3052124080927694 2.315156991578897 2.3484979668311 2.3606509572413463 2.3837493162829335 2.4109503205924505 2.411501627328847 2.4338243741579815 2.449778996145874 2.4619118132788733 2.475325423643706 2.4929613609362633 2.514532898418392 2.522147166335673 2.543396828954206 2.5495825472752123 2.5543222945842636 2.5861117517804004 2.600782589827478 2.6392092575566712 2.6640764028343877 2.677335543777374 2.6825768918532242 2.708029304781814 2.7127835685585544 2.727998787009559 2.743824256607877 2.754351765081876 2.775268537007848 2.780837136327926 2.797003681317835 2.845776311251266 2.852558328116494 2.863533649626915 2.8857033175377405 2.9139755646143954 2.9281821297371255 2.934377806865587 2.943264780831817 2.9547424882226268 2.95756670506663 2.983717843671924 2.9963769939121434 3.000695201307217 3.0083442214164346 3.0142972478055556 3.0234818117498454 3.0465217769342288 3.0643296729026366 3.065538630279052 3.0827700737231356 3.091071397855358 3.0921008650530135 3.120581499603865 3.123104882785782 3.137294631953332 3.152063648716006 3.156017032501043 3.185196297377496 3.195411390238755 3.202123112374401 3.211951391433537 3.218112407961163 3.233337653591006 3.239384945478245 3.242020759673503 3.253587441963581 3.262702156735933 3.2770717424050537 3.2878025309770305 3.2994592168720187 3.3081018378708382 3.3221362024890393 3.3261104158327006 3.3360569307417802 3.3475724910411433 3.3523774167768865 3.3594318013232454 3.3770902969258993 3.3893351187876024 3.3944915565065994 3.3997305827138407 3.4048659906003915 3.4120986429814937 3.425658167887911 3.43180319106538 3.4422749247277564 3.447613907584646 3.4565096538661417 3.472661095836646 3.473826416609246 3.4821211882598857 3.493493021050693 3.5060209812595318 3.5243134667677483 3.5267635046049555 3.529943549129263 3.5454942765107536 3.5493708657976426 3.558599830080305 3.5649222486684957 3.5736601746810153 3.587030783410031 3.589759478061272 3.610559801068305 3.6168248621170553 3.6275826250704717 3.639982128766334 3.6511759703437607 3.6617931568834208 3.68013408063043 3.6892618299814988 3.698896337611531 3.7158396089668297 3.7210698674448577 3.727091538118963 3.738743860591465 3.742515764700583 3.7473872644244643 3.764089554722015 3.7712196590772638 3.771985662668947 3.7825763694767396 3.8002794005623324 3.84015653875271 3.8491778188178567 3.8741986349058775 3.8802357370301097 3.896636410947787 3.9018831402538097 3.930901509843458 3.943473490050884 3.9548863035808237 3.965220158157996 3.9672580326638958 3.993049025593913 4.009803545268382 4.029052550495314 4.03716041814406 4.047239246879041 4.062783543348264 4.076862852098061 4.102461561197528 4.1249828948202465 4.130570754001085 4.150063259200691 4.161105407797876 4.16914937701681 4.173831732048991 4.175370058843591 4.189759221234129 4.195632628054079 4.200060560255322 4.205622998103354 4.215299282010156 4.23325637760262 4.245839392073227 4.2616807856679015 4.278552298228321 4.286279614821379 4.3102445079901175 4.311707132855591 4.339340317297119 4.343248012576494 4.3575222674378535 4.366111066737005 4.374182364512677 4.383974185348765 4.41252801644301 4.429852021857338 4.445654941871323 4.449208826004705 4.462577082100292 4.471739381797718 4.483899375868499 4.49963277470203 4.525228089717404 4.553856250078106 4.57616379965289 4.583971236097619 4.5909761171620955 4.595074113208169 4.604362645312147 4.617916711314409 4.6192324224536625 4.638975792729155 4.656644515655611 4.66461818782586 4.678490481967363 4.688462976650665 4.7116841254751 4.718219862467198 4.731377328095947 4.737773467122617 4.774498836503333 4.782190018930484 4.794787069116883 4.806431200489836 4.864606505323814 4.87816789296982 4.884944085411703 4.902371439692068 4.922689127426667 4.938466895525886 4.960798832911753 4.966220541435469 4.996412395145281 5.020919280664658 5.0472343561814785 5.0555817646938195 5.096388746102466 5.119270300092542 5.123160924075201 5.131487284428938 5.143750639798248 5.167801963257142 5.179034375175474 5.184058584952176 5.197221305084362 5.235598055301307 5.253664954242018 5.288111626888243 5.3197019297913695 5.33021267665073 5.3413777262831506 5.345431291874317 5.350777962945316 5.360787867769145 5.369796950504387 5.3716299830103225 5.411101455402414 5.431296992965733 5.446486931075605 5.4596057465269086 5.466957445398042 5.47144061009307 5.490729060695044 5.504962948369679 5.510080529321456 5.523492653851855 5.538898407261397 5.587143853170211 5.594787593021169 5.618888556776172 5.6344672066587265 5.645437340147444 5.669960173971664 5.685959206163052 5.718010178044793 5.759354668151205 5.771959658879404 5.81050057417956 5.816160967080865 5.81990976646835 5.826973759577863 5.856098869183237 5.876876768324866 5.937167800167949 5.958325717778611 5.969471219040887 6.0242112515625745 6.039743249391593 6.049100555499991 6.071726588519102 6.103457186608585 6.106751144364565 6.158445939471989 6.17507033230799 6.202728184863783 6.2301309527090565 6.261129065035532 6.273902004447107 6.3655751131539136 6.374008938048273 6.404091545353959 6.493028100711022 6.578443212995275 6.624523918580519 6.639260909622817 6.648371608923538 6.654310880799871 6.704743406026543 6.718748069975349 6.742893194510366 6.789955970474487 6.830891257445528 6.909330830368797 6.9403099714092225 6.986009367616364 7.018142574329573 7.059205760067387 7.071323222625758 7.264475093830811 7.36768517603411 7.370178468004609 7.384784138353892 7.392972293267501 7.563220866752171 7.604709908449121 7.613152716096682 7.638365678239437 7.9394461601445965 10.04235107043065 10.127079296556202 11.04645616905584 11.914404927792262 12.677389592284708 12.838484960868584 13.343843092325066 13.450734722133083 13.62785438375525 13.896552464947067 13.975890869013119 14.22037830993681 15.33114259685609 15.705019505845518 -662.0777918169218
4145_33PyridineEthene.xyz eps -15.56117653933079 -11.270715045805114 -11.270696984779995 -11.255188877775366 -11.237745312809741 -11.237690753865133 -11.220784252550184 -11.219065763380032 -1.2523459948123987 -1.0856354550742993 -1.0293988005705086 -1.0251673596994542 -0.8554748764158508 -0.8519750037157044 -0.7848999645102526 -0.7182471629126128 -0.6563919435525033 -0.650977468634073 -0.6362324221337785 -0.594303037872945 -0.5786233362575882 -0.5734157002688877 -0.5380769201138521 -0.5162492804975767 -0.5002321814253028 -0.41597698888144025 -0.380622164428957 -0.3654313498229425 -0.3436570997851933 0.1094522446029296 0.12462094468659848 0.13776274598827 0.15253827765187197 0.16461041760244488 0.16749202761387944 0.1788375002723636 0.1935988093392276 0.20035347196592143 0.20859996065576727 0.22629122150737555 0.2641681149125485 0.30644969583025583 0.3241352665422741 0.34920998505952966 0.3521785065753396 0.36285566990498636 0.3802469786032134 0.39114250777492876 0.39319396386719646 0.42459625974573584 0.4371016383852848 0.4552734584934814 0.45984987483880063 0.48296473709379395 0.49037617827661456 0.504860400833824 0.5052115704442982 0.5130780645352305 0.5550725243577687 0.5642923626506825 0.5710718061895466 0.5787910960628713 0.5798346043487778 0.5925097936195566 0.6071368819312446 0.6072670008457117 0.6183012958699851 0.6246589233961487 0.6249923190540362 0.6407866607557364 0.6503243852957553 0.6512271843322007 0.6802368641668971 0.6951525863632466 0.7083469269001859 0.7138917329800556 0.7177304756296904 0.7424239960389992 0.7723189129619736 0.7882503817148027 0.7960912855220116 0.8063290157104859 0.8279450986185732 0.8384545425373016 0.8580012810095056 0.860781983533608 0.8647062365591701 0.902027562097544 0.9203601587129628 0.9297410468625209 0.9333609082912638 0.9544331109341274 0.9604950207556884 0.9959225950893397 1.0003748682654512 1.0123865972475874 1.0342500349356103 1.043064213854864 1.0463858782146613 1.076414520040142 1.1266201873123198 1.1331496817398419 1.159697937725121 1.1707191423925425 1.1937431093761905 1.2099836047801125 1.2311651254589173 1.236359395047303 1.2482378799444218 1.2577070250138729 1.2686816525022644 1.284381887208289 1.2973765661203955 1.3119512180716009 1.3198214003097266 1.3356490954181286 1.3396916553554037 1.3624798079663571 1.3840579241105717 1.4057746147049626 1.4091609005998484 1.4300939552775978 1.4609408819646046 1.4886287460424643 1.4904036779977188 1.5076898065690003 1.5176008014856126 1.5198067739688024 1.542189580163819 1.5565979206302134 1.5589312996768006 1.5659471712823902 1.5886528594795275 1.5968958617623707 1.6176254928334222 1.6265139164399411 1.6341039878335348 1.6383323862639185 1.6653964466604598 1.6911153083358825 1.7600062695363026 1.7779142284535168 1.8221373342338132 1.830457982544009 1.838740804628482 1.8527623113475533 1.8805304032373986 1.907596362354404 1.91634415384275 1.9529020843740883 2.0300827437407962 2.1275640223997145 2.1379257898951045 2.2010772999969945 2.263752541193819 2.346334004530116 2.3510377441525954 2.3714353917391957 2.418867702975961 2.4511348615592303 2.4742047904786277 2.496043108789076 2.519480100274976 2.53603561421112 2.564606186968752 2.5654846438219634 2.5733962444598437 2.595142328616903 2.645282879211394 2.6604361080914427 2.688392294946539 2.7102232029793734 2.723472777741256 2.737907440540266 2.764154768477335 2.7716421220741063 2.7984813554781356 2.849696150099837 2.850345081560994 2.858017951802831 2.889036005266571 2.925918088611946 2.939559469355623 2.943381377419378 2.95408398864343 2.9680712682393233 2.992932539745663 3.004642473625122 3.0579090321646967 3.0706201249676037 3.092542369468212 3.0939256125778396 3.1044840323007477 3.115522128046331 3.117287326201128 3.1367349338639103 3.1425478861877623 3.1426021041072296 3.15448558293884 3.1850425233288555 3.1944105184705274 3.2202946436603206 3.22746332821426 3.2434739244811506 3.246325439598943 3.2539044716147876 3.282095809122714 3.3014747948704732 3.3296319443002256 3.332922615074172 3.3437802427501278 3.3463094266907327 3.3620408367322336 3.37979332633967 3.385489010877603 3.3988259082913137 3.4056000988792134 3.419918119693176 3.4236532972935954 3.4352068271940692 3.4581820097354674 3.4611944207183214 3.466760102625695 3.4675908362334877 3.4693640448780334 3.5014179376801744 3.5098417067590297 3.5134102703492847 3.5399020940916635 3.5554782609698896 3.5669099788923977 3.5748105327441473 3.595245106644222 3.603690198791599 3.616969037726442 3.6336188708201855 3.6376107589253035 3.678167778900647 3.684244530682731 3.7021712288376487 3.721256282577939 3.735199239916032 3.736558690420415 3.7472720520625944 3.768960522209238 3.7864828355070594 3.8154645023639215 3.850230661481263 3.85158108395772 3.9111492652309563 3.946747603259884 3.956931952648181 3.9719500318065863 3.977035774983411 3.977590241118827 3.999232974784065 4.035555684017295 4.038512109582522 4.04816457186907 4.067046794222515 4.067751064663832 4.073705323563706 4.1390171724811635 4.147508789032408 4.155631934428755 4.162066867000594 4.176159801735575 4.190924796281399 4.200263207877564 4.205262769798889 4.2238269634358 4.2321370093063 4.238065218168354 4.282465568839809 4.286379172391715 4.290458813101558 4.306239352096119 4.334374744446833 4.353037486801123 4.360070660969519 4.3858566736344065 4.413891659015685 4.429046713942901 4.44249497120472 4.458201428455986 4.459627507605042 4.471707539055076 4.493109816145484 4.534985774079044 4.582184928824669 4.586990699953217 4.5899120389556005 4.607186577145715 4.639150723781479 4.670647905129393 4.679875985310598 4.707979407511131 4.708150021242635 4.739866609511827 4.793992424291903 4.809158387534982 4.870944206685555 4.876069762887195 4.885221149960312 4.8912437601741 4.910880124744224 4.938166534029946 4.963315228441678 4.9722992338069325 5.013235122118065 5.015118789599833 5.035945808937528 5.092740949170038 5.126350934661219 5.1468137056142735 5.176962415944047 5.181087426828805 5.22486340203355 5.229562913118682 5.247064163376507 5.277174321282234 5.320943057459102 5.329959814946644 5.343377502794419 5.355521139922324 5.396540891182163 5.4131035788027875 5.421937156617191 5.449001531264381 5.464483621655988 5.476600821005825 5.479939986536868 5.503768869237702 5.532382299763549 5.581833768818983 5.622442639759971 5.639893032548503 5.717513889848743 5.761846106345776 5.799889405867661 5.830739860335463 5.83450870441633 5.914053345979261 5.934373749360291 6.014311636207644 6.060293349472511 6.152817938065744 6.253396319454343 6.285460637463962 6.356694501621774 6.367841804066446 6.44440402676284 6.498466879347755 6.644031495075524 6.693678498936756 6.746210980511896 6.852964100370723 7.3761855630568185 9.824287188397149 12.103650343894534 12.621903985741492 12.815237369772191 13.388834790772734 13.905741684205013 14.98992158229065 15.638034622790393 -326.28635642041485
4125_13PeptideMeOH.xyz eps -20.586494059926892 -20.490627757132607 -15.55999527910473 -11.326376852441275 -11.291235575995477 -11.241907863605205 -11.219840117931478 -1.3872949729341273 -1.3541706120161123 -1.2088346061015278 -1.002331409551253 -0.949826741844655 -0.9156874508178328 -0.7744155744885017 -0.7182807940773622 -0.6724895089805863 -0.6470181262376428 -0.634162127031329 -0.6198212617391137 -0.6157389234988756 -0.5695407761157193 -0.5622247393194965 -0.5451523394882115 -0.5333956311057522 -0.5243347066839825 -0.4831398997647267 -0.48046598013923225 -0.40252113642469833 -0.37207802703439774 0.11516389586808727 0.15228557575001364 0.16455225705288115 0.17018154258608129 0.19329195563968476 0.19796790303057799 0.21307685366206924 0.22028697958699062 0.23955898431468978 0.2518503142204518 0.26326622281753614 0.27062975313158083 0.284169621709541 0.29892385579239245 0.3396548032838917 0.3593981621054733 0.36624278566278556 0.39709168528747657 0.3986024047486851 0.42519976309792523 0.4523842444720243 0.4798757142245768 0.49381735165893265 0.5136789240954527 0.5290226409142798 0.5438949579171349 0.5459177541360245 0.5691902296183746 0.5970639221258244 0.6093610412978916 0.6124285060092953 0.624576063049342 0.6323791693010051 0.6340815939971453 0.6475351894720216 0.6531913779679525 0.6614215563356732 0.668222865657403 0.6761578231112515 0.6988629070580703 0.7071427474091471 0.7123936891091189 0.7218578754001959 0.7413821528397394 0.7469961074115677 0.7800484221496595 0.8000691037098852 0.8117773214200483 0.8374821482202447 0.8473142709571264 0.8522998523200784 0.8633321888636566 0.9038692694165422 0.9326770513647131 0.9415295298616985 0.9499691612536953 1.0102146855138285 1.0318833852691056 1.0430368711722364 1.0544313011227224 1.0632191911102256 1.0863302385822087 1.09255380546922 1.09577011979493 1.1225895965674926 1.1468310850801167 1.1636339442049897 1.1642072713741147 1.1716063007158635 1.1943104890537803 1.2079558976706444 1.2195814015145976 1.227062789063481 1.2464229748168192 1.252456578370586 1.2619611056564004 1.2678930849208496 1.2812383181346492 1.3070261624360668 1.3361433483871963 1.3445758734804771 1.3475829066587235 1.3811495330498555 1.4211445914038336 1.4228609888907329 1.4366270135983867 1.4598368857265447 1.4776542231460637 1.5007652993306635 1.5131894565582757 1.5157332083078667 1.5326260214392535 1.5382685351154666 1.5486381535869516 1.5641835100787655 1.5741242547072734 1.5955639113328095 1.6025195521977689 1.6058952581786832 1.6264901795338829 1.6396174236726193 1.6564618098954103 1.729486733382422 1.756740297880125 1.7799058528342766 1.7954512646968233 1.8100249006665525 1.8625831406728595 1.8951892457909292 1.9460164985149722 1.9596651319163512 2.016602293310317 2.0428363515308727 2.0885259527246443 2.0960359782876448 2.1648771683259027 2.1775559373486275 2.304891998058877 2.332047290995285 2.350549828873403 2.3709633109137287 2.3820109681678887 2.4583436010339605 2.4721533965591456 2.4879093399314645 2.527477924464702 2.55309651982866 2.5610221053441733 2.591230136067435 2.601901927018652 2.6410383924511667 2.67971237894008 2.707395138554404 2.7698779304026466 2.821179005510816 2.86896669960853 2.8715478948580353 2.8984043123479912 2.918250624660807 2.966389976016 2.9861016592228338 3.005698088394777 3.0148893598125137 3.052614435794203 3.0567770794519054 3.090679221718431 3.097365480527327 3.110638906525273 3.1158962328219273 3.1258100232318076 3.1348424757601587 3.1404228752600356 3.173480274511895 3.1760899261138325 3.1897887554461346 3.2144266650839155 3.224596214110551 3.2497647254132107 3.2746223637618033 3.289239789219541 3.3021952607728577 3.3075732529458874 3.3104031205231497 3.318946545772936 3.3340353466772576 3.3446012797826303 3.352639714109804 3.3790440810669558 3.394749346305952 3.428503396902732 3.43383301680526 3.4462732091799926 3.4698128778317883 3.4847052827034615 3.517526063037914 3.541164243809938 3.586833391846823 3.5985587043956384 3.6030982530095823 3.6123400201761178 3.624105334855599 3.6348294054800223 3.649348986011846 3.6633664386160203 3.6684293751296684 3.6837610526271343 3.707135566918479 3.7246515977237045 3.738137335806524 3.7480270689454813 3.751500726923097 3.7627952769933035 3.7675811546431803 3.7819006450190016 3.795387950984384 3.8044945211630647 3.8141633952133103 3.8334261726010532 3.8776873233014433 3.8876919691817364 3.892434551391222 3.929597336194178 3.947277587899175 3.967682192499706 3.983775656392306 4.027406312612084 4.0455880719935715 4.059510297202236 4.064639870739035 4.094377173358008 4.1075989026220885 4.12375981192191 4.138127331343138 4.144250937788616 4.152599114919314 4.158783962495971 4.166252622582554 4.199120724546157 4.203229266282339 4.235121025460713 4.243267136038015 4.259095254002749 4.285214274972416 4.30000911904641 4.31209704764686 4.353198449428838 4.365790327403993 4.384337785552251 4.399364515231393 4.409868893313574 4.420732800267211 4.424247012439526 4.446863014240384 4.460338199040244 4.4985699199402 4.509100881081621 4.543544597207736 4.551537184937872 4.554012015503839 4.580776431313547 4.5964227540075555 4.613038978648552 4.621439809170008 4.649652630579573 4.679305639048947 4.696556528333649 4.719587274280237 4.742518839630776 4.790746067986917 4.7940420440138665 4.865851931240773 4.93953420025995 4.979990151223414 4.99103564256667 5.020059841455824 5.0349543261026835 5.043377546853014 5.073401024619945 5.130009197669018 5.174911077218647 5.18502675138369 5.222510885683394 5.232812132088969 5.263971395519368 5.273779689432071 5.300805865962763 5.305235975200278 5.335763085993325 5.35043324541654 5.378930488640195 5.391147063039488 5.442774510743516 5.448910872900631 5.472700560590854 5.502081142952222 5.526460702614304 5.549364727651461 5.55024170738127 5.58154193501212 5.587802203747078 5.605069116865236 5.620665660704949 5.630980354952328 5.659238268355418 5.663092437069238 5.676162744852766 5.6896497944118245 5.709261484956329 5.712894384738939 5.768967394410627 5.7896088312091765 5.8139785287918 5.851925310520629 5.9329355275644335 5.965664205430624 6.025455544778848 6.098120681127565 6.171079217437115 6.1870581376985845 6.195308232903604 6.224811370923555 6.249183303725954 6.276667144607892 6.2794204949436745 6.2941106467377335 6.314003171593726 6.391967886967816 6.399416540546923 6.517781917378967 6.570319871312627 6.657977995512452 6.724338531332493 6.881442876275944 6.968258502281519 6.977007645103439 6.994227436881964 7.100087672151232 7.118496037119135 7.189838092270596 7.3335815687582935 7.3677761526189265 7.40757228993841 7.411168336874925 7.439790714319722 7.604103861624331 7.619203257638916 7.67449493517709 7.8930613174405835 10.07124455088533 12.449300718401489 12.987760976547634 13.729086380320856 13.929971959914088 14.423676331822994 14.634733572422038 -363.68404773722204
4153_41UracilPentane.xyz eps -20.54555233479411 -20.539544517408135 -15.643009994056543 -15.626108184641751 -11.417948507734783 -11.379727758319216 -11.339681520083642 -11.254459481735273 -11.218108398919586 -11.21649815741829 -11.213389678915163 -11.210211349431841 -11.2022087872495 -1.4359540799339146 -1.3975244952120036 -1.3130411534082127 -1.245305772929463 -1.0878274595481832 -1.0842849801863255 -1.0180565039876497 -0.9333081814111321 -0.922145402874541 -0.9010175024462895 -0.8227629675405504 -0.8065823743766143 -0.787809397669287 -0.764569338056609 -0.714073071416408 -0.6792997022460008 -0.67704250837163 -0.6526820662427976 -0.6403346669450645 -0.6144267848312346 -0.6023288991522121 -0.6012046726175394 -0.5983412125624337 -0.5694967704952772 -0.5574148818709712 -0.5503422360399515 -0.5294488994700647 -0.5262016516903637 -0.49750788471200963 -0.48422872220182467 -0.47815010894280574 -0.46405528773910215 -0.4596288563172728 -0.44892252213889283 -0.44852341748042474 -0.4357603220922334 -0.3682941526509276 0.08668303042469772 0.1090021063374891 0.14599244584331808 0.14973303172014257 0.1584432947819574 0.16329382831165704 0.1799050568796222 0.1808358690148629 0.18629689546277908 0.19820533713191088 0.21740394053236317 0.22119073816123969 0.23825603541001344 0.24635708017529676 0.25686875475839893 0.2591727070764397 0.27205115955881515 0.2878490737747288 0.29292521199991123 0.29617198708837933 0.3079834230438264 0.3262592256747413 0.3294473947139967 0.3383929198447831 0.34656852832622503 0.3599209677965791 0.3675438465641272 0.3721621932314249 0.3922164810425819 0.4024704734229338 0.4137423770515258 0.4212703794115004 0.4245494432354816 0.4452640373770073 0.44618569139419073 0.4532296541169817 0.4587081831657635 0.4743896699930833 0.488550980973563 0.49501383501826757 0.49962631573506816 0.5072020349438179 0.5216178539209675 0.5370967154174536 0.5398639999042009 0.5466967638334129 0.5593162942873087 0.570575926300016 0.5796216069720214 0.5847429867296337 0.5917678692990432 0.5925696845365209 0.6062652354436612 0.6119861130876852 0.616735777269077 0.6255523757564838 0.6357983803308475 0.6454950264056505 0.6475546175597151 0.6558379846351113 0.659862961231413 0.6663992704780347 0.6738951416695523 0.6837455809250168 0.6878604020228503 0.6907946585697011 0.6981631024364765 0.7058363184176593 0.7166832574135855 0.7222872033943759 0.7345973595070889 0.7362671724305067 0.7424700857676573 0.7562170243208994 0.7694513734156826 0.7726118798395112 0.7795028439310285 0.7925419407894901 0.7942448514000722 0.8003378789067929 0.8140109719111663 0.8159332866933309 0.822789299809557 0.8286858097473293 0.8455002315362099 0.85521454140225 0.8620495150486455 0.8913558383893451 0.9071490144030716 0.9211204982297981 0.9249465296570403 0.931766967746289 0.9454868207495439 0.9538883558752713 0.9627344427375328 0.9711510831785086 0.987501091996478 0.9923809515779803 1.0004262472253374 1.011685836883285 1.0247585373088262 1.045975394489245 1.0556353818971373 1.065305539854473 1.073329806879453 1.0837706436577361 1.0848939752394933 1.0922922051999384 1.103917010578852 1.1130125139254698 1.1269352738513048 1.1329786894057643 1.1452321134002064 1.1490808237057049 1.162806431086325 1.1712822024834544 1.190880644532325 1.202519573104268 1.2132127269275823 1.2216529651303165 1.2339989492265917 1.245540493569078 1.2538496366366665 1.26512118249367 1.2724531355670237 1.2846803023553384 1.286789153329435 1.296099716802057 1.3055917540789939 1.3248796991959313 1.3365751794770537 1.347722675496923 1.3506699593164988 1.3622622218652984 1.3697373720506372 1.3828973411024528 1.3949726467038899 1.3981217410311708 1.4067232732522914 1.4174432259000118 1.4246289785431776 1.4284276651788628 1.4384949746254534 1.4403796437378509 1.4467946020180584 1.4517803702763945 1.4536506424654163 1.463441133509507 1.4822738905333306 1.4939590085539358 1.500157477760069 1.5028920407199733 1.5105895786635402 1.5138665445481492 1.5192656654039909 1.5251678711322694 1.5285766679357526 1.5595920411749251 1.5671440469451943 1.5807142673825645 1.5911363313719769 1.6022507528043106 1.609808121937878 1.619375191561104 1.6222438063581293 1.644795502907892 1.65501490453028 1.655949326873097 1.6725439426398558 1.6800878640205288 1.6903931085598867 1.6933585127715314 1.7117133253354377 1.7212337988907855 1.7318607164062119 1.7408616738614753 1.7474697927150096 1.764646045800016 1.7819468797950115 1.7881697728211177 1.814300935472297 1.8180441300514607 1.8260947419414166 1.8484611298054252 1.8578921326589097 1.8702863845984614 1.8943293452854761 1.907455750064789 1.9125030302414274 1.9177611353129542 1.953294195811757 1.9900756483718423 1.9963768130874286 2.016807158025462 2.0301298441542825 2.032559009127625 2.040611387027374 2.0560260082021613 2.0701735750698793 2.0923981806479865 2.1263686545175373 2.253545739395933 2.274778903371582 2.310838108351682 2.3177021779735596 2.345813966081516 2.379177221123483 2.424244888129712 2.4564614585423454 2.492986838438082 2.5119082669662247 2.5337471170248254 2.544023987129724 2.5502819488718296 2.5799230240395716 2.5892703467715705 2.597885381438604 2.6345429753001377 2.6408094550740913 2.6699008937727307 2.673286436823298 2.6927300533926406 2.7161824983492893 2.7190371210088324 2.730559770026924 2.7404495968380425 2.7595395717050755 2.761571766531386 2.781077295886063 2.7861792404504624 2.7962783062283316 2.8128549809642878 2.8454763148333235 2.8569032550300095 2.864456732743636 2.8686250113781475 2.8943723855624564 2.9093433063091427 2.92458209848685 2.926776192804964 2.9354641046047947 2.9429277956683353 2.9449374953280434 2.9601714455636214 2.969350577005312 2.9937849623225676 2.999820133887452 3.0122424662601643 3.0274308712968407 3.040287931542668 3.04333950398784 3.0503343506589213 3.0598677849544678 3.078304307018662 3.082864251388201 3.08940487135244 3.0988768965594287 3.1090935666157997 3.1213131656635724 3.126630344578729 3.1371971340937566 3.143251988992586 3.1519580316721902 3.171600441544857 3.1751937101857557 3.1892019785430366 3.2012010747829622 3.2123356869507105 3.2249406775957303 3.229875130460856 3.235814792592934 3.2411836680591484 3.2507255185032817 3.260847515645641 3.279141236562867 3.284341367009501 3.2999912946797307 3.3124275346996006 3.3213022567509483 3.326686994753713 3.339200266028344 3.342710079593662 3.355330497953549 3.3588301903518576 3.3714619659970677 3.38102117891327 3.3845295360564673 3.3904079933030213 3.397824193770893 3.4015005205629434 3.4116536000088487 3.4180305571596215 3.4278733106384385 3.4384911331566945 3.4430813735030044 3.444626384142469 3.4489553007661766 3.456435667032491 3.459584325214708 3.4778560464029913 3.483261957447381 3.4930301917275726 3.5085982350832725 3.5196815374223904 3.522459984961253 3.5418345863192413 3.549910238072708 3.5576854052880154 3.5678211285935535 3.570721191910973 3.574462118862633 3.5779295836276384 3.584617694778058 3.5949459595243125 3.608540955204086 3.6118875264251677 3.6214479468078626 3.630716942720175 3.6343467276875816 3.641721082646945 3.6622788986485797 3.6757724247047365 3.685014659428853 3.7036371560086776 3.7284824674924675 3.7333622994890057 3.7384614342731557 3.74749512225384 3.754507773376206 3.7567532350111947 3.769089256189209 3.7829114348420947 3.79438966978226 3.8020572420646426 3.8165001244615477 3.818583223198404 3.844628433168612 3.846047909549006 3.8653656672479473 3.8746200085507554 3.883082475010385 3.8951060363613044 3.8974109914394153 3.903322576631055 3.9086712439983873 3.9194203081821666 3.9217745269809634 3.9278598297797833 3.950290053096589 3.9580745545221045 3.994385590147396 3.9960114863153016 4.0099751119077185 4.0161095701983776 4.01917161901068 4.0345305711301345 4.062861921987789 4.082291654610557 4.087882562463226 4.1015131874341195 4.114830381237696 4.11735370320274 4.133198176061082 4.147591768354128 4.156020913076956 4.159196369844779 4.162654740203788 4.179351508927765 4.182764275704047 4.192779153567432 4.2033275444347185 4.207261522997722 4.211167823231848 4.221093088226988 4.237140095053784 4.255976645736399 4.262012964454624 4.27093216623641 4.2744981833530105 4.282435475795691 4.286486373591957 4.302367164710981 4.313003195131482 4.3272898953990415 4.332928224760356 4.343090778460948 4.348841094912617 4.356404501356126 4.3664086407862435 4.370122133907095 4.3908902716308935 4.4116109062717905 4.413523882727098 4.4183898517835125 4.425620278748954 4.433829654964756 4.436696002385204 4.445151531565088 4.4509957883066535 4.470993651349168 4.474361635668395 4.495711575786393 4.510649317164352 4.5165288679977325 4.531501957029659 4.550884223890876 4.556074637030099 4.577014472593215 4.5848325137197685 4.5915671205789454 4.599427857886327 4.60248120294013 4.616346927047805 4.633028112929977 4.638330328687911 4.6437065725904345 4.650673456061123 4.65621768052003 4.670505825497233 4.676230068529761 4.692039243691328 4.696695648019995 4.710898962853786 4.71285863873559 4.723940709088713 4.736463755851976 4.764849328591398 4.775223972283362 4.78057728972124 4.79455092190394 4.824278390914026 4.858201299368509 4.870052663410515 4.885112535497218 4.890799534372741 4.934686799018694 4.965799451132826 4.978147305624904 4.98767837716965 4.9940423227710955 5.026066761185794 5.054458090868262 5.0672697288854955 5.091699819009003 5.093421901837911 5.111768487187191 5.124029427882423 5.135178981663235 5.155095053333024 5.171686538113599 5.176143379421368 5.183588969878481 5.197696535035014 5.2014209354977 5.2331296115357375 5.251548228172935 5.256261362880821 5.26860053064178 5.283108902261657 5.292793400131903 5.294759913217487 5.3239201904934 5.3313598588327755 5.33592500701555 5.345212736276715 5.350363651854038 5.359089389298002 5.375891915357987 5.405757142857734 5.419343848245017 5.4231278774925755 5.440877414304777 5.462823209681535 5.472319686616172 5.487363770818437 5.5107708062757 5.515977187637579 5.527824703416611 5.535001865925245 5.55412535490349 5.572961071881083 5.58312980175885 5.6091267700612555 5.61460375968771 5.634627310603651 5.6591950966329385 5.661987519098526 5.67371872413122 5.714211229454884 5.730816296460708 5.741276001649331 5.745440878231056 5.753802318479998 5.76215508228464 5.772943028152318 5.796336540907159 5.807111306399586 5.810871068506966 5.833473862362596 5.848490672119876 5.8802264918295855 5.893606501281651 5.906528913443217 5.919525674227096 5.924714661066018 5.944746043383542 5.948120470953821 5.959551605684855 5.973449289140031 5.984197160709814 6.04060792733375 6.042172847250103 6.070672730980495 6.096518320666606 6.099286269295357 6.1043795304453825 6.1673016009356845 6.199245840788014 6.221343129255739 6.26010596136074 6.317479720496995 6.328841704619501 6.340187156262548 6.346732994963408 6.356630901012232 6.389181221779858 6.440909931003004 6.475334605721833 6.5325757020033866 6.574366179355626 6.619234953454966 6.639425061610455 6.649365417221768 6.71796593215753 6.785466390222253 6.826391657959495 6.910550356445999 6.940773422638843 6.978310353589138 7.013721512142508 7.052468476290652 7.064633795116332 7.254081136607777 7.363920694979308 7.3831230875204215 7.3871788425017115 7.5574018480049165 7.59904600479828 7.619054782478307 7.634371231025639 7.932938421429109 10.144550780900904 11.035159445696882 11.926313482327856 13.325506665821628 13.436939376838316 13.482979670698674 13.645917964575531 13.851162079094303 13.945575368955572 14.157585662426902 14.274976705576453 14.336492472835824 15.329418745384231 -611.5976892074297
4159_47BenzeneBenzeneTS.xyz eps -11.238758132837097 -11.238213219130158 -11.238047599378698 -11.236953529472093 -11.236864057756966 -11.236225934670959 -11.22686627149375 -11.226273319925095 -11.225170909694631 -11.224312945850437 -11.223714668045147 -11.220945634374038 -1.1536601481018267 -1.1401387621624866 -1.0179481624694073 -1.017614728654734 -1.0050377081352209 -1.0044597617050737 -0.8270152769981475 -0.8269182240587322 -0.8145661410601546 -0.8140706140674396 -0.7126084407354493 -0.7002743670573154 -0.6469624843930661 -0.6349521432273918 -0.6217528413418666 -0.6090461806111549 -0.5911394387334292 -0.5907560027257601 -0.5799803898570932 -0.578708836608905 -0.5072762782382705 -0.49768348133656265 -0.4975324336578788 -0.493043873775643 -0.4851589478486475 -0.48044937953134714 -0.3427667193635098 -0.3410582650096955 -0.3281029986773454 -0.3244064829393403 0.11952019842085991 0.12172092942572045 0.13621015932968975 0.1371266396637825 0.1386351378829267 0.15569990748864151 0.15815105918471706 0.1683049623429821 0.18133770715362138 0.18795024013795544 0.19921444607339447 0.2024899711992711 0.2151559232850843 0.2199861370405758 0.2449315664308681 0.2642036550691335 0.32209155953571894 0.3404838093280889 0.35157754542628944 0.3546683278902107 0.3569834492030898 0.3684401234384996 0.3845625346411554 0.38897394721084877 0.4001762687502433 0.41295010163212875 0.41788564853186555 0.4192582183214624 0.42530155366077255 0.4275715724047018 0.43908114896535294 0.4534741338856985 0.4742595108266676 0.47765010840039157 0.4893825445946214 0.49274737969048377 0.5165515207417977 0.5187696994605727 0.5286364216651469 0.533719705995315 0.5462162297352192 0.5503558778256181 0.5571698422292369 0.5688398830640832 0.5711470287384685 0.5783574687223607 0.5790888989380377 0.5866411175043584 0.5914255618376824 0.5925550300944029 0.6023286317904792 0.6061070731906616 0.612257423265051 0.6149464720012559 0.6220309562064141 0.6270236555201522 0.6334324005838489 0.6395840337539603 0.6403786602762421 0.649206295507285 0.6548969418207768 0.6619775095370578 0.6696055641053792 0.6778656280346279 0.6880633690673827 0.7000767206283554 0.7077898811879082 0.7148055350409691 0.7218674181272509 0.7319803889393821 0.7381936007351829 0.7430878357865931 0.7484548859835054 0.7547549179914714 0.782591056947985 0.8288351746593235 0.83219889414498 0.8419742770696096 0.8539640567510753 0.8595910424054961 0.8712593077599374 0.8812132977574877 0.8884601850215447 0.9063480465624753 0.9149534722622452 0.9230192417062396 0.9468295230982353 0.9494444906160715 0.9544380258956305 0.9637538580821956 0.9675553169453369 0.9907527856478534 0.994266391978616 1.0018238169542244 1.009960846535712 1.0148498447051282 1.0172796827478416 1.0291689358038396 1.0327266002127051 1.0431297545039226 1.047229285568655 1.0831823810849432 1.0885365209824924 1.1236215514482057 1.1265242795663177 1.144124091626303 1.1512867062850247 1.1831001615297176 1.2068774303614294 1.2091715403023464 1.2215140634215216 1.223283418908651 1.2258797068475975 1.227614258903932 1.2405496650046834 1.2477856808926768 1.2535187025943564 1.271132748592231 1.290452617985623 1.2922107164607342 1.3068291481094556 1.3149746101024988 1.3272363155789015 1.3285176967904317 1.3376047511568692 1.3401506847179265 1.3569902121813338 1.3699575416895382 1.3952953656655411 1.4087499458384292 1.415286227660092 1.4253445994149676 1.4773507151660246 1.4893937657922989 1.503134190361084 1.5047510963574393 1.5082655027053995 1.5100114242555298 1.5136276775728335 1.5140347351605588 1.5207132886594452 1.5216932133609544 1.5231996591386259 1.5255192543666947 1.530870287121596 1.5438728766712397 1.5531429730152972 1.562780137079548 1.58715700154895 1.5891557783449002 1.5982078366709946 1.6018586708511418 1.6052606024128526 1.619925029265202 1.6239053704019293 1.6287670025316483 1.6336638782568553 1.6478164421150203 1.667252575149342 1.6900142524987494 1.709887729695526 1.7304323431289674 1.7337378259563225 1.7475376860830085 1.7616550842257634 1.7645961592322208 1.7878763428605835 1.8064939444585986 1.8205096297379173 1.8248101227521674 1.8285423464578072 1.8419919388066248 1.9107082392293868 1.9221539983262939 2.0867448724787363 2.1020643720612906 2.1835833237300055 2.188643723547914 2.1987525588414583 2.2095218811170074 2.2209476069630747 2.2372912913681557 2.29482917337224 2.305793878819762 2.309295115615199 2.3380313942814794 2.351812100241558 2.3795445573002767 2.403720785453391 2.4383909466320026 2.4540894525263415 2.458723178889331 2.463210975061657 2.464365878901262 2.4734856683092614 2.489665750380041 2.4936127868196403 2.512257681755056 2.5292540684495255 2.5478421803957128 2.559621595835672 2.585123497762059 2.588025211640135 2.609970288595285 2.6306240604192905 2.6632450647631885 2.697942502518217 2.7408680490176853 2.742858806301995 2.749947351465885 2.7640230316526297 2.7723155184068515 2.7858311885657474 2.794283688643535 2.8035666855250185 2.819498854220145 2.829912212377985 2.8446761863303527 2.856545455398369 2.863530481833052 2.906995520540485 2.9091381558646505 2.926211684468139 2.9318577923147275 2.9353470311338548 2.9518362583903612 2.960872178244913 2.9633292824406 2.9736116148049963 2.9844602982829493 2.994997917998366 3.0029890821283796 3.009890997062573 3.01116985047776 3.0209333835876246 3.0232645215875924 3.031527685169183 3.0436032393625236 3.0571386036462744 3.059482483384722 3.0641405279096126 3.075596535598979 3.077371648887828 3.0914103176827052 3.104067641874764 3.108833420806752 3.128809424137899 3.1445993484302432 3.1598302724007246 3.1643293260698564 3.1772032601710434 3.179129121182968 3.23422555198529 3.2385267821669865 3.2416683184206976 3.2510289299489905 3.269692552939717 3.2756272757510656 3.297571183493991 3.2980436589823907 3.3212513637413177 3.3265928636468813 3.330522653611878 3.3315894376935473 3.349667541987307 3.3634752003515707 3.3696504983852713 3.373385810883955 3.3769583416763944 3.3795799777413733 3.385477774099117 3.386533469449508 3.3919207026826976 3.393882645184061 3.394957769646475 3.4098456075857997 3.4119317934026028 3.4162746607745196 3.4201228126324223 3.4244765499215473 3.4294227530503267 3.434753858778214 3.4429528063458723 3.4479188845176676 3.4523187055267655 3.4629320905135454 3.466016605954015 3.4701056148131215 3.4808170538401804 3.491726587647388 3.50174531812234 3.513524707867055 3.5427390144145336 3.5472310089376946 3.6100313106530044 3.6108595154200174 3.6206385066983837 3.6244444842409496 3.626497648029044 3.6398850680907806 3.6591987066850122 3.6703679893932177 3.67396786265755 3.67645914955357 3.6824434446311805 3.692868983767282 3.697223246569422 3.704868529502603 3.710306573071327 3.712080258311783 3.715513872680287 3.7246768390428553 3.727434816188674 3.7354030194247367 3.745297333049852 3.7634677569619783 3.7730291440168875 3.7745306655459103 3.787522202087835 3.800607330162669 3.9077393545922585 3.9099896514256023 3.9161942333434667 3.922697605352585 3.925003395853586 3.942829970963222 3.9497021658907623 3.9552532910507874 4.061236793775004 4.062423285204661 4.074128881546095 4.076540035588079 4.097356674188634 4.099501511058883 4.110890646775719 4.113124332396007 4.113777459438181 4.120811143711595 4.123414384981783 4.131363099198623 4.132685877417648 4.133442880349623 4.136393130891912 4.139646234990712 4.145754391565395 4.150964145325793 4.154702599000559 4.160212933353669 4.162953051987275 4.168621578603508 4.177208957574935 4.180434042409486 4.191471035804383 4.193927937088123 4.196294089862915 4.200740406280112 4.217691898853555 4.231512732625286 4.268674814477448 4.305293810421585 4.331213804173004 4.332802777572054 4.341484599004992 4.3476702433253696 4.382843966518835 4.393407858441692 4.417934799243711 4.425288551804364 4.4279872128788655 4.4398890137952005 4.442279708224117 4.459981725618499 4.471126281302071 4.472815258649873 4.483973426001008 4.49719020297998 4.501201748676854 4.512615984406652 4.520349009884551 4.5362962667248965 4.540029798774568 4.546040831670665 4.553075856630076 4.555784811169854 4.5654096217029 4.569324098915718 4.572461952087562 4.606324708842867 4.665362976300067 4.666518152356772 4.670808878437827 4.673946617226879 4.676567284418098 4.681860542309047 4.683262181508846 4.684187426272741 4.686170273114915 4.686873254052379 4.690948654210805 4.694186243640747 4.698115716845853 4.703013622978725 4.712853550418753 4.769429165933003 4.893200796277257 4.8955459970002835 4.898645020484345 4.908503332017711 4.910264611046189 4.969245539652092 5.011166884145972 5.030387697884497 5.062239147807918 5.0720818397819025 5.074690846149837 5.082568588438515 5.089805190289347 5.101335190840778 5.110369126241733 5.114986034251586 5.121973298236903 5.125807347738385 5.1342348816642955 5.136814683723774 5.153801072902542 5.162846293061441 5.174295410881071 5.19154262606464 5.2667176224621075 5.2810496341447735 5.339347827055273 5.371158486911842 5.376924270075154 5.377714824017128 5.380199906458592 5.390677331964007 5.391060954221445 5.392918222699383 5.396083417510305 5.422179990573777 5.423027299424004 5.438491029477031 5.453510384018281 5.486278487508686 5.541766032253365 5.551985148703772 5.556579636397334 5.577364156845458 5.746628082897394 5.756850771919784 5.768588874839968 5.78411246612143 5.818311267955958 5.832307082094905 6.072307674949043 6.073693766410257 6.087957987270997 6.0916788631650585 6.100427528367977 6.130247137663582 6.276265676744238 6.280198908400303 6.298362027139627 6.3075722973873845 6.3709522723822465 6.393237206970513 6.524744044792478 6.530897885112696 6.534454611350121 6.543950126202031 6.862334733543744 6.888910623421445 7.339973508454705 7.354219077409707 9.549503940346094 9.699450612991754 13.021372363306552 13.062246415334487 13.19274367031238 13.238777936320364 13.603377439753162 13.615509157064144 13.724082656753248 13.786202329878055 16.25126153473713 16.27646335094023 -463.6512049983118
4143_31UracilEthene.xyz eps -20.5414505427009 -20.536038710181028 -15.638849107827637 -15.622147279561887 -11.414062395132527 -11.37615142790973 -11.335395445736442 -11.24977048865583 -11.232775347285349 -11.23081612567301 -1.431943288066004 -1.393894295911562 -1.3088810228744185 -1.2415413008163525 -1.0835635667413854 -1.0376033806840834 -0.929170220787239 -0.8972508242293247 -0.8027727536102287 -0.7966226878604792 -0.7607976018941414 -0.7102128975157591 -0.6736082679321762 -0.6683742195405066 -0.6488752862219703 -0.6446976084034669 -0.6107323336369599 -0.5976057706407928 -0.5898841574437949 -0.5674644410421629 -0.5223761023326318 -0.5092761485023974 -0.479979371984299 -0.44557323500352475 -0.43370081049375514 -0.38191360869698415 -0.362803778255421 0.09276097626058274 0.11316139541633229 0.1427309804822381 0.15354304223765822 0.1581226734830162 0.17074573195391404 0.17323586634055044 0.19135670033291602 0.19911382389036683 0.21653151652763128 0.2490748897977015 0.2811288909087051 0.2994657775805653 0.30420491597573246 0.33251684070893184 0.34826630508281964 0.35892585643280805 0.3659937806158498 0.37936615964553316 0.39507296607102343 0.4150365049526904 0.4299053460697749 0.44237344056842526 0.455892549264219 0.46015754388761426 0.4670611828198633 0.48752144327467917 0.498050825646068 0.5135837348879788 0.5348891046137302 0.5353694625855968 0.546172158732956 0.5622474485603252 0.5788939068938135 0.5892377833162743 0.5956824045200375 0.5976785054800089 0.6086456981659873 0.6151367860380508 0.6277250877948267 0.6324803109484856 0.6470941060096992 0.6490447493613968 0.6783098327913176 0.6899938270748751 0.6995130410334395 0.7129810557050518 0.7256365567778977 0.7435650635393589 0.7596795800512558 0.7741185893385745 0.7774287440002514 0.7871977814553831 0.7939605707875148 0.8029213104558405 0.8178329647679549 0.8182446308803256 0.8532961531039738 0.8670633371325177 0.8795076345473983 0.8980051083934236 0.9144395625667114 0.9323303817173941 0.9401978946283395 0.9465275448790043 0.9512236296987674 0.964916645794836 0.9734058124112711 0.9884068713373204 0.9982936926882128 1.0236710915704972 1.0637942091873926 1.0772218569693621 1.0903204853021062 1.0996493384257886 1.1191583168479424 1.1400937277591967 1.1510896673033741 1.1706371548369128 1.1739646277089473 1.198429506029408 1.2033742482004124 1.222158207712677 1.2337015773242288 1.2492333567969967 1.2752849516295108 1.2849091536425397 1.3025379100862864 1.3085921082273897 1.3180727765445712 1.323331116855818 1.3388079555315184 1.3506390176099763 1.381201790526287 1.4139096186011508 1.4325706595866983 1.441474776256193 1.452261417332027 1.4585472012019585 1.4706826311037875 1.4771761979507962 1.489796153841677 1.5051711793157316 1.5129774950912136 1.5222585143434344 1.5453537737957228 1.5682976633293542 1.5912543809436976 1.5973974967058158 1.6329731506897087 1.6468743452884798 1.6615607242689971 1.6901487491717015 1.6964522635940722 1.7111406935042694 1.7292948486022235 1.7490327194966777 1.7700998226288793 1.808260181707284 1.8321196879294093 1.8517733971199193 1.8624219899693328 1.8995521146578163 1.90397466772025 1.9132562137122389 1.9853454173991933 2.0023626894331525 2.018554741159789 2.0275146773492714 2.0536091900356275 2.0740544836668624 2.117983730396461 2.2417228525732757 2.2486283563265386 2.29988663692679 2.316317911377791 2.3213139305851413 2.348575934064689 2.374766524351747 2.4058736316284115 2.421544236326249 2.4441108589895344 2.483156394311732 2.499244528349297 2.5180831309948633 2.546776289252879 2.55885046065495 2.594292555082653 2.6091547674498403 2.6537860684266765 2.6636747880866345 2.674140039981909 2.688118744935031 2.7083326209241 2.7236593406362037 2.7409225964220547 2.7502238619257326 2.7836820852652067 2.7972917401535624 2.8361955444931515 2.9027543074956736 2.9288073477367167 2.937109845463026 2.948567408799649 2.9675571503336364 2.9869298104174717 3.0024227443730758 3.017400872676942 3.0264964690332183 3.051107452408972 3.0724745658208854 3.0782060873105452 3.084081107650509 3.101855375899055 3.120047454558573 3.1234772443017627 3.1444399861356014 3.146454912023566 3.155405751359414 3.184248643440908 3.1880301326328397 3.2002447709115573 3.212455305676116 3.2168507503317767 3.22046305156696 3.237240585115733 3.2561546845319977 3.2638134856537753 3.28439026774441 3.301541850264088 3.3183540881748166 3.327568332954134 3.3389527970691923 3.3662092220968365 3.3833885645737176 3.39578976156486 3.3978118026624053 3.4053349107256596 3.4173194192749103 3.422635663536519 3.4339629372270304 3.443252839272047 3.4477631054494386 3.462049342850703 3.489908096078002 3.4998162070749643 3.508841554072118 3.5249887155362813 3.537722439154715 3.5419732117676683 3.5590929765554553 3.574386696170123 3.5917595716894812 3.6004838040002225 3.6187505857001416 3.6235108649833982 3.6461082353484127 3.652776452309537 3.6696476129816564 3.7173982802295917 3.720817714121578 3.7402310621250496 3.750209816728078 3.7518232175613346 3.780148360000324 3.8006510559206528 3.8241748338170978 3.841242895026833 3.87141196762671 3.8938098652939397 3.9078426325776943 3.93791836282267 3.9557392072668134 3.967442577778054 3.9874612725263523 3.9957089059876774 4.015088115930223 4.027383418368447 4.0297140254941946 4.043388333331728 4.060874271990385 4.07918085263945 4.106363269920623 4.117666605935183 4.153081326292261 4.162034717280455 4.182043595133067 4.187081309912302 4.2114308696991305 4.224606002047148 4.262184360873337 4.267185962577285 4.27022109952399 4.280582937857918 4.286579461111584 4.304000359117291 4.308569529882851 4.324545522437805 4.346056051744777 4.355263524176044 4.393996934577529 4.412737320597623 4.42114914166033 4.427199830288303 4.430573274803967 4.450207600783997 4.469524469399649 4.5137771053584395 4.56826487852531 4.5876869215844875 4.596471176732708 4.604300486723782 4.612229199227762 4.633899419704204 4.641327793009625 4.669265721248471 4.673710900765929 4.719138367716569 4.76503594830123 4.773951866248098 4.851387914631773 4.867119430542019 4.876469687145626 4.893661704172887 4.922152808753338 4.93545667594295 4.95639232789174 4.967266596419382 4.9856772795397255 5.026103631569547 5.048932885040226 5.111754983250172 5.1205916638116475 5.130562489352575 5.1373251478800706 5.156728985362186 5.181916221653385 5.238353767892526 5.2764630096885785 5.282512217847613 5.335281248723629 5.336429653225246 5.345511477704329 5.352278401358928 5.380803014890243 5.401005253823426 5.402798820372901 5.411595670687147 5.449708046922473 5.452767578102626 5.488918141345415 5.502206737231738 5.521373722010352 5.525639695801954 5.563648285970506 5.5673274722278006 5.583169671719065 5.610690626098072 5.6582313487591085 5.675678654734126 5.693170828783049 5.717533894031855 5.762752924124725 5.798750693259591 5.8090402182000345 5.835571613850404 5.8732827502368865 5.941638297351802 5.958882585969968 6.033639097476865 6.042408212235658 6.071821791498301 6.099723617433169 6.166641405689878 6.189353933901946 6.222817929752898 6.257036362434479 6.280763544651714 6.350280977196195 6.365934984806122 6.393859843345167 6.426528504057011 6.571974764830781 6.61587986610756 6.638833353020466 6.649665295083366 6.710960855449916 6.783172110896904 6.824411712993875 6.8397374186137805 6.901087523305945 6.933453780478708 6.967532567384123 7.007529454242655 7.049587386986663 7.065052165781552 7.252888014066418 7.363157316311019 7.372558400491713 7.377359892923731 7.5558352354510365 7.59151729198888 7.602331814413341 7.63204063065731 7.934168597978151 10.001619939196289 10.976423976617609 11.84750043734771 12.118542215668551 13.33894866973901 13.579904218005947 13.840210033787633 14.159787639992095 14.97030210399473 15.2636303430476 -492.6473864787993
4146_34PentanePentane.xyz eps -11.213127588190607 -11.21312588796749 -11.213061643393498 -11.213059942674398 -11.210505396129719 -11.210504366996856 -11.206953882430588 -11.20695055332682 -11.20694910150328 -11.206947936881708 -1.084599562795993 -1.0797601496958256 -1.0183479352805143 -1.0138718030688623 -0.921811040507927 -0.9174057612236588 -0.8206168809715917 -0.8205089729266561 -0.7891265663821705 -0.7830548849848887 -0.662298178048662 -0.6348750908748343 -0.6053542169087068 -0.6008559583610572 -0.5973144947550589 -0.5823937256142414 -0.5558796366024893 -0.5534799721491772 -0.5479235125122884 -0.5474342888136711 -0.5349702856099473 -0.5181469497868115 -0.49606138354407553 -0.49377255092435324 -0.47924655048870707 -0.4741927787267405 -0.46993302888937405 -0.4672334396044614 -0.45711458452026615 -0.44990872120594566 -0.4479761074131397 -0.44662462948145626 0.14265720910819832 0.14603198540445259 0.15517663087496944 0.16089980432667308 0.1727643977895803 0.176164806150971 0.18370350032286664 0.19422704459854567 0.19876639250136893 0.2113621959563052 0.21889959756056224 0.22527885751551205 0.2273136178808043 0.2400754945104746 0.24241126963435927 0.2450856228516698 0.25443940419029176 0.25490568333014985 0.27437386471347786 0.2869190215585777 0.30032489222642667 0.31168863991610485 0.31309372808425756 0.3134879824828903 0.3296198113554312 0.3410023688654532 0.3429730103604201 0.3485861498201982 0.35759142382748127 0.35969927901195914 0.3705686344108548 0.38080984723048233 0.3863727129437568 0.3956982089703022 0.4115263463521101 0.42388384338723534 0.42504502765325075 0.43354491113217597 0.4542993525579387 0.4552891446269853 0.45580097326425734 0.46372577025057854 0.47492578393329077 0.5007387764823532 0.5089400726773128 0.5101637544737841 0.5391607262019923 0.558923694936518 0.566805266776781 0.5700901407638597 0.5859700115349299 0.5887314628866405 0.5890054039427549 0.6095751930112564 0.6129653968070751 0.6203650795816873 0.625469454940971 0.6303058901133126 0.6330132636637352 0.6331880777223399 0.6409678433221518 0.6443840809891916 0.655027347859978 0.658663875648988 0.6663636616213967 0.669460631240708 0.6734124756515878 0.6796811804876847 0.6800388621901239 0.6956846207055741 0.6969251805407245 0.6974684335629987 0.7057523535494008 0.7095719147363659 0.7122948963883393 0.7152379674059398 0.7186488548028394 0.7230941171114612 0.7319999187489126 0.7387907440183267 0.740698399640633 0.7442379025102255 0.74838769112168 0.751302971955066 0.7709699763660431 0.7757433933870376 0.7858665018094856 0.8060183365186159 0.8134048842185939 0.8474302005874716 0.8557564929750474 0.8570870321428312 0.8577611711200864 0.8684473673130851 0.8997374303003485 0.9055583443349899 0.9070167705033056 0.9428362139492941 0.9529399583178476 0.9561450078529707 0.9687013665792014 0.9974397754127285 0.9988135786596316 1.0089714284134492 1.0097725237609985 1.0145633728546088 1.041633857587078 1.0432192562406735 1.0578018816369512 1.0673447894998025 1.0810490809704902 1.0868552461971823 1.0941154020777137 1.1141114774262741 1.1254485847953577 1.1262286415227818 1.1303792854378782 1.1524894823965948 1.1575970392510533 1.158377957266597 1.1711490966723903 1.1854686534222871 1.1897805332995945 1.2082798707312024 1.228781415876291 1.235608953420808 1.2409133052220556 1.2566473623862962 1.2704656691065963 1.2742144114416043 1.2825183628681618 1.2872488937711941 1.2932082636642774 1.2948653374481813 1.3007825673990314 1.3122197577080281 1.3169772071193646 1.3205917874896766 1.3301316644893992 1.3392571517508336 1.3412238819634255 1.3531747131354586 1.357044308212316 1.3592923327357114 1.3759659029189584 1.3841011588527228 1.3842164577184772 1.3911007671796518 1.3934074124142726 1.4008929702867843 1.4116098910494421 1.4187389383732156 1.4244322772335987 1.439205897191083 1.44030085917423 1.4425701580788068 1.4587347476930166 1.4621256576787987 1.4631285250189017 1.4684710648614239 1.4898147061150249 1.4903236640815893 1.4927290799755628 1.4999327334838848 1.5135365228064888 1.5158352531919896 1.5200346098673665 1.5220833354710268 1.5307239262696644 1.5553682417060266 1.5585439813516169 1.5676538102942967 1.570064510409866 1.5740721771972548 1.5981279400835866 1.5985372675332508 1.6052489645069803 1.6055406658431735 1.616162731926328 1.62428086208588 1.6341610387226504 1.6371006586938452 1.639831853890644 1.6467835229449963 1.6513126023152036 1.675888360365505 1.6767304986790357 1.6876818757665177 1.696852559259671 1.7118994987042488 1.7144905842222828 1.723277993453161 1.7414143230363959 1.7434532434951746 1.757416904273968 1.7871393908318534 1.7961692005157293 1.7985672765722578 1.8006346404002613 1.8013735663539978 1.8356802649561481 1.844705672978326 1.8477060378322518 1.851160574648929 1.8561874106347678 1.86542188913872 1.8656565823720788 1.8674799515597578 1.8930223548510694 1.9243251584469294 1.9450493753201406 1.9580952982731417 1.9689152915974297 1.9877646410504128 2.014092520358591 2.0302394859856716 2.0631370413177783 2.1415178402045996 2.5272993588851076 2.542164538230527 2.554560736013114 2.565561659672324 2.568165667872638 2.6091902666548186 2.620957961964026 2.647808565034848 2.660261939345152 2.6725768275344297 2.673152021401106 2.674853778878756 2.6990159759726393 2.704109135220177 2.7248187419071597 2.729204237277055 2.7392552124059066 2.7643478222629514 2.7665832525391827 2.7756637248690788 2.7865953681546727 2.7966468708773093 2.8029337505986924 2.8074280578955495 2.8259445138212453 2.846038349175582 2.8600274658922427 2.8689229584547102 2.8859283512699054 2.90842406630361 2.924766078697791 2.9263289938038857 2.9267419309573963 2.9392986260000966 2.9447599034426046 2.94681537840231 2.9589357001641603 2.9671891340775147 2.969787027955536 2.9707301275473763 2.985573445731545 2.9949734805644836 3.009589825137534 3.029679575821689 3.0367310472290874 3.03896760140388 3.040739890997705 3.053821192289947 3.064729639937987 3.067749585876582 3.0841096270306894 3.092485715770608 3.100707864226327 3.116345780024596 3.127308253128615 3.132040774463942 3.1342465379009723 3.1393064078019433 3.15518197205575 3.15807773988044 3.164768081444216 3.170761945141469 3.177016327048959 3.1782575192769174 3.2044542189206346 3.210580619068136 3.231006770204414 3.236238627779044 3.2460665282460837 3.2516940230990605 3.260414170213775 3.266966925666593 3.2889914348621057 3.2968894488545737 3.3256547264329024 3.3268820421393808 3.332074924342248 3.3403978249138344 3.3417093163968254 3.3448208058537343 3.3556731420373636 3.364468394599309 3.3736194732150357 3.3867561453200348 3.393011656526253 3.3962277810040007 3.3967991545381357 3.399237188184525 3.403260035275146 3.4067465505066044 3.4111914992616152 3.433042758471366 3.4410830582351006 3.445699148038008 3.44677519589403 3.4474444870380467 3.449852157307497 3.4562757398635626 3.4575761159376732 3.469401315291884 3.4736925608566627 3.4816448136462896 3.4852665394311835 3.4971369360914406 3.5025485776770307 3.5091770630656285 3.5237399840640027 3.524803900120229 3.5462534613681913 3.5500961471297803 3.5670858013397067 3.567232152578863 3.5732051154649405 3.5823702679886833 3.582473813777148 3.583224119357272 3.5898796672670064 3.6017284253714905 3.611209373475631 3.6340086827769507 3.6349225966060814 3.636167241092699 3.664060416903806 3.677340448370661 3.6775058871821145 3.6843223675156813 3.684859741784903 3.7155888855512273 3.7363751754910046 3.748533971948304 3.7511081801254305 3.7516367464169957 3.7603543539353463 3.762603907840633 3.7689932661240224 3.790574904208001 3.7963466368163887 3.8113971212779076 3.8114999864549235 3.8171590071789807 3.826201255389519 3.8288713062723274 3.8666052579808006 3.866729273356536 3.882708758194398 3.883586589558763 3.8895483978188667 3.8926552614112437 3.8967512115438216 3.905079982260582 3.9113041654065115 3.9127029182905457 3.9166946546502746 3.921657168258658 3.9246597634269 3.9365021669485634 3.945220557839653 3.9503521188526274 3.992333443104369 3.993497370942591 3.9986377447319086 4.000344837041791 4.017988023869909 4.03494566335311 4.038934609048368 4.058468751305411 4.068882585889375 4.079393827630471 4.096323092804292 4.116875452195784 4.125160403418438 4.126346920784179 4.1299253517630845 4.133195735962884 4.1374104375182075 4.155793652478703 4.161344903210765 4.163832144634653 4.165450476500665 4.181326392553692 4.181932900808379 4.187624511290765 4.19742160143507 4.200739351842943 4.204696698554969 4.222219949628363 4.227699788281482 4.243117520700119 4.248145150437072 4.2527368498357 4.257929992524966 4.279937252577387 4.289059504365169 4.301228880564527 4.304288347158063 4.312281960886421 4.329604392729655 4.332012895981388 4.335453959108886 4.3416442076734585 4.351788486341402 4.367500491076223 4.370045745419309 4.3709414546751955 4.377139062838613 4.379261005018314 4.379647829363499 4.391095491241745 4.401774555866941 4.413667956158486 4.428323249804075 4.428861132625597 4.432875734388583 4.440004394092343 4.443992100307492 4.447075096349285 4.456146123968664 4.457493355274115 4.458550392768049 4.476740267178238 4.496693944727028 4.497393151173638 4.502506779541938 4.508323890408125 4.521438007513796 4.551483825873775 4.556039936560371 4.5671006959003115 4.571516247282515 4.574440750791103 4.586759297260792 4.591750655530815 4.593679161088831 4.59945516161783 4.610376286890593 4.625939328312448 4.627752789350167 4.630946537524824 4.642221844543479 4.651331546976704 4.674734165919097 4.687355364248332 4.69052142822812 4.691647981611619 4.700242521120967 4.71960262456599 4.719656434809066 4.721438700436696 4.723981902329412 4.7244203647016905 4.743292593353303 4.7573501291817895 4.760119466095597 4.7884445006707415 4.798927199233647 4.8092919292247736 4.844422716777243 4.846745245712681 4.849458347495367 4.887578177766567 4.893417422240199 4.9133084277538215 4.9842364184713945 4.992244362506618 5.008680316795216 5.009516471647548 5.013718117472104 5.052239088099101 5.063417156956364 5.07126861725004 5.074828784484549 5.093814570752416 5.1006034579915545 5.103688433541466 5.147648299674497 5.165968171239268 5.1769830561941825 5.186318454288564 5.191492375568758 5.196289866377566 5.207608465569028 5.207930076069595 5.233155129931424 5.238798989964346 5.246673694304924 5.248394534428773 5.250005426656288 5.270034944822225 5.274471364702325 5.285928111902771 5.287671255444126 5.29341518301155 5.305767081611706 5.309031822766488 5.322388744156225 5.334585942551961 5.340935245795533 5.3414479633435565 5.35458515494051 5.389386401560423 5.415973198278161 5.437410381184498 5.4381909451138695 5.444834909933455 5.472917629369727 5.475676734159606 5.509475111948023 5.5186138606235495 5.537547494778665 5.543133599107841 5.5513476960249 5.5764116370025745 5.612126229999321 5.61757233797019 5.628538708255709 5.643233081660999 5.656621694241526 5.667345732677639 5.726506758770665 5.732866468885622 5.739195311462505 5.740573317277409 5.746615593258588 5.759592567004192 5.761219524150712 5.762474672310787 5.765370900740006 5.792213425760524 5.8000398042041885 5.812092881438655 5.8273665045369585 5.848389735021633 5.866599104309425 5.874652568874379 5.890790348873945 5.8980125427675745 5.90541016564798 5.913885640777282 5.924400762793794 5.9296888712308915 5.934187021969515 5.934971456134763 5.941135611058896 5.964176774203788 5.9731409286797765 5.999034283184973 6.003000481517461 6.0129227838249175 6.088765946430921 6.092115083704073 6.100154062398313 6.107292613271919 6.304847706541959 6.306356197411843 6.334052955197589 6.345509810585066 6.349065923551475 6.349112734102047 6.397866841607316 6.412612022585823 6.428745903632329 6.462781379984003 6.466998834505861 6.518022024935786 6.536135445332483 6.546771889230772 13.290303086897394 13.411921184877112 13.483328161038727 13.55462279533797 13.878071415254325 13.938797307061845 14.078265752378181 14.27992765354462 14.366320378170576 14.50558027184908 -394.75929013664023
4169_57BenzenePeptideNHpi.xyz eps -20.494630205438497 -15.567348827557993 -11.332954424543246 -11.253481971015725 -11.252730995258965 -11.252456670393205 -11.251593147590414 -11.251279653676818 -11.250537402844527 -11.243679116544637 -11.22364444472345 -1.3587405805666364 -1.2150255758295798 -1.1684430500386407 -1.0326562695582813 -1.0322323100373632 -1.0064311753891353 -0.919360387309335 -0.8411952242539453 -0.8410818515774401 -0.7746400777962188 -0.7266628083287976 -0.6779545524534973 -0.6607213559904995 -0.6391937722080014 -0.6359274588657357 -0.6205063282354178 -0.6051932368710833 -0.6049101223928842 -0.5758965589600374 -0.5696215557191066 -0.5429037701972385 -0.5342730587237229 -0.5165820739378677 -0.5116150932413178 -0.5114383492380177 -0.491634222993075 -0.4069510808909044 -0.37778693203735736 -0.3557496669966258 -0.3541211101451247 0.10643875681283291 0.10780304168382834 0.12270355954471501 0.14212049297629115 0.15320295271982115 0.16927792177270842 0.17917193461217043 0.1857704183905821 0.1921289862900742 0.1960550455018957 0.20706804362205172 0.2314030163380938 0.24356560048091816 0.2567440807933853 0.2584885540077593 0.26906385154452017 0.2903191442647257 0.3101478850113909 0.3274045428116139 0.34212635115930007 0.34413784670094505 0.3640783436869975 0.3704366353463799 0.3738136192423861 0.3858028864198293 0.39474863789805986 0.40278790974516443 0.4062224827883081 0.4129863941141068 0.42195265180685404 0.46626496349684676 0.472614755421103 0.47750631125215637 0.4841807408142902 0.5037711543340622 0.513104814603306 0.5384891747566712 0.5412341827097277 0.5523903862692418 0.5581098742558411 0.565150658301368 0.5669739780591462 0.5720492335297348 0.5799329076734917 0.5826356864896807 0.5938595710146692 0.6113319571687791 0.6136048935058988 0.6223017781849399 0.628504458696197 0.6293804810061188 0.6316878198286615 0.6511115118823925 0.6536968935300335 0.6585054627444558 0.6616197550164714 0.6680049215937716 0.6733388002353137 0.6825103570863168 0.6931621138535813 0.7009767451506899 0.7098017709197156 0.7133329447426632 0.7248195065961693 0.7313879541532206 0.7346827457237414 0.7535552526885922 0.7697178480063129 0.7731759306665311 0.8002290426637898 0.8141921680176495 0.817936828318093 0.8417849192125997 0.8636642576567951 0.8666641482811089 0.8839100785168466 0.8892448321447608 0.9115152439608153 0.9214524068437846 0.9341651721037589 0.9432259865238249 0.9482941033480724 0.9599089007759887 0.9761489418181643 0.9865052607246912 0.9974913184138323 1.006048946014492 1.0095178748052214 1.0171207508844924 1.0228216269155435 1.0445887599650776 1.0606873917869042 1.0708269440863087 1.088497025557483 1.09631605761696 1.1121998003879376 1.1190503669994374 1.1437894276149214 1.1477925309237416 1.1821219608745506 1.1906204800268556 1.1955943108733424 1.1992265991573774 1.209396482181019 1.216966038146744 1.2250744185018012 1.2443968438401256 1.2557234419331216 1.2670053049469552 1.2719737516460057 1.2769734378842625 1.2801426184661173 1.28833568731928 1.3055250070581026 1.314387795565322 1.3262620339862992 1.3444187003410526 1.356510811084994 1.3643787030888754 1.3800535640959057 1.3956312996906417 1.3999154562877292 1.4103367042148705 1.430258419686317 1.4516348102752956 1.4721907363455635 1.4775896170556537 1.4855105115702432 1.4956237934855288 1.4998739797713967 1.5021004502377828 1.5039930840239841 1.5079688869949683 1.5210914399358937 1.5367137948540952 1.545743174956792 1.5477182683536441 1.5562792495249418 1.5605567304133952 1.5759939149291593 1.5776282890571927 1.588811338442246 1.5984733134007463 1.6107910031793087 1.6166799303777681 1.6222370823376662 1.6615097468020288 1.6674128297426591 1.6772485273113147 1.6934312210419906 1.7208837736561715 1.7332702249551082 1.7527478112750758 1.7603342257697288 1.7618352345938986 1.7892060366344897 1.795745158391314 1.8259982163112083 1.8449817777014594 1.893048768776529 1.9107211646251454 1.9254890818243908 1.9491764757525147 1.9841867545333538 2.071393060199192 2.0750666034893848 2.0880905922270347 2.107733380346303 2.1726564763872283 2.178365349525347 2.197570358598492 2.209509154469619 2.3011655924484784 2.3225775453814514 2.3602346229978926 2.3796784285890507 2.3897874757992073 2.4122357525009064 2.441533947343082 2.44627071197343 2.449404292098009 2.468462652316162 2.4866265834514683 2.527233641234452 2.529604960857779 2.5620539176418897 2.5704719609632676 2.596258065734802 2.5983688996526983 2.6234321007189196 2.631067062566257 2.6687854283474755 2.678433280979845 2.7228638531829654 2.727621369003537 2.7402238254371856 2.7622076133478624 2.7759399696087494 2.7832328101738733 2.800003696654165 2.841525618358355 2.8498030111028863 2.8616277414663744 2.8738689520754623 2.8948982252607567 2.9062689229376835 2.9168260578880885 2.9240924659978433 2.9276343987009046 2.9553613977265316 2.9600172079652656 2.979823925436456 2.986543310899398 2.990436465755901 2.9920107393344533 3.013734719648061 3.021417293676811 3.0393076231605596 3.0487854179633334 3.0504669452012263 3.0604749566065212 3.084966163653593 3.090229478453811 3.0962432615374778 3.11794910624861 3.1252946322446578 3.144097884907118 3.1504447062309437 3.1544433972301307 3.157371587031134 3.164443792057 3.172375662323891 3.194609432254272 3.2250705258468013 3.2394534037703644 3.252711095860583 3.2640023396067512 3.2724260288311156 3.280126320787739 3.286490376977904 3.2877405036310363 3.29702388032542 3.3089209991457023 3.3188216509480615 3.332760141784296 3.34453202244875 3.3522063942247575 3.3625658599942425 3.3738980374497207 3.3786319443314836 3.3888169653029707 3.391518437229583 3.397005586282598 3.398718289260913 3.4005502034230317 3.4090253155107018 3.4189588764640746 3.436846417582356 3.4405416995455425 3.446518405197947 3.4627172582877934 3.4689448430230256 3.4753539615772637 3.4841213162519615 3.487948278143988 3.5144060433403714 3.5299315668033544 3.5751472276658762 3.590161271272868 3.59247617905586 3.5969874004019036 3.6037410303744704 3.617129715303933 3.6212764107674444 3.6262352556021455 3.6444458258204024 3.647485846726739 3.662779254650659 3.664871203164397 3.6693597130391633 3.681452547547732 3.69002779328294 3.7019834982340356 3.7057252070203437 3.7102975082938388 3.726443514982308 3.7426206880441595 3.7470607335836252 3.7619553173943503 3.7701598392831204 3.773354742529317 3.7785804919960175 3.786336121495587 3.7979959174629134 3.829494400185197 3.860885249235061 3.898164322816072 3.9006802827653773 3.906500852539601 3.9164745936930236 3.9279291129856184 3.95211732571282 3.975404446844215 3.979007189389352 3.9941659835238137 4.043915566774754 4.0477402132789155 4.05622074479274 4.074862409587118 4.084009676598956 4.091936086752156 4.100255608774679 4.1104672388284955 4.11539946055597 4.117147478682108 4.121525284851993 4.123228096792216 4.129180549406959 4.138692151742476 4.147513676973533 4.154679314502453 4.1624886355427435 4.163695723559316 4.176302906996058 4.185250989222568 4.19197377619594 4.204770954109027 4.233888983572014 4.237844278401641 4.2403830528324455 4.29292386076393 4.314592135101624 4.31765486815027 4.326889469935678 4.332233886229668 4.344564122149383 4.368853238267413 4.382996127668874 4.399582349595713 4.404958955852945 4.411513106986982 4.41630357686967 4.4270512836329905 4.439210103616825 4.443139824531362 4.451218284455436 4.478950039442151 4.481875825501351 4.493140538743196 4.508191440057541 4.527139697966713 4.529036010183774 4.544067350950856 4.550263754341983 4.554933644446647 4.563906086818816 4.572054757238633 4.589281440601467 4.614929991018197 4.61928889181285 4.64634859913038 4.652580693885048 4.659214115254995 4.6595219737376405 4.664273890081701 4.671409176530473 4.677106512916636 4.680452382107257 4.685002132178112 4.695436186182393 4.722572259421999 4.737497174062221 4.778088164871443 4.880852806655108 4.883869770850975 4.901594293544615 4.937419529309905 4.949777309842956 4.9668043660708 5.016528638711926 5.047638222327325 5.050529793385842 5.064526011551155 5.073398292134997 5.081310124536501 5.10032425297155 5.101796396144735 5.116227974169994 5.118728603802919 5.1391899965529735 5.148096101795253 5.158530793975369 5.225464665568223 5.238066251539544 5.253282253493013 5.270189633477268 5.293356859799815 5.349047175497181 5.357216470123634 5.363471183717659 5.363875164249004 5.366396405431137 5.392135933709178 5.401120196948269 5.410254545198252 5.412553868142438 5.442056549188061 5.46227801012356 5.487737399240891 5.511652040474314 5.520266782041401 5.527726552759803 5.536919012232671 5.570527485749034 5.5921147129641735 5.601564778614174 5.621342572989414 5.656427146203326 5.6620043204857184 5.689379646874287 5.711175864063217 5.720737638910631 5.7291823900130305 5.75831880556482 5.761067850545538 5.798401523776802 5.802525945403625 5.80895488702889 5.859522902182902 5.941854655586471 6.057664684162049 6.05901673164403 6.060254105358732 6.0886978853971945 6.092168641068872 6.16990086559993 6.223054002875534 6.252922923754408 6.2574967743422425 6.273984713547844 6.279157595026895 6.28148461081076 6.31571374385113 6.3546264703876645 6.422441239460279 6.5125934264282686 6.523802896075747 6.5548032260100655 6.5659920578983435 6.7243977044790855 6.847699388127925 6.886581310724209 6.966401754168122 6.975774232651684 7.113909207547683 7.323513134372534 7.40640702679288 7.408137685002845 7.619394665824244 7.658623902686718 9.733199979366136 10.1642321498364 13.032509775531425 13.098537918653227 13.232866841893319 13.599672213986562 13.611844641706064 14.121141594393785 14.242263611784988 14.66025424253367 16.327192886823745 -479.95868778906316
4127_15PeptidePeptide.xyz eps -20.53332057690663 -20.484813678189205 -15.604793904951865 -15.552405376398106 -11.370344224585219 -11.322648515886065 -11.27060476853907 -11.2506228545981 -11.234994812618453 -11.21433852270416 -1.397376653451142 -1.3480668783046863 -1.250709014155648 -1.2027690493245051 -1.0371333462158776 -0.9970120421818084 -0.9493377870454078 -0.9097344279029675 -0.8120623450309663 -0.7609688450819472 -0.7095740285533575 -0.6751838993720662 -0.667327967836496 -0.6514761981012285 -0.6306339882965529 -0.6117338349281658 -0.6037968614730334 -0.6016687730835784 -0.5723811808400429 -0.5669669473944725 -0.5612284074093831 -0.5552950369765812 -0.5327361020953266 -0.5252292156010447 -0.5218669122694124 -0.4828946327435904 -0.4448521768942843 -0.41332750624706704 -0.39657486886678717 -0.3643811405251598 0.11261638763856852 0.1410258868001311 0.15405483689511582 0.15691760867603324 0.1771376629479995 0.18967625721505288 0.1965959613630773 0.2045956725589052 0.20938386591203773 0.22361556062590018 0.22862319458193667 0.24199175668609357 0.24442640501203194 0.2623565211061783 0.2660246178944038 0.2741630029607335 0.28458552862597586 0.3070821817404762 0.3174441508311723 0.32898903404570656 0.3517187144858849 0.35659867317095706 0.37296678670690714 0.37372156541098145 0.3826321991751893 0.40151315580366287 0.409456124500327 0.41226994547092977 0.4404626515532193 0.4617696949889103 0.49731545162761015 0.5104175611951611 0.518805831835492 0.5267820460562145 0.5341933312068112 0.5494893117741368 0.5616476175774143 0.5674957349687432 0.5817402392632173 0.5996644526564493 0.606539244555121 0.612363264821514 0.618508911544728 0.6223268198357331 0.6254164517233987 0.632453794027057 0.6409732309928888 0.6468669985612547 0.6521671596983853 0.653901873391778 0.6559797962914946 0.661111448855757 0.6704400650209579 0.6812159966694351 0.692493665711444 0.7036583148123479 0.7121566684427897 0.7289674850781976 0.7324714773951118 0.7491668499914463 0.7610983817067682 0.7629701155015731 0.7800888405356184 0.7920458209844837 0.8008177002416446 0.8176106788345301 0.8218433484989811 0.8448826193708114 0.8477575692507122 0.8652785824664836 0.9033004907268191 0.9112780134469214 0.9420785411286522 0.9432077547102529 0.9578817696143113 0.9661615848216407 0.9782658851141899 0.9879853237962726 1.014778733559291 1.0329329410964279 1.0343739670824654 1.0460534881000296 1.0520691379288845 1.063394627173003 1.0763673319374727 1.0805719580905417 1.0934398542739405 1.0986047242236137 1.1174376210103703 1.1294724410536328 1.13985683458535 1.1538685592349396 1.1615613079967924 1.1816032711199733 1.186708731591899 1.19351603051201 1.203434331087616 1.2149761582740235 1.2193065216087953 1.2214680761498147 1.244678006196307 1.257002979853589 1.2593271582097585 1.2679046874977138 1.289790496105767 1.2968897534311734 1.3060128402257711 1.3105633292932464 1.3233570061728654 1.3454943649542421 1.3642105613544246 1.3747416109087718 1.3828230199661118 1.3969253556621686 1.4115815829254297 1.424569324971117 1.4361079052292112 1.4446881899873054 1.4553798046494195 1.4753607926764072 1.4875854891377653 1.4923275783073249 1.5123046147620582 1.5246498343139256 1.5295990975568474 1.5362832556495365 1.5408319233808445 1.5559316832830719 1.5572345338887623 1.5619519399431245 1.5692823827165048 1.573711214840892 1.5939689155768588 1.6084199153520162 1.617606936381097 1.6249654407401712 1.6391603550066773 1.6630517415382087 1.6691202345071932 1.6778328327108074 1.7326695150586031 1.7362156662253267 1.756525402143592 1.770259749868506 1.7896605105641195 1.7955849133627375 1.8240994452425074 1.8522328060537632 1.8633987592215953 1.875200242725126 1.9220342438647624 1.9337830183255766 1.941188544466989 1.9682783788856413 2.020227011734858 2.056473078278332 2.087657864219632 2.0940009898285767 2.111272226343982 2.121600385549975 2.1745207099559556 2.2659569605268723 2.3010111345841766 2.3594465921088226 2.362866848660764 2.378874693547306 2.427251097782956 2.440131742125191 2.466712663016803 2.475530658768578 2.5358182086775685 2.5502557012140494 2.571966612221971 2.5854293874965313 2.600485468260856 2.6051004162916818 2.6274383795135967 2.628882803377535 2.6567366110902824 2.6817803919418606 2.696830960803119 2.717444082213082 2.7413270709975155 2.7614029212900983 2.794442433386225 2.8345681013805812 2.8514457968514244 2.8764060200425057 2.8886926716227417 2.9038095115947016 2.9200395316225385 2.9561508675487644 2.9659906317866103 2.979531872957885 3.006568304465455 3.0152118700306225 3.019061895296867 3.0507355771967353 3.0595575998166145 3.072186207019202 3.084454241305075 3.0926079901308245 3.106803939439609 3.109538538992324 3.1178974429056403 3.119705395539674 3.1300196124536472 3.144765143266662 3.1472468082520604 3.1539855865032913 3.161946990984777 3.1703859843665736 3.1926963677952926 3.2120230809214863 3.21860321268013 3.2235195655642914 3.241843087250372 3.2500814354948533 3.2545369731170966 3.2607809175363385 3.273219330285407 3.2837599165367974 3.2893737166408714 3.3107833940214206 3.3246105061747304 3.3359367473560586 3.3430779473673513 3.3485374309154974 3.363732595790177 3.3755756371326924 3.4003768775512246 3.4045422059021595 3.4173130653725163 3.424124664540468 3.450298740853587 3.458263349774091 3.4691380442240227 3.4846778062937234 3.5170305829255044 3.518662497288439 3.5333828878792644 3.557670653154773 3.5659625662676575 3.5731996765529312 3.5882375492404743 3.5925454567974575 3.6093098871042786 3.6130320581005395 3.6198583403008477 3.62228061450648 3.6270946601571614 3.635448712693476 3.651886081917678 3.660225464407856 3.6703284092835733 3.6783247196811306 3.6962866753416566 3.709820801941339 3.7152693821197276 3.725572835633485 3.7308458584039013 3.7344548878273303 3.7435385388762223 3.750483376393844 3.7540904505651045 3.7705806648390188 3.7750711776982513 3.7931115256200294 3.798733276693892 3.817783585093284 3.8362001896255853 3.852227072424763 3.8616828371198646 3.8709644690748104 3.9001524924438264 3.9082210629498033 3.9141253510167524 3.93037241140605 3.955443414122682 3.9635873854476182 3.968012549543979 3.981942997552249 4.000553178619055 4.025330907940302 4.038208961499719 4.051284977079851 4.078240970236515 4.086630400467727 4.101162604996552 4.109709936533104 4.123039172511277 4.1252667827434175 4.137526903209656 4.146944250907835 4.159828238842189 4.180974190938645 4.195563104962754 4.204883817878946 4.209837147453713 4.214974446617248 4.234831858864243 4.253527861230736 4.273188469931111 4.27660985309449 4.285093430983198 4.309967783247886 4.324758345757691 4.329665447433463 4.350938765106179 4.3704314344723025 4.374937797839407 4.379879555384316 4.385854107146793 4.394206326195108 4.409174241384921 4.415806616948649 4.421734468961092 4.437392882996036 4.456893874404668 4.475131950321455 4.4915458345817765 4.509312764589989 4.510827269274217 4.535805356410828 4.5398420040750285 4.551123346203864 4.568838909956274 4.575964178702682 4.581309631844381 4.597169080281598 4.609934367275232 4.626940732016322 4.630489482255233 4.650213102162077 4.673793434983635 4.68168829760743 4.688605678602952 4.708534851509805 4.721542341998791 4.750037718575754 4.775858920002733 4.7873386342974005 4.88115608606746 4.894706737555634 4.899722665733561 4.916644880369051 4.9432888106129695 4.957057044747664 4.993186999402612 5.030757702455799 5.040209056031408 5.076666949304936 5.085563146223137 5.127529777268996 5.135274809396387 5.148972739134216 5.158141397489357 5.21178822815124 5.215581119813763 5.234215114445233 5.243669856755666 5.251280970242865 5.267078632262551 5.28981225876549 5.29503492703439 5.339091172041127 5.3563656820115835 5.376183020478991 5.390695468643092 5.4120453328773035 5.42373386991096 5.466172126499301 5.472391135985943 5.480994277350369 5.489103673694046 5.496057764783811 5.498958659757558 5.520123136144514 5.5251308904904075 5.530400025794999 5.535733705813448 5.571649276914441 5.574341305881026 5.579518274237699 5.606460523775062 5.6192366589015155 5.626943556377095 5.633173028109066 5.650439153106328 5.655388299317905 5.660439641595057 5.672089649921489 5.685290493713431 5.70098745055765 5.70791902306002 5.724440593132266 5.729254488851287 5.742472499309566 5.753905889822319 5.771330304691772 5.793221185679553 5.798893312407903 5.814335554516845 5.863830770050916 5.911830260725652 5.942722630149947 6.014948097999609 6.0478007923869255 6.068200289976693 6.090262495917632 6.132813394590853 6.166165203901497 6.170190344526061 6.201266264455745 6.216515019326157 6.223216265042875 6.2448632135043285 6.2748155066095626 6.282031475594478 6.316903414929114 6.324310608107532 6.336869112340546 6.395329962666098 6.420356967580071 6.50015045274607 6.5283017393203036 6.550404691692883 6.558859224334993 6.676751754046801 6.732416157473449 6.863590778179427 6.888958241893347 6.9394434489059895 6.958775239679665 6.975094810893364 7.017307866671458 7.107048537234948 7.224517470630915 7.370391773570027 7.3879784842075535 7.415955382195881 7.427219827458714 7.622055355102999 7.636413664244242 7.669351259328927 7.738722978192632 10.07156794112477 10.17885460741208 13.090361766855299 13.235048948748453 13.90452930601908 14.075511655574065 14.177317868618033 14.204029912181262 14.557853093642539 14.615149598686756 -496.26579809291826
4129_17UracilUracilBP.xyz eps -20.55102797185398 -20.541627069788742 -20.541127808731982 -20.528612158221883 -15.645136053836952 -15.619041555139125 -15.618703673271149 -15.618546547684383 -11.414587569948818 -11.411706944786964 -11.390923643810485 -11.369341777894999 -11.345693315897586 -11.325196314264266 -11.257131531615713 -11.24126403905851 -1.4348769812395252 -1.4282643418827357 -1.4051669335014525 -1.3873598848621 -1.3139767758727907 -1.3004379674903184 -1.2453181882627304 -1.2343448855073917 -1.0912280547046034 -1.0746474153468861 -0.93616984229335 -0.92113641398918 -0.9038480339229605 -0.8897234732928565 -0.8080882617508743 -0.7953041658887423 -0.7676280782112778 -0.7539985340225247 -0.7210021584381145 -0.7080042884877299 -0.6858751028532835 -0.6683159874252377 -0.6660141495355719 -0.659051918753541 -0.6512074038271787 -0.6431151532043498 -0.6209558395995508 -0.6049996345387093 -0.5971511044417601 -0.5884172771081684 -0.5797399754645197 -0.5603993320267502 -0.5253273389918709 -0.5122792297147036 -0.49173162445666 -0.4731715438792125 -0.4584388358772016 -0.43939866769012514 -0.4388220353751298 -0.4313773997422057 -0.3723568890641206 -0.3549018999883445 0.08312327868091653 0.10203640362625095 0.11130649677707632 0.14569806868924035 0.15504335674595432 0.1621214303693267 0.17267467504427306 0.17500120978102046 0.18322104198527248 0.1933843963948736 0.23518941829911685 0.2544985535250277 0.2759214895404639 0.286959454762203 0.2888884717667161 0.2995924930396074 0.30138391672513726 0.3189069713923204 0.32664233836196943 0.3401772449980752 0.3635602807031602 0.38011105493147457 0.38319425694424697 0.390712267229896 0.3957590875732848 0.40375901898597233 0.4179463378738842 0.42547388881319803 0.43307982096996117 0.43942197498478125 0.44141808872326094 0.4561750846709528 0.46414084901738256 0.47097082117039935 0.48593690800956285 0.49030759661712325 0.4905405265118484 0.49670537872966947 0.5141227612508544 0.5153233259495196 0.5343395575755627 0.5373429629852837 0.5472305657770241 0.5495975695543222 0.5524768255850131 0.5639760224211977 0.5740357334163694 0.5773834537774731 0.5910044965780757 0.5947840792945956 0.6178978629495344 0.6307124488726771 0.6350911811187816 0.6371025144859523 0.6507853340952686 0.6542373532990778 0.6548805735479633 0.6637200398169356 0.6779410843005429 0.6786603842286701 0.6870278084391923 0.6918668259904694 0.7040588000634502 0.7274718727746238 0.7343696411676605 0.7442916861141717 0.7547945057492387 0.7702023888257304 0.7774009465529919 0.7793613747445514 0.7905068157449568 0.7956148129321418 0.7958085965117548 0.8083625002895618 0.8198185658717988 0.8315304883896081 0.8540751632832004 0.8664172388075649 0.8693711869051831 0.8815077045882861 0.883107703828823 0.8926824299921379 0.8942356396182621 0.9025963040184856 0.9046140237788401 0.9227868889379712 0.9234803677036489 0.929760744901498 0.9307852593124525 0.9381253736650594 0.9422925035436932 0.9615461854029559 0.9679223974498727 0.968210944028382 0.9915083667674709 1.0086089795701243 1.0188155482697026 1.0237501132416138 1.04228740020833 1.056352841608555 1.063973516983269 1.0720920150850364 1.0758264265854336 1.087424353471382 1.0922710995913798 1.0950032099644351 1.1080829141736446 1.120323782709875 1.12583456428915 1.1676553410535302 1.1698317753713054 1.1839951535907711 1.1956261951772942 1.2021881588799108 1.2139068734350027 1.2297209101489164 1.2348437518553739 1.2432638869036476 1.2641462184523966 1.274054510821656 1.292762140637874 1.3032216818883644 1.3231637153096414 1.3274352788385206 1.3287059872316953 1.3341833753773658 1.3470424816342863 1.368389185849012 1.3757243569335416 1.4023733125138897 1.415276987374714 1.4297619049311934 1.43191609639375 1.4400996608973962 1.4432758090670326 1.4565886508620554 1.4701453937982814 1.4766485115209163 1.498485734841702 1.5031186838136106 1.5046008674450466 1.5111569408474044 1.5296969321396148 1.531541398512698 1.5464513753960087 1.5931878996405946 1.6007177281379883 1.6092008477033266 1.6218304023316685 1.6294177010141369 1.6448507208061383 1.6567347124905798 1.6604541510535178 1.6802669883825119 1.6895426654826753 1.7028691535821205 1.7113723462012826 1.7203224360504086 1.7408627117961377 1.75271737871356 1.7829369875864465 1.7864270640684052 1.7886464603226333 1.8307325924865705 1.8353282648322846 1.8654757407547318 1.8685531086111093 1.8947807830350327 1.938218069399089 1.9501906011584236 1.9747681920792448 2.00564953613027 2.0105271310158934 2.0143854275083832 2.024195058166315 2.0375722601105486 2.0398548877612788 2.0541325122664102 2.0651761474319987 2.0971044290168357 2.1211347286204183 2.13360780495875 2.2020316680563607 2.237060340225967 2.2485962389034113 2.2512463280179147 2.2687837248005427 2.287475173269011 2.2996164506315613 2.305323874539567 2.3116709208752204 2.3127500787287465 2.329919712925255 2.345701163658441 2.3573844957433066 2.364311622998666 2.3762823035501124 2.3986531748627953 2.4134188757044717 2.4299180403888645 2.447789158671731 2.4672122294720245 2.468195106034994 2.4790089029905964 2.5204383085731004 2.522454114348048 2.541462914582254 2.5784815313853873 2.5978802458049235 2.600401827484987 2.6187530177590777 2.6300833363420786 2.666910983713925 2.6869059756536284 2.6937910796836886 2.708484103518595 2.7225571285364496 2.729527624989994 2.7432762793567753 2.7469437044710636 2.7872935540212 2.81604173529793 2.832146016405769 2.8669478255738863 2.8685768885446357 2.885798257361133 2.9329061203965767 2.9360617587233597 2.944330359527634 2.960285540473842 2.9775598679128583 2.98515652996745 2.9922185612505663 3.000165372004096 3.0100117006858382 3.0170372471294806 3.0329165863760856 3.0510609897269747 3.053971991396841 3.069638213591661 3.0741494720696965 3.08404338290378 3.103576902671524 3.122840516743175 3.130360329118192 3.1408435159827293 3.1541310513155394 3.155300416233784 3.181095546473372 3.184499919070304 3.1942599575027004 3.201218831172561 3.204025640899662 3.2126048437692667 3.2138286744546676 3.231030202213041 3.234918932380593 3.2463270460556797 3.250998390119298 3.278457077158173 3.2790510557184787 3.2998375094222694 3.3102491870278348 3.3194011499474168 3.3212257101822504 3.3322863888291074 3.3495239441868323 3.3536819304428214 3.3583329467469523 3.366880857736308 3.377077097222788 3.3794291389155724 3.3931360463428515 3.398396186977865 3.407707017377119 3.427475063461805 3.431580126714551 3.434639286626325 3.445520836255877 3.44700638291987 3.4693125955451 3.4696118335081385 3.4800714529854626 3.4852681904556944 3.501147109736502 3.515377309740645 3.5235837621715986 3.5381400739161766 3.538350085993419 3.548189044342617 3.5527971604346984 3.5855428232345066 3.587551224284848 3.5900597462266615 3.595802415867835 3.6039990392939742 3.620533697783337 3.6370742859603165 3.662701617360549 3.6753861321992107 3.6837671590639665 3.6856850990207435 3.7008332124534022 3.707752291800612 3.727936433264339 3.734377067827552 3.7491148453214977 3.750142617844274 3.760887786083984 3.7643776242305895 3.8013296334613544 3.8033760358433835 3.8259787398275638 3.8288613794065594 3.848656674119339 3.8596906028626523 3.8719485473902933 3.8755520139717317 3.8901811764990066 3.8994280592320476 3.9003042779670154 3.920146590233035 3.943064874672524 3.9665328208064126 3.9934535328263245 4.012556491389447 4.020379978375805 4.022436493211693 4.044044137756903 4.051832914833102 4.064072661729426 4.066792525820816 4.089332371661589 4.115147878651537 4.123109526052418 4.14184607903174 4.152291977027539 4.153277460261887 4.157431343862194 4.172457801839936 4.1738857748353455 4.186545863623104 4.20679981914516 4.225152437828806 4.264858417892798 4.278093215631162 4.281446127768946 4.288380782542966 4.2986471903959735 4.304226357356771 4.304281779706454 4.3293823683250094 4.334252776180562 4.348799079032827 4.358246427923638 4.374718457897865 4.4038175976051805 4.417941027032848 4.419429522148486 4.425211871258591 4.431302413252982 4.45088540444527 4.47829869023685 4.487272641432047 4.522555881415993 4.548925935970363 4.557308679867724 4.562840597165193 4.563067229520912 4.5847917116492525 4.585539340952187 4.591733917352517 4.596620679371257 4.619313253534834 4.632336044649205 4.63837226214014 4.652546090614253 4.660835316609912 4.677554756361352 4.712079035552537 4.7382325541882855 4.752899152637514 4.756089220216702 4.756869565991229 4.786027226516543 4.79485303733087 4.856069169492532 4.872111774707517 4.897091433085674 4.913191371037844 4.94004879287774 4.940661163200786 4.970914754548369 4.973914991654023 4.987471218925948 4.993613474892463 5.049756918639036 5.060799855092692 5.104624276442563 5.1104497803751885 5.125429174121781 5.130734815510678 5.138010448131316 5.138310440346217 5.164409438184568 5.169002075196765 5.183636015067362 5.206967642566111 5.276839942114472 5.291005081927247 5.318185998212312 5.325756654034883 5.332668130050546 5.339280696511246 5.345437299199938 5.356809974987196 5.357999568644343 5.366519782877962 5.396450063491716 5.403832483738534 5.40577523079892 5.427363663944589 5.450431203446364 5.473844966155146 5.476812441723229 5.497107333525801 5.500853904255603 5.522156911364713 5.532693886729072 5.554852996528665 5.555215487493217 5.576023610945492 5.577130585426467 5.594213798324195 5.6107930912392785 5.647502794788642 5.659378173713521 5.664398418617663 5.678041262286889 5.683680646340829 5.702497763934967 5.744730068913965 5.776521379327054 5.784996550221166 5.795415303454291 5.799933259693393 5.816491325923169 5.82878631637946 5.841550090342086 5.8736961460233825 5.915416692155796 5.946491625577741 5.953012794394372 5.990239783068141 5.993543701018773 6.015241355492158 6.031586358297202 6.056058581482608 6.066070770637444 6.096231810940589 6.10015672875779 6.118663436923932 6.141196018810066 6.166119248151447 6.176269740365464 6.214761494182932 6.21709902273777 6.219637122735135 6.255826848804062 6.2791803985445425 6.344885077126626 6.3921716741236025 6.398854892952445 6.419280058905088 6.566036242709662 6.590698339820028 6.598431728953102 6.607114161374903 6.630238448488811 6.633023804745467 6.64064755216329 6.660642628634003 6.714993396421755 6.7552222423462505 6.757068281376858 6.767763392379382 6.811860080297079 6.822631257146579 6.9089026977716665 6.91828384036713 6.950287401574043 6.952125421923908 6.957336977619279 6.992287195467746 7.002787198777292 7.036809133951129 7.050639627624748 7.067496711903139 7.138888879884379 7.194877643688565 7.267189558952507 7.3414071318170615 7.346141515521359 7.360753355651292 7.367727968451373 7.375732349193054 7.3865969709199755 7.45526515697842 7.57871749532642 7.588577767322978 7.595587964323801 7.59822809985087 7.634398764454382 7.6775035933039275 7.775379309637941 7.849746764304305 7.96055960644716 7.982247899977415 9.531629505473486 9.653416459363175 10.992884698027078 11.043739431174398 11.943779258930645 12.03119091235715 13.343923202897455 13.437499214086024 13.602933918222915 13.73982497657751 13.789417066316767 13.9009379381212 14.150316449706734 14.265825230134874 15.194490649540745 15.30119926276896 -828.4481627446517
4118_06MeOHMeNH2.xyz eps -20.511757168528682 -15.562960746953365 -11.257211488699848 -11.246487739478335 -1.3200676578871862 -1.1947240400963461 -0.9166350190988278 -0.8971172065099956 -0.6841915970614726 -0.6669361644347743 -0.6216108905226575 -0.5924192269637771 -0.5745622813801511 -0.5633844867044561 -0.5358954185513758 -0.4799628033828106 -0.41569361535002697 -0.4150784935171304 0.1230600667612742 0.1576882367651012 0.18042583689872954 0.1815236594037298 0.21183130507620232 0.2121208436403159 0.2472644731967069 0.2706699936584249 0.285185804224597 0.3042742033556705 0.35379194776818873 0.3675576686395924 0.3893854831934888 0.42119698861506294 0.4753259879837638 0.47975334040404044 0.539019737487676 0.5725488535244406 0.5988901879259437 0.6070817491836173 0.6167021926655684 0.6204010960080522 0.6364839958002442 0.649628367355586 0.651727461379552 0.6717825854967052 0.6778342162503128 0.6960569919951624 0.6986688589227399 0.715730263789539 0.7435457643960549 0.7437877442527342 0.7763571595037169 0.7892061964678746 0.8846866236541934 0.8990439268998157 0.9186169542570212 0.9609626407890661 0.9755104577735152 1.020873593531248 1.0441429375361475 1.0590818182726116 1.1161640525207426 1.1354492587097857 1.155348337270925 1.1648211540838072 1.203393304836182 1.2123427432710472 1.245883079117443 1.24754029012192 1.2979854992930224 1.3227536011477055 1.325800050857061 1.330957040979641 1.3455588442339554 1.3629361547482266 1.3839393121680645 1.403579767128003 1.433158470303308 1.4721768904812844 1.521705359916567 1.5235269299083996 1.5378523856095032 1.5392265922402935 1.5571256042076604 1.5772025337195994 1.6248599533649233 1.625426213373044 1.6296473865412984 1.6653533495861237 1.7646969405231594 1.7748124391516953 1.7964311879307118 1.82632328060238 1.8791269280652845 1.997529523732339 1.9986876744095492 2.194787062672008 2.2192585859926615 2.249624919271815 2.275182018028131 2.3696833734798215 2.389274305863953 2.4599694103849647 2.5148170294897016 2.5152572699624027 2.5797437411555895 2.6358977816959253 2.7626894488962614 2.8027863909851147 2.8241915578051784 2.848434386415386 2.904212017568017 3.0213949869158503 3.051440430833099 3.0798614961486956 3.08488732477324 3.106164621624573 3.1257719434675026 3.139485394778989 3.169251830836136 3.172773967645944 3.183333308410886 3.218554200221905 3.257977578941596 3.2746079945779196 3.2951079929905216 3.30831673719177 3.318471297630863 3.3246600273177838 3.3527406031282854 3.372576482981422 3.382593075772225 3.3926318120744807 3.4462698412202046 3.5413761796598773 3.562791742115964 3.5905319587282936 3.610646319673877 3.6188969708724152 3.6340234993274505 3.6450755393496244 3.6643373832282538 3.6973339715672693 3.705507217546365 3.713506494813475 3.7320648359150614 3.7551252658736907 3.765865596902464 3.7856032555927177 3.79761287225028 3.817506929230136 3.8414334180727097 3.8592947145199554 3.86983031100284 3.8831208127955956 3.8982842314272133 3.968469029999654 3.9838303291273647 3.9939843759362135 4.054987804470181 4.086669539972119 4.112515705063089 4.154387861468423 4.1665689569094795 4.178952357019105 4.1878792442287125 4.194421976526606 4.223097944610981 4.24820205643228 4.251051271535733 4.282984830107131 4.292361059552751 4.332558142126871 4.375291927882085 4.405838517281476 4.407047891570181 4.414741654909813 4.424631111953051 4.463363161912603 4.46542092987401 4.524492431991002 4.541705034235939 4.600782776933599 4.606464625246019 4.6398046265795125 4.683186219862823 4.708786126325368 4.718655974259154 4.764271746117701 4.803892252626649 4.835068460684115 4.8450218874505975 4.916582040483307 4.9442990539746035 5.027033300228742 5.060248122314774 5.0735956032785525 5.217364644206077 5.2422972857983705 5.271791837004781 5.283363140599429 5.317520609174211 5.330132609064026 5.350400691057237 5.394133653623042 5.410240833405317 5.432996202300536 5.487984631446693 5.542499164787849 5.568078061754602 5.57041205240555 5.584815062861622 5.603184109492055 5.66755046137991 5.6731371903404355 5.726258154880524 5.816395765996392 5.8477157353111995 5.899975347771802 5.960985858500878 5.9832893147069806 6.071707746735069 6.14825576677922 6.177701070049597 6.26927059721016 6.284080226125082 6.28853420150335 6.296571702442687 6.3559874617009084 6.450857521511328 6.483033409383359 6.501137035513291 6.585430788075998 6.738477661169966 7.044493428242989 7.183512245974729 7.2384685660630055 7.302143872965756 7.311828136594423 7.421874584739606 7.6296894535024915 7.65932191418091 8.002827776215128 12.371591930662818 13.028270059477393 13.917893533148733 14.090696900538976 -211.24902891383852
4170_58PyridinePyridineCHN.xyz eps -15.560164866120617 -15.56015878844883 -11.269500988033567 -11.269494461363314 -11.263298402270566 -11.263290002226979 -11.253809214827243 -11.253803177807542 -11.235537348069784 -11.235532407152842 -11.233432539986307 -11.233426147777871 -1.2500316740955746 -1.2486367120935422 -1.0831919445720533 -1.082840381385941 -1.0269660627190422 -1.0253703237876324 -0.8530921498746652 -0.8515168098629955 -0.8511777766747401 -0.8464321842333091 -0.720299874000442 -0.7099926036261383 -0.6538509657771537 -0.6535415408057572 -0.6468058857687516 -0.6462655997526294 -0.5936558549482602 -0.5899406237381266 -0.5753211876770615 -0.5648173683516559 -0.5354233611235657 -0.5337260074801092 -0.5125332716312478 -0.5119130514991262 -0.42351811508948467 -0.404878808895641 -0.37911847026650713 -0.37757690110349695 -0.3410672624706481 -0.3397841458837509 0.10976413633471943 0.11304033582406013 0.1254466303459699 0.13335138450785025 0.14679864357445402 0.15038825002286801 0.16841268126460843 0.17436159197258877 0.1814850443099999 0.1945950852731315 0.20468049600744334 0.21531612931959654 0.256660959075267 0.266480699348585 0.32101393678552254 0.3226802357704683 0.32294434124374166 0.323684417834427 0.3543480416139726 0.3620063739151098 0.36273068620160914 0.37110443983071345 0.38686726079814204 0.39724955779563825 0.4182798297735282 0.42565693857084547 0.4295116251102106 0.43926332473659296 0.44579347146523773 0.4600793554951922 0.469104247822745 0.473332411105796 0.48083220734197235 0.4926856042092423 0.5017127864718464 0.5045670323425179 0.5139996696015556 0.5221475594565378 0.5271557243067653 0.5580016579173463 0.5580787713686476 0.5612332584869891 0.5685552484384979 0.5820256939922787 0.585091083896407 0.5927892465073229 0.5949085800596411 0.6053853986236486 0.610044385385556 0.6136309882943243 0.6174014059271238 0.6225141517739212 0.6302197394434409 0.6347488875792299 0.6350279868654883 0.6401603175153574 0.6579695717117153 0.6599021282398873 0.6811073018599468 0.6846644317706817 0.7028936820306554 0.7132948091182971 0.7143786551319523 0.7252533823827911 0.7448489187999819 0.7551086310718118 0.7666369643144304 0.7720903606580043 0.7795740984761981 0.8253408645124215 0.8459147709661761 0.8535418020732439 0.8583438593558967 0.8636368035517109 0.8694080393166174 0.8697064992872343 0.8766072362995149 0.8896436384154416 0.9004533398061322 0.9152332606801509 0.9182924151986576 0.9207579591129668 0.9401177406561956 0.9478460940941479 0.9557795669891562 0.9557896745352144 0.9792539710566611 0.9898834892202542 0.9916193714499486 1.0054183900384686 1.0243336399386918 1.0372310140565757 1.038039860236436 1.0437332534456514 1.0552439846311756 1.0627773446286493 1.0774470475762565 1.0955416645641 1.1271298794161388 1.1286791812763455 1.1492219760420124 1.1571826074219842 1.162612788522232 1.167131495630585 1.2095679838457176 1.2117275763825583 1.2132037637541095 1.2361708209127154 1.2398710594106868 1.2431494583432876 1.2644680175469871 1.269817138665486 1.293298261577679 1.2933952894767222 1.3261325683511918 1.3308560522716169 1.3455843874248254 1.3509613615054008 1.355692928842793 1.3723222996816644 1.397540119382979 1.3977371147382143 1.4237265975159596 1.4376593669521596 1.4587831401156177 1.4637163146836514 1.4912383042251656 1.495668305903412 1.4979899242210561 1.5040749305864674 1.5275470416049028 1.528063798812237 1.5393655833331241 1.5399915554515147 1.563297062287498 1.565286149098287 1.587399601171024 1.5875487425924077 1.5892574058935978 1.5910313986033902 1.6008018539164544 1.6108638287530177 1.6140762554279506 1.6240817179088864 1.6245823992537802 1.6270126015176103 1.6371363746382586 1.6515283543157333 1.6987976504241815 1.7173854472891223 1.7311845427985133 1.7449988864874943 1.7735112512186224 1.7952882943820814 1.8410455847225495 1.8417278898070353 1.881040249888102 1.8824031427716323 1.9270517108320726 1.9321969566349866 1.9406387399759755 2.012312509682379 2.0134113528362083 2.020197979541107 2.123529271038858 2.138106954088561 2.1647040225262573 2.19221149858245 2.1956739407229136 2.2361094165435236 2.258059215500817 2.273647140093173 2.3218107840183673 2.3441866924155472 2.352358744747602 2.354965355074639 2.3977718320461343 2.4149847274183274 2.4218053698331827 2.4257187108270553 2.460263931114535 2.4769144704971313 2.501763261999244 2.503074779836837 2.524743589955883 2.527611227361051 2.541410919035255 2.5518105698820492 2.567930439820609 2.5831128825042615 2.626782784821236 2.6603605009571423 2.6803499029247804 2.6860472169268608 2.691069669122947 2.6982954221263546 2.7136853535900927 2.7196427174500255 2.7538287716760177 2.7669459842607944 2.7878945805967787 2.795431593848368 2.812176232760401 2.813637095900321 2.889370970011847 2.9051624410354355 2.935326240234442 2.937513057936155 2.9396740646443598 2.940358079933478 2.941132545779256 2.9567542343684163 2.9661578582263717 2.9669169837783937 2.9956715435242622 2.996385278005212 2.998659878358828 3.0016227740737604 3.0538269557177773 3.0606423443594646 3.078034799819785 3.0812289788740372 3.097411962172561 3.108431003304092 3.11391012795567 3.120199140510611 3.1387064074081006 3.1416266705851017 3.1429396069887794 3.192496197741266 3.1963762577486308 3.1987554758762577 3.2117811477737805 3.217129090682912 3.2209522838371862 3.239117937532125 3.246807673315535 3.2479615012634264 3.253907312259359 3.2651899604376124 3.298339517158818 3.3029413206357634 3.3225134878150557 3.3249137748226327 3.3327557369072163 3.3345043524341786 3.337083637857859 3.342997401483934 3.3480864033129083 3.3534740192050023 3.3755002182846763 3.3846142196473834 3.398779446926476 3.4041009892882728 3.421888247012314 3.4238929212895157 3.424728693268702 3.4377655373445513 3.4415296635009076 3.4546098501676634 3.4567122896781046 3.459637121791722 3.4724314680859383 3.4782242159738037 3.4827761411907847 3.492614549514075 3.5080761856585574 3.5153098321147613 3.521368740823764 3.5244131635821465 3.539017056056541 3.540602938200688 3.5557401348875857 3.5673356046823566 3.5732785746664533 3.5966059457425223 3.601524565083154 3.6055868232330264 3.6368072620429204 3.6395848451324126 3.6666959581769087 3.672710236681163 3.6756457172859616 3.677610604573218 3.7048926584692516 3.706527844919055 3.715596768341617 3.7263442092080017 3.7359951803447835 3.7370681577689053 3.740493505818894 3.7518123683023306 3.7574218356983407 3.757632417022863 3.780123397743951 3.81205862372242 3.843648138087666 3.8536841965768316 3.8677007769377516 3.872154955818829 3.919941962240272 3.933892480242958 3.95365242147094 3.95480737885867 3.9567005035105263 3.9606209093265923 3.981739353230551 3.995450455426482 4.03521536677107 4.039312288745321 4.045920049448176 4.074932432697399 4.082593725241944 4.087590239130757 4.131680057502902 4.133794447761879 4.142145899757187 4.151811529926178 4.152858472090339 4.155866030111149 4.157352629485616 4.159599575587652 4.173500239853586 4.177656465333412 4.177819263407986 4.211857331027641 4.216578287358661 4.217560570934643 4.218530654112639 4.219001728896936 4.245577957145845 4.250925232219211 4.251997916562885 4.265514409118519 4.314340933233497 4.340074647271496 4.357086977866116 4.369215198669011 4.392703877811783 4.394688709269823 4.434734561057363 4.441743477895808 4.449727524103851 4.453796487421035 4.472202357547048 4.481780496271032 4.483920521831987 4.545355549016625 4.546129108517841 4.56211957589531 4.580619179643304 4.586737619393482 4.59116973249841 4.593494802560395 4.593564926158755 4.606898788144813 4.618712231949029 4.622773093645249 4.667406929027883 4.6720987171363575 4.697665504850704 4.704001357764628 4.731234713101506 4.736235599322928 4.744465963472445 4.760787644957566 4.794733815137625 4.808017088508839 4.808056038820276 4.812333071137186 4.872156606092362 4.8746768042865645 4.88407317269033 4.88702634947134 4.902366501844468 4.948806289661955 4.966806608511446 4.98023064043224 5.018869271828015 5.02264948914298 5.038183152356575 5.040074211005965 5.092582077155548 5.0984533839298125 5.126862275733485 5.127869183003962 5.173588548912624 5.17528665749291 5.183682345908004 5.202797795847229 5.2208215305048435 5.2251964230503205 5.237199135400736 5.242798747465049 5.320489589558482 5.320829926519218 5.324926327739007 5.325836306371428 5.345478632085215 5.3472162878547 5.358112349656696 5.37372741328993 5.402262343476147 5.404388460438637 5.461242961011257 5.46442895313312 5.471201625221639 5.474051399877622 5.504981246084014 5.507919446926991 5.5242767683228005 5.565847685918249 5.636544912746781 5.637345346227666 5.696498467362404 5.728868358850122 5.752774203789563 5.753766368438785 5.774172039624135 5.831226108301481 5.831677220495315 5.831924311407521 5.840431937006505 5.848785044605396 5.950809426916629 5.962339387087132 6.021647239285098 6.032664135263286 6.067912499833849 6.0883777334496125 6.149401087568054 6.203323941723822 6.261338926467421 6.307038062006786 6.371938426057899 6.375443273367287 6.492403720449182 6.493679589846142 6.645968023986526 6.659871046788044 6.714485368327196 6.728577845301545 6.749183013469836 6.755902303290095 7.3782192731251035 7.379856903235935 9.760566765325537 9.844411234157493 12.558008522811482 12.720198644711893 12.825916371020568 12.907424021819226 13.40078116928025 13.40102386682904 13.892952979228811 13.92000029551361 15.515447439149936 15.684847867437517 -495.71185772336884
4158_46PeptidePentane.xyz eps -20.510309760444958 -15.585873628149326 -11.348191605298588 -11.255336866316691 -11.235381856968097 -11.206626882187944 -11.20631523931145 -11.205062001027656 -11.203187021751894 -11.202090459937482 -1.3750155599686438 -1.2307615017404823 -1.0761075853621285 -1.02010376873776 -1.0106732510741858 -0.9326966850514078 -0.9158053768406295 -0.8153353127169516 -0.7900142221533651 -0.7794587673338558 -0.6914859633644024 -0.6542128682762277 -0.6528182890574854 -0.6241633959435638 -0.5981004995551664 -0.5943892962266902 -0.5832226208159169 -0.5771834325057243 -0.5556947212057565 -0.5496186280249795 -0.5451781294596794 -0.544333006741024 -0.523959860572244 -0.5059062215017697 -0.4899573280382576 -0.47089997167949554 -0.45613117908953793 -0.4523515200384781 -0.4417109354966202 -0.4215406622944579 -0.3917776129821905 0.12235747316420349 0.1489899393107066 0.1559701456498297 0.1670080632832272 0.17497061639141215 0.1815839548704946 0.18782423407513782 0.195697409347284 0.20862067366571824 0.22326947800970404 0.22591461956731612 0.23278386194157202 0.23963453682492025 0.24212711549803223 0.2501054752598184 0.26503644780718555 0.2691023987642129 0.28041220961325775 0.28572650260161386 0.29790946694313114 0.3125856164288249 0.3175125273115661 0.3339533318474635 0.3397703766996518 0.34729922154731574 0.36193760025217575 0.375843653468572 0.37798081489168045 0.3960366916223968 0.4150837199983162 0.4251165136568113 0.44190595586011455 0.4466621633564259 0.45287629620903586 0.4684040390432084 0.4784937160567511 0.5004152795912518 0.5039766113669466 0.5135608265247692 0.5256279802982816 0.5418547530049987 0.561923231332001 0.5667331747142464 0.5724538776554224 0.5881380176712939 0.6004868597319885 0.6084826827687889 0.6126850990787208 0.6200252971845802 0.6220464985197879 0.6305286979906092 0.6314497687794997 0.6375508959459449 0.6456438762558765 0.6505165780490239 0.6536130596875992 0.6622130038453821 0.6673138632511023 0.6706985300055371 0.6713191313402967 0.6801186750957543 0.6838713166097344 0.6973011511834433 0.6985911925045835 0.7060805636272548 0.7135950810613666 0.7205918413853911 0.7296178048127222 0.7395167591088694 0.75020972401267 0.758978125120622 0.7660684378941325 0.7700374242297966 0.7785684224082 0.7870803094189152 0.8020892254398766 0.8100669437796278 0.8262992682906682 0.8429856636806845 0.8556477297026508 0.863920059037438 0.8756010069610555 0.9039987070587099 0.9214712486261859 0.9465031516732196 0.9517771944885999 0.9617437492468834 0.9668587155765194 0.9902406249360366 0.9939150279744001 1.0071897485067873 1.0214830581604009 1.0311432741330504 1.0460534244493915 1.059735400185589 1.060890085723659 1.0651639107394182 1.0825207321978407 1.0918275034911344 1.111064289576745 1.118990745207949 1.1249913886179006 1.1357827551555002 1.1389970332019068 1.1477570186015262 1.1717168747922497 1.1806123554671133 1.1871092345079428 1.2018712690026507 1.2081142989068312 1.218744079659311 1.2270540333768083 1.2389648320140887 1.2419505104298971 1.2603002791213622 1.2736087094224546 1.2777363933568118 1.2936251942014636 1.3021105040971075 1.3089547117179463 1.31528205052736 1.3184870141827756 1.326268287740075 1.3482260278968599 1.35243273007983 1.3586555043086639 1.3695950537279482 1.3802588667678184 1.3832537002812333 1.3961461262584132 1.4055508689857856 1.4148638241163087 1.427297875182587 1.4340178734416433 1.4394665344070219 1.4432978529930425 1.4546323144852151 1.464837369688272 1.4698377967294838 1.4834088600089685 1.4897604408334144 1.4977623490810266 1.5046941535934748 1.5137983416936105 1.52112606931801 1.533370866456591 1.5427154153117617 1.5435372445932265 1.550170473910925 1.5618860326878503 1.5637031981951761 1.5796609322673651 1.5876229574890686 1.6007880619330817 1.607927868639825 1.6161954629084563 1.6240271743530277 1.6244941072760481 1.6334738570151606 1.6610049709429178 1.6777430028065383 1.6796935376440245 1.6914624927054893 1.6971928939728917 1.716145212069423 1.7330750821081713 1.7437294289835363 1.7480007134017665 1.7685459966859587 1.7831960401915825 1.7982322040124603 1.803176096459566 1.817345078233008 1.8266974509949383 1.8364652869888205 1.849294716059583 1.8616217395924575 1.8763373454677568 1.8849942499581431 1.9184014951942296 1.928192539494203 1.9446612209023826 1.9917862078004194 2.0067002473310573 2.028172286789233 2.03734455038992 2.0690520462239554 2.0968698007338533 2.12760893545329 2.1611995860438515 2.311902115681251 2.4184094820570476 2.4510299198718886 2.5145193404555073 2.5457680289195164 2.565795556329801 2.56901556518919 2.587378865839019 2.593820402764117 2.611891279713884 2.6503887330751033 2.659887816553667 2.677856336629046 2.679504268627274 2.6920190817025977 2.719239468959769 2.743951070589659 2.7524066829670932 2.7599454302475013 2.7643933714094504 2.79108352299302 2.8016696954827034 2.8180328357894115 2.8374019980864698 2.864292689393039 2.870051539872513 2.8748386804009973 2.88354599454291 2.9161578689925314 2.9179090340414757 2.9350678807510837 2.940436592589662 2.947465828266441 2.957071647757994 2.9703328083364124 2.9850158924703303 2.98816910656886 3.0005980678274646 3.0175236343048497 3.040156264462657 3.0543254829633604 3.0566630329812923 3.0632502749520674 3.07075424689449 3.083853457089703 3.099090133276203 3.10554496285187 3.1140356780617466 3.12323872200424 3.130702292483989 3.137464538780571 3.1445494856572513 3.15029171759313 3.159657358814362 3.162709723276717 3.1728719321234173 3.1951144215024643 3.203624617353967 3.21877085343267 3.22675964937977 3.2387264416666413 3.2459640972985504 3.255169253114483 3.2609681467676954 3.2713060568676187 3.2761274393028295 3.2881746770165043 3.316912040764625 3.3255654329440594 3.334925050952934 3.339924893177085 3.3495821292095362 3.3530413390725666 3.378413880062856 3.3820321011487477 3.3929306469464007 3.400377128144821 3.402871320685377 3.4110370525409768 3.41914766976538 3.427120557961257 3.4360314301056225 3.439571467764763 3.450183572827249 3.450551188996474 3.458746815293033 3.4701085425367966 3.486029523457761 3.4978521117216874 3.4990537628050427 3.514971844548736 3.5332334698482315 3.5395946037454564 3.54636020912166 3.5573635186658565 3.5647146738173388 3.581019032810118 3.5880355290404697 3.5949140593019724 3.602942780863017 3.606284711789528 3.6168518912026713 3.627525090854012 3.62969599484229 3.6369462340142267 3.651941849912352 3.6549607841628986 3.6650223502413555 3.673472103620258 3.683761864928927 3.69620681745484 3.713478560829863 3.717234142689564 3.7229997080109736 3.751884745015525 3.7546900123163125 3.7585941583991707 3.7649244099183097 3.7674965075981603 3.782714833522488 3.7965361382400324 3.8060980718874915 3.8123513124541684 3.8225413604981378 3.8272245659208504 3.854773479574946 3.8709096269684125 3.88151728924744 3.887258680353359 3.895278708805956 3.907529686391959 3.910773674726953 3.92014950709396 3.92386764536188 3.9305479465110533 3.9335155622766256 3.939534265670746 3.9516288970434763 3.9740113514729543 3.9859012714838267 4.0018397160244925 4.008717004987201 4.030438271208918 4.0566745220903355 4.075740594414371 4.076226173206897 4.092180383189173 4.103141716535324 4.116076436627431 4.131969473676411 4.1375237549495845 4.147797878493766 4.161143770986458 4.164437202788496 4.170468783931991 4.17373189455155 4.177780702015782 4.182449682175369 4.203211769909018 4.204892446558914 4.210128442943211 4.231365079966696 4.24888723696187 4.260102482210573 4.273520416004826 4.27512708719302 4.286155047877726 4.288728687045491 4.2929814699792965 4.30703876584788 4.3173810992698 4.3338371316914275 4.3456538667107765 4.364962389072726 4.366466847224794 4.378057420761744 4.381527894642418 4.395706971207617 4.400236328506254 4.413299366121616 4.417073202116988 4.424465490287895 4.429976681868861 4.436891571965721 4.44174632033443 4.451792029490928 4.462632694017784 4.473412483566754 4.47852903764021 4.481329355338795 4.495966767191695 4.51282726376151 4.525747200991981 4.5372881449575955 4.554443491010593 4.569928044582737 4.573035790870093 4.5881424517196 4.600251547229002 4.610189811180157 4.615728245190726 4.617518281578785 4.62864477162848 4.639528802035659 4.644900477611241 4.651814188565379 4.67659489115594 4.68218479313754 4.696251444705294 4.711263471754229 4.713325821195684 4.717903854271352 4.723515335435026 4.730663694220726 4.7598546876380885 4.775917583754995 4.803179278281256 4.808866586952962 4.840776200762996 4.8843026049255585 4.897679828399094 4.907662706101326 4.923135207719386 4.933389449849722 4.980041004680001 4.995063126567133 5.005966419741735 5.036254764755505 5.0586911065692615 5.07434124193854 5.085835525311379 5.099143717858644 5.129053115191218 5.158310636013043 5.164237589138985 5.177297229951211 5.18757361816807 5.200073939880808 5.208165260153855 5.234648377599239 5.235295077632985 5.246671493212932 5.256864573855375 5.268231349642557 5.273652566301964 5.283110752089813 5.29230273939467 5.302714838821078 5.332598146029646 5.334504612925501 5.343794281883364 5.365453932145595 5.4008278256525495 5.4098614499378685 5.428176385838379 5.441496895435433 5.467386871594989 5.48000420907514 5.496016372032808 5.503447152492217 5.509131480422147 5.519514684268213 5.521717089863781 5.540823542122146 5.553626888744806 5.573304003278773 5.592193729676737 5.613825048551947 5.62604680793585 5.6362902627698155 5.642279200390818 5.664192142798924 5.664517168695878 5.684472192887666 5.689946948831179 5.722565326115915 5.731388879548513 5.735070029887304 5.74704467020276 5.75154066300387 5.761079912417256 5.767177453781166 5.7716412827688135 5.794349096893082 5.807590203121079 5.825402082302081 5.8517175361871905 5.879992518973306 5.905581070768414 5.9128407781625825 5.926081816719304 5.929801174830427 5.934866174546063 5.964406645230215 5.967820328046966 6.001527022683614 6.068681885878612 6.071731354321117 6.099402487951691 6.100009270909373 6.152763949355059 6.2168587382245954 6.225619158042463 6.255941574352481 6.305724328736636 6.316740194075814 6.336208026395044 6.347141994178765 6.355664498134344 6.393873221756836 6.406084234742456 6.446067032814438 6.4830331003667 6.523638053396378 6.526504686227351 6.553001736963928 6.726071322393275 6.884421728543133 6.954868655215985 6.9841422107994235 7.123718136654593 7.3917985068030365 7.439066424413182 7.6319168253447955 7.6521850569851315 10.210936981926656 13.152483793824471 13.330192408105594 13.499001129210102 13.865725392533216 14.099329626242445 14.16404551021137 14.256325249995506 14.36649810680712 14.678807380857094 -445.51023695442035
4121_09MeNH2MeOH.xyz eps -20.565647522597594 -15.515163940079272 -11.276528771670838 -11.228956331539571 -1.3671760470124317 -1.1526308085832488 -0.9335732645461253 -0.8824749800961076 -0.7001862298453924 -0.6514997575788143 -0.6237179234632774 -0.6023228399709031 -0.5879666128913237 -0.5410309635538877 -0.5153694343459201 -0.5024086542360717 -0.45880821449893305 -0.37628007607772296 0.12829291644438431 0.1615865613659572 0.17163241503100482 0.19156500826497816 0.20486286540497517 0.21205482676430223 0.24472694989177993 0.26942332517417594 0.2950365990895567 0.30994647503940886 0.33435302205957673 0.37200972845648633 0.38892569539363697 0.4205429347574418 0.5037897503755292 0.5121233425364211 0.5345255659188771 0.5715744044964621 0.5968284635847817 0.6036543862744019 0.6101968097427749 0.622988575815012 0.6379716674347141 0.6490456934260246 0.6564807443086386 0.6732377219502732 0.6772271746306856 0.7037319694169617 0.7117812985451054 0.7272851214948898 0.7359716635544244 0.7543390665205537 0.7770513957949399 0.8004293115156211 0.8380566416052473 0.8464805164601311 0.8750583276725434 0.9203439003314868 0.9741801393191408 1.0288385795076345 1.0404341679775329 1.0554434989344612 1.0891115746993922 1.1106938607408248 1.117732718779491 1.1710384636515467 1.1900583922989998 1.213079191737506 1.2184138195931113 1.237396971284112 1.2637071112968123 1.2767248286324695 1.3111943668494563 1.3304339169879493 1.3510190844843848 1.36565960294255 1.3904343574508653 1.398447874809084 1.4460229909427005 1.469499679898045 1.4881484342119302 1.4970387975537403 1.5198011291450615 1.532340620499636 1.5535812223137637 1.567954813102741 1.5849596443658056 1.6164887547220186 1.6467913471975555 1.6523960533357616 1.7843151179694192 1.78700214016581 1.8165308759862133 1.883255074985634 1.9198574731523872 1.970579712196334 2.0290600503104756 2.078746297402562 2.1348457410900092 2.195385211037036 2.2200230393817235 2.3315433642363756 2.3598737919801347 2.4830900769468394 2.4978785990964982 2.520713287818759 2.576631499079653 2.596134951985195 2.7690005125298356 2.807384086722464 2.843332410811721 2.8797902389882757 2.9050044235446677 2.9547828354277534 3.060016616687563 3.07107395237121 3.0970962942639906 3.1173534298425727 3.1377657739978626 3.1385826205469707 3.155010805503881 3.170857895164926 3.2127698074389497 3.2184184180173867 3.2314346958626023 3.2458523394715444 3.2510743165951768 3.3118988060526604 3.3211747148254025 3.329580194127138 3.337173867519786 3.3564365043699667 3.3566946990822575 3.3908343911198404 3.4204115194791584 3.49407417359 3.5625662057850533 3.6005214709279887 3.6149830945274286 3.6342216996724908 3.649756053991515 3.6683597950690823 3.673733446036774 3.6975019070449746 3.7115161096256934 3.7259465553212925 3.7419724124315783 3.754725048786304 3.7583951654833836 3.7761850988284156 3.7848827386234913 3.800358814663443 3.8371868992843576 3.8446337723798782 3.8528548867243977 3.902606261996393 3.924295620718615 3.969539307441813 3.991621219819717 4.008247972610306 4.028995139343833 4.046060063375349 4.068618887895979 4.151154159527288 4.162253567095793 4.183375935502092 4.2073552846068765 4.211884717378629 4.232194816563651 4.2471392001524295 4.263720904461789 4.2706740147495585 4.2828071446208815 4.2872760054753165 4.310469442165463 4.326937669829331 4.398135068709904 4.408147027742554 4.44801385020111 4.46730332765387 4.4912082166955125 4.501108273128923 4.541389249563025 4.566460515676854 4.59388949876935 4.603509700655786 4.6731170639044555 4.705109896365468 4.717608970554366 4.769402169225049 4.7884275104168355 4.823584788527911 4.863863562069656 4.939106875183447 4.98439650024647 5.010863709292259 5.057911265483671 5.09473577023491 5.187987641832627 5.206896538084902 5.2513883730516655 5.285064528899213 5.312640728176286 5.324326670346163 5.360837831093424 5.3842777187075255 5.407585961705505 5.422538265824579 5.4480959501319655 5.495674113122228 5.55181852320167 5.560237296215643 5.573133177434349 5.604122944388217 5.630186426071717 5.705151548429904 5.732221562258562 5.79612284331845 5.825398236347643 5.831515455302285 5.951310838264556 5.987981450134596 6.119657511765481 6.1791147423943205 6.199559522736596 6.207534747149743 6.231909813512526 6.285317733622027 6.306272358926501 6.370808738587258 6.420112700978054 6.503594008556094 6.553451756691382 6.624929149283472 6.700656732386928 6.998819266540758 7.1422252320993325 7.176292621319753 7.260343507638145 7.332705718052539 7.37864639349391 7.476333156161849 7.61189507354547 7.923655874351007 12.270229266435074 13.10360880211556 13.873128498853422 14.091344981105982 -211.24121033385182
4120_08MeOHWater.xyz eps -20.586247540190655 -20.521368301759395 -11.24857402556882 -1.3764597395217717 -1.3274892729119168 -0.9021617222650277 -0.7373377035831647 -0.6738354455084086 -0.6069391223788264 -0.5963432841760691 -0.5691954230928631 -0.5357128860954702 -0.4752178189252086 -0.42290745933386137 0.12219411718565021 0.16876346302799924 0.18864982762613158 0.23482002236986438 0.236249327410474 0.26430952967014093 0.3528217824111248 0.3965538966865263 0.4187107357920893 0.5115586698626826 0.5534288382906362 0.5766377709307668 0.6029885805477168 0.6401778350406153 0.6410715829871457 0.6532761051916417 0.6842798600098325 0.7099910848240663 0.727329521437965 0.7318316925629391 0.7830750756609907 0.8076911205592117 0.8315740365984129 0.8588794369388667 0.9015515155527114 0.9243902065353565 0.9501479396746046 0.9903386402350968 1.042155328950064 1.0882286673377255 1.124101151220238 1.2017479825049988 1.215511498853072 1.2273588491339582 1.2642786370692876 1.2995057689920502 1.304305793779831 1.3419933963680406 1.4034920574950767 1.498724016462535 1.5009777552130559 1.51576131284915 1.5458341563588718 1.5614075166821764 1.5982735475118992 1.615567868928402 1.793319004430615 1.8392010176710052 2.0163838620981283 2.0465064074995714 2.144854667777443 2.193740624728614 2.218455650175705 2.2375224438324937 2.2710791163336057 2.292571556839865 2.352260242421771 2.3898001523619157 2.510854581896582 2.5318770360126295 2.6321259853143575 2.6412151726876507 2.8471170914788506 2.9355437781173443 2.990400223354794 3.0811580447170313 3.130275169018689 3.155710191924054 3.1660760026872974 3.2522938385084945 3.2701007125529995 3.336586880924318 3.338522645024356 3.34835490170741 3.376323196016671 3.411617570429216 3.4866472966915487 3.545315206456006 3.558163610750825 3.625853487059754 3.6379179989036867 3.6689120081589204 3.7261832990929045 3.7308394227677226 3.7726484184292195 3.7915879691219385 3.808227098998878 3.8502271417014358 3.8574472200690937 3.864396208021942 3.9151213630756674 3.9216920968095494 3.975996987811846 4.05354310368121 4.055054113741542 4.0678089818493675 4.073586647913831 4.155503072103232 4.196161213968223 4.23171957659265 4.26068266427243 4.293021632443516 4.309986090405139 4.320519344419792 4.407854430099558 4.422358875048926 4.4275538360164495 4.4689071034499435 4.499239101033524 4.571167549717161 4.606476214799748 4.662162579657571 4.711275904213862 4.744700013822983 4.817363615495275 4.852895952318817 5.030563440320683 5.074119483058201 5.099809829396189 5.173065675597644 5.24135814020777 5.271635679117268 5.337885364186758 5.33820300646717 5.405457876763937 5.44406916958662 5.51606803413844 5.572326138738311 5.579425494132364 5.599998327074587 5.836641973903785 5.977374918651118 6.057587259024197 6.228075133368709 6.267659767209554 6.280257208759263 6.472145698065274 6.578456673832372 6.704169542692713 6.907332434850529 6.915014986424615 6.998432734840987 7.023160528787719 7.040401862118975 7.103163960491307 7.171491233580546 7.19181490953023 7.22760799093833 7.25106014269887 7.281140969280124 7.395326991601706 7.4480446951255805 7.611017505199462 7.646861103384237 7.774800546624366 7.997840361238304 8.270007245656698 12.362123599904406 12.919140631789057 13.844598283039549 -191.88925446965288
4155_43UracilNeopentane.xyz eps -20.5439850852643 -20.53867211917013 -15.642087099862978 -15.624163126875072 -11.416424206412126 -11.378687220126455 -11.33920260955782 -11.253489431492564 -11.226253891836834 -11.208139112631356 -11.20375869884692 -11.203697218081453 -11.20184317877437 -1.4344389383508638 -1.396403218545447 -1.311788952393578 -1.2440463618291657 -1.1058508220767238 -1.0869362014030628 -0.9328377403081178 -0.9303790133192886 -0.9272940304266817 -0.9262368632689205 -0.8999054795406861 -0.8054849138939946 -0.7635260896157104 -0.7301808385684256 -0.7128075761337576 -0.6760976190966593 -0.6681604464917208 -0.6513816363036611 -0.6138575314315324 -0.6124640160284397 -0.6112419809372975 -0.610704948900489 -0.6003251173247993 -0.5694368790676619 -0.5534612998239837 -0.5512580521649217 -0.5256117642303065 -0.5091540105013868 -0.5081973870145519 -0.5070742750346419 -0.4822048926662158 -0.4520328654897949 -0.4518663845038398 -0.45098437923525586 -0.44704491884272546 -0.43479647563742035 -0.36743541680217295 0.08887657906586047 0.11199115823957616 0.13965854282468154 0.155625548729118 0.16635106493128116 0.16950417153196382 0.18431393928924875 0.18688538269327812 0.19528689845213748 0.2018686857814019 0.20762097673992524 0.2138220608969666 0.22403672136451652 0.2574651261653834 0.25924875744927656 0.268216271046349 0.2806501064818981 0.2822206919001169 0.28625419589665524 0.28966558084415234 0.29600296353986805 0.30334248351160364 0.31342345102603747 0.3224000444741315 0.3436657042262547 0.3509525512222332 0.36275886641966826 0.37098615490388953 0.37578631889216024 0.3866681100656796 0.4216993384441756 0.4285485881949103 0.43920061152219647 0.4476975270680759 0.4560887052433603 0.4664985593469664 0.4821419624388798 0.4907120687535479 0.4975249601870413 0.50242068544946 0.5069262393538672 0.5194131335590672 0.5303006926238115 0.5332015113721291 0.5375780923657614 0.547422363312499 0.5561345860727296 0.5619578988449375 0.5728290755997811 0.5907086482063035 0.5924223588238419 0.6011525936027878 0.6061475118066977 0.6096238179920053 0.6127303716577904 0.620864875498593 0.6257570268194836 0.6282601479027959 0.646279597319238 0.6537178595300859 0.6613336866853836 0.6628309641719213 0.6680862664119214 0.6724194390649082 0.6760482552731373 0.6857633267965025 0.6926300943615024 0.6934912399035283 0.7098105870043395 0.7206667359667341 0.7257106809387558 0.735303677192844 0.744715519976301 0.7550606855877177 0.7621750675093035 0.7749111960657405 0.7867815171646229 0.7959898334511986 0.801317415481633 0.8052888448089134 0.8190281737923085 0.8324137946653875 0.8382502264633195 0.8601083505206207 0.8626500397224653 0.8759460378539115 0.8809019400833035 0.904182694255457 0.9120036036798405 0.9296745832615186 0.9376115845291313 0.9473565321692475 0.9521494360570671 0.9656397893354564 0.968169841984506 0.9837898641751343 0.9905396251789406 0.993416425299887 1.013139327240563 1.0270061264696242 1.0437112842649456 1.0503147827259551 1.065986940494842 1.0671350406747035 1.077138310972308 1.084023902501589 1.0900106048112763 1.10097057713032 1.1160089030708287 1.1277391188908514 1.1411719295842868 1.149060116412755 1.1522070598734477 1.160806195469963 1.1638067232529057 1.172984055130467 1.1794031968303056 1.1844397073767112 1.1877672900431402 1.210021913047341 1.2252445206185318 1.237590355677035 1.2448244574336187 1.2589516170600317 1.2684498020479864 1.2759541440467717 1.2815900704420695 1.2918805713790047 1.305929907409586 1.3201088461147727 1.3404352072008652 1.3548636099087699 1.3628975093501225 1.3645707992593452 1.374051487392667 1.3811599195683977 1.3889857839281654 1.4204055776751898 1.4283717306181356 1.4343499767996202 1.4382911046779976 1.448530213900645 1.4557447675689328 1.4573033840762226 1.4654756386066068 1.4769409162647393 1.4856540976239478 1.4902157681771566 1.5005552511885358 1.5072881820498363 1.5113980481979337 1.5176593102283669 1.5230247962279357 1.5291710457887355 1.5349741596903688 1.5397392650749435 1.5470718825608054 1.549624685081162 1.5572633389179962 1.5649594631455768 1.5819549562324164 1.5870981903235528 1.602138047777393 1.6231470022053758 1.6364429762532968 1.6610511911012549 1.67999237678254 1.684317231257971 1.69053055263415 1.6979717820694653 1.7029031488300834 1.7049797036164973 1.7154311932005786 1.726835214770604 1.7321534002768844 1.7491041785412877 1.7580491778732286 1.7811698862848573 1.7839091422571336 1.7901359797068683 1.7960303475060222 1.8098427077285988 1.8171133774728463 1.820567598249655 1.8230258784966635 1.8550198380534142 1.8971344099285503 1.9045374204226406 1.915919039544164 1.922810209647892 1.924144148310227 1.9907543002744672 2.0124143227883518 2.015657363837637 2.028259227532786 2.0306044634247535 2.0363508768667176 2.0596881318528255 2.0754022305808104 2.0839682221930445 2.1235744641471532 2.2434536181806766 2.2658040705995384 2.303619451933816 2.3194311999407007 2.338674372707248 2.3794611884213546 2.4061605730461353 2.4338875924149517 2.485247219515801 2.5067752310123046 2.542600785210779 2.5455862989565916 2.5570419209389152 2.5709908528306347 2.5858319644414953 2.6155688465604072 2.6212176041646877 2.633523873706474 2.6375562409129505 2.656553371463467 2.6749268318483406 2.680805986227849 2.6838869695776717 2.7229317491074956 2.746830338337672 2.7552853989337622 2.7748555724195105 2.778760943890344 2.8022490859944544 2.8077764332582964 2.8355117745672214 2.8804641876436707 2.88658650165473 2.912613879109689 2.9137487961045516 2.921467542203229 2.9289241867658853 2.94022270324191 2.95292290599198 2.9549181734907646 2.963368042315825 2.9668223485216503 2.970530313012808 2.9771318988685884 2.9944626535919854 3.0035925351959687 3.0134469163522164 3.0322232153642212 3.0483570206973147 3.061011072054788 3.075642774235255 3.0832139802652745 3.089219089452231 3.116486480999487 3.1217058350157942 3.127399550914226 3.136422776603326 3.1395014309326363 3.1478422873812173 3.1649337632004055 3.172680011580906 3.1755557671753043 3.190396433939017 3.1977515227689652 3.201648901729947 3.2143204866520065 3.2240693232122015 3.234047905182583 3.2390765999647364 3.248840761027804 3.2588291297698193 3.2696206453042405 3.28529620853687 3.2980365681772073 3.3011757520650544 3.304542344244612 3.30881614269595 3.3294283346890663 3.334089691549063 3.3458384693997645 3.3642024109627333 3.366242580078801 3.3786218243869155 3.3847127183676995 3.388525191021809 3.3907315606924993 3.3941644464778373 3.4011108147274216 3.401357337267619 3.4135224919189517 3.4182467168577007 3.4273135403303456 3.4317785367168288 3.436856114515321 3.4481733079008414 3.4638166424391192 3.4675884834866353 3.480091527331581 3.5009878048828424 3.504408197764916 3.512165134335724 3.5186455910920444 3.523766699496559 3.527655731796365 3.533887978287428 3.5404788672379195 3.5552606256875037 3.5671679138171974 3.5745426487767777 3.597633366756203 3.6029061737916988 3.611466474638003 3.618143813735374 3.6227375454092376 3.6255728715057813 3.6345443324459072 3.6429761316211526 3.65232029402699 3.661083606722564 3.6634754334243946 3.678783155443477 3.6874310667339025 3.70565820133833 3.722576168137455 3.7283566723933745 3.741865848241728 3.7502781310519238 3.7636262502112134 3.7671741283147386 3.7757194113132972 3.8001353037397143 3.8063661792863206 3.8160437026648517 3.818221396981569 3.820512087771743 3.8269349761274944 3.839872874600852 3.8423156977764172 3.8518217124900223 3.8596056332848816 3.8666000800502314 3.8720733422433264 3.8866144805646186 3.89927708028046 3.912254238249847 3.913637903814158 3.9202067165823635 3.9359760944846447 3.9538393562858447 3.991821196077837 3.9936714288996265 4.007748641264447 4.0121593518551775 4.033491779096705 4.0405195979891815 4.056305553915534 4.06147297985104 4.070354838914974 4.083644511790995 4.087976335298678 4.091880135425515 4.104016136279509 4.111137441660788 4.122920754654452 4.137940393442065 4.1464053960778156 4.160754122654148 4.168929202083116 4.178399721918988 4.1872458525229925 4.194334128493206 4.200618489749496 4.233730874067892 4.262719231179092 4.274943450193129 4.286716339819434 4.2893860606185905 4.29356779627619 4.296362645546905 4.3023690077006815 4.308444488158398 4.315225502323967 4.331944611044044 4.341650719954747 4.346212095997981 4.3616845850676675 4.374554688675996 4.390975401616707 4.399335586857321 4.417775765578661 4.435808333251239 4.4441455481230046 4.445760805268577 4.456589598190352 4.4670880286573205 4.474234753351577 4.4787420557035045 4.4914633732260025 4.504007366019399 4.510288546908021 4.528645306691259 4.536050661404729 4.537680125321958 4.547846661590341 4.575963976695085 4.5781747141032945 4.587438073882948 4.590793905310919 4.592896397062997 4.597619273052191 4.608196714084174 4.621973453307014 4.624570933791289 4.635906202153669 4.645986266958304 4.655598265670439 4.6627951395312675 4.665726833942256 4.670252113246318 4.678203476073193 4.684949290741755 4.6924918220025615 4.6970589088159125 4.70461423322109 4.726250036612288 4.763381779325264 4.775997520420003 4.815618435459057 4.819152270015694 4.830395757293246 4.859303989128565 4.888542460610103 4.92812470772765 4.964692461130717 4.982476835308937 4.99060286008822 4.996320768111322 4.99968396330785 5.004812179746456 5.028536739200232 5.037270398808707 5.051034313989222 5.057011174747161 5.112899727092434 5.117433319208299 5.129718835566803 5.152091103672567 5.161603923009078 5.165646033650117 5.166745549774714 5.1849542323567945 5.1979469757756425 5.201249041165808 5.213506892091871 5.214259180849339 5.225970614157651 5.279064129750261 5.333075962736627 5.333128811857253 5.337014858144635 5.338045596958774 5.343180982214256 5.353235901082977 5.357853650787916 5.403413672295518 5.413166628004239 5.453287400202277 5.476808098023015 5.4780912877077 5.4823535578095495 5.4875711033622085 5.500434744013205 5.523586513715322 5.5278311188615605 5.556974189321298 5.562390267340429 5.565485587025545 5.579444352076275 5.586201782431434 5.607719171300192 5.612224006054826 5.621870201297527 5.625295520245522 5.6338620764150535 5.657775343309585 5.664758341992985 5.66992079139392 5.672856481247974 5.678344411874171 5.692983686401412 5.6971845495431905 5.706452803241291 5.739397561628638 5.763523304908571 5.777660828822392 5.783794669536697 5.793310349035146 5.797889668479396 5.810890757672292 5.8202891805590635 5.823147482312584 5.842925368043174 5.89030415095269 5.897508632025348 5.9059505667006995 5.945388226127051 5.963703245695347 5.979767648470307 5.984269743920131 5.987799200533154 6.0355869358109 6.0439205778274045 6.075248473890337 6.099826916748749 6.165377507745246 6.191205460304057 6.219977730221279 6.258681337469804 6.333737901359814 6.342924966095832 6.357022824022748 6.366394610684919 6.372071742851432 6.387511132916613 6.394547605653388 6.40333110960605 6.451293681195756 6.47779975081865 6.570114871705128 6.616367744435263 6.637378665151211 6.647798151438054 6.713648752620014 6.786406484731676 6.828771437026126 6.90418050868867 6.936830897502558 6.980413922779138 7.007433657472187 7.048865950898733 7.062845740376341 7.256300344255174 7.364705363120707 7.376599100479548 7.383741899193849 7.556445931319927 7.5955736226324735 7.601956434537313 7.631992381994865 7.9318317461813646 10.048497922699516 10.498936735562268 10.994737993205828 11.884180309503986 13.43482935582286 13.557736811059803 13.837534520767829 14.162182743389714 14.521909302651084 14.529322017650514 14.596543008802266 14.652030571626032 15.279020402992392 -611.6023346532783
4135_23AcNH2Uracil.xyz eps -20.539260003760635 -20.532637864485977 -20.52642844528271 -15.616848621354919 -15.613698338182049 -15.586426435200675 -11.409273621356872 -11.370159882606723 -11.367152643833807 -11.321853343745993 -11.247938585629782 -11.23805484793813 -1.4258594898069576 -1.3938835774858176 -1.384966360967235 -1.2971152614371242 -1.231430392996839 -1.2232289146681943 -1.0714304736205222 -1.0183537643556897 -0.9182819148587945 -0.8881231446798271 -0.8122193517541066 -0.7897383132892496 -0.752835266085251 -0.7359074375987146 -0.7065210934036606 -0.6833673865849279 -0.6623314178534171 -0.6566387536765639 -0.6392895421654387 -0.6294403007865607 -0.6029619282843651 -0.5941378577939925 -0.5863887682760871 -0.5720339000442017 -0.5586159943189363 -0.5380729616779939 -0.5088501489740136 -0.4806701165881893 -0.4454567953370282 -0.4364735405524616 -0.4309926726794468 -0.42667700417081783 -0.3517709348188523 0.1048185590807881 0.12413208224814862 0.15041060953233293 0.16468096481340552 0.1672677579173977 0.17423489877144407 0.1761821346725272 0.19687595783515155 0.20965887372579645 0.22888796529248914 0.24807979040382347 0.2688253808742963 0.29040340454218866 0.29821854771273043 0.3037036650560521 0.32639695686256537 0.3520253650283596 0.3654381538353758 0.37197310285902524 0.3742891556504436 0.3953410536817337 0.39687363167992046 0.41056758915352143 0.42518114143722 0.43692321462620753 0.45125435455517854 0.46245445098555227 0.46566578169826967 0.47682118766967047 0.49988858884816756 0.5004837145908237 0.5108398363809064 0.5185140172683359 0.5386637231983176 0.5465305227790644 0.5633620752782967 0.5657774229607898 0.5740172681870069 0.5773214341145989 0.6050754541765468 0.6093885891480464 0.6098160343387268 0.6162005707080985 0.6317173326761184 0.6473860535383829 0.6509166542493934 0.6534290740819001 0.6658659339453461 0.6736017127155385 0.6818352858414546 0.6940804446601825 0.71316122888249 0.7185792574608652 0.7238596905921185 0.7340546647328089 0.7490549793682146 0.7533423846107185 0.7566447444496891 0.7823751551920693 0.7957767906208806 0.7965036115619244 0.8035813864014565 0.8189763868024323 0.8447701331183743 0.8592798275428524 0.876757585034479 0.8805020470182032 0.8948340830947704 0.9039603398808279 0.917003830914872 0.9231916221554112 0.9390177734917001 0.9551320642381452 0.9628978199763334 0.9706640516243598 0.9768456096129863 0.9774303528478894 1.0028478304751698 1.0263903281807283 1.0289649090385622 1.0474339036782816 1.0573194805686092 1.067461777095365 1.0775308722171877 1.0942011325005743 1.1044719787244357 1.1168720394393856 1.12841738595435 1.1399302015627455 1.1458141008608713 1.1506383721703106 1.1540527240013534 1.1825608160542171 1.1882100471700683 1.1970073221920015 1.2222645391201894 1.2366565057696894 1.242045575819993 1.243392386139776 1.285888577056551 1.2986552677621648 1.3196815831115611 1.327616035589132 1.328935893819243 1.3471220532964272 1.363616191911776 1.3814570600727485 1.3966528698695182 1.433686448794607 1.4418258017695496 1.4422980319880652 1.4477567152398263 1.4728750016106043 1.4820119795442028 1.4962063716810292 1.5051802323135228 1.5119300850799697 1.5267178474534415 1.5294314873596815 1.5310348373570064 1.55402984317483 1.5593766282130805 1.5879835316926834 1.6083606999598992 1.6336880330846757 1.6507968463442009 1.6556616809699167 1.6718595981852604 1.6729948860660846 1.7060464779255446 1.7188735135054563 1.7229295917454612 1.7376295292876913 1.7792744016817348 1.784438799825507 1.7885990298110157 1.811832950003401 1.8585050693207106 1.8619334459896266 1.8874456242684663 1.9242088350386546 1.9457463340753396 1.9602814886065918 2.01333289554657 2.014902023874018 2.0291488256022596 2.038615346970613 2.069713402415383 2.0918568683940113 2.1029804656687223 2.1340304038001574 2.1488692708352497 2.251842192366841 2.2664667751519976 2.2872220405316557 2.302307622651615 2.313872073229885 2.3318197999238017 2.3407104520523077 2.3638173386820953 2.3938093152770263 2.4033835359714484 2.417256194570426 2.4393316567298373 2.455954496604741 2.480624857269887 2.510812104315629 2.536365327647031 2.5647819410735404 2.5864837453274943 2.5979444107225738 2.6202541987589347 2.622734921507791 2.6335773749483904 2.6784482829291503 2.6947129094081372 2.7225052444501747 2.7316890683930253 2.7487315791527993 2.763704894806326 2.7948830440859154 2.8263734764615505 2.841277215183042 2.849551747340692 2.883994612677308 2.8887153689598306 2.938047874178905 2.95887942976045 2.9637779300585745 2.9907479049935777 2.9981082537045216 3.012827132290602 3.033718579396807 3.0514032719181143 3.0572447201375685 3.0760071444107226 3.078717787469796 3.0866643587768805 3.1047198091637007 3.117200349086392 3.1422322406547347 3.1562382191486127 3.1669781114907374 3.1799197525970353 3.206008200962868 3.207911259083148 3.209107079958536 3.230750398021754 3.232094094229228 3.24287775483924 3.25069492051034 3.2653684789450272 3.2793556567381956 3.3011737512492623 3.3083034673982787 3.320950926043524 3.3228271004082313 3.3444249308533105 3.3683982516258326 3.3721821075623617 3.388650972270134 3.3948908639909705 3.407532767970423 3.4170784020097766 3.418701417471228 3.4302871556628634 3.4338203833293734 3.4418927125820535 3.4538422822374346 3.468124889504377 3.4826776695365114 3.4875868987625576 3.5003561445533506 3.518878575028217 3.53859669520176 3.5444456018043677 3.5471126925010132 3.5647286443725523 3.5755440621853425 3.5919671724077937 3.597754956658112 3.6066502662662585 3.617312223180345 3.6438573626300275 3.6582918435557743 3.679818855032871 3.685154227643465 3.708251556504724 3.7197853722346084 3.7254286383795616 3.739197764138785 3.741272035251424 3.755652810397599 3.761408038893079 3.783001807247492 3.788198761926119 3.802246269242939 3.8341896221303786 3.863130243798609 3.8681838825829518 3.887115362058119 3.8908016641372547 3.8960381334581147 3.920761766472426 3.9221888226091557 3.931469632658422 3.946063736435057 3.968822413388068 4.0136011228773265 4.047808731540654 4.054538743624172 4.055176735814478 4.08108849317335 4.097323412123323 4.116209387607204 4.127137094532853 4.1408754683021956 4.148719815672564 4.1631739668996985 4.1749418119194255 4.176196512882916 4.188551976135142 4.200390997794539 4.217841298575049 4.223557346148799 4.276545350004439 4.2911208876349205 4.294416246112246 4.302228881916951 4.3172295563826015 4.323693720236258 4.334491907353563 4.351826199656407 4.359895194765475 4.380927353933368 4.386766343160775 4.402757852945123 4.414581915109159 4.4210294832345 4.432738527571847 4.459168308953564 4.47936100771569 4.483162887611734 4.519219956499255 4.533718721597535 4.551816551781523 4.562686560775125 4.5773234026751535 4.587354320933548 4.595705650928599 4.598639761845952 4.608087070960776 4.641912550048537 4.649417609003875 4.668061872326089 4.67497877474326 4.695021915902377 4.703421932268641 4.741650642187259 4.781618607278972 4.789309792674392 4.794038515819555 4.8221581544146375 4.893745899651994 4.918437723998268 4.934903067897633 4.960752119052782 4.991422688454579 5.032385380329332 5.055761313084638 5.077088692131907 5.094348407535866 5.125890290388277 5.132180478526709 5.136246120732118 5.143174724242399 5.163743166503711 5.164986908798505 5.170877129301298 5.216155527563608 5.238996811391593 5.291489806327206 5.309194904185775 5.325560239566442 5.354189751067404 5.360000618173685 5.382745008816202 5.401440068311555 5.406416971272402 5.410557424339374 5.438397981617403 5.4407860589655135 5.4774967255399964 5.4990590114839 5.5092975712649705 5.5350022146648605 5.5497482778413785 5.55844067538365 5.566282560475788 5.5810767831446615 5.5925904990153015 5.613202039264962 5.621174634427099 5.63813778850874 5.678434250951671 5.680427307505067 5.688695412622228 5.709086254441115 5.743638690305039 5.767929488181233 5.787974871091171 5.819284711783112 5.823301078740768 5.873183095749808 5.888377657038572 5.937767782423047 5.952632871239048 5.974475975656617 5.981454249887424 5.993052146584522 6.055765742983463 6.077502652305605 6.0929511320703655 6.101064487151068 6.116824298540205 6.148190560355695 6.177419351623938 6.210191693679254 6.214884431233236 6.217298762550839 6.237259882479493 6.281468557650118 6.296730648827359 6.350366849368039 6.385910805446438 6.432574654285261 6.586015038923821 6.5995943985484935 6.624813647586001 6.62996721348465 6.656893995894618 6.665306057611921 6.70507123051952 6.767492731339541 6.779241407043802 6.825215053477008 6.91834411212656 6.95169133007718 6.96738028756052 6.979026487141957 6.992760690826375 7.039932496270153 7.052134119155436 7.142255429882415 7.226962990158705 7.303467416597202 7.353417426875908 7.358510116523252 7.37586337302783 7.3778186459766175 7.454840768987912 7.501343908692273 7.588305472495702 7.598752060450578 7.6560367068820065 7.664480572404365 7.714656826296887 7.8976531456086 7.975429177488288 9.580468203118368 10.220661906651637 11.005184454399238 11.93707781619582 13.221067702616121 13.334141845878705 13.705401478904102 13.785875557823424 14.214756375696737 14.365701281198664 15.02891892550628 15.274027312286286 -623.1359575544188
4132_20AcOHAcOH.xyz eps -20.595578058524072 -20.595571625729622 -20.554697005809928 -20.55468202855157 -11.394589989953847 -11.394571372419973 -11.24280222021679 -11.242796856710813 -1.4693093037139227 -1.4568557817308372 -1.3673184651424983 -1.3533456885537622 -1.0328464763836858 -1.0248584136026746 -0.8366138449020233 -0.8139619244599668 -0.7438011049752695 -0.6940116274272569 -0.6844745936757619 -0.6738646421438398 -0.6540361561261726 -0.6477899212609127 -0.5882827272998268 -0.5808929204764347 -0.5730375574457731 -0.5602377744801857 -0.5567308391673031 -0.5561963576321918 -0.49070423905838606 -0.4798192820067673 -0.4717572818719499 -0.4533062853226859 0.14256285520891826 0.14696364833386674 0.16129562621173865 0.16768563607501155 0.21155148134966292 0.21234754396949465 0.22582172771693676 0.22839134256614904 0.25939629301709527 0.2812752604973548 0.28708525737522306 0.28776987839509754 0.3623404311221798 0.3707170629629989 0.3841802584945438 0.38726317490144546 0.40911483226665163 0.4129852368770467 0.4273816976641773 0.42941292571328266 0.4487574245279962 0.482284071771536 0.49490105814587837 0.5389332440734019 0.5585212953187296 0.5807528029046694 0.6052560390958323 0.6133016235345139 0.6140932911048527 0.6154826226542385 0.6203333325304492 0.6274648344073214 0.6469178465716835 0.6652360661149804 0.6890929706800965 0.7037780920035063 0.7127855920370518 0.7150778289210664 0.7248789741811127 0.7546754424836796 0.7632907125605921 0.7898671217152821 0.7928954477704147 0.8176749747479948 0.8448791358518685 0.8489427714275938 0.866803309187349 0.8818080626817744 0.8864679295333279 0.9169277113994972 0.9197821918532378 0.9444250230404355 0.9654686759571877 0.9706132832322666 0.9944189779760758 1.0089672050206842 1.0102592004188282 1.062775355797556 1.0676633413441785 1.0766440179282921 1.0984477229449807 1.1414207636144553 1.1681344083000655 1.1715395344324884 1.1728701380890127 1.1946377280604026 1.1958847650419955 1.2084464287507128 1.2514095245711365 1.2607805939999523 1.275690555030066 1.2811609489150557 1.3048889702630604 1.3180855916670433 1.3374578067486596 1.3485012564158672 1.3882970343749843 1.3907938624253038 1.4237219114006796 1.45042598837469 1.4669193097350974 1.4830089158473005 1.513017854318252 1.5130932609089114 1.5137572236575936 1.5371535703076615 1.558126680871846 1.5773027430694218 1.5894992480114034 1.6163114206510338 1.6630500526649987 1.696910465615491 1.705152763589727 1.7161941763397792 1.7712944957943255 1.784992185895094 1.7892390436231709 1.854960551581359 1.868501993883336 1.874705014207145 1.9496318855368842 1.9907903624664487 2.0173334794332587 2.1194196139092836 2.1585921014190066 2.1594205510769338 2.198966161519781 2.2396744797460184 2.2844989918251333 2.292147682428936 2.2992501659950215 2.3166887156089198 2.319588894450277 2.4125673733587307 2.4405580972335885 2.459329832421219 2.467993720242167 2.4710860127478464 2.5029214808745195 2.526990860305752 2.57552307326548 2.6348559395474522 2.641738358720308 2.6504409752966183 2.659299159853963 2.6638658612037984 2.690666199348509 2.752263276002108 2.823104443627705 2.8291504925405953 2.8328483597195686 2.846887791443859 2.886980982014062 2.902688958279568 2.932252190625666 2.96714011807425 2.9924070506943323 3.044216688356745 3.0730785925650297 3.0761118649946764 3.0879716559971406 3.091013537194286 3.0911596105447248 3.128714344298616 3.172408533198626 3.190645115950915 3.226043948442038 3.2652731197822877 3.2665562218748243 3.2746712374597275 3.2932587456245304 3.296997705894183 3.2972376880078658 3.300647046773509 3.3180358726747965 3.3330788283050374 3.3748577130828097 3.3985843293536036 3.407079466087849 3.4072071650339413 3.454242000970309 3.470769449441882 3.5080739860913868 3.5147971410733123 3.5187820125586904 3.561776199141713 3.580769478378405 3.5861783005788808 3.5951334131056933 3.59566528898285 3.623435444924965 3.625141878476009 3.6459055366403352 3.664553779632282 3.6784311670250447 3.7038814377785396 3.72073192167374 3.7329948605988754 3.7381136650305034 3.7401425695823747 3.7601603351628277 3.7803736534504186 3.7855501903283546 3.797161123434582 3.818611699016234 3.838026737969613 3.9128384655547563 3.96886077286141 3.973777153157888 3.9829671152136283 3.9930426426948 4.0391809900483935 4.054770361313234 4.058685321335956 4.091929235402772 4.096508004102562 4.129417819982212 4.153730758173209 4.17028413076176 4.178209674176147 4.187187618764391 4.188150757442523 4.201451165158708 4.235941649522215 4.269393259782777 4.280481914761066 4.316772731468871 4.319314714313941 4.338985184747141 4.362071847257633 4.362769115741752 4.387251245968455 4.414019762340148 4.41689197350973 4.4190652323949084 4.4730997755006685 4.5154136424360125 4.520881364028504 4.53538705380262 4.546232830901565 4.564422429394648 4.576726576606882 4.584619060238065 4.620436487597911 4.650098641928814 4.719140585879857 4.719850715659593 4.736374519019311 4.778558723953421 4.798619499079452 4.806255883133735 4.86974474719045 4.919687325917403 4.925051276236751 5.087647433396073 5.125636693598206 5.127453231798013 5.155423257197815 5.23715713847419 5.240441404069639 5.295031542149968 5.312891126835131 5.3839186603658655 5.398110874725338 5.403599889225676 5.4131546380343085 5.499993020027668 5.501371681466164 5.502171884255573 5.5118946884739275 5.5945985628436485 5.598634335245942 5.602342110725257 5.611997642189539 5.618439779094005 5.625280672394927 5.627119801038374 5.648946076033726 5.690119500289791 5.709557807703786 5.718112467129248 5.755830490216762 5.761888661853809 5.784830016990001 5.8291004139543885 5.879026643125366 5.969099352726688 5.984949069795571 6.142598793211949 6.1650607678017435 6.202610404205262 6.207058565076633 6.207847285468719 6.242524816875051 6.247891540009237 6.300895189380383 6.47144265007928 6.4741137309505 6.61395888846393 6.619265286452181 6.669988349857489 6.671987189867253 6.681768708726957 6.718553624841998 6.810557177428013 6.845373290174469 6.864181308169942 6.962176402744156 7.002987663874045 7.003859148067108 7.02666266278818 7.1121583261889 7.117243184351261 7.122159862466895 7.181453190252618 7.269888374106137 7.281561340127413 7.284984573155834 7.318278854104634 7.351919631500033 7.370151773370114 7.445843866495593 7.4766746788448915 7.619191399005376 7.641357929175764 7.734822409211429 7.749284349773564 7.774435727963495 7.891642873311617 7.905528066594165 8.15612129659935 8.172235094712072 9.891413724427652 10.119281288651242 12.924655852282868 12.987186889782189 13.719876429122815 13.87191583339731 14.229149463673757 14.269498593750258 -457.5517168406113
4166_54BenzeneWaterOHpi.xyz eps -20.535062482305474 -11.246361734013085 -11.245750045397736 -11.245654218756266 -11.244510355418875 -11.244413361035487 -11.24381537258269 -1.3250614191918055 -1.1614888319740388 -1.0255567452940737 -1.025245942813568 -0.8342737502129889 -0.8341468333104424 -0.7198163148378942 -0.6861936349374481 -0.6537755349152095 -0.6291187834602618 -0.598178703291193 -0.5980500628502586 -0.564818913573697 -0.5106552885711912 -0.5047310376759555 -0.5046045139489246 -0.48510907505774264 -0.34948979184038903 -0.34797169215094914 0.11495275617606035 0.11607356032070111 0.13531743723514453 0.16092022409340762 0.16394084085325455 0.17633497916098814 0.19529814086555633 0.19551612315149436 0.21644688830156703 0.26650001876609203 0.319104496460631 0.3509707387669477 0.3511190344837637 0.38517453779331895 0.40788224706067905 0.40919636012388516 0.41807480601888636 0.4459013110037176 0.45790534524356297 0.46375353825957977 0.48996201799661954 0.4971430133529338 0.518508041484859 0.5446358678485173 0.5560903957145416 0.5584959611410515 0.5726768483864144 0.575009839917013 0.5784967507133731 0.5841337786012243 0.586363421993121 0.6201917734622175 0.6313727833353797 0.6326743828968978 0.6354333295381285 0.6429986518681612 0.657877300688026 0.6889141309384917 0.6961667298179592 0.713118178940279 0.7234923315303986 0.7401598290211902 0.74045383235915 0.7780512952248814 0.787354227206756 0.8220743126871971 0.8285233034084892 0.8444853977742011 0.8754279994055434 0.8797786845651049 0.8992644629922747 0.9111301440300267 0.9414411522267536 0.9468640819795238 0.955395644335346 0.9793464282689921 0.9897039016345005 0.997108652238048 1.0246674497487105 1.0252200461474221 1.0717505438305845 1.113041265832561 1.1216707355726172 1.1246196569772382 1.195163102355858 1.2034600127228234 1.2148956451594615 1.2184213191281248 1.22877744686834 1.2736878596145969 1.284795629852939 1.3028328512431155 1.3148738772518385 1.3191894499920058 1.3246726546351535 1.3709508959613965 1.389830473880359 1.3956080605606902 1.4719492504619525 1.4840426956960362 1.4983963467812802 1.5003723869465004 1.503348474216512 1.5052296767210707 1.5069060379264225 1.507645213008547 1.5657228165483288 1.5801372090840398 1.5804580458732518 1.6005611253095795 1.610930904383892 1.6133275945443133 1.6588080921165118 1.667886813642716 1.7248965313550135 1.7249164071468237 1.7304415648063638 1.7569677855419084 1.79965971409633 1.8367849944705787 1.8820320771209007 2.067814232782238 2.0793863118895657 2.0926817855457216 2.1442813408028543 2.179398124475878 2.1846139615852675 2.210254208833044 2.228610399697528 2.262140691855043 2.3072992578864535 2.332783627427065 2.356656314994079 2.439620941304308 2.447470479263403 2.45427614421171 2.4661959259440986 2.4919419086472523 2.5263263316632267 2.5319312636662135 2.574916806998977 2.5944198278171595 2.6689262339140085 2.732876977658679 2.733596655251445 2.743431549568849 2.7827625261023208 2.788794164778274 2.826265807470467 2.832457130566115 2.896605463152476 2.8972767226478693 2.924114657751412 2.94148225327634 2.944185393926364 2.9924647379895273 2.9934840916107603 2.997187609673097 3.019379812624711 3.0255275793809653 3.0375880079929525 3.0543432858180055 3.073873925920826 3.0966245130858985 3.117896557262179 3.1536708161112665 3.154995852079009 3.2225990311384693 3.2341567654590064 3.2854375014455743 3.2885183279802823 3.292599874370217 3.3113029522274204 3.3212320262601436 3.3498766679561083 3.3694000791457723 3.3701839536168308 3.3753710098305776 3.378770773343233 3.3982811031055316 3.3996259479285267 3.401395987767806 3.4278617024269193 3.4400084194671563 3.444203561203377 3.4478526350350562 3.451346310557562 3.4810222349378663 3.4947121507940175 3.52315286407474 3.602259740063643 3.6036722244509902 3.6164280744333754 3.6311947686583257 3.6517419897513204 3.6619104044805155 3.664543192900569 3.690572570613085 3.69839899347495 3.705006194679192 3.7083805976746906 3.710017549813186 3.7147946846033273 3.7201444767171155 3.7677538507899775 3.8912822710670643 3.8981088113789575 3.8986283663406898 3.9096124353065225 3.9125861458577815 3.9390699552825046 3.994260098375328 4.033801968349881 4.050209250419605 4.054824345878931 4.064417816438195 4.092436349204038 4.092645475192622 4.1039432410576095 4.117156365145154 4.122759620905125 4.1250626070858285 4.125152761616549 4.131529619380172 4.145143081640441 4.163006374048858 4.170759436373867 4.17080466720757 4.180504157297872 4.230134857364765 4.230160277320956 4.320734944256175 4.321946732135853 4.329610071632642 4.355614772346655 4.374821449830574 4.405112916431166 4.40994026619976 4.423896264791722 4.441257607965375 4.4597138636985765 4.464456279957136 4.490149360260004 4.503252733124204 4.532431457034509 4.534966433667118 4.545577775595944 4.564944059660113 4.648177882424975 4.657879696473679 4.660613906510183 4.663115026668565 4.665598585406513 4.668175394371628 4.678102489512414 4.687625172338645 4.714323612248778 4.724219743963344 4.888145098041924 4.888677576162511 4.91067410596453 4.936584811449061 5.019460194774477 5.05521214917916 5.070807086415552 5.077878738648019 5.10134423047905 5.102209110386396 5.117158894631946 5.117463289949403 5.165766002227167 5.212022800329629 5.259237292072215 5.293510453047043 5.363564120252019 5.369962671107909 5.3707181679329565 5.373374517764426 5.416152263254678 5.41637820906592 5.441198555270157 5.529160693416179 5.539397098902771 5.563920340449302 5.733934347911011 5.747943455973678 5.810896339406617 6.06476143222298 6.065082657090576 6.083822992865936 6.093055315668026 6.266016713002422 6.266027341733108 6.362395058809117 6.5145005511515395 6.517535146796008 6.668474914614395 6.854176426286159 6.938287867384629 6.979864232293298 7.044633457220338 7.046676075765661 7.112693712487702 7.268600751973345 7.269189224792695 7.331703864000145 7.5399486853518525 7.845455088179511 8.333980571701158 9.644831481347714 13.06946879752751 13.111171753363621 13.29298560510938 13.592223385558688 13.595695493918923 16.218738645684187 -308.16165852321876
4175_63BenzeneAcOH.xyz eps -20.604867530927745 -20.540351170868828 -11.380138578869667 -11.238781970955397 -11.238125213391758 -11.237197103848414 -11.236440644873566 -11.236023405416883 -11.234712087860578 -11.230625343298009 -1.4568672855592721 -1.352372575499153 -1.1532823277750959 -1.0187611685009932 -1.0173985963575596 -1.0167931750606796 -0.8265306712757718 -0.8262084178683871 -0.8115737206067419 -0.7119667945113123 -0.6987641227517695 -0.6709686570696561 -0.6461669063600877 -0.6431848955697151 -0.6211544351454985 -0.5904899052761919 -0.589925835117264 -0.5764196036150746 -0.5628980631320937 -0.5541791132715618 -0.5007384003572136 -0.4971093645804576 -0.49680451019276367 -0.47637350337038753 -0.44703057797724605 -0.340878718628298 -0.3398882859836613 0.12190552396496074 0.1235271252971407 0.13312903725019948 0.15396976500758416 0.1641220550448655 0.17097548611403346 0.18378379659323843 0.18643087404196662 0.20254467629948258 0.2045273552847514 0.2244338336959211 0.22840367592020694 0.2717490751821918 0.29535964955466504 0.3274589013742751 0.3478428002518541 0.3563375531701797 0.35661045427378296 0.3659042293289979 0.3900365792737729 0.3987867970300193 0.4022948561569208 0.4197427941373793 0.42358283327104557 0.4301400361515461 0.45895007420500167 0.4811901380383081 0.4846169104293905 0.4915535551228732 0.500399582896794 0.5496267280644884 0.556082045835168 0.5603676943571849 0.5718251266788009 0.5756417165047709 0.579683518276148 0.5910749546029982 0.5918706678994105 0.6000751688841915 0.6120899519230634 0.6189936362632105 0.620284597559539 0.6251788520696275 0.6358545147313891 0.6393389380495387 0.6408218671247691 0.6460415917679949 0.6615798690103478 0.6742091529107863 0.6890526790845516 0.7140103948904987 0.719844903446347 0.7202217995429171 0.7226976800223686 0.7346818292002462 0.7394210690472385 0.7441293690371424 0.7623079556187201 0.8018025873283265 0.8055744582112417 0.8127380465920243 0.8359789261608502 0.8385893121727319 0.8663061298384386 0.8813454299193861 0.8932994283180913 0.8975335225509296 0.920880885522559 0.9333915539710749 0.9438474488159411 0.9510685254555122 0.9734954865771371 0.9821751770290257 0.993192157807747 1.0005336224031458 1.011922986620726 1.0213558250443182 1.0422633836421764 1.0508842180751785 1.0751874070577037 1.0831431059036805 1.1038715780585584 1.122925136573227 1.1351998075606389 1.135845112080006 1.1584278371618595 1.1828969798585003 1.2066523251801382 1.2161793283775049 1.2273315387553987 1.2426437619516182 1.2633493769063249 1.2764333006431345 1.2852645403504197 1.2993365037528373 1.3090858732121002 1.3170079489974045 1.326637818640623 1.3403289974103805 1.3591806219166618 1.3710340903115485 1.3828848326556307 1.390957571225874 1.404229653804369 1.4395663163292225 1.4539722509843511 1.4748743338859036 1.483113365384884 1.4923286897418142 1.5059842914404793 1.5124413648544857 1.5151169364103512 1.5188948602165098 1.5226981277125413 1.524860634670578 1.5560443692061996 1.5795338381651731 1.5833987540420502 1.588835091688941 1.6037596025708936 1.6122193813590149 1.616201995360627 1.6260253358061452 1.6622393472186714 1.6717241097089257 1.7060233412908954 1.7381522631475317 1.7405992519952067 1.762722517250244 1.7708676198744295 1.7770256208481252 1.8034265914648338 1.810986987340389 1.8174443535211386 1.8552885027359014 1.8679977222199389 1.920169419319331 1.9668064495263387 1.99363737181679 2.042749268779815 2.0899826972407403 2.1887948704204447 2.190975344269014 2.218678544417071 2.2287448919040815 2.259396524459104 2.2895511292011816 2.3221141944416224 2.32647382409685 2.3476057592043955 2.3742977721069525 2.37916083235032 2.4436017521840103 2.4559971498569175 2.460292636913582 2.461663284612328 2.501628454938564 2.506376626927228 2.516624047857632 2.5419610778226316 2.56541029599544 2.5873727797754658 2.6058590633176872 2.660410503150281 2.6683647219222024 2.7072146405191755 2.7374875819087663 2.7527332985020454 2.757720068842309 2.788814761689111 2.79745944377158 2.811764159623221 2.81897961589624 2.847421666173496 2.862847237405704 2.8912646408496148 2.905122200501313 2.914786911218588 2.921392384928091 2.9325485045235458 2.949455032532256 2.9628356081018326 2.9697403115942196 2.994851568130379 3.0037053530126556 3.0087125170159155 3.018265541453622 3.0360742707907145 3.0421582004582626 3.060957974152084 3.0682333478207715 3.104404645545023 3.1074259060884923 3.1148097028934285 3.1255684000396307 3.156761060924414 3.162826527021661 3.165082571494934 3.2093572106599293 3.232614388507951 3.243075335184181 3.251554650899895 3.277753440979645 3.2881649183863937 3.299295051222547 3.3012732349978737 3.3129694384481527 3.315712301102229 3.337582257519788 3.3400521607365237 3.358643219032142 3.3633807226900307 3.380857508414573 3.3849070232828016 3.3859993311533914 3.3935169482927305 3.408587879881948 3.41215701968849 3.4137877103419236 3.421458472348335 3.439068788425938 3.4521715873128223 3.4588277524303224 3.461314747869064 3.4744262356859403 3.4850722044217806 3.501522184139426 3.505218600234191 3.5205936373097653 3.5519081532978607 3.604945458222905 3.6102612656562414 3.6171733733554903 3.6264898621379507 3.63796625736611 3.648120454648307 3.6536849675787924 3.66165646033745 3.6760795241172888 3.684019555686986 3.6862145964282935 3.7042678301102367 3.7092488837381454 3.7160080517171616 3.7231020681374494 3.743506099178328 3.754142768491133 3.7588069357676095 3.777299006933455 3.7945958808821634 3.8031201003492128 3.832343135740118 3.8478146395559225 3.9064368528355593 3.914519146538184 3.9221788519689365 3.9279337733013926 3.9330301591754875 3.9677679679847357 3.9895849615878793 4.061922719595565 4.063320651405787 4.076307301497666 4.099887156394477 4.101174525675585 4.110293778443391 4.123338143054138 4.127115938402256 4.133193007556061 4.13449837560235 4.138671325718941 4.140878633648004 4.147520800928467 4.161440952020248 4.168704718512209 4.172644462349096 4.178275504721229 4.181889634554619 4.211587960490936 4.228916303994173 4.252416746229373 4.268234894978783 4.289837251043154 4.323556844362384 4.333730422310614 4.344073076459566 4.351595673064269 4.386663324405086 4.401634801964127 4.4195992478915835 4.421090745441625 4.4302111556059405 4.44785945553791 4.460745072517755 4.476926138535944 4.4811050532388785 4.510582364896685 4.517742904234817 4.53878414405497 4.545597825070734 4.551345417013093 4.556926646900047 4.573147127571602 4.583728384531326 4.603581920768614 4.626156792655662 4.643384793393899 4.667928394288193 4.6689484684411395 4.674090599050538 4.676309005563957 4.687159819262234 4.690568286687338 4.704189122169552 4.711005349306769 4.777240101091091 4.789113701702965 4.860507555480203 4.897562382183872 4.898946340123928 4.9329381865523585 4.9478060843800105 5.029651000125443 5.05911840929869 5.063989201952305 5.0854132846395 5.087207288573559 5.114963098687571 5.116644078695414 5.12598983404269 5.127214651046164 5.1746318330829775 5.178206582671699 5.262858570441697 5.2676539343734685 5.289507702507885 5.370366324466366 5.376874691357309 5.3799756335044435 5.38181092378441 5.3827924413454715 5.416692270039588 5.424687568680216 5.426737247138361 5.464603947711071 5.508789622664774 5.528976998426365 5.546889831503009 5.559380570467912 5.6172179896551935 5.62031409060795 5.6346048869050165 5.658108477461292 5.684619368912545 5.711064918821873 5.7534509526791275 5.770441661975049 5.789521568017999 5.819569644789076 5.865302914479267 5.9938256942974055 6.06874603133118 6.073211306774328 6.075390586680621 6.105627927410471 6.186081335165442 6.254623060878294 6.283165814374489 6.288961330664433 6.323762934917808 6.371512078927402 6.421698879925193 6.531779620821535 6.5344663894739545 6.578938697185363 6.720925824129524 6.728367537985109 6.864208339361176 6.870315089100654 6.948932846563375 6.961838558270032 7.036716526135608 7.088631639052215 7.197219098803489 7.250072425744883 7.274558754041997 7.340543244254246 7.378669207939474 7.407221936031594 7.580347191418586 7.688108005368758 7.807757265723536 7.936504377093655 9.62617266315467 9.882661180809205 12.926727065536795 13.095682092408943 13.106783849843053 13.595150246026876 13.62208194363346 13.722795279322925 14.390090775753343 16.321228033714952 -460.59189615515857
4178_66MeNH2Pyridine.xyz eps -15.56816004526572 -15.51690558100896 -11.277798948333835 -11.275647337886696 -11.262168255538352 -11.243686508356355 -11.242685739301642 -11.225557871728524 -1.2594237405585456 -1.1526535844105381 -1.0917636898925345 -1.0355950322435024 -0.8803033323629801 -0.8612568847231055 -0.8579541274556329 -0.72433555406669 -0.6626186832241833 -0.6558725121092738 -0.6472783496181269 -0.6000650665497805 -0.5887714221291834 -0.5790112929552758 -0.5460119536500726 -0.5350933582288699 -0.5216153364703691 -0.5005696105436712 -0.4235298100812123 -0.3868800299393103 -0.37632527243708824 -0.34962115678962896 0.1018220326029116 0.12024736810928933 0.13838332152451382 0.15789618810552458 0.16433430825573475 0.18112051882590077 0.19096759783142947 0.2008129306359926 0.21622073889801535 0.23325850520048858 0.25211195565449973 0.2731856316697625 0.3130349377366974 0.3231870483555683 0.33268678347183495 0.3522134533547259 0.36189066243795176 0.37046293082555753 0.395963669009234 0.40904249670620907 0.42154500798128564 0.44097913878908557 0.46934142231293086 0.48042313750980026 0.4878861663248001 0.5067149370153755 0.510434757910782 0.5300325292472512 0.5367597716139905 0.55791424714494 0.5690821731037291 0.5738530187721305 0.5825934790352884 0.5932904436150872 0.5948556818378565 0.6149932343434391 0.6211245323888067 0.623586574260427 0.6257577118164555 0.6338839110793789 0.6442739857420134 0.6641480767026869 0.6766822862632533 0.6874965537532174 0.6927097247059225 0.7086795911860845 0.7144330876549722 0.727490495719074 0.7366603975981802 0.7437551500176913 0.7747328851691873 0.7875159487054878 0.7957544148076641 0.82212845439104 0.8309576872823844 0.8500574442686 0.8541131965915494 0.872177532328516 0.8867048751094536 0.9094493928625501 0.9161174062911179 0.9376426444468188 0.9474216548233512 0.9558140543846153 0.9811898218865188 1.0038804668312167 1.0135970551219715 1.0368506058528568 1.0410377354995939 1.0558582761958777 1.089263160875165 1.0962419407902124 1.1270487980811086 1.1419394260246978 1.1608386741175036 1.191182988966919 1.1994765545669492 1.20338326276988 1.222031860857397 1.2304020908325601 1.2445037299373893 1.254948860194161 1.268831181264733 1.299500848472016 1.3138681741374032 1.3364350256453525 1.3494654377767656 1.3497132639569538 1.3871669862810994 1.3932483143868037 1.4038807968895146 1.4127323543828836 1.448919228048909 1.4562488900772323 1.4802733298824966 1.4881635023683564 1.4962274341646256 1.4979482476387829 1.5123362205881967 1.531557237461749 1.5482956146420346 1.553136581692533 1.5613251519279503 1.5722632512252095 1.578868689891869 1.5921024407682494 1.6028837377261607 1.6206619193212715 1.6276855658236402 1.644219551542795 1.6703549307510566 1.6957598897149568 1.7264569059133539 1.7473382799331745 1.792839121913701 1.8044873681607392 1.8231502554903096 1.8546036477445889 1.8767567640874698 1.8930014727939142 1.9255139516800492 1.9733692253778559 1.9919086380538416 2.022030382549155 2.0794319441227382 2.0939305652649858 2.1318159847490237 2.1462461877577805 2.197904813285917 2.2806049681883023 2.3063846298485196 2.386251618025798 2.3993746266533513 2.4417257955911196 2.4700574603824816 2.5011578381028734 2.514230426889283 2.529430183982159 2.5358376274661727 2.567503301488726 2.577298755857025 2.6261628845631217 2.6886762878290114 2.689524197920385 2.7150409511645504 2.751367987987663 2.761302551275912 2.784330929191025 2.811336853166141 2.843116725851301 2.8557454573195047 2.878933452726692 2.913752968389538 2.9232673183432687 2.9365288358555515 2.944875115817503 2.959497579798782 2.9794556754935573 2.9936851319950897 3.0497503275908526 3.0629692299722824 3.0719442671034694 3.08930527497393 3.100412885113177 3.121423334085615 3.1293272090884523 3.132917581003507 3.153851943292833 3.1730191061781614 3.203712276576636 3.2087647752036155 3.211038181212551 3.223261315056625 3.229251264060287 3.260606763984526 3.2692172282414997 3.282122158544616 3.292240358407316 3.3161576465193927 3.322977574833729 3.3277799420307805 3.3401307896894696 3.346617358842567 3.349358899413651 3.3721041685213393 3.37798377767062 3.381920216870687 3.412292484121569 3.416916995608652 3.4331613239528314 3.4502844206358043 3.464064890513846 3.477053048307686 3.4884702239352405 3.5028156689796743 3.5092150265441715 3.529717917959441 3.5647503381300276 3.5728212564318973 3.5928628230716324 3.6068803745721874 3.6276616746310606 3.6356761779475932 3.660523987903949 3.666045633010972 3.677181096392275 3.681718866416649 3.6900616642553516 3.703029637328881 3.7097850960905236 3.7264668698492125 3.737116906122184 3.7420657933643446 3.7560938830483175 3.7597625564478316 3.774615545282174 3.7991753225750355 3.804103157901825 3.813671765695405 3.8572413803211067 3.8640833096624543 3.8888971549135998 3.9096220645081354 3.9159281553798153 3.9460934315352603 3.956280044124046 3.9632269883254136 3.977803204396664 4.001072607231463 4.032254370958043 4.042681176838879 4.060126882272835 4.07370904207707 4.075735888595674 4.138991597428936 4.141073875552323 4.148065409657223 4.1574307737887155 4.172149185928468 4.187988860139099 4.196717887538452 4.208718443301898 4.215560870590283 4.226315988532811 4.233109360498164 4.236953539060762 4.262124233195044 4.27103651209337 4.292135901147359 4.320000070729987 4.346703958493978 4.3506871183454345 4.36019592784119 4.375378014945468 4.407481829578693 4.432049526309666 4.452119265251279 4.456935188030779 4.480790593704954 4.48423139690613 4.507332073470745 4.52865784542945 4.547405433669603 4.579340459081729 4.584218665608009 4.594176808507721 4.61441581476091 4.6328201779965 4.657828896009224 4.686345540930922 4.694791056173515 4.7199159100772885 4.729623412636968 4.735444104807826 4.740471512410323 4.787220813839048 4.80284720932285 4.84181925029476 4.869727042066363 4.869868028824846 4.882975044867663 4.915630262915058 4.944928292608284 4.955499130354587 4.993968294071618 5.015888913940624 5.017972081911431 5.093335026183544 5.120967366143166 5.157845855984524 5.174150337950648 5.202323346861691 5.232197253112714 5.234558090458051 5.265306592549853 5.318509472633889 5.322439196855931 5.3380939047739115 5.3516333550449495 5.3618686467371806 5.3713941677845565 5.397835168139528 5.41647572631406 5.442892178435295 5.457651067149928 5.469981238942393 5.480243172370553 5.501951595475284 5.511555622601969 5.583502851367647 5.621569797530973 5.643416537724569 5.6472923329728815 5.723163061277475 5.7483060749110715 5.755615651493061 5.792765761983202 5.821042752047706 5.826501596655909 5.829770063707885 5.856311806585768 5.936299394165472 5.99250924450891 6.013380430889885 6.06120281984457 6.119300394142359 6.156810573237551 6.20826093993268 6.243668973643883 6.260733484156052 6.3101721185351884 6.352467711257197 6.376817152535818 6.482920001212335 6.511664082654741 6.556701133409966 6.640148386888881 6.6419013663935305 6.700630490489887 6.738365106322972 7.34579190921891 7.370360278079993 9.841338229814356 12.596817989040341 12.807841101997624 13.252890766660592 13.367633264845306 13.882181128186978 14.056781061223887 15.611419345293248 -343.5479602217689
4144_32UracilEthyne.xyz eps -20.541803334872974 -20.534640675260228 -15.638436858629678 -15.620387216130368 -11.414042118548599 -11.374863632148886 -11.335365161819734 -11.250004848809375 -11.24844657283673 -11.244781349368303 -1.4318256884541996 -1.3926792822444696 -1.3086635903748107 -1.240690896550833 -1.083346599533566 -1.0316055345309418 -0.9285999393326944 -0.8964262809555292 -0.8022808933738896 -0.7717608189456195 -0.7603514364037173 -0.7095616546858554 -0.6844263629039898 -0.6731357721215228 -0.6633684269117871 -0.6487742734339191 -0.6102192394992335 -0.5971909188285951 -0.5657453706727514 -0.521951770888888 -0.4801731148878275 -0.4446456533913915 -0.4333753274592365 -0.4127381237397771 -0.4116307532930522 -0.3640882283981394 0.09356373679648033 0.11548569022338757 0.14364535718918903 0.15670140583113704 0.16372553750742871 0.16708620700374402 0.17953157460389635 0.18232377349740747 0.19186051441228158 0.20037475519344056 0.26517142352375567 0.29330936209831276 0.3019429935985798 0.32029021427437365 0.33850367934052067 0.35649856342809455 0.3780758334934739 0.38646853098701045 0.40485244882412397 0.4212838769155554 0.43052369601488555 0.43983598522052486 0.45537955628060856 0.4810356102893721 0.48754829620954504 0.49627438463375695 0.5109561662301502 0.5185813928219051 0.52970121618191 0.5368433133659231 0.5394764234859618 0.5617776696548965 0.5840338633318286 0.5918633685609925 0.5990838981379879 0.6040011859107848 0.6094856127425623 0.6165937832503371 0.6254094270868236 0.6421583265861529 0.6736821695515074 0.6820893517038986 0.6931430074577635 0.7158349566995426 0.7233520559573109 0.7382990002713523 0.7444614285782488 0.7638277246397285 0.7790481645801797 0.7855546870510265 0.7888952243020431 0.8023254424595477 0.811038008254038 0.824219903523058 0.8278130295586354 0.8699152340031187 0.886908252726641 0.8984245371672599 0.9173936804425596 0.9320425299649662 0.9443053798293465 0.9496863521202837 0.9548459687783302 0.9607863212808251 0.9732396804746684 0.9814269462615829 1.0071205365950922 1.03045451502605 1.0518869310142627 1.061478395748356 1.0826687603518446 1.1004648768143404 1.1063530116233784 1.1242721593128808 1.1347681255756783 1.140855597615435 1.1588988187071663 1.1884760928650173 1.2053156535733898 1.215480764335885 1.2272934520523249 1.2660262747660942 1.2794787611920475 1.2928568930157784 1.3131974358684213 1.3261049515112706 1.35409427227504 1.3814659009754886 1.409376324989535 1.4357843288910965 1.441966791638644 1.445221807078265 1.4566071095724655 1.4638640184713811 1.4897705005976707 1.497265703773219 1.509185752811987 1.5256969845859853 1.5388862632324962 1.5992961078176828 1.6256342918229418 1.62979961221997 1.6452716493275437 1.674039533727302 1.685735601284068 1.6938064174968561 1.7014475825396604 1.7068717535972269 1.7288903925091466 1.7316805088413783 1.7652958599877964 1.8019275203676088 1.8650640073731637 1.8756012026532303 1.908019623589065 1.9773385971313655 1.9994229864846325 2.0124402102956296 2.0192251170341353 2.050475341232878 2.070344907816199 2.110617081562363 2.1262658053108185 2.2354044989539466 2.250077744335824 2.293162868903947 2.306660293070707 2.3224235324683704 2.3380167632329925 2.3656912648245063 2.3976556802382643 2.4230940037048736 2.4431308930350277 2.4602928053370023 2.493473719628323 2.501523158914858 2.5355391330826613 2.557361758218166 2.576535635056746 2.6229558501426053 2.6515824501915555 2.6673150857295305 2.6829385885622097 2.7185289507397057 2.7232395946989763 2.7349418720677012 2.7508373020909267 2.771583563618154 2.7816090703521623 2.8061140414924663 2.8315717613856926 2.833898930808974 2.859407637399696 2.8930129230792647 2.925828218898812 2.9434168353255075 2.945326627136322 2.983673305085157 3.0049951260088377 3.0184736954054543 3.0235717118917322 3.0384729817871134 3.0496557229147254 3.078732572330563 3.08983406462562 3.1217984075880585 3.1504658466463864 3.1658957254513775 3.182876029740819 3.1880669041348604 3.1946503003555495 3.212080916972079 3.218412701866081 3.224752894120553 3.2314906331828177 3.2365013195579375 3.240761023506687 3.2628451452207954 3.273743253332491 3.275249930148835 3.2823922623779795 3.296333903074118 3.319145935964304 3.3251690168048755 3.335060924445355 3.341761657136941 3.3593777996461673 3.371987717733543 3.3893695646640802 3.397237655016746 3.4114395435325147 3.4177294627785595 3.422537523196307 3.4390649337590826 3.446897381144725 3.4660624688642936 3.4962601470534644 3.4976605084490426 3.502108722168916 3.523469326124533 3.541465819982524 3.5425298730910124 3.5588161971298224 3.57968198064661 3.5895229205403947 3.616537014872327 3.6365160389995492 3.648461945659326 3.6718862334358975 3.7132006753299853 3.726924690145023 3.7476909446600604 3.7569094615292755 3.7779764931159154 3.8280231100692803 3.8345076459392793 3.876242930595351 3.891044438782501 3.907013958058866 3.909731183228456 3.91119366551049 3.918228916076492 3.943648461738903 3.9901409836304587 4.0084421435581135 4.03753001449199 4.059321567925507 4.093920936340548 4.120271034636638 4.149639213842871 4.154469756855423 4.159398064480558 4.179235552082635 4.184985639888546 4.20419521739002 4.264880827638579 4.269868963832941 4.282773231550658 4.288706757281564 4.294232635095578 4.315408344156371 4.334331471163122 4.36625229499516 4.39242438046702 4.421675470549905 4.427049730693545 4.45266110725348 4.505272898630417 4.505457167316182 4.5092638359768245 4.51539223289099 4.558571668763735 4.593255674905061 4.598243599102189 4.603128168886499 4.631589077112613 4.646733200140129 4.667566469898475 4.716856246833325 4.759333664094464 4.774069171904927 4.847286205026571 4.850770131118568 4.890955092963447 4.903011277999361 4.9116867623325575 4.923684043366539 4.962821182875404 4.992657949514147 5.047555294414764 5.115112496472779 5.116671788327148 5.132791985793734 5.153754968984361 5.186315873516516 5.227882109011864 5.276880109460832 5.329920130410565 5.330711458603617 5.3468200587364 5.352646495313884 5.398576910584296 5.40950743962567 5.456365680562364 5.490406843549692 5.504381711624866 5.517538393514399 5.572149258037796 5.57674599989255 5.612741278930838 5.656444439691866 5.67751353364269 5.701621899104115 5.7591536890150445 5.799105371045941 5.806822985792228 5.808368415175694 5.8157008354207385 5.838339549067247 5.94196953639091 5.961671312725709 6.027331369432258 6.046433819056968 6.070661341899616 6.102111733091158 6.154136536229297 6.163494946760944 6.184612373807735 6.219302303570447 6.2596838924824185 6.325781051396473 6.34334532207293 6.362299133303077 6.390370042415834 6.393972461697967 6.571664001036898 6.615477181717013 6.638151146530492 6.6473307136777775 6.709396140728922 6.7821692249148615 6.819585335473228 6.830197269370356 6.901241227592124 6.933454308071293 6.968219281986506 7.006079236736801 7.047369135265389 7.062689251355725 7.251130974754051 7.362604423058796 7.37285116119961 7.385952681910485 7.55575212252103 7.59068456360235 7.6038406355480745 7.62873153466312 7.931138448277419 9.668379090969884 9.994193278223726 10.936766430586367 11.842971192742665 13.340440038412627 13.568733333800957 13.814586532019726 14.165330870936204 15.263033554236097 16.915244097346434 -491.406227781542
4139_27BenzenePyridinepipi.xyz eps -15.5580180274671 -11.267410166669382 -11.266657104165517 -11.251557678887954 -11.234074392604374 -11.232915510916131 -11.23240905606492 -11.232122138095908 -11.231393955842918 -11.23082760297715 -11.230064786553704 -11.22901752276588 -1.248714096742869 -1.1467492251301123 -1.0816496421217725 -1.0256917200236257 -1.0113738623119057 -1.0111940101009886 -0.8516536142826661 -0.848073293607684 -0.8209475146829257 -0.8207423316063839 -0.7146078521092504 -0.7063138673683763 -0.6524302192730077 -0.6469139923662646 -0.6412445660894648 -0.6154965298823692 -0.5906719287705414 -0.5849956045645289 -0.5846898604983529 -0.5695678266354423 -0.5392268743418691 -0.5123237867875294 -0.49472376192713263 -0.49162325557107145 -0.49154821894088485 -0.41283035240267035 -0.377817225967051 -0.34462848690577846 -0.3329628721286754 -0.3268789814877346 0.11192301684751982 0.12274851952316984 0.12917856460716912 0.1316172765480958 0.13476551191357466 0.15068175867307224 0.16000646045162437 0.17006274722144207 0.18214652901301454 0.19271700520334756 0.20070071266373485 0.20181456897915137 0.21721884672040204 0.22589095297701892 0.23330068072962326 0.308773183970136 0.3228887783923562 0.3288158587041635 0.3488158759374158 0.35327930723141093 0.3611013844361807 0.3677298811516661 0.3732716711044382 0.3809581562831211 0.39585585226246894 0.4074227196705749 0.4167876481750588 0.42212883503111087 0.4344954035592175 0.44108993945784014 0.454238348717024 0.4711960242543586 0.4802110987332855 0.48576039946968463 0.48953026890352 0.49342018698327506 0.49870242925913305 0.5274627197461569 0.5365125358969982 0.5537482942419709 0.5544442403520998 0.5600376567626125 0.564246976675193 0.5752661092615565 0.5807016102076824 0.5852442531001356 0.5885319027310832 0.5940464379458872 0.6011696161593193 0.6042924494883307 0.6076736759899151 0.6229851693765326 0.6281728361922969 0.6332660910570393 0.6422155645377968 0.6430168700748284 0.6441862138854662 0.6523459068062997 0.6641679254914266 0.671152182295179 0.6816449891766628 0.6866573635269354 0.7007643396259741 0.7119326312322507 0.7205984413598194 0.7239078797599304 0.7343712103123093 0.7475647940844702 0.7512576534637793 0.7700118654910528 0.7800669422890535 0.7908497974276816 0.8191039781890285 0.8330583698239453 0.8436633179788773 0.8467876103365877 0.8521332550138667 0.8685581884923611 0.8761420724098944 0.8978875609986096 0.9076006505873241 0.9146804546073374 0.9303070791222409 0.9379061770585639 0.9434306621556309 0.9512044514600878 0.9571808124559787 0.9622171117472021 0.9796106377477997 0.9883630138014832 1.0047614966394833 1.0146802413366598 1.0189989138430984 1.021998998643538 1.036122220889272 1.054920469245713 1.059942786005342 1.079628738302643 1.083236783953166 1.1094647293138535 1.1217677449786891 1.1341966469568072 1.146669107432308 1.1651498903597393 1.1829342303002413 1.2124286274459544 1.2207949410629686 1.2309723125326641 1.2409333787078076 1.252262856119385 1.264365932094901 1.2694990031498263 1.281956431299606 1.2869326845113473 1.3057314319838453 1.3103856929001343 1.314773553817893 1.324298240033363 1.3286114151969388 1.342945945047241 1.3448513190045515 1.3717608268814474 1.3793334687829433 1.3895435787473722 1.4013210223743289 1.4044221016666516 1.4192720077726773 1.4400968404874468 1.4655258779973916 1.4925301803936315 1.4984367392909368 1.5005374439043897 1.5064871166217098 1.51197140475331 1.5173306938794489 1.519486741198054 1.5246264094772906 1.5288052306482898 1.5328705145298225 1.5371792063482763 1.5488366556270576 1.5648191007140015 1.5763961870099656 1.5940396036795117 1.5948565886747395 1.6074898735968366 1.610713347810329 1.6238516545626505 1.6393977626852676 1.6484542509976612 1.6550614753960025 1.6929856913682106 1.6971450929399006 1.7249890298967634 1.7353116307319387 1.7369180369659238 1.7653177788553895 1.7768783706580256 1.778854794653428 1.7868975687571544 1.793003828615899 1.8172929628911032 1.8583898568575579 1.8776196248220092 1.885026928805549 1.9230733185902882 1.9619110162639204 1.9893811228391005 2.0359509864892087 2.093243402434046 2.1428194323030922 2.1446058789713485 2.1974724914144734 2.2032611847456898 2.20835469628893 2.2329996347349654 2.2747900016041878 2.318356235443247 2.3213460570993365 2.3511655491719456 2.374229782791211 2.387650345085265 2.411864668576293 2.431449751104841 2.4621533723363704 2.4692486160948555 2.475948738826913 2.488412008737976 2.4950687609849753 2.5102116485073953 2.5316032881472865 2.543665348966084 2.556080743643364 2.5659384552503264 2.584224251695413 2.6134451962222633 2.6255885764399234 2.6727988243828014 2.690068438831245 2.693992224392187 2.722671134936786 2.748131316439233 2.751499009414354 2.7662041129624995 2.7743461273143586 2.7840190504593214 2.7942327624729706 2.812137513502999 2.8247690634271594 2.8504922637614216 2.860003889313982 2.866804047182834 2.8903623898151674 2.921944856950235 2.9325031508790245 2.938202007344062 2.943364446593665 2.946240309920979 2.956567882722729 2.9659073494947426 2.9771419107590247 2.9869222816244982 3.0071028645616775 3.0137623265770928 3.0173669268052867 3.0306545469655024 3.046437211241977 3.051302077843216 3.0535233861139703 3.07084553420686 3.074766064993313 3.0866000174214094 3.0916242526122435 3.1096562439634035 3.118524686720655 3.123778158544304 3.1485922242602795 3.1532139652348534 3.167442405444133 3.174884660972021 3.18830163805004 3.2161936658537837 3.220093897024108 3.229643315797844 3.250807087607653 3.272360176449494 3.2838780203951137 3.29793622937813 3.30211375737515 3.305748009553243 3.30884430750747 3.3196751883910878 3.3290276683740685 3.3401693523665283 3.3468439426330585 3.354467854810033 3.357684225578887 3.3788309214813137 3.384296888464113 3.3860208797233327 3.39010309290329 3.3928374341920406 3.399249871749335 3.4024238044926296 3.4055652263309204 3.414008764281259 3.4191606503249132 3.426122892563892 3.43113201023863 3.448569785611657 3.4534379438796035 3.4556484144451685 3.4643408483321187 3.469186992706021 3.4796893225838303 3.481805375737391 3.489410548242122 3.5066114700539677 3.5084936653771512 3.518277010878053 3.531528124867347 3.5350223045111115 3.5515420090738004 3.573712419545726 3.59625782493176 3.6131086475106073 3.622234164133126 3.6235903524431765 3.6458421523233135 3.652816709329811 3.66710513580433 3.6842314587753253 3.6875684330812413 3.6920129780216895 3.6973416768919907 3.7047302598463228 3.7185990293001496 3.7206313444287433 3.723509961742324 3.7270723749497523 3.74016161248656 3.749591502171881 3.7610863769336578 3.7687923029600183 3.774300266290847 3.777834207602066 3.7869552865777574 3.8178500861052647 3.862059935044229 3.865090095837511 3.920065093309798 3.9314361359687493 3.9360158478091924 3.9418160332376617 3.9533673574888115 3.964604339610079 3.973243341411456 4.0079615253105345 4.041317553979116 4.0646058579662245 4.0712841198172125 4.07860615625985 4.088661243549626 4.105873988291826 4.106936519362184 4.121617519285433 4.139364408473976 4.143295066597911 4.144476750191771 4.147534237782716 4.150368504458045 4.159845274402023 4.160876105318673 4.1691746993591785 4.172383475792488 4.182346751288631 4.187656199721717 4.193477166504867 4.197909963334806 4.207871378227901 4.209174301459646 4.224024240597681 4.239984007567558 4.248101869158641 4.267911332695562 4.310347123029651 4.3304708589289875 4.337673362531674 4.347796456204913 4.358372894208717 4.3714138843182395 4.391274230261402 4.396632553266651 4.427571215051952 4.437266563430151 4.448679871469747 4.452378794801041 4.464952143597823 4.4741737723879975 4.480270119227947 4.4907977537367385 4.5052184642195385 4.521731116600438 4.529485954669185 4.549619083734724 4.550154345814963 4.553513101745611 4.5684733251011895 4.586085900927147 4.594619344547683 4.5994557009567405 4.610016303333694 4.629236768007174 4.672031976675211 4.674498607886102 4.676109027654312 4.680762944166677 4.681667625983499 4.688852831045011 4.693607993088184 4.699434148882396 4.707231313181013 4.723500492830231 4.726819214610848 4.746896616255656 4.802462662324753 4.816521526503444 4.880186324660468 4.890230219153084 4.9019288884599375 4.905247206235396 4.918842951952372 4.929092137534539 4.9663009864243834 5.014735866196772 5.027919910025154 5.0489728246901455 5.073232373603853 5.085988147206618 5.094796458595107 5.104853416176066 5.1189273253114855 5.123432297609056 5.12842473244862 5.13011229179167 5.132779830434757 5.18076963305075 5.181400453685705 5.18699946126188 5.2381501114628275 5.24093261691801 5.272970398713977 5.325558835951713 5.3368634573203035 5.348055915375568 5.356176070224628 5.378544621211175 5.380164088803757 5.38400751330657 5.385823391146093 5.38871109611492 5.428845487143302 5.429336166929597 5.465054510277695 5.469982171597726 5.478740591471165 5.4940534921847375 5.508218304331802 5.556118240778618 5.568469625439454 5.63796239181002 5.647429188225509 5.766365752183943 5.776765548590832 5.784476772223576 5.82115921861942 5.825627551466181 5.834880919214291 5.85489886797166 5.9619030843817 6.0261719405626115 6.07140064465598 6.0794706809335874 6.081974806485435 6.116326988435295 6.15853852797615 6.266436374614215 6.296936845120622 6.306351588992081 6.3685900931172625 6.378233230899163 6.496351091259991 6.536530884700307 6.548404411505149 6.65251369746844 6.7033076700162395 6.748939454102247 6.871290364339721 7.346381094106764 7.378198008032871 9.701605927365407 9.972926706008428 12.6388502176646 12.829288019005787 13.115877411987185 13.125096638514888 13.40645212831519 13.635582394398057 13.649140190112739 13.90135956530041 15.67558375392828 16.38324129245656 -479.6835741895975
4172_60EthyneAcOHOHpi.xyz eps -20.600579085622286 -20.544276942747658 -11.384765095101633 -11.25426984492567 -11.250555526712592 -11.240500776991267 -1.457106267451413 -1.3547682180033387 -1.0394447792318762 -1.0242960187916645 -0.8169512692947499 -0.7748145193242595 -0.7031266696857481 -0.6876894237787702 -0.6726148177071974 -0.6454882725093607 -0.5789569128068547 -0.5698337068693984 -0.5564622724432859 -0.47829512085060716 -0.4545546777952122 -0.4184226195577964 -0.41827206432808184 0.14495401913442915 0.1522694414668154 0.16138961754698827 0.16590198247114452 0.17348723276800534 0.20335167052202568 0.21313642861436274 0.22780785337971218 0.2293138256426599 0.29057699614357607 0.344761448067953 0.3660885065978276 0.3889166231675759 0.38938554564767164 0.4137512812759852 0.4181030660862004 0.44177402509814945 0.4742700329830613 0.478993580783479 0.5069928675579521 0.5436136673010715 0.561318366940706 0.5715468673899766 0.5906756560168398 0.6007051500184585 0.6176236294586622 0.6213414439681855 0.635760527220988 0.6520065935387015 0.6833489460665918 0.6942252033765183 0.7218462082264605 0.733577513406449 0.761245367145338 0.780139147005948 0.7894545296053711 0.8087380452038153 0.8224559073572513 0.8329195571242456 0.8672162780045523 0.9140308114767117 0.9334138302678274 0.9413492253195415 0.9540010955924692 0.9572724690971952 0.992110737535709 0.9984700835101731 1.0357758458394701 1.0631846864972812 1.0636294085339961 1.0765959604621673 1.0925781864948716 1.096746664522778 1.1724650913945975 1.1788757167941164 1.1840321200475432 1.2133822877390594 1.2372489598134904 1.272386707109926 1.286901474355282 1.31813392879124 1.3579896605157435 1.3623736284778003 1.4159635903973944 1.4454810897910377 1.4533983220212767 1.5060769464784167 1.5146586128682127 1.5256585526891313 1.5871998615136425 1.5887715835341496 1.6161802952861373 1.6357780426777715 1.6695784549307586 1.6883070593620315 1.7112116799748933 1.731917810769401 1.7829777024596571 1.8317495783784596 1.8333649599366277 1.9533719668640992 2.0120216801356547 2.0286133889859426 2.041017357139914 2.210919342202809 2.2231317792369367 2.273031497688821 2.3174300843469697 2.317793327261341 2.3857153775476476 2.431953947637091 2.4572324837242014 2.4586304100607013 2.5060910206812 2.5426637939875403 2.6494641888218737 2.6499645732176913 2.670518510114482 2.6867200826803264 2.700137169380433 2.729488560239542 2.7681425234187342 2.7887668141448363 2.809339789288048 2.8185996847046133 2.83274403689334 2.8519062308775687 2.8833739734355874 2.9269971845304026 2.993440375829395 3.008892318072911 3.054005282520438 3.075556682276563 3.091919308147555 3.095431397749609 3.1724808779091465 3.1845447906016786 3.203223599611111 3.2069444221232053 3.2161413107679593 3.2167843151784954 3.2363418862710507 3.24204160373282 3.264057146359858 3.2692183787460958 3.2735285508131517 3.2832809469429685 3.2872143479487805 3.2962550794613 3.304538746298031 3.3280989895397104 3.37103705101747 3.406653535142246 3.435390738524244 3.4474210012917914 3.450577650075256 3.4735845182090976 3.49295721356237 3.4943488579768514 3.531526112243942 3.5685237353971284 3.592948536557198 3.600782946686804 3.6297738424479498 3.639950096587143 3.6568503479054804 3.7365221330509426 3.7403613279262005 3.7648646999973 3.794380970668348 3.828365050371115 3.879854247981725 3.902513089346032 3.9034263848684208 3.921762758855641 3.9846639689344006 3.9882712039141235 4.057380912632757 4.096717877016241 4.143814518297683 4.148725860006217 4.149601611285986 4.174331131160032 4.189527041415201 4.215728897378288 4.27329155656578 4.284739357662216 4.317251944878894 4.347079515218039 4.353910350157407 4.365018198546671 4.416572714045549 4.420528749642723 4.497759150037701 4.500971210271767 4.507358801191447 4.532917101713451 4.547990391609697 4.572824262033123 4.605380526584268 4.656271339890531 4.7370419427913255 4.7789277956827645 4.822494983075243 4.852912939285068 4.897313640171353 4.897802964607503 4.939027591533485 5.064595494666219 5.131401281538726 5.234650461773642 5.2472237703021785 5.265149374884178 5.380836952601239 5.413434502720039 5.4982092545721635 5.501191674575193 5.599283079705164 5.601789884507689 5.611957015424322 5.622829670526793 5.6673473772874585 5.697425513228366 5.748122580924586 5.802557321181435 5.80851107681273 5.854988505629816 5.980838849650014 6.059765039337925 6.146818521346883 6.170186741045575 6.205976547363363 6.23077319572817 6.314398971861401 6.35201180044279 6.37762800156308 6.437260630866676 6.604923170559452 6.704327240591986 6.707544238715829 6.815609720143493 6.865642210000907 6.960762564490361 6.96329714436598 7.01364363780217 7.079398925105806 7.187513454060576 7.2696300874369415 7.326831122560718 7.387875872397965 7.397871744869499 7.603301463727587 7.695513111986326 7.800637418759582 7.978624332535393 9.644992303495576 9.794919296016115 12.953637601409795 13.694411010267853 14.219139208526089 16.709744785689423 -305.9581988352989
4128_16PeptideWater.xyz eps -20.594368500879238 -20.488921666384893 -15.559452357290857 -11.327143426196258 -11.23950704450964 -11.2173340023577 -1.3839278767862506 -1.352822400409045 -1.2083957899687672 -1.000719971855144 -0.9142103953455298 -0.7696210221611337 -0.7457694360134707 -0.6734046320050551 -0.6369307852546894 -0.6188090419258643 -0.6151140475889759 -0.5709602063172813 -0.5598051807932892 -0.5454617922896827 -0.5335843125141381 -0.5249997750475366 -0.48660152471769086 -0.40101020706080515 -0.37035014630161817 0.1107467391293841 0.1634115616624587 0.17001393153475786 0.17920553995138924 0.1962482325810282 0.22788795477864024 0.2437052814094522 0.24993207889226435 0.25917461530235736 0.2758953554077492 0.30180921570698316 0.3437593866591428 0.37725658758409797 0.37808200878800363 0.3984218298256908 0.4066294350317786 0.42520418760250833 0.4992869163407345 0.5104790490619225 0.5210203239800718 0.5512176092569967 0.5533178479519625 0.5741546471831801 0.5872002190431356 0.6166415068866083 0.6292687388154714 0.6440930626285815 0.6476152983727049 0.6499478478870535 0.6617218236970869 0.6779515539846781 0.6882974635239325 0.7148288568996443 0.7325801167696457 0.7367461670141333 0.7422395100332425 0.7855929341365505 0.7931668954982106 0.804853507891986 0.8258161949032561 0.8309754430456928 0.8436993421039296 0.8560524730401196 0.8863350687205517 0.9259565487713357 0.9314526461824154 0.9607444288803832 0.9960728035061522 1.0048139998091477 1.0342557443835572 1.039218672722296 1.0648229448980728 1.0736886872493536 1.0938649825412623 1.1084846032718974 1.1197513977352176 1.1597689892130978 1.1831447732176839 1.2074246075680883 1.2098724780308912 1.231050265175887 1.2453696040628552 1.2467863476246561 1.2794277537284804 1.3216454253296903 1.3264941220794766 1.3304956514538244 1.35451872256513 1.4082577601267943 1.4334722543189 1.4360569961905139 1.49750692201129 1.4995302069032133 1.515028158882625 1.5281783938182385 1.5321373223272963 1.5430066196177947 1.5482925895232569 1.5807928020777593 1.597293177292106 1.604764175942251 1.6124841931551175 1.6496277664633907 1.6652997575289372 1.7681856917430236 1.7873956995601759 1.810623518098068 1.8256804968437674 1.8982268395177397 1.9008847722272508 1.953217679573848 2.0266528996232154 2.0322801164712416 2.0485086309785085 2.06946960510263 2.0878180910215995 2.1238467415382685 2.1518480116588528 2.177592086454506 2.346213197496885 2.379629915408357 2.396783916211381 2.404697568488472 2.45468341618283 2.5466843390911365 2.5715134652654474 2.5796223815009927 2.6091371961244674 2.628977799994178 2.64657061652204 2.6757059664950873 2.755771642264964 2.7763136047418793 2.864463238897304 2.9054957160876875 2.9130579274673165 2.929257840229397 2.9942913193371794 3.002910167085458 3.044248012682383 3.0668235247760203 3.086577123518002 3.1195244838853085 3.1347469985771825 3.13898236686946 3.1430561107748964 3.157475777899552 3.199250042874534 3.2400858914190613 3.2530590742935943 3.2563305947161414 3.275231736018589 3.301855546291965 3.325935890650914 3.33235650625187 3.3366527637009304 3.3956909542994556 3.402286816564052 3.4350250696785687 3.4463174475919103 3.478331185124397 3.495062097000453 3.513959295950104 3.551509620590541 3.5568803905924526 3.5810759479913465 3.6070280206588654 3.6128030921015792 3.6203267508667745 3.628832345262022 3.64832768389987 3.655803568260238 3.6638284819590154 3.7266633089440484 3.728718368815456 3.729271830204222 3.750778847068041 3.762443359913425 3.774400180518304 3.7769232355096665 3.817748784394043 3.8426051177261846 3.8663500661443275 3.8730285285506185 3.9108153311049705 3.9277897186286803 3.9433837132484757 3.9514325815823548 3.962288393105869 3.980285079098931 4.044190998503178 4.044816435095439 4.055681142903215 4.092967991001395 4.112906366581063 4.1201815456234145 4.1423140076767835 4.153320480843241 4.164319464717543 4.1873526868204385 4.198924555092678 4.208722919686917 4.25206979588927 4.276532822644841 4.306253938367249 4.30738444378892 4.318423132976308 4.370368112413095 4.390802089578034 4.397087408702803 4.4020328362217835 4.42039719605864 4.432756950635497 4.4730027318730405 4.532601903010247 4.545559540049735 4.547911182013285 4.56388665560372 4.576132206587973 4.602516144366928 4.605221526361032 4.648637980083878 4.674033363286087 4.70208862072234 4.721432589281121 4.725506128003627 4.766001970195399 4.857703375569907 4.918971542283687 4.929791333682109 4.938648569816243 5.024245489991287 5.072424774794851 5.125830576502283 5.135830240702445 5.137024905294708 5.207215834552754 5.242955802303118 5.257890753720416 5.286227305847391 5.326596647596045 5.38518619908824 5.387948359091089 5.409110921614052 5.445374966271328 5.493007536869013 5.512345443578481 5.515383514467461 5.5201557160734485 5.52304828035574 5.578526634174745 5.6026693539525265 5.605503783852758 5.6462685120795255 5.653194853309941 5.695406085866209 5.700071736688341 5.713533228115504 5.743394914331368 5.754594371886871 5.8030794878595495 5.841540546155601 5.931847853995823 6.03281189629042 6.067707354068409 6.089535505140515 6.160329065632256 6.203271692924436 6.215778356151327 6.245763832801532 6.274636148221498 6.311088634185696 6.408848009267451 6.513704240624343 6.553422734429391 6.608714863138664 6.727072305561364 6.87966976078141 6.894710488467996 6.907913674191474 6.948220199761698 6.967887391909417 6.981217450669684 7.025166285677609 7.0830743886517435 7.15613655259973 7.1985561521409345 7.284778429193291 7.411841441147626 7.415462280730757 7.437052467178526 7.622774096017655 7.6729002703367835 7.759779710594786 8.27839595406139 10.08239656044835 13.085152361479754 13.188379879784264 14.009649657612728 14.154115335187958 14.58694057489465 -324.4679667334682
4113_01WaterWater.xyz eps -20.584747041540346 -20.52219300526174 -1.375031102177816 -1.313598466680247 -0.7356793014219437 -0.6838371958596817 -0.6102110714912778 -0.55245075467375 -0.5270250166819241 -0.47446330381723806 0.12400474693697863 0.18404864798173617 0.19168062015852017 0.3170166861227837 0.5089484395680114 0.5454529658430083 0.5706861467864768 0.6109825105075665 0.6687677380057794 0.7146662359911713 0.7571824922580783 0.7584011946867254 0.8090204088950241 0.8217276656674211 0.8292881230832305 0.8674174554570004 0.8887373200233855 0.9242855367068945 1.0167560560127074 1.0185631877177406 1.1829232086169998 1.219107014851535 1.2771472430462865 1.347292492848886 1.502414826161082 1.5508748740802918 1.5793203711905457 1.8349803901273816 1.9996964625910043 2.039184411211566 2.0782805677307223 2.0906242377377593 2.1485919547298398 2.205227165251816 2.223942694796153 2.2439281551884376 2.2791970345595223 2.2987044443102183 2.6017801130008493 2.680066532255193 2.936753431076152 3.022922235680463 3.3417195822217804 3.3819593775615813 3.4893487064364623 3.529026393679729 3.557262079275925 3.614923157354951 3.646209646299936 3.6912410303230576 3.8004368412801854 3.8262298508212575 3.8566890467912254 3.8679588297419563 3.915708054704602 3.951110405285603 4.00137344713099 4.01460404141582 4.048454037629389 4.06742652906694 4.072901871317009 4.154776184507259 4.263071839888795 4.274177256473055 4.363543569574771 4.366383012212988 4.431940006858724 4.456745484315113 4.570504536476742 4.671276507508326 4.7153767623591945 4.716663651449815 4.847581484864799 4.912361027175168 5.160894762657247 5.214734804620497 5.29035544914247 5.3413848853467725 5.513167112189445 5.577788350487028 6.0469895641577205 6.083399236612334 6.572189764939113 6.660891744285792 6.891391266961297 6.912544953620538 6.958774460502774 6.991659406514669 6.996100205768076 7.018067659227951 7.026320612129804 7.060007812917864 7.0750540184389745 7.1456758139984276 7.188267163248423 7.222152318417726 7.274784576249089 7.3272723950914465 7.500060862652662 7.5508629981398 7.774348760426751 7.850954072794876 8.266516247255028 8.344190508508621 12.847638950941928 13.184053323737436 -152.67429430557945
4165_53BenzeneAcNH2NHpi.xyz eps -20.50902455228331 -15.575994824489177 -11.348926442916644 -11.234544081548464 -11.233436923808759 -11.23253123383682 -11.231624986151312 -11.231293949194956 -11.227953259086622 -11.226749352643626 -1.3720278403314754 -1.206539462819078 -1.146769521023496 -1.0112317597023444 -1.0111986745997252 -1.0023795647873106 -0.8207677129150638 -0.819399182652512 -0.7944883958210586 -0.7218095471322322 -0.7049566487105838 -0.6613864689249844 -0.639653450774116 -0.6147979649894328 -0.6124535859588492 -0.5843127102177895 -0.5841648689235303 -0.5799425851958087 -0.5600487459627208 -0.5210172623472602 -0.5000674701203435 -0.4900520816783766 -0.4897974162935614 -0.42066840515513937 -0.40930926557797 -0.33494346892709376 -0.3335715670897893 0.12755522807351802 0.1285241246708342 0.1306008768700025 0.15125587750230585 0.17139068158487653 0.174390985759097 0.18213762927898702 0.18500351157853262 0.20690964019196348 0.2085018081466744 0.2249764198091158 0.2388106785350972 0.24236154066313972 0.2425252348139558 0.30378463971810743 0.33033470335356613 0.36096057459222697 0.36521602372716655 0.369628417123893 0.3779938284107601 0.39140075311739286 0.4053930254280019 0.4172149821854549 0.4217917877279396 0.4290065373292379 0.43245565579029277 0.4588179870694727 0.46677240006305076 0.4822155858503584 0.5020130658990768 0.5052999235916666 0.5170054086356816 0.5178793966596921 0.5387467412114567 0.5574845651609983 0.5698720641949103 0.5758976220325629 0.5807295009831939 0.585785648100255 0.59006698330936 0.5959896566051001 0.6008037116097046 0.6068803636142598 0.6154628062131553 0.6231043797494447 0.6270021481043657 0.6386227341234453 0.6407322979013406 0.6494159714374094 0.6497795512785229 0.6637845798720452 0.6789999164433971 0.6878522938867119 0.6952420138230222 0.7157968100560798 0.7186719895705231 0.7266401953787357 0.7381428457758921 0.7461593823404977 0.752063561512246 0.7845305208448141 0.7941488748012874 0.7999360938699673 0.8176841470891747 0.8439471307009813 0.8501486506265918 0.8603924406686697 0.891463448296321 0.9084114046602575 0.9124749945457769 0.9215842356921352 0.9495393394599905 0.9550212714391525 0.9606903752987913 0.973306110508638 0.988574178788832 0.9974273537209866 1.00865265741497 1.0147323848776295 1.0296657739604387 1.0317433920661907 1.0476914953898613 1.059924649281146 1.0672132431844132 1.085275063361808 1.1229199380379806 1.1361476149813314 1.1500364190595194 1.1612000278743602 1.1707462980577683 1.183118523209293 1.1945324949035945 1.2136057923212125 1.2162563763181842 1.2251577082767249 1.230226378980985 1.242056873324063 1.2521031995679077 1.2740577553819474 1.2953297779215296 1.3078340582072894 1.3111599022847336 1.3160847979340193 1.326170666404101 1.3497627536527137 1.390969184257699 1.39281297000333 1.4069374663580618 1.4319118961529718 1.4392128208314594 1.4597715845407444 1.4816647410865889 1.497958907147798 1.505043306486298 1.5094547713710977 1.5128116029866017 1.5176481785949445 1.5221887247378727 1.5290963793945787 1.5310776541129514 1.532928063852454 1.5457654952214646 1.562843879402927 1.5778687033685779 1.595034816319181 1.6034188851006 1.6160615508915137 1.61757261520933 1.62973762786603 1.641277735130972 1.6480465825819839 1.683294012845024 1.694633294261974 1.7391785913280717 1.742884688046131 1.7510247585754823 1.7703727318802498 1.7825893396162198 1.7883038659472639 1.8008943759247502 1.8133689892437377 1.858368376904569 1.9260590629339254 1.9607919081366119 1.9912385692327859 2.034787912113152 2.0757999512990355 2.0961676404211746 2.106838318099411 2.1946297433233135 2.1955455752634165 2.2325761914407996 2.258071071563576 2.3013666023363806 2.323756338990358 2.351931727323334 2.3839893155504126 2.4189343877325156 2.4525580913199536 2.453538546816409 2.467937485122715 2.475190269889571 2.4830766908623754 2.485337704209977 2.5259730523114676 2.541922009512922 2.555562459865061 2.586464345610857 2.605378476678796 2.627858358934724 2.670017825846242 2.69505224838464 2.73586257844591 2.7479528803852875 2.7499241692688967 2.7707926332243575 2.780998573598448 2.7926426194316 2.8161853016063207 2.84613169539845 2.8538047653692558 2.859262271883683 2.8899259042621517 2.9207269402787133 2.9226130435734015 2.9448872887469832 2.9558521375094986 2.968684144921375 2.978967698043754 3.0062872826657556 3.0090137974083446 3.0122678168866113 3.0208451803774747 3.036574624444806 3.0519587517478977 3.066783766438824 3.0755384816551845 3.0790498231561605 3.0995648060597207 3.1195557604238173 3.1217127433951495 3.1266875116226927 3.1655627871242333 3.168568275951276 3.1732392438718215 3.180788740896071 3.2273405127375234 3.2345694264762046 3.2382212206308116 3.2443706530895264 3.2541102775587576 3.2854041870495085 3.304731562464692 3.3096644039416336 3.3110921700390947 3.328240608656582 3.331640010310165 3.3492691173079012 3.3654390967275165 3.380410028671935 3.381412826550134 3.3878744304937447 3.3896945089019024 3.4006814008747073 3.4052055262822893 3.4084569375466334 3.4217153702037644 3.4254817434073 3.436927374999556 3.438470346856106 3.450360555517308 3.459060171227066 3.4628129582762166 3.4901992883238013 3.496187652240779 3.5106717135679455 3.5177392656391726 3.51887108485779 3.5501481595897673 3.5741023516391923 3.5960219871017913 3.6146566634224473 3.62271347673436 3.636424037498582 3.638235679506196 3.6668331248101267 3.6745305072936403 3.681243955148066 3.6899524651828184 3.69979920930694 3.7055976806391 3.7088839213838445 3.7183909364728915 3.72986020630477 3.7332697607334664 3.740260117126534 3.750099809042909 3.7554914721130803 3.7568104312793262 3.7848133160599917 3.807635611449209 3.875648400095727 3.8921047918437335 3.9160567312191534 3.923571821449116 3.926251650347067 3.9284359969597893 3.931430966860992 3.9610380016486118 3.974483590841768 4.04658654890819 4.061522876505525 4.078579971695146 4.081568213600799 4.105679140615346 4.107982850323512 4.117573599864998 4.125505523266874 4.135365304322911 4.138611070046342 4.139664588015994 4.141829940883476 4.146533952956256 4.1587461434072495 4.165356799408186 4.167664291262314 4.181871886873345 4.185933478438583 4.188253548764288 4.2079015737041985 4.227625451161964 4.240492480341936 4.26032139864646 4.314454908386864 4.330417688288875 4.334768503808168 4.341169365208014 4.352439730715928 4.361126947726321 4.380308404879428 4.404745938896453 4.40891428132532 4.429311199791006 4.436409247545508 4.436539772683269 4.451791514178248 4.455055375409412 4.475664665915444 4.478274483902489 4.510839722953396 4.520007686941971 4.53135515695523 4.545343439908096 4.549773288834389 4.563667998232041 4.580202658231997 4.586829770684537 4.60526322142884 4.6113696247804805 4.633349542158252 4.666208681346107 4.67277611833533 4.676259326353679 4.681124972131765 4.6828785955473 4.684075723431501 4.687040468921986 4.69180994298742 4.720409335385228 4.731312044891967 4.777705043584377 4.8086707540225735 4.901344036296268 4.906432092145622 4.916863255863164 4.992579175607813 5.011905333532199 5.068928325622426 5.0703256319030165 5.075313914592772 5.0883568816416815 5.105733699687816 5.119152890980008 5.120224620973294 5.129317204071357 5.134018982717933 5.151340656268232 5.162700809923669 5.180779882923759 5.190852857401159 5.236861822639804 5.275948491688057 5.286649854812472 5.3788671265306585 5.383893333372143 5.387961851415231 5.388107726467252 5.397332084428181 5.420426956942588 5.431196985149204 5.435455708080352 5.456872073069918 5.4702074133885805 5.526761138714103 5.545942280348857 5.549036397930695 5.57026482279036 5.584855668438111 5.6241236366330725 5.643753930660019 5.686711322033496 5.7171044247748 5.73962055140932 5.752480885541292 5.784423627614429 5.825363747602856 5.826361405331959 5.975838392669664 6.003090123476739 6.078607430811716 6.08051813937465 6.086851909311717 6.121375253144341 6.142414364387337 6.192253044462973 6.230391347449719 6.245392915026895 6.280942227763977 6.288820799498068 6.294831982498071 6.37849956577736 6.428127949391506 6.527382403464601 6.536398655778958 6.622364437497868 6.673744967914849 6.729838957394486 6.869229179931316 6.967040412080521 6.972389363114513 7.0485998643021315 7.325494550998398 7.345346932804891 7.404680067897703 7.4730845139591455 7.615301925083778 7.693377585637704 9.531693861236215 10.010566524380195 13.069487994847078 13.108669365711412 13.304569086198246 13.601600939652197 13.691821888297916 14.184852153014795 14.698002254831259 16.28272564132353 -440.725867036999
4114_02WaterMeOH.xyz eps -20.576217900522593 -20.52280723416639 -11.280019411839461 -1.3773018785525728 -1.313925412159734 -0.9387002900388995 -0.7130893470722425 -0.6814847470546205 -0.6304364811183265 -0.6079081204274519 -0.5525209251341555 -0.518512283890206 -0.47507812592748955 -0.46893103068086545 0.1287326340599045 0.17039624704057807 0.17887734630272728 0.21203734182612533 0.22256094145018662 0.2815905621978293 0.32833275426372943 0.38252304693126193 0.42199471248700393 0.518778372957097 0.567358948567773 0.5697914721118348 0.5983901115495712 0.6150570614080717 0.6293861984746363 0.6465971616056881 0.6728396126253037 0.6983947501082792 0.7213571222011983 0.7304444370477776 0.7786104044603755 0.8059025062054641 0.8291094360885656 0.8392001595646894 0.8935814753240272 0.9191682980570262 0.9668803159720415 1.0041688501388146 1.0541700613822398 1.0913305586246311 1.1334632125643138 1.1674927679426477 1.200415717849359 1.238509903976014 1.2420339805867402 1.2954392390496574 1.318541280149912 1.356277784154377 1.3741584616664342 1.465952033154895 1.5001361400689512 1.5240268070061675 1.5493678258105512 1.553161072303226 1.5813285178847472 1.6128630945920417 1.7729736852089668 1.9093930067166676 2.073955493427785 2.0939789048609057 2.1061485527328165 2.171420117496052 2.1906717430702125 2.2277481117119433 2.269582447489857 2.291351536180148 2.369602457495385 2.4041603932266193 2.4996501332499235 2.535677850370888 2.6062802445423183 2.6771968880957666 2.868608536458849 2.945275401693548 3.0359459287224 3.0650991358865203 3.103638649966665 3.1157550485588392 3.1465667542109514 3.2185553483237896 3.257433806645876 3.3061263821885434 3.3141013406849935 3.342580978866068 3.3822627134308645 3.4076029163426265 3.483732894308339 3.5210616341093375 3.599966352908461 3.6138623574449222 3.6430930421777097 3.6832408888360795 3.711166347230614 3.724494512757299 3.7438697085630834 3.7761897013835135 3.793320722410056 3.8312598069387853 3.887356014893143 3.905033425179018 3.937476015480033 4.001794824535238 4.0148945210330105 4.035866074623371 4.066277242228791 4.072904980314799 4.147143723886139 4.1500857108008 4.153652591128855 4.195856495736092 4.24584275275477 4.266192786153622 4.288391799198206 4.348291427882446 4.392659042697401 4.3971935888410645 4.423024936612364 4.4729591407025655 4.489452614811544 4.557264112616914 4.591700756673422 4.688583314327752 4.727122931512186 4.75204310622007 4.78468814156926 4.9086026508450775 5.004505309500696 5.05534296307666 5.067647226880002 5.182989562063591 5.221459350747461 5.262365016053424 5.3117812542660205 5.360224656478464 5.398416665180084 5.459905034607043 5.546083986458417 5.570956956508148 5.5856756381620345 5.6033168607178165 5.783268936066241 5.9519114953755405 6.083261110940998 6.1853513438474605 6.226876791098449 6.255352987185724 6.40022649819644 6.622850589221215 6.711555360863218 6.928577153303826 6.975912039790745 7.016862439798069 7.051521098113024 7.062149336979107 7.09141537224774 7.160339073890246 7.190911364827646 7.244470075857755 7.2659005015374865 7.297971916438719 7.380372087308323 7.4656795799174525 7.56866277803411 7.624583054810343 7.858527116948339 7.93047028544524 8.35357273282378 12.169537484816825 13.131473159762585 13.8694189902992 -191.88957538683994
4150_38CyclopentaneCyclopentane.xyz eps -11.210931069100601 -11.210927989568784 -11.210562005576984 -11.210558621900049 -11.210424902544391 -11.210421287594674 -11.2099272643611 -11.209923979221335 -11.209618343130783 -11.209615894150778 -1.118508748454091 -1.1158705961359432 -0.9593472247075207 -0.9585252727600506 -0.955755441790537 -0.955053256542748 -0.7807611025749434 -0.7755477997843115 -0.7680723526346198 -0.7678858729619019 -0.6607045553724892 -0.6466875610909459 -0.6464875419926659 -0.6389941531068029 -0.578799058446957 -0.5770986562218958 -0.5639284319662348 -0.5602640881769168 -0.4776553158417312 -0.47730378137582363 -0.47568734005739743 -0.4725049872711315 -0.46795484605881726 -0.4645708160935991 -0.4643074557830694 -0.4597600255558145 -0.45948152926316405 -0.4532352975239514 -0.44970608249889393 -0.44833026105165086 0.13720876419234035 0.1466691951342426 0.15845742730694634 0.16759193117114085 0.17492358556423726 0.1863700789353812 0.18767600300573173 0.19966620113618877 0.2008431601642948 0.21967270125644917 0.2228119050517456 0.22486492411807008 0.22618779350983462 0.22945258455120648 0.2380804403255261 0.27121974884575545 0.2731522395565792 0.3010315261478139 0.30198125598447756 0.31065913659502187 0.31393210878343897 0.3207311169556874 0.3337982824514004 0.3338355002781698 0.3389983415397535 0.34448727303830107 0.35527149873112734 0.3750741351794866 0.38481454615075744 0.3888908155177741 0.4038441577658201 0.42472844291377004 0.4339691121281886 0.441162422312037 0.443607013970353 0.44553958492054846 0.4543221643633598 0.46758863642929444 0.4771510809954238 0.49381279561085273 0.5163416775996236 0.5290140282890089 0.5392590100206529 0.5519108516923443 0.5619255585540318 0.583907733582822 0.5851105688260346 0.5910438005073458 0.5981243723066866 0.6012220762483705 0.6081430996237714 0.6120955890436496 0.6222962708092675 0.6224805826879427 0.6377822956967168 0.6418884785984359 0.6439049124538744 0.6528930873172287 0.6595629359438079 0.6646937956282956 0.6657946916218807 0.6660520791469411 0.6705311565689596 0.6827667224934606 0.6867962334945755 0.6919425872842928 0.6932279771748755 0.6974473228754492 0.7020841308252337 0.7113563842575449 0.7144096449025975 0.7150184230906214 0.7233989871401366 0.7294751964003828 0.7358301149035168 0.7485544341455843 0.7543085104126523 0.7571652451222198 0.7648644269363352 0.7714820609126833 0.788357705568983 0.7948754863625143 0.818098892081193 0.8392638088275705 0.9042645246864056 0.912472689257848 0.937803026504836 0.9607097451151615 0.9616010640225511 0.9804715019284524 0.9942422303811377 1.0045495152831627 1.0146967968978426 1.0252350090590945 1.0337871039739746 1.0445422452732802 1.052420019565971 1.060764648623016 1.080813582446024 1.0954616889609636 1.114299081650953 1.1152253235635319 1.132087124362161 1.1340143166638168 1.1413675883731784 1.1537783818558507 1.158843163833372 1.186826706199954 1.1958903502749545 1.2015894393938218 1.2231395796337245 1.2253272452185378 1.2377016290886902 1.2396842571250335 1.2512723597379256 1.2563972800876295 1.264886482637849 1.2707128111484634 1.2761327259115742 1.3008809995929305 1.3017965393004396 1.3104870728645046 1.321726735658394 1.3222742101899718 1.3306689977252562 1.3312671979640396 1.3443650383961372 1.351970128492565 1.353769672246465 1.3559254429799723 1.3596377959000954 1.3706121571847638 1.375893836563545 1.3835933965421106 1.386230927527566 1.3925733284745456 1.4062255861135766 1.41181493522834 1.412174845002672 1.4294672793079466 1.4412746763824271 1.4476420616638521 1.4659393600405475 1.467200115029559 1.4802114357571976 1.48465725938737 1.489497886196587 1.4923499762709234 1.500616627250896 1.5012977150293 1.5068380670507067 1.5261478460514322 1.5263382567999417 1.5298405383542284 1.5401691554711598 1.5556143327800676 1.5576202281344629 1.5694290772249777 1.571834315123429 1.5760346962396223 1.5790082238493042 1.5948036817338196 1.6165500295290227 1.6234305820132722 1.6241396009473321 1.6411485441371456 1.6542742548324711 1.661309966203375 1.6712399132787865 1.6832636282065854 1.7062450796869375 1.7145220431817574 1.721716068933747 1.7374227296454352 1.7382278909618527 1.7464229090684007 1.7470879664270802 1.7688480269728097 1.7873240514974456 1.8020833370549596 1.8041162971531253 1.8092264062174281 1.8119696889270072 1.8495688073987464 1.8660133895021838 1.8666706342382386 1.8782549310447865 1.8871401733317854 1.8918562377011734 1.9031366483532568 1.9252816357629263 1.9634455984185157 1.9684606821614243 1.9852292753115142 1.9966665521074813 2.0013411898244944 2.010252918354658 2.0195796434721944 2.045236707083514 2.08484522930914 2.5550696242332607 2.561139747756357 2.5652880430856726 2.6327048890563947 2.632877018142418 2.6634974213511144 2.6939704575409285 2.705683434800038 2.7228041147371123 2.7409327816042643 2.740961446855262 2.748835350379516 2.7505696940065363 2.7611309208396855 2.7682049194212213 2.797171993741016 2.8031225586508977 2.807522673648956 2.8269158232016647 2.8494356579367595 2.8552708751569607 2.8560602292427197 2.859535115040918 2.866101856983665 2.8688203899185307 2.8697380075400667 2.881075446045577 2.8947405745253323 2.9077505847410063 2.9274522308528446 2.933078684355976 2.9334279590708507 2.9411527364182386 2.9429313412138525 2.9635889463648017 2.9711287500639862 2.9813925910461663 2.9905808685522084 3.0041609178815025 3.0121537949489414 3.020016405716948 3.021843122218349 3.029225273258205 3.034154044390369 3.059220008073947 3.0635534541051808 3.0789740611532603 3.0796946769569886 3.096649124831631 3.0997487117273144 3.102341700977283 3.1252026236396557 3.125998975723719 3.1313432152178455 3.133874220760709 3.159272063594476 3.1826795468629547 3.1906637965773563 3.2373139543375715 3.2456851529629507 3.2547869113430603 3.2599776226700157 3.260339678475315 3.2719783774589972 3.285512340444915 3.285629208883012 3.3087068155244315 3.3131503296048375 3.315830296694384 3.339193579165656 3.34723873425079 3.36057914615164 3.3626558525145414 3.3769571732585426 3.389668571026723 3.404384779176582 3.4087197492139163 3.4127093771084063 3.4157074991644625 3.4174669643479567 3.422071240318575 3.4408757375101757 3.4529013583769905 3.45692280667256 3.461083316768112 3.4688461749911292 3.4773421156220206 3.482965502064826 3.4891012154316305 3.4941956055305963 3.498001652109287 3.5062278626698204 3.509354600458008 3.5269541781943357 3.5318056320587923 3.5318147969504294 3.5401474345329653 3.541041667355787 3.552848568313943 3.5596891274914353 3.573468363504157 3.577588986157313 3.5814756223931066 3.601410356621591 3.6046602091555813 3.6073718664916403 3.6163616349077095 3.6168660464154794 3.635640124211944 3.6404972258366812 3.6488388122391204 3.6682942291623615 3.69041069600094 3.6915554323820556 3.7047623152485962 3.7078854285797496 3.724341681434851 3.725462896812805 3.759666146540885 3.763844942831586 3.7922034803215934 3.8017970154685035 3.8154242464409927 3.8162272502135095 3.8237971873544985 3.8245468605275303 3.8427360764542233 3.843437253531824 3.8593697941591283 3.872707626205915 3.8911980831327937 3.901290424692932 3.913757246969159 3.9213148609085247 3.928254048069588 3.9535584560496693 3.9587000930390985 3.960263457658548 3.9694400151712497 3.9704220370640497 3.9943973025799706 3.9998070813318582 4.004313261233267 4.004423900250044 4.013217296569742 4.016475081443429 4.025092833394231 4.035784356317005 4.065179634403043 4.0708630893197855 4.0879194782500905 4.08840925762594 4.09613161910574 4.107336531055265 4.111842462250792 4.12029430377806 4.133977023831754 4.1342593985002445 4.157118330482726 4.163072014670062 4.165782295159804 4.177320967079254 4.179030169479697 4.187993751641698 4.19375558495211 4.2035914400853995 4.212622229146525 4.222755813045919 4.229587849917586 4.242186435675641 4.24221609645569 4.253579416111281 4.256199979399756 4.293040409152727 4.301099338620938 4.301879076293256 4.304850474633688 4.308756223096003 4.311062716160857 4.330983915056367 4.333009639761534 4.348403029776437 4.351867817927494 4.360827483171254 4.371360154230262 4.378849293032255 4.3898588903706885 4.395356166104294 4.40399561764415 4.411068263856401 4.42242501677804 4.429008426525152 4.439305741180988 4.4703966317511865 4.470700439624632 4.479803637720676 4.4823571986942286 4.494405975945672 4.502133513004123 4.504448060388956 4.51170093038837 4.530299539104983 4.543049761253242 4.556725054824775 4.56639039606027 4.570056284487423 4.570705510413833 4.579312401710149 4.587833113722572 4.590182748161815 4.59572411346653 4.618301314961528 4.635793290388403 4.639481385388892 4.651550766973322 4.666857001559365 4.673767240136761 4.688998209226682 4.693781667436665 4.69422730117326 4.710509001704805 4.718115911683538 4.735254912343414 4.745784125240394 4.752522025030875 4.763913675819826 4.768821417496227 4.779983743088953 4.799595638241812 4.807397217842247 4.826802762573443 4.832573437925859 4.85169065944777 4.868708445258692 4.888799378686038 4.892127368701339 4.904420937240637 4.905912291833903 4.930699531718758 4.9503993065657195 4.977361995891877 4.978181047705306 5.009301212031142 5.025711827524568 5.028895541623564 5.039610610613359 5.044719127733722 5.07019451976013 5.0709705322963865 5.077881371816163 5.094282268151167 5.099193259644196 5.1052102612544425 5.117122212962645 5.124518960966853 5.1524554383111205 5.236542283400059 5.243384317551685 5.247382068638948 5.251893666857389 5.265443578857332 5.271039227735975 5.31923330540552 5.328503270776532 5.341974386091753 5.344443349796225 5.35348467173442 5.3619921701486035 5.363361894613669 5.373342349007442 5.3920172662997805 5.39287311018047 5.39771272632336 5.401554377022562 5.437652323771008 5.457546304389038 5.471509076166 5.477889632365427 5.4844534962249485 5.504273787043736 5.5064690495559265 5.529692402599741 5.543995878040109 5.5495886835270865 5.558160267803747 5.562332157234819 5.582031425507373 5.585631475657305 5.590095723965754 5.606732583963371 5.627942734494719 5.639032241537666 5.664628231291736 5.675980996632027 5.711339040595691 5.72608581171098 5.7519089801180385 5.764176875909932 5.7683777143601676 5.774604918705534 5.784698170622457 5.790211448305007 5.861280081962235 5.863808068445345 5.870731903119553 5.879267386106963 5.929660593396471 5.937680984213327 5.948085197197226 5.948698725151478 5.963753127019763 6.010693003734746 6.014561831228984 6.0355668169992605 6.05075361769579 6.055565267678775 6.13433489347476 6.1471014602111005 6.223899321986912 6.226122885437212 6.362067294122337 6.390276272422497 6.440915693251008 6.444774748774151 6.4519064600854055 6.460133104699173 6.49640307797754 6.507992576608178 6.58820543130806 6.589059016966785 11.920869025085837 11.959353929889927 12.978150699538293 13.05458437681774 13.05635640117063 13.104616217849241 13.762511126595056 13.789149207445307 13.924137118943921 13.931159556802314 -392.3576843726452
4147_35NeopentanePentane.xyz eps -11.227101609028358 -11.213309463270448 -11.213231246573933 -11.211020738899593 -11.207239639442815 -11.20723845287321 -11.205802537923159 -11.205344443728388 -11.205167435478433 -11.20514648690818 -1.1068859010803016 -1.0823965061469996 -1.0163451710173248 -0.9292398524889638 -0.9290391198730699 -0.9290103209380037 -0.9196481873526047 -0.8207317252263838 -0.7862917855904926 -0.7306508484268449 -0.6512217500847785 -0.6130427996110759 -0.6121371623722195 -0.6100086720013027 -0.5991977241064267 -0.5948178939429563 -0.5553951441874275 -0.5529113715576505 -0.5523764407408401 -0.547852379640792 -0.5264704317711956 -0.5101046705110134 -0.5094797921183825 -0.5094263313535625 -0.49485093129372537 -0.4768387907339437 -0.4657212631378496 -0.46000240472005843 -0.45244050607843417 -0.4521827397578652 -0.4490022688071302 -0.44747260864839117 0.13004833141565134 0.15089427395818003 0.15285121137648855 0.16366423375025252 0.18256909358781 0.18710161518895316 0.18761916190017225 0.1975139261093673 0.19919472210133904 0.2084690342827138 0.21350810655661143 0.2140305666116724 0.23300605434399008 0.23452872746309897 0.24063505211990543 0.24415965601215386 0.25317380875108286 0.257630220656602 0.27187953257904024 0.2719761938213947 0.27688829260021264 0.2802986400699108 0.2934947853402188 0.30728722009177173 0.315074662726711 0.31830631370433093 0.32233206578269524 0.33296099998070355 0.33560732893977474 0.3561407137273437 0.36527985886030734 0.39139889991455906 0.3989827151664109 0.39959487310320024 0.4053167791615607 0.4311003019775465 0.4411660370399413 0.4577879277442117 0.4622314032214256 0.46699674485777 0.4745457203071218 0.4855686546562789 0.4987524921199019 0.5023371433569073 0.50904221483639 0.5136573271830583 0.5326449241518745 0.5661186390110321 0.5665080047663377 0.5705267096686157 0.5732874481081699 0.5805383680328623 0.5844030756779464 0.6013407826959213 0.6032464324649992 0.6087771501093404 0.612385369597616 0.6147895634332396 0.6243804053961042 0.6316636811568839 0.6346298028611993 0.6402590543336317 0.6449077073958103 0.6552914469580227 0.6588405128652014 0.6610397781883501 0.6633834717602615 0.6658690951198339 0.6738103599202204 0.6786793788353542 0.6799476582898849 0.6861398500308638 0.6879678757145565 0.6949481524861442 0.6976791400331274 0.6995415206867919 0.7031756268663849 0.7126117078152368 0.7335994454112822 0.740448397761718 0.752356036645931 0.7528664526988571 0.7605223447434548 0.77071682810237 0.8036528183960038 0.8138882780943566 0.8206379382862942 0.8432305786089348 0.8503650191466002 0.854943170590094 0.8763526018262172 0.891992401429961 0.8961099090363448 0.9052301541840347 0.9065082642525277 0.926216878694789 0.9565108980094031 0.9567887174457226 0.966730644418744 0.9715460215542913 0.9897502706513868 1.0092818903670029 1.0121242838514781 1.0203597819166823 1.023081978884704 1.0304170860334045 1.0368546224093995 1.0592201265267056 1.0727500033345168 1.0745835186097459 1.0886967302339035 1.0972793409956685 1.105878700484433 1.110671413726631 1.1309206070001525 1.1392027111014051 1.1426176834159043 1.1456120065244746 1.1512516335653384 1.1582127977589767 1.16740162217496 1.173789581043825 1.1779499662716815 1.1870076746906704 1.1903480951414285 1.2106822155296377 1.2153964222432212 1.2299052938908082 1.2485362998813405 1.2649884629560495 1.2744300493583167 1.2815214804011936 1.282504673378986 1.2859932307256503 1.2958980469010393 1.3120248899375977 1.3131987853563458 1.3331087686437941 1.3344610207845229 1.3450072936717863 1.3473814725622018 1.3527793680418883 1.3571995769709595 1.3652981305406493 1.3767746798388236 1.387284184193728 1.3902993591836499 1.3953917352897225 1.3994978677415058 1.4156516483789108 1.4164591786875065 1.4357142242935501 1.4444916902650808 1.4463475953890055 1.4527543915544439 1.4603723634442525 1.4643774036568615 1.4736935792390216 1.481554811711147 1.4846614063597854 1.489377713418127 1.4950052876171258 1.5010458788174834 1.5017763479833819 1.5117325059282654 1.5228649419500035 1.5259626380166913 1.5285069498376462 1.5367589760735876 1.5402753187141682 1.5444481458425259 1.5510081999808145 1.5522218261976424 1.5714481718189452 1.5766517487742104 1.5816717792460864 1.5895682996873188 1.6003708263968102 1.6096271065211711 1.6190888258479421 1.6320621951414767 1.637374463432155 1.644557735423622 1.656148633487551 1.6751120545060347 1.683615357738422 1.6864576413065988 1.693836546697083 1.7031981652441277 1.7156653373691322 1.7202027447135366 1.7343406006285984 1.742151797788028 1.7528920921991191 1.7649200257739346 1.7864593791655947 1.790806461585038 1.802111573646906 1.8089460989615322 1.813220362465184 1.8162172157845888 1.8200497794030543 1.8328269509546031 1.8342079392112465 1.853552451637549 1.870182407389514 1.877385665028904 1.9150267508669594 1.917000717152699 1.9177773072419015 1.924058954191981 1.9784687527226807 1.9966740156367009 2.0290318957060602 2.035549403293767 2.0504141776034466 2.0591291485570355 2.0680243175460187 2.5311501229355713 2.5415435205746366 2.550561343608818 2.5633683523000057 2.5882069693289274 2.606623679269641 2.6199134473476624 2.6275813362763607 2.6395902908524786 2.6507875779258367 2.654602973873662 2.654908677249608 2.6762739125927064 2.686655086305825 2.7000288542939357 2.7222281018858294 2.7393599252850724 2.754939008430651 2.755836881974799 2.795011952545358 2.796621710984953 2.796680209147851 2.814459981203529 2.828172673646192 2.86531314957008 2.869698457566028 2.8776216372476076 2.8996869904573224 2.909127150251062 2.9118927898064437 2.9237422097055146 2.929325709035486 2.932113051814803 2.9391072765499926 2.953195991981491 2.954264237236034 2.959539885916944 2.9640108052171197 2.9662527822566096 2.973927081397205 2.981309652442549 2.988240052694558 3.0124968334746742 3.038254971730796 3.0427701111421586 3.046961620442666 3.070397734148458 3.074760958025717 3.092251163508246 3.0931198657337493 3.1076784264402377 3.118579851186957 3.1233373455148126 3.126818228927311 3.127994707473089 3.1344537506763306 3.1395617227238284 3.1483958370455842 3.1507382134987805 3.1697352540442822 3.1804457575407596 3.1820202266294895 3.195942788850564 3.197160003219835 3.2102750543892347 3.214709424780083 3.217987939891668 3.230626209686405 3.251334690256169 3.2610632661975134 3.2683410417515057 3.2971433426916446 3.300258156575978 3.3117023757960964 3.3264980186091977 3.332873853245068 3.3336776797710437 3.3403029743131567 3.3507259322902794 3.3587984812759073 3.371191656529633 3.384121947009407 3.386239930637919 3.387568267333642 3.391379265016028 3.3940528317166248 3.395941670435996 3.4027212523680213 3.4101526094843932 3.410246832625558 3.4120387213081873 3.4275768755376923 3.4280167085438666 3.4377437446880825 3.4427843572469294 3.447707465491657 3.452353648000801 3.4542772342314496 3.4687800976545082 3.4714893202280477 3.483871066093974 3.491769847811486 3.4971098765122246 3.527842179401454 3.53503163428134 3.5418223682555707 3.5469551301465554 3.55092189863269 3.553896963772467 3.5629337374854924 3.5755631491184348 3.5766902516738033 3.5960134978463336 3.5964498212247773 3.609589048142571 3.6123301758639896 3.618424935442695 3.6281281401274823 3.6288238545442084 3.634911449751062 3.6466083117661765 3.6507355816240543 3.65611043127694 3.6576524350675568 3.6643537979805516 3.6669109027362654 3.687817992624171 3.704721251418004 3.728555065575904 3.748572992451522 3.7565756279021074 3.765060047980325 3.768631579351403 3.7828256097120456 3.7841088549177075 3.7916824750668234 3.8043533136208305 3.80811440169652 3.8160680681392187 3.8186647305950596 3.8267861016573366 3.8287785042298994 3.8342092081954178 3.8397631329658752 3.8452244330088465 3.850733206883477 3.8675767579171136 3.876508702594126 3.88334083958627 3.8907558312343613 3.899431480767201 3.902261284952424 3.9105494445512208 3.9145365462303174 3.916139868020784 3.9229344647512767 3.928280868156251 3.9374470710967935 3.9864583390668664 3.989959324822014 3.9989287462504133 4.007000541618217 4.018306283413656 4.035650621472348 4.046991914824076 4.062162622218248 4.066561950595203 4.075148752145417 4.075752630145004 4.091388833183185 4.093853936527446 4.10140588495554 4.106589180115625 4.116480230757278 4.116863748184245 4.125402666158527 4.138451576349633 4.151720552792075 4.161519514472872 4.163638080053419 4.170158643234837 4.180535480042747 4.188507000035945 4.193496197219012 4.2064182912967985 4.208425350221896 4.248106667858751 4.258420373224769 4.262624482953318 4.269765914103645 4.277186701720591 4.283043853593381 4.296487769727013 4.297634210211139 4.30492615642943 4.312681427563649 4.315189487200393 4.330134582240713 4.336390106269779 4.345807712497835 4.346000903225478 4.363839390118949 4.366094426302714 4.374600274193317 4.379173274691319 4.396413953630151 4.40695156370523 4.408044415092588 4.427145834574551 4.4352516555199175 4.441234579450746 4.4520333095888205 4.455132509407101 4.4632984170610746 4.463474098882366 4.470634977289169 4.475442868874427 4.483968034138995 4.49306277897915 4.499317609538281 4.50362021128167 4.505131126655 4.515114442799267 4.518551507180836 4.534583888744043 4.5444638001643005 4.564956311651001 4.572898612976238 4.578277378051588 4.582681296056314 4.592933067194025 4.597601538677622 4.598323595801236 4.609007431130158 4.6133880869152275 4.622353304703746 4.6421558390973825 4.645235532927346 4.649495585432686 4.654909748463435 4.663268346480831 4.668029867067462 4.680626782082526 4.6885274285235425 4.688772285453719 4.694983036721594 4.703859377566673 4.714356252882638 4.722719451714788 4.732508079166398 4.7479132823147765 4.751380775251712 4.756687571608889 4.79975585905091 4.799861471990135 4.819046219017364 4.8198700687359475 4.845907533853944 4.8878711638841486 4.889480387161708 4.954000644787031 4.990091183668723 4.990652007476262 4.995468299319823 4.99568119427042 5.022141810457582 5.026640324386242 5.032497663097085 5.043342934586953 5.049384812888536 5.063054542248436 5.0859771708830435 5.1246111476773 5.150768175182171 5.1598475019780885 5.159875462399372 5.1650223689583665 5.179417095783519 5.18346791257539 5.190956170024667 5.1955485112413236 5.197792125852827 5.2088363102914 5.216191478790865 5.218277911797079 5.233516851348384 5.258850989433879 5.259720897250989 5.273348142504676 5.289127873260157 5.294605088844686 5.327806260322614 5.32842663613191 5.334756323197485 5.33776297772387 5.358325891732139 5.368577786207717 5.415996765124307 5.426841368282831 5.470909143066429 5.475304283111986 5.478876432412791 5.479186405916262 5.513763338481176 5.518660484135385 5.53721396384021 5.547509804619051 5.562071394489262 5.572912392207094 5.593623147213512 5.607953224068824 5.6174226356359 5.619998597498712 5.626879373762846 5.627880476940276 5.633314968786066 5.659573751742087 5.66442851157027 5.666860806359994 5.694624456027842 5.697008383539995 5.699426439786852 5.733357484926705 5.737373721488332 5.741731632371974 5.7456594666869405 5.751757644174465 5.767058702107097 5.782299996095073 5.785608176609399 5.796314111073431 5.796446243754977 5.808920403753394 5.8310799038539685 5.841854215472251 5.867739745400652 5.87920323276489 5.896490792076971 5.911170226614237 5.912571764786747 5.9196577472875935 5.9251904828038064 5.92723681050941 5.959490342149394 5.97034131397788 5.975546951564735 5.985592908155109 6.007487187889654 6.008665877473629 6.0873881841091615 6.110746101899718 6.309668618825566 6.317555238177377 6.331625175243506 6.341967456943411 6.3524988381093 6.352866425151755 6.3775247083809825 6.381197911188737 6.3831569404775115 6.392278700460816 6.395466870552674 6.409369165911056 6.453262400436307 6.498673667153297 6.512767067559567 10.457894778664466 13.311119394428014 13.508937554973972 13.87095564404086 14.157943268651131 14.3039711783607 14.508948609949861 14.584349737302519 14.69733832886077 14.741721563773144 -394.76491978839397
4177_65PyridineEthyne.xyz eps -15.57605769114671 -11.28306542188079 -11.283041488581624 -11.266976236069599 -11.248397890705315 -11.248345898717982 -11.220442924810568 -11.21666852922837 -1.2660621472840998 -1.097132066974987 -1.041413929359158 -1.0034570689562419 -0.8669030642591462 -0.8640810628043725 -0.744944668080103 -0.7285980955799267 -0.6685031166171653 -0.6616736343474062 -0.6547608250456938 -0.6058780310095411 -0.583907692072859 -0.5500506124721628 -0.5274882914860405 -0.43150348584507275 -0.3927827426435835 -0.38569340731217855 -0.3852355731707091 -0.35503565653152575 0.09720634998674389 0.1154150489455403 0.1386762205463342 0.15817603745927428 0.16897992766525297 0.17322780385734746 0.17700255901376657 0.19544445929344023 0.2047371195895197 0.2166166193038968 0.2637306841376996 0.3088099375940978 0.3121730599453094 0.3476544817234554 0.3477931508178234 0.36196758636853893 0.3753609138731015 0.4150152782244999 0.4154105760591024 0.4218046639936988 0.42884246572814133 0.4477149218611779 0.45868718317948 0.4646864631428841 0.4802796421119139 0.49662324165061345 0.5028075960652323 0.5211890258208897 0.5525813866371312 0.5597065330321417 0.5607678444247328 0.577339072206638 0.5821265937765587 0.5827235568252094 0.5923554145122513 0.6038862862305167 0.6081271160439593 0.6242565141128231 0.6313782857426982 0.6343037984481279 0.6570261377202037 0.6795804213256187 0.7014060300216658 0.7208427247475874 0.7273733778614442 0.7700477551619173 0.787571482919619 0.7893586145109636 0.792642921734285 0.797255019593148 0.8295095242189829 0.8413275499378602 0.8543439468367695 0.8665531289030644 0.8760577262919774 0.880208849291373 0.8942041745615603 0.919300988461728 0.9313252268358746 0.9390088509270613 0.9462703017029351 0.9687520320880131 1.0057540951483526 1.0093587968132658 1.0417386152328085 1.0423109635856045 1.0571941389086772 1.0936322307246646 1.0986432129063666 1.104361435652162 1.1145565673110656 1.117096749763904 1.1399183667070327 1.154885431749072 1.1621080458106048 1.2001327545217921 1.2255390235887806 1.2269847918143268 1.2594595095531071 1.300210116946631 1.3166966252129362 1.3254994658209085 1.3293852523382734 1.3640491122205847 1.4060094089369117 1.4144154099716884 1.4617254210029957 1.4692372731655257 1.4849541646969222 1.4906797544391697 1.509511269339505 1.5204679418332416 1.5259795768285296 1.5261165878548715 1.5692482008498443 1.5783309297230892 1.5871070283188529 1.5937095553238272 1.5944753447711626 1.6116890028406323 1.6295171000109063 1.66706522691522 1.7078100934009062 1.732130110968182 1.7363243550030143 1.747397157103058 1.8032442339934716 1.8691631213001891 1.8910456171421797 1.949595416243812 2.001329076995043 2.034025213606575 2.117828688159671 2.1224074498061607 2.1379360452082516 2.201238423561058 2.2452178209911438 2.286569907266709 2.3364662468223494 2.3550530990474896 2.3680536381016153 2.4053620444455333 2.40545197008656 2.455193263195767 2.506038207979268 2.5155414157124043 2.5180689939933383 2.5430832399966974 2.576750392208554 2.6283150852463026 2.6749590414781745 2.6885670385254987 2.7028856270743384 2.7356409618136985 2.7372375084723193 2.7426798411518525 2.7443452877129038 2.7938152782967545 2.798784519433309 2.801939461837052 2.802570018063544 2.8456267360410763 2.8456291687575197 2.854064774195104 2.9174950692486923 2.9266671191138935 2.9397541946752064 2.952815148882512 2.982324869601333 3.0035351237208134 3.0421814649859886 3.0431202343644355 3.0458723727285157 3.060590838008544 3.089129701778266 3.0984101324897018 3.1260669890718527 3.162219320030827 3.184451243843617 3.2003454797220554 3.2023814781181414 3.2087766739905854 3.2329202121495646 3.2371054849599346 3.2375598910841963 3.244781067905391 3.2505755037208326 3.2506732409778745 3.2568594291321578 3.2568656206458666 3.264851756245972 3.2879059198102 3.3094586371245693 3.321064346982443 3.3216738413148703 3.3270037372578143 3.3292245130038007 3.3552009498876725 3.373397981982365 3.3786891439942015 3.3984203582541173 3.41048484234459 3.4296638080484527 3.441439548691233 3.453345595282585 3.4600189756829836 3.4696141825181672 3.4826271593123352 3.496150365808797 3.4976933819063563 3.4994096229155662 3.520116537567594 3.525586597504151 3.532851969856663 3.5616946190065915 3.5813623092553213 3.5936289375980666 3.624881662935384 3.657119030474849 3.6828594457133272 3.693712579873153 3.7128879398316537 3.721136762193346 3.72474026998903 3.736234092333406 3.7692271599931013 3.8339069388296556 3.841259823849054 3.8918287698535425 3.929538471238854 3.929864108866887 3.9434138163259163 3.9439372223849762 3.969761063618883 3.9768973997232666 4.024246082727338 4.044985825435374 4.064522605788278 4.118513547470123 4.137270345036564 4.143814181336116 4.1465164316593945 4.164656112476973 4.176627855898291 4.193845977626787 4.198780191779491 4.201910726545354 4.214676411418812 4.218581454335784 4.26402631404332 4.315226093087293 4.336067259115866 4.339826347348678 4.374267870838459 4.409768434540016 4.4221971210052535 4.4523449011633325 4.4529713139375025 4.470619431121237 4.5241020041769024 4.526629857481753 4.52779749546576 4.568300423914909 4.576960143264148 4.5843880443299945 4.605280484107872 4.618355625671869 4.653721639344392 4.68443462705075 4.711202028388747 4.73562165176251 4.780389203355136 4.7944419845336705 4.859868268843746 4.870762681059719 4.878172776896054 4.922863476555834 4.923472337587226 4.9665074209018085 4.967792399761521 5.007136366357056 5.008519008148338 5.080165535887817 5.113304850986242 5.144867593336344 5.151234435943496 5.165643737822456 5.219477964880698 5.290391097219406 5.3079163544318915 5.3107391913276265 5.332799874671104 5.376095160703642 5.400816779745843 5.449942579628624 5.454478935561772 5.492241398982812 5.493199848158527 5.622926442899627 5.702894621418601 5.738320285293081 5.781683779071699 5.807242466492346 5.8193306246956285 5.823846569426585 5.832361908458523 5.945624318653401 5.996582712505928 6.071860390243382 6.13526470307301 6.20460092880077 6.282507277415264 6.338353238793997 6.3503030014907615 6.3717876989751305 6.442707214007716 6.480139773129283 6.642061570829644 6.7056604830045154 6.7323588452434295 6.938098531009047 7.365610837054517 9.734241899518597 9.967787683528794 12.559964222955053 12.892665000644534 13.359064172390788 13.886006311944316 15.580174300722701 16.781160497991333 -325.04798556377375
4152_40BenzeneNeopentane.xyz eps -11.236948667433785 -11.23634968716318 -11.23631878482508 -11.235127274809308 -11.235085687371118 -11.234463204382463 -11.219393803812594 -11.199621617520686 -11.198541417744723 -11.198520789784702 -11.193717445313949 -1.151689463351591 -1.0990030989717654 -1.0160510375998022 -1.015979468615407 -0.9226548327525949 -0.922014252505816 -0.9191073403561649 -0.8253289325835373 -0.8253152299189642 -0.722505806202609 -0.7109069328957655 -0.6454305090795567 -0.6201430859561364 -0.6054205199058674 -0.6047885612862995 -0.6042483065174327 -0.5892402586526897 -0.5891689094650193 -0.5461396113034134 -0.5459625985841654 -0.5099261279997295 -0.5031607089717481 -0.5014199742805677 -0.49647958658525293 -0.49601659359988365 -0.49590995323331993 -0.4451210607851061 -0.44444248361283584 -0.442145111968021 -0.33852001057653597 -0.33835364658860817 0.12346004779626442 0.12373870767977066 0.13222147757670133 0.15408730073756483 0.16196807823001214 0.1630085582286045 0.19105417363833663 0.19118585322440879 0.19451890362101895 0.198394249222658 0.2031255260704153 0.21609002752115403 0.22172712043165124 0.22297105688199997 0.26027408888854575 0.26370426475872655 0.26412561921544786 0.2734230722354048 0.2786075333488565 0.30370744735387295 0.30887415462505835 0.3140139736150614 0.31838011071591743 0.3226451738585675 0.33635350249662477 0.35393195476339223 0.35890389692084257 0.3648224342523934 0.37324756126970443 0.4031219337957926 0.41320781022391984 0.4213287586193339 0.4232241293187961 0.43869092723008324 0.46071107521588234 0.46367826899327547 0.49005957217662716 0.4939333669096296 0.5029001614940465 0.507127721420195 0.5094484488069592 0.515352948716669 0.5334675265030598 0.5514640132960681 0.5515788541653112 0.5604025950966833 0.5698581502873945 0.5788403212374319 0.5798983346622102 0.5843048325973011 0.5927339319030224 0.5954112835101075 0.6027441377466433 0.6063888358369874 0.6076898060702559 0.6145040021234379 0.6257618150375607 0.635137650374487 0.6369481317805965 0.6414038318515641 0.6434205509651244 0.6436974224586182 0.6663346786694146 0.6690294333397381 0.6701573296586872 0.6711138223611284 0.6750596768323227 0.680773356848376 0.6865231724953161 0.6998756332596896 0.7103972479124249 0.7112562494802834 0.7193756598356014 0.7311882540997032 0.7385254986476709 0.7471276210321222 0.7527213664898585 0.7547662552479594 0.7682257771827546 0.7726558797353712 0.8123095266131037 0.8314562614338228 0.842470958504948 0.8670226727644683 0.8750428690483114 0.8811374576369151 0.8888828252940855 0.8970222388463808 0.9042441563039328 0.9465386628175239 0.9482687844594584 0.9491423584072104 0.9686100523252734 0.9687605571891066 0.9907682177016907 0.9938995985696994 1.0064662402031486 1.0112134754359814 1.0162216651959697 1.023285050655468 1.0349557242132408 1.0406544777052509 1.0487150398016885 1.0760918842377873 1.084937967180177 1.0894208465148014 1.0956549312970723 1.1065135523493803 1.1311733136206394 1.1456010159143268 1.1498023314223247 1.1532549133413799 1.1623792350979845 1.1628614211222839 1.1676250381640074 1.1828695915136496 1.203326981404176 1.208748152286566 1.2091530534056694 1.228007355892482 1.232653812234598 1.24677350578956 1.2529406848374307 1.258322496432508 1.280699072637207 1.2859300477534588 1.2903914787555186 1.3024822081094005 1.3041760029051748 1.3209927445906033 1.3309276034443367 1.34029600377735 1.358981522451029 1.3652710481150323 1.374137641342679 1.3771849030639043 1.3867743832526953 1.389885900984954 1.4108578537227912 1.4121416818686796 1.4570350344628498 1.4585038577804008 1.4680764477703174 1.4722261586865386 1.4899902536251888 1.4900038808414633 1.4933097098948516 1.498756132016508 1.505718946443823 1.5148404272673948 1.514937291092177 1.516322787352403 1.5237219676063238 1.5245555484890276 1.5250294253168408 1.5368921852324742 1.5391649585248246 1.5394849307448961 1.5420884040154506 1.5489741582410719 1.5512315699460695 1.5831920535948156 1.589046665284995 1.593381857655833 1.607080020414457 1.6121109372966451 1.6227606258197702 1.6443500151831199 1.6452127628907265 1.653168960036981 1.6817546950235858 1.6947289047001957 1.6994117686724826 1.711441597350417 1.7192536334565571 1.721546698657113 1.7437142392077574 1.744433063227014 1.7641250723928783 1.7682044842258875 1.776296359962343 1.7944599066831295 1.8044522354251893 1.810107144179437 1.814830930442238 1.8168964710877418 1.8322120477941624 1.8799386568202865 1.8866463031240603 1.9019062646290716 1.9415775913698512 1.942067768653788 1.9725613338378096 2.03673244848436 2.036953894057008 2.0600362623299393 2.096934674056285 2.1894138632735656 2.1981797571757453 2.2248190905232135 2.3307262918299574 2.331166228585312 2.3997298064423616 2.4595148816596812 2.4609480829443866 2.468390390101715 2.5005132911985326 2.532663354757952 2.5512987188285075 2.5519720412096665 2.5834423143081584 2.588970486957932 2.6168534592547843 2.624452958488235 2.632633014852114 2.6487204689398536 2.6548598842025948 2.656951913079709 2.68573407928797 2.697450883414913 2.7451262584410805 2.747983270250993 2.7608177375869514 2.7878654241664873 2.78937866061824 2.8016595495940457 2.8021246659710406 2.837054105581943 2.847284059707 2.8619935047198455 2.900442011592162 2.915026991322021 2.91798927907871 2.9199426119221052 2.928640466913483 2.937094131006507 2.942436563681298 2.9442069737463608 2.9593630670153175 2.961942076639404 2.968037434457992 2.9734451010575236 2.9755143426388346 2.983631781251286 2.987323698451659 3.0059901383646768 3.00698245375718 3.0304929887990575 3.037409171105964 3.048765654647037 3.0652106895677544 3.068205503373053 3.0752990001151446 3.098519363677015 3.100774079501581 3.1024018237687216 3.1264910937755097 3.140115852735793 3.140942782917901 3.152095540531857 3.157062080171314 3.165161891585437 3.1653051736561735 3.181883213299272 3.1917987477079364 3.2063945880424525 3.211780768181491 3.2178659713577566 3.2248593534208423 3.244286978037901 3.260805318840852 3.2749484769939845 3.3002966396574425 3.300921299696165 3.3063603575289426 3.30735687589279 3.3135004131102566 3.3341313982443928 3.3429837145985184 3.353015538295968 3.3546339742060334 3.3756031285521133 3.3822682753092956 3.3830868404061714 3.3865519402425464 3.391728564300111 3.3923498355272432 3.398229637064407 3.4001127437057495 3.4019415177421894 3.406845518588923 3.4188217268846244 3.4196424867371915 3.42357392875885 3.425977178801131 3.4302684905195906 3.4402433860662707 3.444902449101197 3.447691895802156 3.457563879301623 3.4687031868567164 3.476899775446719 3.478861919685663 3.502851177034137 3.5029125579212503 3.505834492062768 3.5435400153878263 3.547454755975995 3.5576557136025913 3.5593078876701356 3.6026624432494185 3.6127609569978056 3.6130127794233027 3.6189113131795096 3.6208158184095067 3.629633553232319 3.633529151089823 3.64260610077796 3.6435572390526048 3.6557979702892656 3.661023188177595 3.666337414053638 3.6670762786111033 3.682334991694007 3.6823463343707843 3.70221332353026 3.7095353558127813 3.7177050869188304 3.7203098751348787 3.7269336234651753 3.765758749045468 3.7690673580748095 3.774040782645692 3.7741970476533537 3.777997962587422 3.7932338692372407 3.81514423777352 3.8269197934062738 3.8374305949421843 3.838117616902407 3.8425466174116902 3.8541378010140583 3.856447380335912 3.869452164546377 3.88547610554033 3.9165927809311385 3.9185563791603855 3.918989508816184 3.92802891509604 3.9281999953549867 3.93575644823438 3.945114985124724 4.004051246846961 4.006644938461488 4.055038522032054 4.058859710605151 4.063497043396805 4.064214597163229 4.073147948172104 4.0794148518189814 4.086281706466595 4.096553493495845 4.099339471354579 4.110805743826985 4.111292294612249 4.1237217767709105 4.13289777902822 4.1350189943100055 4.1362048165288945 4.140217072596904 4.144124077432179 4.157597239021241 4.16393214018939 4.173381840836214 4.177423306280337 4.178792323794884 4.190296090246124 4.194804638292096 4.199448962268779 4.21596547239011 4.230281834472497 4.294969123652535 4.2974718710047535 4.298323519946229 4.304789268768018 4.316710367041135 4.328141765844575 4.331222096942212 4.345404224962816 4.347217746748008 4.366729644901656 4.37187159488185 4.385150012561684 4.397135152313739 4.421121107791767 4.429752759593086 4.432288863782249 4.450760981233197 4.4522090959453235 4.467371806446379 4.475385851982487 4.479100311796252 4.479243397090792 4.486970008250499 4.487559401792746 4.492247659685646 4.510437534243219 4.511093039447059 4.519719325926511 4.535195436108802 4.542140899425292 4.54809697768479 4.559641322255558 4.563592106381974 4.5664363099944305 4.574056296367129 4.590294527486738 4.596955077821569 4.60284304816533 4.625791428044071 4.64714715658779 4.653764173390384 4.658537468391644 4.660203281668697 4.668501374487819 4.671950598169416 4.674485977913512 4.676460072277325 4.6806108303448655 4.683926419113686 4.691494898224352 4.693045200437867 4.702974868296658 4.707567904219563 4.710459109769033 4.728191500601708 4.7434299214492 4.819978359071056 4.820905358690609 4.840518009434308 4.8983857549395715 4.900158179225817 4.953842093046169 4.992045542507282 4.993398791231406 5.006255966150513 5.011896666008655 5.019902089227496 5.037049336434054 5.046097088849245 5.061019096334246 5.0664058506091605 5.085374789133731 5.08539526265725 5.116594994495023 5.117410365182935 5.128634618433832 5.1301952311426815 5.164695231833201 5.170359968333799 5.171988525902046 5.177191243969208 5.200050886215098 5.200082738042228 5.2192402666635775 5.222389823008778 5.22718157737769 5.269045045940403 5.340638934402242 5.341278161875857 5.35528357781 5.375502869411805 5.379140460826955 5.3801454069184995 5.382798947162935 5.423413561265812 5.424287515775777 5.47888130682353 5.4812995628949714 5.4883779867376425 5.493547750138673 5.528702683479735 5.544247896400183 5.550848690863067 5.565910017984541 5.580261788048626 5.585924190177212 5.620933365307907 5.6257380821695815 5.628073539378816 5.634714358045519 5.671071784447745 5.674333520482243 5.700149755616913 5.702226701813022 5.708293431095008 5.748185337581832 5.759562060044788 5.784118045798878 5.7920552293921705 5.794845667170183 5.8202248402682955 5.8276870988340095 5.830541114519253 5.831190385369398 5.892486068766977 5.9127044408546405 5.921331365783215 5.986430339536281 5.997618823470863 6.009744539261097 6.074981682036094 6.077226028303738 6.104722576543487 6.283185070746946 6.287319334468961 6.344962639971073 6.3496697232059365 6.3705964497917895 6.373289301230726 6.380745092810067 6.39115718172451 6.395917168494067 6.412252536041526 6.429505099472006 6.535147626633591 6.535648835836941 6.865551993190269 7.342367182164142 9.684325988145305 10.465552952267117 13.093721538710259 13.123014471148231 13.630284484804495 13.638653393826337 14.508617905908718 14.608649108796932 14.640528384524238 14.687840640889993 16.3247493694382 -429.2129937504637
4138_26UracilUracilpipi.xyz eps -20.544348064799124 -20.54434780414706 -20.543195505242842 -20.543195456271814 -15.640317740192993 -15.640317668090605 -15.626423857312213 -15.626420678484775 -11.417027202412546 -11.417026389834867 -11.383455893532583 -11.383455438340027 -11.339537077011824 -11.339536233128294 -11.254106632791348 -11.254104769945242 -1.4380892341566578 -1.433399815486094 -1.4006285947787667 -1.3996675309970934 -1.312315815001073 -1.3122608422014828 -1.2469722892961235 -1.2449460245843158 -1.0893801397347178 -1.0865306130313215 -0.9332544905504537 -0.9326384477212417 -0.9013781047817293 -0.9006047235218168 -0.8055227354321841 -0.8048093980570061 -0.7653106247714385 -0.7643335083376837 -0.7131000599156386 -0.7130475117865814 -0.6904392141852747 -0.679179697069199 -0.6779863868247353 -0.6533773460223218 -0.6524252362898374 -0.6480965474700252 -0.6153052251150444 -0.615264169562209 -0.6026156090994675 -0.6019484361423769 -0.585537979467655 -0.5652650731987676 -0.5315957106685625 -0.5146070642557184 -0.48401229488888914 -0.48228739290748746 -0.45287105362131475 -0.451626004520779 -0.43999733821947334 -0.43812629233495165 -0.3809461001705425 -0.3570037422279193 0.08094427970637114 0.09391716048070044 0.11552186293540125 0.12605648152521984 0.15569255387871594 0.15694031836236236 0.16313009164605421 0.173842818704537 0.18369700218430285 0.18703194306281967 0.20598549882295342 0.2098697620208836 0.24406991234282302 0.27811917844848855 0.2915349669961219 0.2996098645804624 0.3025955889667886 0.30556053519990806 0.3217965719769613 0.32622093463563995 0.34919817735711856 0.3553011641566839 0.3711213009678359 0.37989806491473294 0.3801568930450018 0.4112125854535961 0.420915571719747 0.42400688486889054 0.43056469136459435 0.4343429960076442 0.45917770929597107 0.46094516239829425 0.4701730618701203 0.4791279284660488 0.48534978220443814 0.4859150790170819 0.4981753640470035 0.5162391880023526 0.5215393792725564 0.5262499114277004 0.530213767967515 0.5365924091829479 0.545877669472931 0.5592764466681417 0.5642557494299894 0.5717467993331241 0.582670279311483 0.5866149820336212 0.5933430961853963 0.5975094341397704 0.5996244140159019 0.6259414723699444 0.6301854198984262 0.6417306125483444 0.6490017111907062 0.660697679615403 0.6754269882773264 0.6858800456268227 0.6922721303070909 0.6928450809411416 0.7049886448478156 0.7116142345451605 0.7163540066007875 0.7177463177303324 0.736475347808641 0.7367591749737933 0.7567140560678847 0.7707535532639803 0.7815820318246746 0.7848236726772241 0.7933083439652681 0.7976204097462704 0.8045885303853724 0.8072578879879863 0.8171543812740787 0.8357837586088736 0.8411646338535784 0.8422995064918076 0.8787700549044293 0.8820435326629018 0.886025712941118 0.8945322421728074 0.9041983882789622 0.9120407738103409 0.9224495437896957 0.9285033588841728 0.9317441850727759 0.9351171048778695 0.9610962000849312 0.9693491168006035 0.9860691218091489 0.988074955888409 1.0081034431462856 1.0081593925753805 1.0250411889924125 1.029010892836817 1.046049717858273 1.0479542384551392 1.0641283357658442 1.0711680609176963 1.0949105703432584 1.1053437966459425 1.1233633137639412 1.1260599898124752 1.132480453287256 1.1382533428906159 1.1517486466886688 1.1638150502235787 1.1716508975230426 1.1796003977293195 1.1893244598636907 1.2130442528008867 1.2156340177600025 1.217481943693961 1.2216237563224581 1.2330826203605245 1.2489646278628372 1.2692606180645738 1.2921284286578745 1.296426791393064 1.3053038380368032 1.3258602178613181 1.3317286027527624 1.3450939691038395 1.3551445996658813 1.3751916443419439 1.3935713089928297 1.3977720918642895 1.4238678429983953 1.4308516477896547 1.432102260315765 1.4389868737176525 1.45563111185566 1.4561652169370112 1.4586329625308325 1.4637727702226673 1.478956315232834 1.488634146302145 1.5085825494517693 1.5119156533828562 1.5137183904133427 1.5326737576475575 1.5344140926660248 1.5393526428119833 1.5676520827692324 1.5717616446241736 1.6125892528542696 1.6260586687616398 1.6581746460669098 1.664275811994886 1.6760483017185606 1.686667423405985 1.6992371644206645 1.7166205141236524 1.723074679545157 1.7247535299731336 1.7368021670218396 1.751449334725822 1.7683163665874373 1.7790161113297416 1.7860380311431394 1.8061537569717023 1.8207642755178235 1.8498330170669264 1.8704646565306537 1.8939416596496568 1.8994409873987508 1.9167343464757043 1.9332734288713973 1.9358592799229344 1.9794613656079523 1.9898485582711165 2.0036647398472183 2.0145774953202933 2.022218687397567 2.023753365040958 2.029386325207666 2.0398823711113754 2.0501135529693846 2.067339227710567 2.1020205112669315 2.108063353472882 2.116103257429235 2.152368688985901 2.238018624249842 2.2441229145913586 2.252856764353842 2.2650372505395793 2.2782135364239244 2.2989447944113053 2.3129651233263235 2.327390034851446 2.339647048520788 2.3572314420616203 2.3705218987099297 2.392835576437408 2.4101610367362123 2.430482667607166 2.432091240936526 2.45397824178349 2.481660509332875 2.5007495300933074 2.5124098806182245 2.5148406675527615 2.5367806911594117 2.555417523460507 2.563786008511099 2.5885616011272443 2.614797285678323 2.6210833608319812 2.6333584335544797 2.6552334948808247 2.6701881080602528 2.696015528703741 2.706148568490809 2.7192110128323854 2.7267146475343007 2.7363358245881604 2.753732029420408 2.7990005940405864 2.799957196637057 2.805447202254997 2.84271710420284 2.8674618664811677 2.8896127204079374 2.898920998369671 2.9266534308412995 2.93049489122851 2.9461703313689394 2.951427444094599 2.9691731350654753 2.9872851057161243 3.0022655319612706 3.004940505999389 3.0173095035792374 3.017805349463452 3.0313295615602085 3.0520738517892907 3.061615876158632 3.0811616117293963 3.0899646461568935 3.0909823249808523 3.094856093079953 3.1139670883028847 3.1262686369657238 3.129820864727056 3.155639459757055 3.1804445100907057 3.180530965663322 3.1881928281394156 3.203136672737284 3.2032332294593324 3.2202289564339246 3.221771694322796 3.227917782073589 3.2490619052483565 3.254515866993958 3.265236560964451 3.274776428616844 3.278161632902542 3.286896056653592 3.292314318021445 3.3058739227759606 3.334769834895649 3.3360874614131024 3.337599434665556 3.3608756926705685 3.3693674905381528 3.376157723948336 3.389005888336295 3.397486512956743 3.408546821245621 3.4090176025899037 3.4250997157591407 3.4277278844714587 3.435833760815242 3.4400912405420514 3.457210065739574 3.4640157080524716 3.4654768565492198 3.475472135351763 3.4857069509255254 3.516956723127532 3.5263122075926194 3.532751107174387 3.5348987073230003 3.5425314772401024 3.5547347687296855 3.5633511276873486 3.5741312092310413 3.575395976645222 3.5924755719626305 3.5980205960097704 3.6003175558500153 3.621152175354682 3.6305244151848077 3.642362770684925 3.650236337853198 3.653423979592279 3.656757654260156 3.6842134557322823 3.6964109641515406 3.7103085744080055 3.728916903440667 3.734268899357048 3.7406947669262665 3.747892550481918 3.7565179027936937 3.7605907401893983 3.7702183623225567 3.7902699073494373 3.7957118589349785 3.8288532651052773 3.841669625503524 3.849521689608207 3.8516533912528272 3.8809806437088947 3.8952360363407923 3.911085796951474 3.911616586953425 3.9322960326481486 3.9389709216070887 3.9637593270887814 3.9677379748072603 3.9970865733282683 4.011945101749832 4.019722482601515 4.0331767685309465 4.040323267985051 4.058026256716334 4.082078949030312 4.104195842277933 4.106746466253282 4.134086310845575 4.134764660994822 4.146718599293593 4.161949025375141 4.166930929057329 4.179568317103471 4.182017423395641 4.195309700629145 4.218719803220018 4.226800687145799 4.235042907012955 4.262743522527314 4.265521094033359 4.270947356338448 4.2861674125106 4.293211786355915 4.312368750307015 4.315851329360063 4.320238750910034 4.322415896779089 4.363228098166631 4.371835681702759 4.385311071707772 4.391784278106682 4.407905898241239 4.424831009593195 4.4270938863383344 4.445653344719452 4.456835887991215 4.471863147857409 4.482509322208539 4.518130834434075 4.553553689163085 4.571013589114844 4.573033512484966 4.59824267233875 4.60230450603521 4.6073500223631205 4.612550200365784 4.625601655017319 4.633978022347871 4.645344743145327 4.645850007455891 4.660812407770709 4.668345229610106 4.674975282766302 4.685679544354938 4.727759334592464 4.739722029783531 4.743083104380828 4.770706145315359 4.776111601602731 4.7855600757529135 4.858361065844327 4.867639522026318 4.889814503053749 4.8920637296273695 4.911323072467255 4.924650716633995 4.952720943152528 5.000216893644086 5.0095554918284035 5.033559733488817 5.057110128879309 5.057441647733838 5.107372369770901 5.115609060952772 5.119894690293136 5.123828879716207 5.128341552754693 5.147129554367787 5.157621400666424 5.181930819229481 5.195464082632002 5.21674204969673 5.26264038186986 5.267167504565232 5.318445348303393 5.318540484310379 5.339820389437899 5.3421799515082675 5.35230783733288 5.357100542527887 5.358976208795617 5.387126577357649 5.390580976283024 5.402235154685454 5.411395317062459 5.437850594850317 5.462781518047346 5.477596320052831 5.494759078992835 5.510293750693546 5.515132376281641 5.529390867511744 5.533942494628717 5.536753585330325 5.582513700751162 5.586433404854975 5.592408911499951 5.594974014542512 5.620638038338641 5.624087116849364 5.659522685068239 5.660453665298421 5.679434668718454 5.689273196513255 5.7095432335812495 5.715845676615802 5.760763607617146 5.762079486367747 5.797632961666985 5.802361770746412 5.818092596433447 5.818488561187213 5.8421148071516065 5.853742920763173 5.934259246670956 5.94691364332989 5.960336074069988 5.967989313067063 6.021881115493265 6.0337029405289115 6.039933477217886 6.052609409592778 6.084382246895723 6.086706467994802 6.092361439063488 6.095162791002697 6.162247624883746 6.173483504420261 6.18192930848363 6.193738257381329 6.225504742133045 6.229978422097121 6.266065927174498 6.276227735006095 6.35267270383555 6.381550860314729 6.3893954364528 6.39828882613947 6.56390889759788 6.565061608967339 6.603648214294734 6.618292049096217 6.627634382508469 6.63390343187193 6.640860767103188 6.6425256981383995 6.701389818460473 6.709633932307979 6.771198132887196 6.781751217246389 6.816011406440332 6.8207565625965305 6.898313368024557 6.902780298791286 6.926504462736691 6.9389053379362675 6.9816544996477115 6.997960456346694 7.006869162161045 7.023867734763961 7.037369108404492 7.0457150731119675 7.0595635227983164 7.069850173002701 7.253175907075653 7.260078113568282 7.3551827491743405 7.361162584631294 7.376874354306401 7.384267523471316 7.391573455202528 7.405999841451807 7.5503116439228695 7.557262198896696 7.595313195484111 7.5961728964137825 7.600337873347118 7.613338693652034 7.620062325104681 7.638456724918423 7.918557162910417 7.919905593486158 10.035335669116147 10.365957352580493 10.913763865327594 11.070511054294624 11.845485257328297 12.026683514771598 13.350598763133037 13.420103644203344 13.648368963249602 13.663558680868787 13.830999183768473 13.911431761726156 14.216523315306958 14.22654427133867 15.24189043472443 15.345669877083104 -828.4409489444506
4124_12MeNH2Water.xyz eps -20.51230457609025 -15.558111091033634 -11.248207732799726 -1.303966346266054 -1.1889374514302236 -0.9079573810193783 -0.6788047402072118 -0.6768225227170842 -0.6131574248786259 -0.5673805517292604 -0.543245027683051 -0.5272818864478026 -0.4652006033674293 -0.41479885272777334 0.12901232011515193 0.17375370427749218 0.18400500582357351 0.19127722689860352 0.21731205132629902 0.23946882067034567 0.3087079086325033 0.34148063541484286 0.3943712224036902 0.4265624597225598 0.4784321606136893 0.4804754830601786 0.5574219698548508 0.6020559689997588 0.6140012134530682 0.6204245592977085 0.6226345934471958 0.6549165747391105 0.665323729022858 0.7029157693593535 0.7249322539800627 0.7323917392393814 0.7525136794400629 0.7573621182400665 0.7824550327824563 0.8360470086120828 0.8783563809120126 0.9229593719605423 0.9894960288368131 0.9912218946787406 1.0195498801525207 1.030841067188179 1.0904021212926804 1.117443541270025 1.1533989396282864 1.1655659585228844 1.2650648263495692 1.309712272486803 1.3157443573286212 1.3308388662491772 1.3489104736989013 1.3607745936790945 1.4052259621854666 1.4077890715854204 1.49054609513937 1.530719755561709 1.539647191280504 1.5698421724895675 1.5876998245855174 1.6028096038690076 1.6385596382027772 1.751794184219688 1.7722351816406263 1.8000068221088101 1.8723325396368262 1.9955631718560845 2.028688024047773 2.0838884155120865 2.134498343588881 2.173694305181631 2.184253264970676 2.2862489000918873 2.3375619368078415 2.473129032029477 2.5542887795667593 2.5869357035042504 2.73877828393164 2.8144526259025797 2.8452863823335717 2.901713902770092 3.039706249925625 3.057523401942998 3.0846991271618274 3.1165889829816638 3.1341861248779 3.190006008643041 3.23092986682213 3.2953014298383576 3.297701171499146 3.3187592661334278 3.3367412451406824 3.3852638453759996 3.4059470698138328 3.49558416521094 3.5620183209051484 3.578026712669732 3.5881457452343963 3.6246539740240475 3.6412873483574764 3.6615880549172606 3.6724260819531773 3.6982240550142143 3.710147648690889 3.7488248890071088 3.762680234220866 3.802254296843143 3.8254966254957647 3.846286624190899 3.8877778859648764 3.932602279363092 3.9500177734083066 3.992433067671544 4.002220506359506 4.037430170890132 4.079505302692452 4.107294733311643 4.1269973342103405 4.164385114333584 4.172355009873661 4.189577993750393 4.201900518939624 4.2178953039036005 4.2636643844231985 4.280108079468892 4.3005837157646045 4.3424728960940335 4.3862641918165135 4.420940619898785 4.456127785177131 4.4635431191880635 4.482402912378963 4.5518951857115315 4.597573149793667 4.60423523217404 4.684607851834973 4.686488579615779 4.703039685222109 4.759464757302717 4.828245184090835 4.837945564199037 4.877362321197592 4.948967321345222 4.998620366999291 5.1527426760030925 5.223878862537417 5.254922037618376 5.293946701298568 5.330602940929984 5.369818863653138 5.409077699839072 5.473926708265301 5.562072852747092 5.5758142258071794 5.595715053795225 5.665456855254619 5.671863431714228 5.730366971178561 5.8381790419288455 5.859172196298594 5.94696286294223 6.064103237191824 6.09421325404751 6.153615099620174 6.1775687351087605 6.2735689037147715 6.349231382912544 6.458432200261871 6.507692317447393 6.580234344948196 6.727695878100859 6.958687779703716 7.000303359974811 7.065462983713018 7.092029745305331 7.128647186014909 7.267059430648555 7.294974539273531 7.334579694041507 7.591694681745603 7.874393755421 8.351116285487924 12.981408957474036 13.193324328672729 14.118909810089722 -172.033763554923
4176_64PeptideEthene.xyz eps -20.50918810437774 -15.584810706273675 -11.346549490704302 -11.256652891216852 -11.231303789601604 -11.21998676679963 -11.217435247671135 -1.3739433237891843 -1.2298255727083895 -1.0248602496873422 -1.0173372867899406 -0.9316422517277723 -0.7896414615491638 -0.7824798465659234 -0.6895527240679898 -0.6522406598472313 -0.6457756978165046 -0.6241748753876782 -0.5862974602458104 -0.5809135484262085 -0.5748788965203062 -0.553897927067351 -0.5445449925335631 -0.5045357188496583 -0.49742481403738 -0.42067563136129543 -0.39191935826135477 -0.36813515411251374 0.12655305395420824 0.15361954978203482 0.15888470890847606 0.1709216825807813 0.18101322964300373 0.18783593553151845 0.19759601937855914 0.21579248540953913 0.22238095574196826 0.2421470371662263 0.2549730282018297 0.26486133958232005 0.2757676778339388 0.29859087988182503 0.3269463263975517 0.351405111651529 0.36816410346459183 0.37946201969088017 0.38700449290676203 0.40823692247362064 0.4173341704382781 0.43320291765622987 0.45777445162615504 0.4725227818363891 0.50312331270269 0.5226454089270832 0.5383927200026705 0.5477784105924456 0.5596173877567023 0.5775538577889182 0.5901755679540167 0.6012761222891997 0.6113291154131004 0.6175929732015869 0.6213391284819216 0.6308383184541111 0.6351016823753576 0.6483525664755361 0.6607843384737574 0.6702846193703486 0.675744257555469 0.6817464282602533 0.693584244085915 0.7234881645634977 0.7332429929258318 0.7487590099939756 0.7627367480360875 0.7784882431354316 0.7836846318211856 0.7950959805113155 0.8166366762209459 0.8303950605751558 0.8635954646637957 0.8740578452360626 0.8821042244839351 0.8996460502316863 0.910756338349427 0.9324782824755764 0.9545710390874258 0.9681944974507368 0.984941039707097 1.0198681190723058 1.0384865508038081 1.0665850596204292 1.0803306364491296 1.0862886930466036 1.1020486010570727 1.1273472212656985 1.1474318726928452 1.1689162178584012 1.1749624599905553 1.1844228932695429 1.193267580910205 1.1992609845343756 1.2089549901487315 1.2397923874939611 1.2426157921401089 1.2596719522278519 1.268371086806952 1.2905233874598232 1.3075398372484164 1.3134116128792124 1.3348151654645923 1.3388872107305634 1.3693598727770846 1.388802958164131 1.3922242636841131 1.4121083053896537 1.4216967439620205 1.4356637059143886 1.4488019338957228 1.4776058604762643 1.4926489632312878 1.499399965641384 1.5152270342191148 1.5344094548982816 1.5460642839358036 1.5517189751484883 1.5646143087524227 1.6075854490649057 1.6096905853869066 1.6190369940844667 1.6361283220386635 1.6428374973761548 1.6495858593755757 1.6668050643579946 1.7024431153320074 1.7395833019001772 1.761339139267787 1.777342771318549 1.8036811109564288 1.8498806538450168 1.86743310254915 1.8734443361762947 1.892244732624321 1.9429193327076706 1.9932591205265515 2.041427957136678 2.0639610103764148 2.0981619478810933 2.13356095770431 2.314751309435853 2.3731521536574913 2.3889013587718626 2.4329747661847176 2.4517938501213994 2.4714100444548426 2.5365113724729267 2.5577319054478656 2.567456475001177 2.5767483643559657 2.61393061507374 2.620153332410221 2.635125156321561 2.670194132483218 2.684539961604729 2.6977439346191225 2.73282828390261 2.7517649704827765 2.7690278239337305 2.797973304419526 2.860953789302494 2.8825768493084842 2.9074390553749625 2.9288117910904328 2.968904028117007 2.972617588022855 3.021731345787655 3.0313648996167433 3.05103972268822 3.0734410410384125 3.086549005327087 3.0986433922964887 3.1083615609386333 3.113698947765496 3.1228912335155266 3.1283076301604336 3.1323754352662947 3.1462193234169313 3.163991554471373 3.1720571126824066 3.185493057970365 3.1877671714677915 3.221695726930982 3.225438876847932 3.2414832787896803 3.2583089010741197 3.263423191770841 3.27837770517668 3.297491045532836 3.3134024419577424 3.3287234237853163 3.335180221171531 3.3762004037216027 3.385449141213501 3.401404747038737 3.4199078588246468 3.4292443094037433 3.4355332143728723 3.4439636317669162 3.451047592554063 3.4830976439830597 3.508196976271333 3.510815709570559 3.5254262200646735 3.5302934604515035 3.5474370116648393 3.572704843091554 3.5750668137132138 3.609240188912951 3.6168685306607142 3.620296525808252 3.6320342908367356 3.6387722985446183 3.647969691552528 3.6660633701575125 3.697649236778358 3.7178117588049835 3.7410930971673153 3.749034144637474 3.7591817256953792 3.7763394911619304 3.7796882912696037 3.8059108373563215 3.832815456656676 3.8516416443647765 3.8732874408602513 3.9022999017495748 3.9104884898852457 3.9271853645053114 3.9434601607822106 3.957663205850064 3.9666181799537212 3.9873959417511484 3.9900953330767575 4.026951490116033 4.035816032640806 4.050124441377514 4.063908347396307 4.085293839328231 4.098648597428356 4.121887606393753 4.141437527528738 4.149888923863725 4.168906786849548 4.178798894102562 4.203939482992675 4.220460164264503 4.237358818955817 4.257158345467133 4.264887254032315 4.2852318818995006 4.293079496756434 4.321743892693097 4.337928239967592 4.3525502290448985 4.360019050864571 4.374902362026105 4.387322252637325 4.398779417739686 4.410385443501428 4.419918267799283 4.429430499554961 4.440716500582554 4.481100091490684 4.510415187747743 4.531387972578323 4.5446394529499745 4.552956214595069 4.590550497910455 4.593495702763744 4.618385254146702 4.63563841213812 4.66867224998376 4.686626234467539 4.722586389872646 4.737931983016416 4.762598717187934 4.865532565124822 4.868089464416194 4.882850485327588 4.915140847533044 4.92041628991673 4.938067550451742 4.985506012541156 4.997574356151431 5.037269534358625 5.045690058549795 5.099371330805142 5.146625227474055 5.168666560256012 5.17831913725392 5.220467680507687 5.238373354133124 5.251012037774292 5.255463261963832 5.268333239672477 5.310690474801222 5.3757211690997435 5.402566446563233 5.412886075527024 5.433402422778287 5.443416871881437 5.457541971334004 5.47221870054859 5.500715405009946 5.50509575402255 5.524407049047621 5.5320751466263225 5.5443847603351655 5.590256782677325 5.591487755128459 5.608471297121297 5.631376676027713 5.641063774413477 5.668438818057676 5.669861193256869 5.697585118705953 5.706153771031224 5.722653274793173 5.754084503962048 5.796852210678547 5.8145824660971455 5.83497701366823 5.917062694149634 6.040069447549401 6.067324714820477 6.13657300690263 6.191176186759307 6.219919351090971 6.246169827715362 6.26567949222857 6.286596103571028 6.298744803187408 6.378681867530402 6.3932913874601685 6.429569064355237 6.507649157884804 6.547134603558471 6.719392807898479 6.852277927289296 6.882857354215918 6.953462651763186 6.96777533765973 7.11396743486581 7.387246462700213 7.428430060130851 7.623926851588125 7.6462818513954085 10.09681801843277 12.09037809171543 13.097510547023644 13.825701997956891 14.109970202386695 14.531145427335112 14.880282200841874 -326.5607946013867
4160_48PyridinePyridineTS.xyz eps -15.575266085783499 -15.555672419611605 -11.283770624598993 -11.283731489230231 -11.269063168672629 -11.264773040285531 -11.263424377605512 -11.250869547494279 -11.2508083470725 -11.24681049228183 -11.231855025148278 -11.22738092238587 -1.2663532406391547 -1.2457699276342737 -1.0991038406083022 -1.077964561683331 -1.0427308909969804 -1.022333894831479 -0.8683253378160131 -0.8648287442338024 -0.8479050418048177 -0.8447356434290162 -0.7309767368552231 -0.7115136387867492 -0.6692927007785883 -0.6629019202128434 -0.6491922556260137 -0.6430895465176103 -0.6070655566871423 -0.5894735949538249 -0.5847333883419067 -0.5729701982195629 -0.5419288862749722 -0.5308082778162149 -0.5285853590499029 -0.5081262606065293 -0.4293904612787906 -0.4103520236368137 -0.3933226208498677 -0.37485987313943925 -0.35589080175858046 -0.33717636476643364 0.09515298053713772 0.10956227434651822 0.11605206742621296 0.13332832098381805 0.13442445342328121 0.15962401072134247 0.16200192947043243 0.16580347999270378 0.18480660748275646 0.1948684849697136 0.19839466941381362 0.20578796920901052 0.23861084002038263 0.2481741653145291 0.30512350226126533 0.3072283420315695 0.3205197456136342 0.32278065959106866 0.3437980613602829 0.3461393141830025 0.36461164604892593 0.3710706730089737 0.3785960700555637 0.3921928821506092 0.39438693169164185 0.4024908290198155 0.41525116939093315 0.4373488628418047 0.4470259208744865 0.4554744328818529 0.4700428468854482 0.47054787394963365 0.48103892679587296 0.48875047507699415 0.5050014000806188 0.5165067126767997 0.5267185224502008 0.5348868639248912 0.5405209251429618 0.5467441907301469 0.5542944518601325 0.5556188631173831 0.5605570177619503 0.5663661484509674 0.5789461097986937 0.5818212635593938 0.585426691248072 0.6000430927641699 0.6064268814839171 0.6112460197537883 0.6143536596215642 0.6183006973539608 0.6248670354264126 0.6416092569229704 0.6473448354913078 0.6487420155776036 0.6603407685748893 0.6732172988669792 0.6778973335075843 0.7024505262291514 0.7056749327308967 0.7118718637882562 0.7156494874009091 0.71805149196994 0.7297479699390882 0.7470913061631781 0.7774459161137623 0.7882981110242899 0.8082864933974904 0.8106077832684639 0.8242606480529676 0.8272370267179011 0.8364569743615173 0.84613774421321 0.8482380335531738 0.8656039286648558 0.8665300999176755 0.8713739544103413 0.8995489872963344 0.9094053750862667 0.9161289731657718 0.9277371700690832 0.9455373586240822 0.955218649568412 0.959387010664041 0.9717413113611207 0.9831807061384646 0.9848054202448863 0.9888637279123812 1.0104529418882042 1.0201773585053526 1.0297676880040172 1.0356587298185016 1.0474433562188519 1.051311846517486 1.056326398849716 1.0597370626156322 1.0783301083332457 1.1288117599266667 1.1341158572357104 1.1412196538654873 1.1676846765681597 1.1939241000985759 1.2053133455592089 1.2138922388002236 1.2181808443262216 1.226693724541372 1.2354184980126606 1.2366148157408579 1.249775865352491 1.2535188534575075 1.2677916224478285 1.2938485484640754 1.2951720205491226 1.3168370940190457 1.3338987394214563 1.344334855172282 1.348951686967822 1.3639028284380057 1.381497032122856 1.384083926433414 1.4144089797036647 1.4295378059940071 1.4315483971249447 1.4685877708431565 1.4848065802814132 1.4941867408580116 1.497661221835348 1.497818015886415 1.500794103716461 1.5210075647717338 1.5351715363368175 1.5408623187397463 1.5464871529776703 1.5517230767336254 1.5563888644443729 1.5771998414666017 1.5896618295218907 1.5903450630815497 1.5983465715512408 1.6037879145700629 1.6043519696631974 1.613604129811973 1.6172106930990786 1.620181292676768 1.6313306460904542 1.6650471734504928 1.6832036926728997 1.7112150952482201 1.715888121361094 1.732536046225766 1.7429525078767405 1.7691642677512625 1.8170597333045453 1.8215935038450413 1.8361890143206505 1.8514046126635801 1.8835618432165955 1.8883058208548726 1.8986611051487774 1.9557278269069844 1.9797201044046344 2.0029595761134407 2.024060847250029 2.123787626627858 2.125765852009253 2.137175119375455 2.1537486677693325 2.186136359217525 2.2127000503400525 2.264222051542253 2.2866428280687576 2.32020074484066 2.3338660506286697 2.3672998355601473 2.378700534947487 2.393412491363005 2.4106050580281813 2.429029328954406 2.452826574264219 2.478082346974349 2.4906009389241555 2.5071594028260886 2.517125518357558 2.521129736419949 2.527987330690167 2.5324986240068634 2.5553862974877797 2.572849702093522 2.5906654103269404 2.6262085448172368 2.6597523684545448 2.676072302361251 2.694196848714028 2.701550594465076 2.7118731850644573 2.7176781883618264 2.75046706427128 2.7508420385129644 2.7567104599358676 2.805672092526203 2.821909687329273 2.8327374064329502 2.8407983564986665 2.8423473679324904 2.862378970772791 2.8752166207424774 2.9174578454910205 2.921689558243491 2.9323057474543828 2.945013499777557 2.954121031907437 2.957574136273876 2.9728088541068813 2.977441247630368 2.9845432726421763 3.005491735161328 3.0144821605644747 3.042876543935974 3.0540159258383848 3.0679498672444896 3.0864530086242365 3.102444404503438 3.1030386439859172 3.111637241921264 3.1142493986938025 3.129947012897384 3.139649604153729 3.144558758882889 3.158277653556852 3.1966197685100073 3.2009514364675575 3.206255598359261 3.208058923939078 3.224685025406812 3.2342698121166427 3.2510499438787717 3.260385978332938 3.275335167812433 3.2866385197472954 3.2911951436624554 3.304041347278612 3.3106429463262095 3.320762038109965 3.3302869238409896 3.3382403917717083 3.3478696140614694 3.358208442215372 3.367326979688009 3.370910695345126 3.3814271413528667 3.3894073604260178 3.3955372438103724 3.4046522147256013 3.4089158383399636 3.4190975676556166 3.4315878452565474 3.4328621133750543 3.44230884167724 3.4456830757281365 3.450309959626583 3.4581117827951253 3.46214801040655 3.469639115340292 3.472112351940506 3.4839648818874913 3.4926613307377985 3.49983150116186 3.5018515424992707 3.514471821275952 3.535782114595104 3.5427680024282995 3.5562411699840664 3.5643576259614975 3.586421456949279 3.6054659635592254 3.609739877910916 3.621925198272247 3.6336236814174283 3.6465340994511455 3.661716700033689 3.672450133427292 3.6867633408816625 3.6886871154355108 3.6922203983390913 3.699263578167376 3.7164627482976833 3.7286319916656794 3.7400364746627566 3.742238900574342 3.7482023723519355 3.748498379901532 3.760546998069293 3.764952662477924 3.7771480720762214 3.783199493982654 3.8426791129835047 3.8492462860317187 3.854672922530791 3.858529183398393 3.9003557540338885 3.925958882624484 3.9434376266962077 3.9537887720809293 3.9616299086809326 3.9690825846072344 3.9741831792733726 4.015487649255707 4.0213707531146285 4.0476881681571655 4.060650907938238 4.067620718471108 4.079304382008773 4.085293199837742 4.133608525178783 4.137852246813903 4.138508229825379 4.145947639777461 4.156056803653328 4.161606492819524 4.163261490976027 4.169319228740411 4.180955951650135 4.181646051764796 4.195991111824865 4.2066557397884345 4.213082898723865 4.217947128930002 4.219146527366901 4.228167132290972 4.229498835206349 4.264025484549794 4.272629614437575 4.308761967679386 4.316660038576317 4.341479281635215 4.343338039921361 4.367781403161091 4.3774391971381705 4.420853431210318 4.4209616018378135 4.438680286534049 4.448386544450403 4.453301376472491 4.468872494640505 4.474560723215739 4.480103540749844 4.513527231553292 4.531650377875954 4.546321457544227 4.569415801145152 4.57457673082502 4.57778973432545 4.5991812454345125 4.602970126827711 4.603643783450557 4.6226671575528195 4.627394881189086 4.660013683377189 4.675456093215451 4.689911547324978 4.703439514165556 4.712436314574572 4.726870716069247 4.760109466225337 4.773903019323488 4.778555788000841 4.794995492479002 4.805259728635742 4.814642862571162 4.861909296450702 4.868408757219745 4.8850099974282655 4.892652702905751 4.910341830518106 4.93349613903588 4.947334240719545 4.967045460765284 5.000001393195504 5.0109793650232275 5.024126752530976 5.077371032737222 5.087018563255482 5.102461602585456 5.112904273024869 5.135490021501713 5.156549685619746 5.164855176795438 5.174757066562838 5.19109698941742 5.198267259112821 5.22165061213989 5.235274678989396 5.244698971334936 5.305872703004597 5.313453191772933 5.325474430201074 5.330211618748645 5.3334922076005284 5.34752507941517 5.355040081092972 5.374316105088554 5.415845932932657 5.442805860355137 5.4472356932108905 5.453919254830482 5.4747950884712315 5.474971360002855 5.48564995990265 5.491633456525444 5.511222646334665 5.526696747421883 5.610308133897499 5.6399741450694405 5.640248761914516 5.654672372134238 5.742154184198565 5.7620034283478505 5.784641659395707 5.80520834173706 5.8180182541801235 5.818853171175991 5.836078399459459 5.850387305095014 5.9262599513759815 5.945104891141813 6.009809119036577 6.01178482367068 6.063206767721058 6.0826699209415604 6.137737440511073 6.158415711534223 6.245535511241915 6.271944239477826 6.342150310256491 6.3973325134573145 6.4741130063939565 6.4965235210011825 6.633964116234852 6.658027089437308 6.6812632296226315 6.7079627548112555 6.72833475901254 6.748571963595301 7.360721568503463 7.381589744376796 9.743887758013049 9.871979484932766 12.585718500853792 12.62291787624351 12.768423534512326 12.87760381967562 13.37435953348965 13.493215715047752 13.84989157424248 14.038168350199582 15.55008963516644 15.62982499993097 -495.71130103043816
4142_30BenzeneEthene.xyz eps -11.231738330531078 -11.231269890223555 -11.231037234604852 -11.23000134531523 -11.229789555203075 -11.229281131166667 -11.21750340256673 -11.215780476545845 -1.146093672881838 -1.0217876783478674 -1.010762695335585 -1.0107236922689595 -0.8204530954404484 -0.8203505204427323 -0.7817113254076276 -0.7060105490725754 -0.6408638552874002 -0.6329409486983132 -0.615159058116238 -0.5843597522570735 -0.5843276769675159 -0.575531916992181 -0.5002357446707674 -0.49701944326173797 -0.49132042331463077 -0.4911819862353707 -0.3619974444463019 -0.3329870874886928 -0.3329599224015588 0.12911605622324676 0.12925514744938008 0.1383831620770685 0.1562692696756484 0.1617510346201234 0.16813003811084218 0.18062624428058097 0.1955591274438177 0.20168846130374926 0.20970644018080697 0.21021063661263945 0.22215740312855242 0.26139973653122744 0.3259656740904834 0.35948064124351603 0.3603851304704207 0.3714012310454435 0.38287946336623674 0.38311468799411935 0.3938582760711249 0.4160364318318217 0.4200166027579194 0.43818002404910317 0.4401801099425433 0.4723913406160471 0.4832777387192564 0.485058551650422 0.49830692459345066 0.508306255243041 0.5323726908670752 0.5546738122229901 0.5768110915785948 0.580675129552102 0.5814562937721963 0.5857783175001869 0.5919476379384356 0.594243316233923 0.5964256090377196 0.6120111338112736 0.6174296858698561 0.6351498874415413 0.6432600240006808 0.6439023107723085 0.6494123667838325 0.6528298983830564 0.6640649953208907 0.6766676739733164 0.7090531857709689 0.7148503659558464 0.7198509392809509 0.7225951311548018 0.7294984850539978 0.7444724510544238 0.7514140629799647 0.7829799818202143 0.8149523079804579 0.8237764670393877 0.8393334716044861 0.8474067900823014 0.884302010188981 0.9068822253012994 0.9070204649369871 0.9224760551739309 0.9372401587576523 0.9546110424375139 0.9654341978122404 0.9903015222951449 1.0025579195943919 1.0040120933232701 1.0138914412560793 1.0239318135176096 1.0418441752269227 1.0525953195898081 1.0840159625597119 1.1240551373194174 1.125593452477697 1.1439234508777725 1.1685279569316653 1.2019400359049515 1.2023404113263838 1.2212119231879912 1.229554085899339 1.2421738312023813 1.2694722051717504 1.2841911278245808 1.291578701448906 1.2966456574487832 1.2990504169951762 1.321038773781059 1.3246479937308355 1.328128072658225 1.3383503756831816 1.3426736335314768 1.3694364767801035 1.3975975362492572 1.3999055440874975 1.444590418727456 1.47968969987757 1.4947021521156827 1.497360444714675 1.5099612495706762 1.5152573429242537 1.517974761941822 1.518321550904672 1.5189329266922307 1.523920037684097 1.5305294157987803 1.5640505556422684 1.59012112151812 1.595632428492468 1.5983486558111022 1.6253522509653844 1.6274373480772901 1.6530965998054394 1.6652541308494342 1.6825031397579726 1.6863945523029698 1.7435526100477918 1.7497666753965488 1.7678666284088325 1.7707587006570944 1.8134019481800496 1.8310414189825381 1.8463375499713628 1.9078083281760507 1.9196202088214256 1.934625261494112 2.091368440609281 2.189720046102826 2.1940327691904593 2.2327088195776863 2.3092545759542884 2.3217051391103336 2.354171048994984 2.3640949534883484 2.4059997951008945 2.4569385612629726 2.463522624411816 2.4698140518737772 2.486740066298788 2.5287004368831014 2.543201292487526 2.546680843873097 2.565459397107336 2.5747499631245523 2.6099836031619716 2.648258751621409 2.6568203792919634 2.7373555977371518 2.7380772889463056 2.7535804747201134 2.7814708158262644 2.7827415915161446 2.7866347872297528 2.79848104664392 2.848282783283471 2.856938337126932 2.8706168595012116 2.902059662208548 2.919837924383321 2.939336284085545 2.9515827476799616 2.961377218107845 2.9645744661698257 2.9749025788931007 2.9985239622702773 3.010520312999784 3.014333904721158 3.03279422538477 3.0431342495244764 3.072760573882755 3.07320920020355 3.0944969133361333 3.109991770189164 3.116963795676997 3.1181634764062895 3.1342661304381436 3.1442870868209587 3.1490152396664883 3.157500552031466 3.1690102764858086 3.1955868516239665 3.2083966817671663 3.2468896225119823 3.2497647787652353 3.2669627289362553 3.2788486976791518 3.3042223473562493 3.305209526188235 3.3177093835349556 3.332679099422625 3.3758009208376167 3.3833874832575015 3.3839707689724707 3.3896527334843416 3.393313575041135 3.408222045608777 3.4095294018993156 3.4125851364929627 3.4158705043156683 3.4177025511563803 3.4303744045113054 3.4361692350577564 3.4380793055947065 3.450618053861426 3.455939370247806 3.457557140444956 3.4631597936201324 3.484099118222529 3.5080300486512566 3.526281105581172 3.557059131415587 3.571955515615393 3.610074813557274 3.6175367796634026 3.6217900499450177 3.627188322068497 3.660165383129124 3.6661021948820416 3.678248366959477 3.683759532725168 3.7150901254367263 3.7176493060925297 3.7198553181830243 3.7242514605315846 3.741024618527451 3.7617089517246876 3.775190071372789 3.7826905882779807 3.815988742660881 3.9027336626669995 3.914673208253105 3.921209376238583 3.9361324168101706 3.9760877222100817 3.9777472122327717 3.9824308699603748 4.039021949738938 4.049310598038754 4.065579698644246 4.06565728604885 4.068401355958885 4.10614244207164 4.109576026096275 4.1203466862202855 4.131831649690172 4.139284025616422 4.141314648145906 4.142423471639816 4.142960061147714 4.1471119276842705 4.165464800934664 4.18668731269197 4.192437118338458 4.197525427522142 4.201358243308541 4.23773865270731 4.265711855139497 4.2865715524619885 4.291446227747546 4.322589527843334 4.337146682554709 4.3377287925749055 4.35907125938534 4.381358088704222 4.422411885271869 4.4301963394389565 4.434179157149221 4.434547662142554 4.435633223104477 4.471896320759731 4.472587338137458 4.476810167029806 4.505074256173829 4.523970141180289 4.535860789424551 4.5469038970662465 4.547788321306661 4.585009018940215 4.600490879540985 4.67357007013462 4.674998869465606 4.675709503052006 4.682413317536529 4.6836372897097736 4.688061518135734 4.693029276188393 4.702046024156721 4.703675101145274 4.876403017420767 4.898862038680873 4.90287328498971 4.905186731877572 4.9087558577251755 4.940934289374719 4.975711574964286 5.003607807590437 5.0370111719642825 5.0730423527038315 5.0771140329578754 5.096009556961838 5.114772234967059 5.120769598785439 5.127201099180434 5.129133109329623 5.14692874340044 5.182829796980921 5.2506457719790545 5.262042884476323 5.2728785089642 5.37747469279484 5.383376877746221 5.383899837901184 5.387670909460338 5.397735189596428 5.397898432811266 5.42685313554484 5.429024482645507 5.429512309059155 5.466136984031396 5.536720592489878 5.544189052918369 5.559433294611328 5.5827920158298765 5.7180288717853305 5.7544297459210165 5.765886757613345 5.8261082842789 5.910060826345677 6.0797147859145 6.081019201464731 6.113852361688878 6.277913963548924 6.284415885742482 6.299120180913381 6.369600010857753 6.3799431197256515 6.448530339835556 6.531916772977928 6.549908447817694 6.85609656341433 6.87112458028254 7.348909064409197 9.533634770815823 12.112826249866973 13.088542634195761 13.10803178331549 13.61819660248152 13.629532375673447 14.999224529838372 16.338347636665457 -310.25595960321556
4168_56BenzeneMeNH2NHpi.xyz eps -15.519180018841588 -11.240826071044204 -11.240137519542177 -11.240013131063087 -11.238987119747948 -11.238775525966497 -11.23813647704019 -11.227611446503209 -1.1581266383231574 -1.1523788977914524 -1.019870871569551 -1.0197562237113376 -0.8822777835443282 -0.8288929831414976 -0.8288191306544787 -0.714519385280407 -0.6487978379837882 -0.6468508051117922 -0.6236662350951442 -0.5934615169357724 -0.5928394171741662 -0.5908200696573465 -0.5411917799872531 -0.5100292129441777 -0.4996222693295454 -0.49942492164816765 -0.49848557910787944 -0.37876367966312774 -0.3427803899330792 -0.3424818169484885 0.12026388182839952 0.1212833953566823 0.13341866143962783 0.1573025330417687 0.16121341788628366 0.1719037180868037 0.1929272127323225 0.19524597430096086 0.20625784815934672 0.217159852658053 0.23538762756354856 0.25655727829701913 0.2781062595933258 0.3242575324206504 0.3266882649074506 0.3538231881664434 0.3548347927561312 0.38529288720583693 0.39561393086409885 0.40623574452909295 0.4141032819175422 0.4262779260013137 0.4285849915430132 0.4566958591636258 0.46204507183725607 0.48446930217019657 0.49065686665812985 0.5088265239252301 0.5205958814966948 0.5485122476439444 0.5675588110515145 0.5720170302455465 0.5758484188836624 0.5803564284186129 0.5865689756812575 0.5881863087233286 0.5987801565227906 0.6042159558004709 0.6230233750684272 0.6304781135939475 0.634078514093431 0.6388992863129233 0.6550458352312654 0.6673370453270864 0.6693668738845823 0.6760716142243401 0.6940780106364643 0.6967429472632641 0.7028042786746093 0.718573242004874 0.7255837567122596 0.7372369662370792 0.7447940946505878 0.7472372414377902 0.7658963771818136 0.7801903588968757 0.8057328614054847 0.8375741523967455 0.8462300742827203 0.8760491952822497 0.8773907713696173 0.9107282731694537 0.938930706320777 0.9462930530366511 0.9542571022513966 0.9598662372690066 0.9740633009295323 0.9856081949381058 1.0022116084177661 1.0059282890932042 1.0177370944374406 1.0321495028188907 1.0700793986568542 1.0822686953935057 1.112983928821432 1.1146391284017496 1.1385839229080004 1.1721347018670676 1.1877448025138424 1.1981947536314737 1.219205874928844 1.223937465006146 1.2331121717493772 1.2425588576519826 1.2581256700233943 1.2849325953193687 1.2879496295574573 1.2920787465152699 1.3024508044170129 1.318524015740068 1.3323819404512245 1.3586264892958366 1.371671557889106 1.390752716899758 1.4040289712850755 1.4117316241185807 1.4522105603361946 1.4676523614647317 1.4804849594321712 1.486759786617258 1.4892885732517052 1.5071471950909499 1.510628179434346 1.5138994119382352 1.5152812043987602 1.5218793947118059 1.5224019874557504 1.5314678932513348 1.5645069721303468 1.577504653370062 1.5912235683300118 1.5949361261895256 1.605366989845222 1.6186341160841418 1.6362974481615842 1.6694299177718603 1.6964855491685722 1.70507995385466 1.7324546155363694 1.73849696690429 1.7480685223457093 1.7641699779717155 1.7821363198991675 1.8051804276801713 1.817848452336445 1.8824207921649794 1.9006462087748786 1.9567760800577971 1.9928365144116014 2.0584881605249463 2.084953107123376 2.123310572239566 2.1851057276051873 2.1857116998045276 2.2205174547001874 2.3169289057010514 2.33788124403056 2.354830887857663 2.4505482355461865 2.4541803806599374 2.46137378766643 2.479790270821962 2.4938537713803184 2.5203147222128615 2.5319352735305136 2.5485704405006144 2.586495191929652 2.5996538761747403 2.6453798279563183 2.721868226020534 2.734496244074345 2.742061248985941 2.7842401335689697 2.7962409200036564 2.815116412189098 2.836026539898411 2.8478042219718867 2.8695918346258247 2.8847101349462783 2.9071811576819924 2.9140900824787113 2.929912565107714 2.9360160506518276 2.9534529406272263 2.964415207904778 2.9949638136120944 3.003362407977405 3.0089479049773438 3.036798401319988 3.040835528769288 3.0601374601522693 3.0682367622493922 3.07369518640915 3.0989549543095043 3.127026194813612 3.1343706046864557 3.155175301077811 3.1596801138708557 3.1692447223865536 3.1822063553886717 3.2062539003119293 3.2225865326677803 3.2506765012438286 3.259228486543451 3.268080095911029 3.2810602528611303 3.2957361793782254 3.297508884560011 3.3249251136705027 3.32953735606935 3.3364867508485485 3.342766397642941 3.351656276193542 3.3752645067672384 3.3807074107493365 3.388053035987813 3.3903073989758727 3.3952657405754736 3.4042650345672154 3.4104712713065966 3.4132044895876077 3.4215264215200794 3.4403163168321877 3.451412796852724 3.4609917900914255 3.4671498420894205 3.472993285650515 3.4999477546740336 3.584589726105449 3.6068359380048736 3.609421027354699 3.614663272336007 3.6265763264325708 3.656566543748808 3.657672719280682 3.6630985853631506 3.6733166706990783 3.675479833672841 3.691591095832342 3.698764210770806 3.7061979786840427 3.7112182835567613 3.7290967406354936 3.7383854632705065 3.749833417212562 3.7525592503838037 3.7681478476497596 3.773670986814374 3.777602123121582 3.8223405693099077 3.8345918644710766 3.8587267263837783 3.9103058404197433 3.910841444542472 3.9151042495527424 3.9263758781850107 3.944187343288558 3.973165402457563 4.0028464439774805 4.0383310196737 4.05747970207091 4.059732095054247 4.063661058199816 4.098531016121686 4.10079527453275 4.123838733028932 4.126215926377901 4.131202743615387 4.1328025657287375 4.136989547585062 4.140757689988472 4.159151355513087 4.1717379475044 4.172476749049446 4.175932022201585 4.206098378390886 4.21273158524746 4.233933458424085 4.251185123479173 4.262784239467275 4.281726377678561 4.2934374607103605 4.322707339430062 4.33037949703952 4.3321557928570735 4.343071669186703 4.3848238179203065 4.406974923217031 4.41618350914989 4.42623098685001 4.42809490572943 4.466384561506343 4.469506587319885 4.48844978916193 4.501064869943624 4.518337748754522 4.52955276349367 4.53844548350984 4.5467273286968615 4.554040784706207 4.567463730135491 4.581694668751335 4.613799941924372 4.654855555158186 4.665760526244503 4.666155623407626 4.67135152044456 4.672790162983323 4.68203342305943 4.690054717304402 4.6954011992184554 4.700908766478692 4.725567205838184 4.749689987135251 4.828390110603473 4.875896820126894 4.893985488261763 4.895583471905156 4.940200701576411 4.951302902961278 4.991808769832231 5.0313543502694005 5.0614311371063545 5.080246265117151 5.084490111791951 5.109252946045007 5.1105949461448095 5.123003398007757 5.126819278936123 5.171918790984482 5.216654942356695 5.264460609405649 5.28336205825005 5.325404907799068 5.368831218129625 5.3715929773508115 5.375765712096694 5.375859625396081 5.379357004114489 5.40519135976333 5.418798878721243 5.421401272186265 5.422028665042687 5.451224882677862 5.526905705791277 5.5399488283477885 5.550864497968025 5.585952595854272 5.622143972173654 5.706593676456468 5.731912181343067 5.750390451166097 5.784030093384029 5.816666293757485 5.823181648126609 5.85199237502284 5.989155671878151 6.070628933076338 6.071471435813243 6.10023712218003 6.115532233150084 6.204568261576727 6.2377418860278 6.278746785784413 6.279840061418011 6.310196640229708 6.368666912103468 6.390050193392045 6.512783183377776 6.525409400614391 6.530618327816818 6.561654053825399 6.645586332198748 6.86085720482994 7.337843910072246 7.3425852580377935 9.691412113392778 13.065769382708263 13.103532979224106 13.281088399894065 13.607277832714411 13.62314330182241 14.092926235886946 16.302688234368862 -327.51757002704767
4167_55BenzeneMeOHOHpi.xyz eps -20.53373875047117 -11.254161488121243 -11.245468098120478 -11.244918369341137 -11.244883757677403 -11.243645312709985 -11.24357167941697 -11.243004012035525 -1.337677394905429 -1.1608370662341254 -1.024800706170413 -1.0245195249259376 -0.9086246358663832 -0.8333980447963412 -0.8333837616084597 -0.7190638484314501 -0.6748314101287137 -0.6529748684021061 -0.6282460681036234 -0.6033354494823806 -0.597382971722119 -0.5973059927678535 -0.5758316175678305 -0.5133956497381128 -0.5038929184104641 -0.5038191068359399 -0.4862466979018507 -0.4317293755073992 -0.3477757885757444 -0.34766210996116925 0.11602171127612522 0.11611763597457854 0.13200654082664404 0.1567493495146118 0.16074341928953015 0.18159589409603577 0.19249524248829922 0.19539279847044488 0.21671614323617594 0.23115588198371462 0.23861995699755348 0.25251214359912283 0.3126496934447443 0.32703873809544737 0.3513029843704123 0.3522335684012056 0.3723625712710522 0.38274107840464006 0.41143562317436644 0.4156641589707661 0.41945514161137226 0.42347351279394424 0.45532074954030144 0.4723575523803073 0.478502073356627 0.4969020412696542 0.5202622917813686 0.5440665889710008 0.5463312321674426 0.5699888156082159 0.5703769591170809 0.57985248434605 0.5811456887720191 0.5834085827002093 0.5874757963311471 0.6006446096449268 0.620402483739479 0.6254043109560976 0.6284871232637788 0.6361385190768886 0.6437511816729724 0.6489546752242985 0.656191556508516 0.6667393841394484 0.6819818250419514 0.6993317221987139 0.7100778365325898 0.7109492195679827 0.7371916745962798 0.739771641842319 0.7422363329035282 0.7734632050362985 0.7750044738770966 0.8324712523056407 0.8433143818017593 0.8468726289221744 0.8802291998808881 0.8818322860546255 0.8850232617195604 0.9149774483520672 0.9420942522524393 0.9443294362255997 0.9588303095358982 0.9912416445547624 0.9950539368385602 1.0016911529150303 1.013801117130876 1.0159240471006628 1.0585354512510898 1.0602075112679417 1.0971443383522443 1.1050659185682574 1.1246841475423117 1.1267996757971255 1.177127921412336 1.1994281297798213 1.2057790470177252 1.2107329510520095 1.2174838694078904 1.2206373059591775 1.2579980315698207 1.2602838015648852 1.2783442922556743 1.2871079612025054 1.304606534420731 1.319457936921775 1.334903437511218 1.340846236588618 1.3454806265943244 1.3707148807676288 1.3943136661414048 1.401175409851456 1.4686658587301211 1.4708500812331866 1.483350635750867 1.4948494124519616 1.497541264709437 1.5043371129454979 1.5049338447969922 1.5065316964933138 1.5135546649187694 1.5206586134898792 1.52219445395558 1.569462272443581 1.579442513913256 1.5838613710392648 1.5893855664572636 1.613439656612449 1.6259015795364165 1.6332315399524184 1.6531361924550805 1.7013987306832103 1.721360531746838 1.7329255066900537 1.7441491943443417 1.7583628842355166 1.7686533712671841 1.8006157373000686 1.8193112449555493 1.8534521956378502 1.9002821974363768 2.080415346549087 2.1573414730819205 2.179059113247446 2.1847449693963767 2.216241387466133 2.2207374063542167 2.22922345787014 2.3047296952550393 2.3299806968870387 2.345356646168769 2.351407465891474 2.3883535371980256 2.4476377307692934 2.4498860661701367 2.456103174020652 2.4868114929312433 2.504596165471129 2.5210804929871053 2.5299387423051165 2.549221842332438 2.5771663112622694 2.5968698612457803 2.631781435533217 2.732397606685334 2.7375429386562065 2.742589819024956 2.7877974107764008 2.7913245264172413 2.809638030857555 2.8333679003484686 2.849294803821477 2.877517539382722 2.900311312553166 2.906886788556691 2.924794424400004 2.9461671595230428 2.9472654194903156 2.992851400418167 2.998212208986621 3.0049704361534926 3.02154752917966 3.028662527037761 3.04687556255157 3.0548585909767847 3.0772504743337006 3.0792552658896883 3.09625133344038 3.1305894807073447 3.1327263621325594 3.1468278911690635 3.1485797279961996 3.1728392329189123 3.1782824704631083 3.2395189464170064 3.248058614375856 3.263372473399975 3.277024819922709 3.2901645245976923 3.2918651686721483 3.302626320899751 3.317228116240166 3.334435729265336 3.3409268168108843 3.3503662770931406 3.362534958401804 3.3708827308771845 3.373508824956736 3.379161690170427 3.3846839725301026 3.401876416057601 3.403833781724102 3.40708499695731 3.4169435539559276 3.4404258566683983 3.443292948110064 3.4474152349833322 3.4512000747424882 3.479164574185268 3.4955417577089185 3.516491157300441 3.5545003788941467 3.604155602609121 3.604320473186657 3.631806774946005 3.6333315655909186 3.652503314903826 3.6599441242393724 3.6682123910726787 3.6731666682954778 3.6919214915417524 3.7032812623816853 3.709414792428296 3.7143391787379625 3.7379553536875005 3.752975213641346 3.7596890884956 3.764852696410797 3.779201731999272 3.800354113479422 3.802508480119503 3.861175739834012 3.8772186330543006 3.9063922082810514 3.908811973500307 3.909360910779715 3.9191026300523326 4.010219358892474 4.052285174795108 4.055705692633701 4.072310217349591 4.079133592766123 4.09418139835805 4.096894849488902 4.115238350258788 4.1248944652655135 4.125255073628541 4.126085967398363 4.128614905562786 4.133234084271562 4.149427119188652 4.159399822283935 4.17414905645812 4.174885657145303 4.178697526842422 4.209385830225486 4.214257655798022 4.266713222320075 4.312848867422178 4.315936592089369 4.3187082358451105 4.345814522105214 4.35496395100065 4.3748769593421954 4.382056680075555 4.409131361996501 4.414639999485854 4.4235532072705475 4.442040631317418 4.459763639612076 4.463874082931325 4.4749811269831055 4.497345679738252 4.509598683486578 4.5111096754098075 4.534913634397365 4.543133586737538 4.550031858833971 4.567949739996386 4.619708263947956 4.647033529391094 4.659274296032646 4.662425848859215 4.6662695720338805 4.667475394807427 4.677284963056777 4.685613970433726 4.693339505513912 4.7177031733807855 4.757635049443791 4.823446437170642 4.889073456697327 4.890792487856817 4.933219580884895 5.0175339377354735 5.042439000669827 5.057747919890824 5.071325090349905 5.074747741817063 5.082136689064791 5.098851638233508 5.10419088550956 5.109810791846074 5.119652522579284 5.131886588602772 5.166244153392474 5.232732486313816 5.260141438338631 5.311100704396261 5.353809517747965 5.366380767179164 5.371156868683235 5.371372200270525 5.374665827748634 5.405412531884215 5.417288557663426 5.417510143858809 5.443936380748092 5.458098206736288 5.529986321031328 5.5447415465203616 5.572951022471505 5.598514752025563 5.635110989242055 5.743399561387552 5.774687267525028 5.811219959132125 5.832340578500508 5.975174548627518 6.066057239717255 6.066342700528774 6.095226990951865 6.249565568214609 6.26698447791602 6.269924092616669 6.280966739390886 6.290430182361695 6.3628503119220134 6.458221242850076 6.517443564438463 6.528877819333332 6.697956667523814 6.8550838423672555 7.033693163399851 7.168179134192947 7.234498609084521 7.285758594864872 7.332068891627574 7.39899466070468 7.541475497049909 7.648458892882162 7.976532706453046 9.71686431972142 12.436153157668409 13.085677822080578 13.137631629233256 13.601541633543155 13.603947244665727 13.967449660296461 16.256005100372544 -347.37802871498036
4171_59EthyneWaterCHO.xyz eps -20.576223856391465 -11.224176101636136 -11.22054241190919 -1.3657188774438942 -1.00716488981725 -0.7479743066013843 -0.727575094459983 -0.6628249639346663 -0.5961173617208708 -0.5253386134281494 -0.38920237927530155 -0.3890684302450562 0.12927050514411986 0.16865093459153738 0.1854329154605242 0.1927631633063971 0.20025901634238408 0.2599284453125947 0.3451772747896407 0.4141065023590267 0.4431992899364821 0.4499948372624216 0.515502884124784 0.5530746544781051 0.581655960466952 0.5929028876176657 0.612252427437237 0.6437380162162154 0.7512572755457148 0.7612714277586126 0.7795005229583329 0.7897805530720442 0.7898738898860103 0.8192926852793707 0.8285760731649287 0.8471918652806643 0.8573996946349112 0.9032426806441508 0.9407556480435574 1.0529664358167607 1.0780763542498333 1.085163564379875 1.1094965552923224 1.1116807579920365 1.1117605222561984 1.168109791169422 1.2099659163582595 1.417620135874214 1.4909326206298685 1.496078764737233 1.529011234455962 1.5758279451078525 1.6467804001170947 1.7262849266365177 1.74127192429129 1.8231310226210573 2.033233085088108 2.0439084093737967 2.0874925490881067 2.123000459398902 2.173099651552224 2.3293012726582494 2.349681646851934 2.3617704014665852 2.5625728063475517 2.578250455484139 2.731040079218211 2.7325613448797257 2.7326315121602485 2.7931226373013183 2.7954231535722296 2.842184776848763 2.842184781652628 2.946231203273244 3.0389984778312 3.0408041005890825 3.183476636521196 3.2323766731163026 3.232708019870746 3.246386613578834 3.2463871128867146 3.2539804257623697 3.253980439269629 3.284646757794777 3.3178380255201243 3.317842588356452 3.3262810536458627 3.3806073571722055 3.48535288208909 3.4934179581176386 3.4934659777671295 3.4996774855422985 3.532762285741657 3.5695979266365243 3.645117270920362 3.785302550266212 3.869646063084752 3.9041299417363367 3.9286087815435575 3.9287020836090494 3.9459964108382266 3.979016119605748 4.040459674919365 4.051321968699973 4.169246603401825 4.204463070205144 4.218492667067766 4.288320018915465 4.325211916553663 4.353603941758401 4.415442936475518 4.5273891069897365 4.527444147757232 4.587154961431384 4.601057554145726 4.696537481407281 4.884002849778726 4.917273003458092 4.92394057747244 4.9253264860911905 5.15206229143455 5.181979908501613 5.422464428718833 5.5230290302180025 5.827889042886612 5.828243496053947 6.042720854435874 6.171846577960754 6.346358823060809 6.347952393376417 6.416920735337371 6.600146138355625 6.8486218586688805 6.9137535909814005 6.926002972941575 6.992954378485109 7.0374137990776715 7.095012999112344 7.218282266298601 7.272146174792732 7.44705056043178 7.7771488316527515 8.292194844991517 9.894564891221334 13.045304840472784 16.736210732372232 -153.5272564370071
4131_19MeOHPyridine.xyz eps -20.511446595646483 -15.583141723432968 -11.288899497123717 -11.288880304436429 -11.272109243822886 -11.253114942062416 -11.253063570888752 -11.24364012850908 -1.3190638238227803 -1.2727151982510343 -1.1023861552141068 -1.047154814575317 -0.8954060080406587 -0.8720612485909135 -0.8700045372894979 -0.7368592598295511 -0.6743108408488503 -0.6676894392470897 -0.6599927920863473 -0.6114987396773429 -0.5899346817803133 -0.5891235103184391 -0.5620691395152695 -0.5553260136322735 -0.5329189169637116 -0.47887419503207823 -0.4315932418579373 -0.4141774412641208 -0.39840566482446 -0.3601255251600817 0.09128436083580277 0.11024640313449141 0.13407210775965786 0.15548978644243616 0.1571810331604074 0.1811064662756073 0.1865111932548211 0.20735771458959726 0.24268548022711794 0.2526625116083259 0.2640019994906223 0.30291585496318685 0.31688620459416006 0.33509118014350875 0.3446804799989154 0.36519200909202015 0.37016417602432145 0.37910102958788927 0.4182090922784179 0.42276804542809837 0.424941265014191 0.4324040452073139 0.4559457944667345 0.4844638422514761 0.4951305097150851 0.5013419090308574 0.5108456294441708 0.5495278234012262 0.5537622258789613 0.5568102377761172 0.5766293912688167 0.5793579785452376 0.5904143630870302 0.596489320579788 0.6130766137584535 0.6218100444576194 0.622281752649329 0.6249113607803037 0.6360306634591756 0.648981144561625 0.6551407322907367 0.6719276880049737 0.6947924401092501 0.6949090979408544 0.7020437667680663 0.7116120894222568 0.7218971319161444 0.7410887974135 0.7704466702055818 0.8136932540169579 0.8342381254758299 0.8369658237259359 0.8497841030380526 0.8675656019612191 0.8786781859630526 0.9095150153237463 0.9118450682941581 0.9231553063590736 0.9262967434608838 0.956470229372058 0.9660146678771304 0.9814332541468085 0.9984036305560022 1.0213722833592869 1.0332463580914002 1.0360937015832552 1.0479067775355866 1.0773058948437393 1.095177852626611 1.1152409090218707 1.1526988160287253 1.1613229213067624 1.1776597401732605 1.1961952240083351 1.2091571192160206 1.2194483155484344 1.22296162073767 1.2360112448468716 1.2735789791546397 1.288974747003109 1.3119599543153 1.3148603116345954 1.323666588484594 1.3240565321634292 1.3336091108130654 1.3561598545832139 1.3708946771070583 1.4146948312115273 1.4331845199890663 1.464589653924392 1.4698885252900473 1.4801601131480708 1.490832286358117 1.5102064049089885 1.51120134700058 1.5288934260321108 1.5318799443822158 1.5591769568813973 1.5680512481139284 1.575740621818994 1.582093874719216 1.583315914812017 1.5900648182593111 1.5909527857810712 1.6248129706891603 1.6391115947442416 1.6522004189199095 1.7051781111879938 1.7308420778950768 1.7991203059061522 1.8102613974051633 1.860685174908421 1.8877228747737544 1.907110222786296 1.9936551249883283 2.089406835706137 2.0956601490508575 2.171382935822443 2.180886478817605 2.2140220161930233 2.241059798979806 2.2461092041514767 2.268697760520537 2.3084707386090564 2.336661409692361 2.353244460089802 2.39079627719932 2.4019025654160924 2.438729909974722 2.453557846726165 2.5080530393933547 2.515003665746389 2.52006787297684 2.5229590479553203 2.5447689543123033 2.582909434685998 2.6330324482036103 2.6489254631460657 2.671660380316017 2.6847571223203794 2.724243410509333 2.7381298658176765 2.793002774886429 2.7938688158283056 2.8479004054711536 2.874573830464004 2.911510295449056 2.9223172300419136 2.938193688931788 2.9472089159075794 2.9774099159111627 3.0001837350176737 3.024707121536217 3.0365623150850722 3.0536930519994705 3.0880779752564336 3.0883862036701433 3.0938337299110406 3.1238786610176863 3.1353010607904723 3.1551083151639356 3.17148398325071 3.179204360201336 3.187576637094696 3.1972494987387066 3.2069569810713743 3.2274796341366554 3.2387217999909628 3.2638518303703643 3.2773886507548133 3.301437812456691 3.3165796413819275 3.3230914153001665 3.3250497327267263 3.343099223502098 3.347160132985767 3.360957931987147 3.371809247101771 3.3837928978816136 3.3973849968943632 3.4056269442290072 3.4122574390437137 3.430289882741667 3.436664708322686 3.454464670369066 3.4549231497916124 3.4686658089428404 3.486141821403015 3.4973710175972936 3.5099213031323524 3.5384220769047072 3.5494274021593872 3.5680260054483552 3.591900879517802 3.619611760224108 3.6427608204294355 3.652222909868738 3.669589175007584 3.6846293816781763 3.69211185452273 3.705156830334062 3.7176298349507184 3.7180996405425146 3.727592431265656 3.7407386779154894 3.752097968707635 3.7879006184281176 3.7970944499293053 3.805086666869643 3.8284285156577846 3.836008989393305 3.862325719845135 3.87434152617703 3.899102788808992 3.9397321634308264 3.9463292236123277 3.946986008770393 4.008528579442263 4.017103829145352 4.021502204463162 4.048866086476035 4.08191614696042 4.097726790365864 4.115619872961769 4.132172674829667 4.140983722103299 4.147061841694194 4.159938099697098 4.161758698471147 4.171540338868741 4.1903763947770365 4.1968685309297316 4.20388454544953 4.211245835442833 4.26988178044108 4.285319321948671 4.311412950089473 4.317079386311791 4.344394326139121 4.357777874592139 4.370959511128396 4.391345738360948 4.4173437174737655 4.419076490613647 4.4390518699625225 4.4659799432181595 4.472084144413257 4.492241073221808 4.511174649643681 4.52886301697602 4.578892851741212 4.5807970800796225 4.587820145933672 4.601513933304343 4.62336293968873 4.639748084716828 4.6584032446651085 4.682383157820695 4.708928840202364 4.737423888641317 4.749262952446955 4.791562421745816 4.793731554304747 4.826272842608913 4.858588473584765 4.865424316045552 4.908116874458413 4.957590657615891 5.0043232839623 5.005808253223832 5.053886792276695 5.070959941434237 5.07538883624485 5.090427604178768 5.107720576518136 5.145795183175425 5.160952099222865 5.2158070394863305 5.252419037381794 5.284517768666131 5.303108181001878 5.307416366215349 5.326100441599989 5.328846217050525 5.346723615043991 5.38280455130461 5.418513939420834 5.437262684889304 5.446230133991314 5.4502493616888685 5.46634014290455 5.491792450171021 5.4947776688033745 5.580044212974601 5.592882790512271 5.6181308013104125 5.636056454254927 5.728998296777785 5.740392662809596 5.776981772567272 5.813032313342846 5.816512499157134 5.843245458282066 5.948328239967178 5.98904844224259 6.007071350497329 6.124516017964608 6.139989334487358 6.244910475296932 6.277465717183528 6.289090128888145 6.312474468372252 6.342974630035726 6.472927871946706 6.4832954408480425 6.637462124134042 6.699758538974943 6.7277382380645765 6.768084900206547 7.069958154295445 7.199668266589239 7.239805258599231 7.3008764289319625 7.363678380526019 7.418946851666617 7.625565536328124 7.654570581496037 8.027406945812874 9.78915172383868 12.362682549909055 12.575070007641921 12.943284728030168 13.370275789209945 13.88433456605813 13.903726561085916 15.583577652157642 -363.41220736182504
4119_07MeOHPeptide.xyz eps -20.525112052742593 -20.51401507071771 -15.595838090488789 -11.359711814501935 -11.264972053280038 -11.243896120923786 -11.238790371350452 -1.3891883996807464 -1.3205397726152712 -1.241635581149205 -1.0271411067387484 -0.9411060959514259 -0.8962904034612644 -0.8031634713171866 -0.6996151971558968 -0.6706684802701925 -0.6590149698613043 -0.643238948892552 -0.5943148866225458 -0.5916178943889477 -0.5874776666745515 -0.5644060514919373 -0.562007995830886 -0.5538773247281721 -0.513741840396564 -0.47525027273988485 -0.4344110045361568 -0.41508312583025064 -0.40519356435706927 0.12033573708473833 0.1492495997662422 0.1610463041309358 0.17516019015257261 0.18382137790069375 0.21353804361031212 0.21611658545898516 0.230533714155695 0.23556038639621807 0.2419821060446424 0.26660299126460385 0.27129635833205346 0.28340123616766144 0.3077758834936198 0.3446712748319521 0.37103811236170303 0.37240083833080573 0.39186348326707066 0.4082074121298003 0.4216008603227192 0.43667447977839763 0.4576790674783368 0.48104052977084294 0.5008347815805861 0.5185498499326172 0.5313865699674475 0.5447516304135283 0.5807134463972693 0.5993864673535519 0.6056079971557423 0.6106687913300074 0.6250836002554897 0.6277895503794555 0.6385453999462672 0.6482194993763776 0.6509090841926549 0.6572121516413902 0.6620355601639674 0.6799363108095507 0.685156626016717 0.6961817727739762 0.7117338198898068 0.7290118634044988 0.7346014461349062 0.7474231961512947 0.7529011335291179 0.7705515627326264 0.7903111583427509 0.8245024772760426 0.8352265033778066 0.871951437321105 0.8965018440461351 0.924178976319032 0.9428657612788265 0.9478193475914287 0.961313431125372 0.9900480558568392 1.0015680695639175 1.018809274100238 1.0413603726529936 1.0729528209813888 1.0823232147089903 1.0979605472030747 1.1066948584659368 1.1171337288079866 1.1401787553886202 1.1657481639195535 1.1712431254760396 1.1861748785685213 1.1966226256378714 1.2082341316732153 1.2184500705965315 1.2246079721913385 1.2453721887073064 1.2527105788728456 1.2658339866914525 1.2799870834138491 1.2929965109785044 1.3120743945315743 1.3224918151202782 1.3391187314545552 1.3664781446047827 1.3974106464787537 1.4090621538361747 1.4151244640159102 1.429553179460677 1.4534980347020015 1.4694976254242864 1.4882713804454073 1.5028707940772168 1.5144699724526716 1.522502451237003 1.5400245422477021 1.544594607743736 1.551220683563966 1.5559378917167956 1.5696364992976688 1.5883331576581032 1.6002072479223326 1.6244248177223908 1.6413342108898552 1.6696804610098346 1.7162234585494458 1.7289075169116899 1.7658875969845065 1.7870299196808652 1.8082649408150315 1.8258861863674598 1.8551590006083594 1.909100627687531 1.937082621878626 2.033070898670167 2.067028988869785 2.1144019769294244 2.1745815894864293 2.2408899718254838 2.259485051020943 2.293838412313356 2.306198467610508 2.3485507735787823 2.385009666608033 2.4144879588595183 2.450132765552858 2.4733750248621953 2.5237084120271525 2.5287327672634694 2.5462572244070594 2.5586341431646957 2.5833968121755326 2.625117274888689 2.6583777049043884 2.6764968676441465 2.6955748072850025 2.7630009066176053 2.7775287835136666 2.835974670669235 2.865907444971969 2.885242226752006 2.9024151518191594 2.956448298228343 2.985260762523275 2.9974116021137642 3.0125181411945077 3.028243145295097 3.0786460694521125 3.0853428150135254 3.100853159630309 3.117448325663278 3.1247672864373253 3.1291174303031797 3.1346190437116164 3.138677703833313 3.166706318969677 3.1819553566930754 3.2024310423086906 3.21052770984098 3.237414344201764 3.2556751872807004 3.263594638574366 3.279060736216592 3.286976437500099 3.2996713824179698 3.317045509186833 3.333987270391337 3.350255339260687 3.3524256740037965 3.3603162373034627 3.3764368457041263 3.394459093310916 3.4016062713740705 3.4106265115729477 3.429529314822943 3.469699049759634 3.503497159820652 3.5090554717820077 3.544466955134624 3.5601358591163805 3.573211060778399 3.57983270081748 3.6031688932517905 3.624943944016729 3.6370488833904884 3.640498213314725 3.652173324086685 3.69454077159114 3.6985444350164878 3.7130012902816514 3.7344428603099495 3.7402839090587685 3.7498641151565173 3.7606971406253296 3.774648374813914 3.7846582203203107 3.792518331610495 3.8015067776068268 3.804461824293682 3.823994263096242 3.8542002185524145 3.8689329870205404 3.870084262618097 3.8849008793713664 3.9000562370179024 3.9295896414852183 3.949366131771396 4.00071143099605 4.013132043252698 4.031842345661982 4.047381603797353 4.053049560240875 4.082348900614503 4.089470475925364 4.105889314231184 4.1327064658656285 4.143828977759492 4.158158189550408 4.178112835821593 4.196931237473189 4.221177054210108 4.229746250345233 4.262465586041803 4.267899728340503 4.28946041436934 4.3058639116533985 4.32013016922699 4.332015713626065 4.342302039581216 4.356808912824697 4.376550933940071 4.387620487457076 4.415960282090173 4.426807550200274 4.432298753443255 4.453840461033685 4.479932817909405 4.485976297918292 4.50079584450851 4.515112339339835 4.536501105023346 4.54164798509098 4.583666733372135 4.595789564339011 4.606423765752131 4.62035549852473 4.637787122597414 4.661728034147779 4.687977236085309 4.724092969386157 4.7539681488052885 4.794994004471772 4.835640471928805 4.867311257375401 4.899226334368142 4.942581404804134 4.9812784301058715 5.037349929063258 5.046658271229647 5.075325875499009 5.081870227898527 5.116947453098619 5.160460823793817 5.1674068624587 5.181124830570394 5.222488958030244 5.253620057727693 5.26794855294965 5.284013090932772 5.308320997188363 5.348375970795493 5.3549743490934265 5.36584716379216 5.412061527144852 5.439473703632882 5.447690880756532 5.479050408179806 5.488374317819617 5.505467622857263 5.532652167190805 5.559223517354132 5.574512921874275 5.58134957397107 5.584866728751951 5.597112402739216 5.605530468044412 5.633662785291236 5.644969796015333 5.648884224954135 5.661784701744348 5.684330392277515 5.710833672525365 5.757673769983783 5.810585359935269 5.84714102388073 5.8657592158826075 5.927072881537359 5.986747453599801 5.9908037716279665 6.055636297562314 6.129435233512808 6.206843567469608 6.2303131204163815 6.2343752080799835 6.240654548932169 6.267187530959141 6.284588858281734 6.293376135319172 6.309927379442441 6.374510222801019 6.477666311114337 6.499245677044408 6.53656323171215 6.682084103426454 6.724893353898108 6.852328487046702 6.944975667767973 7.0011881470896835 7.053406284508915 7.185386656279528 7.217778337401566 7.259689586199813 7.3052673143346905 7.364716457613217 7.390264874380763 7.430208257075393 7.568234808465765 7.6478344348242375 7.6703649796560915 7.7007948935861625 8.04437894680849 10.092547029342038 12.359794947948089 13.000060849763395 13.695263386157956 13.901277904909463 14.179151624970304 14.480291473381545 -363.686995648236
4123_11MeNH2Peptide.xyz eps -20.509998310959816 -15.585453526890701 -15.516649456174846 -11.345995320892571 -11.258179130620057 -11.227565186441154 -11.22604311717006 -1.3747229054188104 -1.230130279556201 -1.1530087858949987 -1.015256786647747 -0.9314089452240296 -0.8814019338357609 -0.7907617651591989 -0.6878657834774435 -0.6546427630489414 -0.6523379677708194 -0.6276401991623564 -0.5907300839993942 -0.5793747320164734 -0.5780913840294938 -0.5552454618852851 -0.5457625384039706 -0.5378173207853063 -0.5026939650620577 -0.5000901971002484 -0.42178563636694416 -0.3939214465016926 -0.3770287338540126 0.12486919691649587 0.1550494438332307 0.16045990882762493 0.18117391833760016 0.1863628714424949 0.19379790766883498 0.21663952891365515 0.22336355312503953 0.22586692827328592 0.24621220346392536 0.25135081345328675 0.27194866445391713 0.2877359968055851 0.2910640892125673 0.3221814666904154 0.34591584144510246 0.371448001029539 0.3836966234563291 0.39105040848099865 0.3972672447052141 0.432458494748248 0.44963455172028294 0.46813172972201755 0.48177749067041964 0.49648357395591397 0.5209726048057362 0.5351229624022099 0.5404672675465042 0.5632831932033264 0.5939404712547147 0.6045030824576543 0.6138529257665836 0.6195844290207216 0.626566296801791 0.6358356543311836 0.6377975359445298 0.6439528388987931 0.6513764556634433 0.6715056524509029 0.6758291896578804 0.6839296724046448 0.6992653336706272 0.7096738237336577 0.7369523623243189 0.7436533189976646 0.7556311307891072 0.7593454589996342 0.7602982302550167 0.7789482069300036 0.7849301472276815 0.8022128452762812 0.8120742973211933 0.8338550754999229 0.869050852789818 0.8883523025228507 0.9051572807714497 0.9353662221105988 0.9444638618005073 0.9749137046484525 0.9957925062035305 1.010094939331774 1.0318743381012614 1.0590830502818118 1.0815388344106192 1.0917382066015329 1.103582273032045 1.1053643591678748 1.1165856085242825 1.136629784340385 1.1509340604686082 1.1578744817097155 1.18016710928565 1.1920045404260948 1.1982674088381258 1.2114365359469053 1.2144698370784182 1.2316504670760462 1.2421801785802213 1.2634340443306193 1.2846137289541923 1.3030410095398897 1.320011421775953 1.3334203901253203 1.3587949739376848 1.3702776886488086 1.3943293446417284 1.4041291802645177 1.409449680722001 1.4363513957893523 1.445148623837537 1.475599905855547 1.4798081297164039 1.487228578104974 1.5038804112197097 1.5080191441471713 1.52571255582492 1.540152792397842 1.5440858494315404 1.5623070723443533 1.5639368548817398 1.5774767082759773 1.5907156094959853 1.6039301828001435 1.630630646612165 1.6462184035684027 1.656995846511068 1.6961369470919347 1.7298406735207124 1.73764828634491 1.7799088220176147 1.7984724936788472 1.8099882762410184 1.8441184056236124 1.8600496491015728 1.8691977717246655 1.901478943118026 1.9191958145221393 1.9669084958384153 1.9994797956515127 2.034964955124907 2.0525163840173213 2.0728641591047525 2.100634412019347 2.133813960674781 2.209735180941091 2.337978242634767 2.3649688930242845 2.4522898980618413 2.4733902391473728 2.5052087865774837 2.517520935346696 2.537292904638025 2.582636754163467 2.600522374792833 2.6177063202388107 2.647868841537975 2.677572658459924 2.72013292763335 2.7646232162084288 2.774140399022648 2.833907119654956 2.867749376639703 2.8779481731878938 2.89408008949603 2.9202084405738464 2.924627198580686 2.966182453768169 2.99844191966137 3.0189260226906938 3.0390480982066754 3.070149471196524 3.083856938073522 3.099553861370515 3.1131992630786596 3.128730250114463 3.1297601473545043 3.142793300977164 3.1482361220055712 3.1622811926927246 3.168885203879229 3.180246468137986 3.2055051297410087 3.21633119906348 3.2447413048707987 3.258432412891343 3.2703821666426247 3.2843932665421827 3.295591983436444 3.298340468872847 3.3248852745527233 3.3310090687108134 3.345277159539766 3.3468520325015936 3.363077057589008 3.376307753328137 3.406076641529603 3.4187927349291463 3.4265254341564146 3.4504958540666024 3.465136626504039 3.503196584772441 3.525406499095996 3.5607376946552063 3.582647326059647 3.594141882135903 3.606518699181098 3.6151599238297525 3.6284407099792353 3.6339215006600396 3.6448811380557986 3.653933335083272 3.666175385186006 3.6752138230472196 3.6921272803795295 3.703510771128827 3.720775123828903 3.743543913093489 3.749001590201709 3.751126970608846 3.75447332452941 3.7762585637446 3.7867942404550443 3.7930797254200623 3.7942980470139256 3.811514576994561 3.823417609626931 3.8439665254222724 3.8597289942363986 3.863133021369797 3.8965880521640046 3.9148507093056844 3.932212367823805 3.9368306255856256 3.955858044048034 3.977236801041919 3.997246239985065 4.017373641494632 4.03965771357887 4.062448087864364 4.0655802898124875 4.0715433641544125 4.099355046721008 4.120925427097672 4.151276396595525 4.1575697237938884 4.176376710290913 4.181646150392718 4.210183150623475 4.226315506440236 4.230608796172916 4.253961995188317 4.259774178117289 4.271432769141991 4.290655210055289 4.296009308724037 4.314295029505404 4.337367661550877 4.340220387146895 4.35392235732713 4.3888925566375745 4.394824713138773 4.415437284273109 4.425197170713061 4.438148176054015 4.447496440656783 4.4644055330664685 4.501407282008528 4.506372148758484 4.516516649091076 4.529823062614893 4.537882793009641 4.563144796326016 4.581490369206256 4.614107525780596 4.622338170171093 4.643815917194465 4.657254060267768 4.6713713558469685 4.704242733573255 4.716889636272975 4.748019343041512 4.7666947102275445 4.776394565763293 4.834706257249333 4.86415854446208 4.8799252168457405 4.906993884674086 4.947271508608427 4.96111083055063 4.992410375613585 5.012947805738727 5.053820315952037 5.1191592771391115 5.147300802085058 5.177824107301001 5.2006102351154615 5.206567897137921 5.224999370935562 5.263455299105517 5.265345435399884 5.302638330093755 5.331073004828526 5.349171195160929 5.378586978874808 5.389022172210805 5.410467547136125 5.4134059508750525 5.4548891420277705 5.483858451283447 5.49366629079145 5.507489787911507 5.51932916969917 5.551931748069693 5.56663120304914 5.580310174881683 5.588485679714352 5.60250008976336 5.629918028036579 5.639911974999143 5.646575272766523 5.660695304098227 5.670465853197037 5.694690558535878 5.705815753207745 5.722668279790026 5.739351437505975 5.776722944868388 5.801984733261487 5.817951239955507 5.841624430469319 5.861519599763244 5.934945063028973 5.986903164055129 6.0122317963587415 6.071194552376645 6.136504989273241 6.140637922673157 6.194055601679921 6.209415955327638 6.215497368448363 6.245596570715806 6.258185759308934 6.273834619181949 6.27949044358255 6.307047728942684 6.382621354257846 6.409271627628994 6.496796416235175 6.506885956986103 6.545693151684507 6.560672555379011 6.6319473765860115 6.70500397646397 6.8749771085939075 6.959010395318415 7.056108490246704 7.118201442839034 7.3670732743302185 7.377972315920391 7.4387327116625785 7.6183992355971535 7.659055884060398 10.152234818298785 12.975525850473007 13.2606092282396 13.766521097511255 14.014343966605475 14.27109971308905 14.536228330723935 -343.82384281061024


==> anc/data/S66_mp2/eps_res/eigvals_ADF_3S.res <==
ADF_ghostNone_4160_48PyridinePyridineTS_TZ2P -15.59477453558983 -15.57631119856941 -11.29576802176424 -11.29570039540357 -11.28100487540027 -11.27760660508657 -11.27628444910431 -11.26307215789828 -11.26301358313511 -11.26003091808611 -11.24509084595678 -11.2405478267236 -1.271435495798352 -1.251682745750116 -1.103872675292979 -1.083697231413697 -1.047427119266887 -1.02785580573692 -0.8721821990824034 -0.8686445199128364 -0.8527534960258298 -0.8494365299690803 -0.7343468254736144 -0.7157266839612235 -0.6727949109388729 -0.6659651820516981 -0.6537112012350366 -0.6469763631605606 -0.610582464667598 -0.5934209698253319 -0.5883571983197218 -0.5771055584998377 -0.5454076390398616 -0.5344504738347468 -0.5318116098951118 -0.5122021484428589 -0.4325266867063225 -0.413933139559466 -0.3964855818579008 -0.3787772118691112 -0.3590104935758707 -0.3409621546152102 0.08041740237040054 0.08749757266249941 0.1012891852356166 0.1015156433199889 0.107013121060334 0.1085424382335151 0.1112003265503857 0.1257703823477124 0.1310495938056436 0.1466318524082716 0.1481343048904686 0.1603320659293054 0.2079246310689451 0.2099756239163516 0.261631543562773 0.2687601611278548 0.2809902073104107 0.2972501103172863 0.3079295180042587 0.3080369692094059 0.3188342926831867 0.3271027505333813 0.3334021243407539 0.3351736673467097 0.3528478229181134 0.3531755518054246 0.3657166042696153 0.3671967635974308 0.3864008860709708 0.3927906275279971 0.3963531908595763 0.4104637357980193 0.4545891840622688 0.47591335291077 0.4984270553208335 0.5047115843990908 0.5090263029387706 0.5096839656195659 0.5221505727733492 0.5260042619908358 0.5319235982188326 0.5353930123813425 0.5437361492928674 0.5511151050110964 0.5544454349532628 0.5617970422583187 0.5637890726880851 0.5839678356304582 0.5954379563498151 0.6132877060355172 0.621136840967222 0.6480736497719909 0.6483927005190399 0.6730069804054527 0.6753299975242939 0.6994646595755227 0.7325630906825867 0.7347752396835326 0.7627286566144921 0.7817089668785719 0.795316976887356 0.8002378733906886 0.8272959011202963 0.8314246780215719 0.8417506199262229 0.8663684916702011 0.8704838763406983 0.8844173104243629 0.9154074070497448 0.9268364793924336 0.9421121385101434 0.9504595052846142 0.9530302066971288 0.9678030650495101 0.9809556148323266 0.9913447084331304 1.020176970913971 1.026730511498557 1.040677227021504 1.04864797561804 1.061375482198236 1.06745573299157 1.116080080446596 1.145847121899079 1.153947508086222 1.179093201190426 1.185149343186036 1.197590952382881 1.207772087935955 1.221143425196763 1.229418640385899 1.231714617338837 1.237000947556902 1.263448141313797 1.269879938077983 1.280829856508813 1.290512804262629 1.323858027176793 1.329399346761628 1.338986048016476 1.354648374392857 1.36444434105001 1.390327918242376 1.461361444552651 1.470888976978467 1.476836649230857 1.490944427480712 1.523724411297557 1.537613021996479 1.548619823183624 1.614533275595899 1.629943304393403 1.634382932287404 1.645951833740398 1.670058325577615 1.681189465217875 1.685451500436618 1.706213841365155 1.708432590607906 1.732427804727622 1.777213904746718 1.782162876525015 1.784308087281687 1.813100738686113 1.821189221949628 1.837040458182101 1.852162165400339 1.864174144254164 1.8930069647998 1.908898423779538 1.937014186396235 1.939999436069592 2.014891675823818 2.074289751145327 2.169879776302347 2.176891054637554 2.184059263063407 2.213100230304088 2.228307617949963 2.234932342024972 2.245022995738206 2.25093546838122 2.269924879345417 2.277314039090673 2.277813052804829 2.288514483664173 2.306248771928765 2.314418665951249 2.343642368806156 2.38560547174212 2.425503663286134 2.461189883811583 2.485419472195114 2.487278499467306 2.517840929902138 2.521972858509279 2.57247564580215 2.589924781844112 2.653015173356048 2.671395860925785 2.70583687433596 2.70994385531933 2.743743246911604 2.74439063620428 2.753633686376312 2.76136677355653 2.773839266162121 2.800774196622771 2.814381819769053 2.836572882960941 2.855381413085255 2.862104689936448 2.871204076828208 2.890522229311614 2.905987447600743 2.914503427748401 2.942879274083598 2.964257094397569 3.050366842008667 3.051878724596338 3.064796488007001 3.09520379579616 3.096386541970173 3.110862856964542 3.124731897275639 3.136780296660042 3.149335138294675 3.157040664868459 3.177517009779096 3.180162476710129 3.195767676168627 3.253815643222062 3.285967032803891 3.321701282258349 3.337815809964202 3.35489781924765 3.364012059239058 3.383997187518544 3.385647454538078 3.406919091668874 3.407320959212532 3.424084586948755 3.443327033466629 3.464741792440721 3.519683145961766 3.569972205631908 3.57078981988929 3.575520000923492 3.577729874344427 3.587113774112787 3.59343490796596 3.609882674321987 3.624067347218406 3.638664680503769 3.659613559025134 3.68164578821409 3.687224456846686 3.738189282764185 3.808253208431246 3.816793389273203 3.825428490016154 3.854321186281827 3.867762760912175 3.877505610392058 3.902443806145177 3.950847143651097 3.968383292733976 4.025122729382322 4.037686956933838 4.054400858581054 4.089161805176097 4.096273602337093 4.101444784580078 4.113004443174818 4.141241669654645 4.145497703370365 4.157235454111971 4.196147784824856 4.238890817993233 4.261692142292147 4.27544081919203 4.280479692806693 4.343815747953514 4.368165117046196 4.436448265482606 4.448336225329762 4.451966967000222 4.473946398490411 4.533212143834109 4.547335220730907 4.61046086380551 4.644526826484443 4.671265431032369 4.746315373505826 4.757398786317582 4.760172786969957 4.779832794736983 4.793267816329933 4.798016564151578 4.803892191010632 4.817106090535535 4.820615305211359 4.841539770667702 4.861660893616939 4.862783917459325 4.868639429311751 4.880185415693581 4.911255198982291 4.945974734062304 4.974674542444188 5.020142945753588 5.020839182924167 5.041397408280817 5.054643609367898 5.072703675693012 5.081689138199824 5.120738350471239 5.135124798150501 5.184962665679512 5.199026329410088 5.206411346849539 5.233198674392362 5.37856187695901 5.381001007302521 5.445543326839938 5.461670193422708 5.483126019755969 5.492241141896097 5.502805520044118 5.508194485771466 5.528740853146179 5.568067359831149 5.668894136042864 5.685434926059944 5.789730273390269 5.825212637930697 5.868808898476927 5.881328469020669 5.931152774187836 5.961299194377808 6.033128425246361 6.050577016205054 6.052270866662676 6.083097834175784 6.12251279495479 6.151987451781512 6.334546171261558 6.335241190631205 6.388426806329632 6.405364731692128 6.510763270481854 6.512101832664284 6.540810490783096 6.549053333339204 6.557918788647019 6.573622464234251 6.602170323223313 6.617718589141131 6.632787436267511 6.65574909397542 6.662854044177625 6.698706443332822 6.849335483282925 6.872161011164722 6.918138996009044 6.921906030695371 6.931883871856702 6.933569224271149 6.945061953561324 6.953744114286119 6.960267507746722 6.986502445912392 6.997061058076863 7.015046660008343 7.119075246536249 7.168397577381735 7.181111605826801 7.223857349044073 7.263570902198793 7.4914311248122 7.601477978860657 7.611397800370169 7.787208333960495 7.809718045339204 7.8300049340518 7.867827411721601 7.937487075680626 8.023815980865027 8.331828630418444 8.394147027547612 8.432112051565179 8.465693572546552 8.512543545215642 8.568946280269776 8.740324934994591 8.741074106657473 8.930522388910275 9.00752086332133 9.425574087164183 9.494685505026037 9.552099127642595 9.58707141002065 10.46291521620447 10.50919617562747 10.63833891867029 10.70443109385235 11.32984508258368 11.40503908294857 55.82176571440851 56.0746909274709 58.99137392314677 59.01035804937672 59.5754164026763 59.67084663089635 61.12860892111463 61.52278971290195 63.0199913520752 63.20714538583957 73.46297256543798 74.01468868036946  
ADF_ghostNone_4157_45EthynePentane_TZ2P -11.25665415589982 -11.25316563899449 -11.21745225111683 -11.21741878945607 -11.21504053435548 -11.2150030392795 -11.21313203636233 -1.078854609426948 -1.031610519815797 -1.014256868275991 -0.91759117893928 -0.8183257926892165 -0.7818680074729162 -0.7723408142956165 -0.6834284386563158 -0.6448709951530021 -0.5967259893575114 -0.5914815466145172 -0.5515144700308015 -0.5470906839180778 -0.5243989294808215 -0.4930781104467155 -0.4743440448277296 -0.4597760818201603 -0.4570286890601991 -0.4442726138982517 -0.410562466535299 -0.4100377896609434 0.09615851905479518 0.1002159487482172 0.1158389747648703 0.1183610292994975 0.1287006040195784 0.1383434645902422 0.1474267141519522 0.1558749695235176 0.1701031203003944 0.1841970284381011 0.1896290863396215 0.1938853541860464 0.2162271618621125 0.2297689118823265 0.2314063533014716 0.2483498575237457 0.2606605728819655 0.2855393601230843 0.3132643761586073 0.3180577103170488 0.3321748727341216 0.3419925969198376 0.3500811673510393 0.3561237885239367 0.3803308061654657 0.387810236994682 0.4172947383687134 0.4240098058859404 0.4252785575231932 0.4274348687710735 0.4667666017412749 0.4831140098970318 0.4910652586390578 0.5223669700865964 0.5506837401599148 0.5613273021880899 0.5819576922815134 0.5831504504884578 0.586359695865256 0.6174295955031002 0.6372628897848079 0.6382613763294783 0.640810347429484 0.6508564372887438 0.6578890715908571 0.6838327478801982 0.6886103039370161 0.6949372630961921 0.6995894494471659 0.7256309749600104 0.7389390796423712 0.7548364135413038 0.7641753791352734 0.7717913750140093 0.7917006961163527 0.8179605373473781 0.8532688762300162 0.8542013065923354 0.8966900027098029 0.9600100227495992 0.990679012855904 0.9908783075856467 1.008442412281924 1.060674580495663 1.079350296775432 1.093944076284258 1.099327747602356 1.11967664262886 1.132983088622275 1.153773346430909 1.163290264986995 1.206033582304462 1.230268210359331 1.287818740796878 1.316677659282432 1.3169144066845 1.352981341543057 1.365597308882988 1.385679807516944 1.400743850268865 1.406933138999005 1.420851115090539 1.447237590115251 1.464693824225537 1.474441594221118 1.483893918984617 1.537465174894834 1.542695221214238 1.559030325165942 1.568054313054166 1.576911535477248 1.595728021144963 1.612732068372825 1.633347113559779 1.637174441952257 1.663450390836176 1.66407233446432 1.715347178825906 1.724561702155914 1.758685983961043 1.77558362211061 1.790819846639297 1.829085328491612 1.863557891625692 1.868908360282957 1.880905115363486 1.881475440622923 1.904414157996508 1.970077627949453 1.97196323456647 1.998482396590594 2.026453232435217 2.027943873488934 2.049260561517133 2.103196965853035 2.124778886530444 2.161797812888649 2.180299317865523 2.231723903293213 2.2549135615547 2.255161170255943 2.315231546751361 2.337027263456478 2.382827252483356 2.408151942946225 2.422783264675051 2.42557594581825 2.505087081858278 2.514155924747221 2.519241204077136 2.526976779297089 2.547435459316933 2.56956151352593 2.580877495338606 2.633626014133847 2.640215045290091 2.664876881601457 2.671242388618268 2.692051683776563 2.716099648496085 2.74772357612985 2.767762503185907 2.769691880774784 2.780374541237035 2.803855385176997 2.862230940067653 2.862513541677846 2.880885491297957 2.899308349574707 2.927616647651683 2.928803307651473 2.967508322523526 2.989765078860484 3.044779542709407 3.053506361815954 3.180480794207901 3.185518286412128 3.194016582080347 3.198738980295352 3.218372401482607 3.244480024404554 3.253054201484652 3.262552193533058 3.287352024090652 3.29662301726594 3.304162155348084 3.325643450215826 3.334017513444507 3.351584086458705 3.368217979760944 3.386002985454187 3.401895645984476 3.423705432439811 3.464617414809951 3.48976008126933 3.512293100973816 3.527891639946156 3.535188954897684 3.541596998011 3.557670080166917 3.579209282865317 3.59093217391472 3.619089837967165 3.685995330477658 3.688930865352481 3.738688290112864 3.86759909871951 3.883142074411391 3.889824017029607 3.900389931228547 3.918257610307014 3.919565484931541 3.932247017116132 3.944082900586778 3.946282980403028 3.962212599335393 3.970630628211099 3.971082168364735 3.974142805179626 3.993234030483489 4.027755042362752 4.085518822575942 4.131352390250726 4.230527275937884 4.266947856529746 4.270954161262096 4.272958963329735 4.311583972246027 4.316591309454654 4.360186013973925 4.377485278257408 4.497219381558065 4.624883787687949 4.625066479673966 4.660358715833879 4.666766694116308 4.814736305502469 4.818450483268081 4.818546441705116 4.84895593333774 4.862465210640321 4.870319487047829 4.952229377385186 5.005189024612337 5.036979956071122 5.074809166340443 5.078610587819819 5.089877672850744 5.113619590315617 5.126482931737445 5.156780057269123 5.199162543295186 5.217335212521307 5.25555823461512 5.294217237765856 5.312456984052162 5.320763747093309 5.39661748652818 5.510040878928927 5.513947006237532 5.526621102476246 5.581436598467054 5.599735309717565 5.828435772879985 5.838804524406431 5.846205950671656 5.880260214778837 5.90335711083319 5.947090868969809 6.003963367066519 6.069598390131531 6.073796719357198 6.153556878714592 6.174184273294446 6.189778818756356 6.19259274512303 6.31038325536862 6.451614520326111 6.529735290298371 6.628069677304008 6.713495374680638 6.751142891171223 6.872029441835353 6.88928659624075 6.922503202384695 6.937035239292075 6.999294486764482 7.033526801040806 7.04401205649408 7.051903961859332 7.088454637960726 7.096637289907505 7.124857271658549 7.147830490611514 7.171946427740041 7.209329510037119 7.219665491313759 7.266184973737354 7.29712695938577 7.542925383913897 7.619585838086238 7.733447230000184 7.78300144744893 7.86201615118137 7.893458760035432 8.014672881883483 8.059244513608688 8.227314086224832 8.270002198271266 8.427874416158982 8.451977591392604 8.453843898185294 8.471171621397938 8.513033196206594 8.701338447482248 9.290268443175474 9.369199081542934 9.659491191353586 9.94777500225347 10.48050623847791 12.3049527734153 55.72432038099455 56.14110219028024 58.98562206818239 59.42256900734576 60.77761546345948 61.14643023491283 62.64723408606918  
ADF_ghostNone_4121_09MeNH2MeOH_TZ2P -20.59959013042791 -15.53770673950607 -11.28727576949867 -11.23998788030885 -1.372338991372158 -1.157328993520458 -0.9363186231192177 -0.8857281079032502 -0.7034504812695798 -0.6552907725205116 -0.6265774275459944 -0.6053745390339658 -0.5912570038802707 -0.5445288562444323 -0.5184450598700108 -0.5056557382080308 -0.4616939129747859 -0.3791674477261752 0.08655725452845763 0.1085770015760941 0.1153951899973462 0.1312285404372339 0.1479447649112766 0.1558560841443871 0.1961318140224591 0.2107072572652215 0.241517688263208 0.2618874361195283 0.282059635923355 0.304121409527404 0.3113970907230211 0.3538337997002877 0.4371849791976882 0.4531776925718606 0.4634397522796707 0.4938822047718806 0.505568144463832 0.5098709444602024 0.54133777488663 0.5467584772391881 0.5911331162986114 0.5999274935910677 0.609833030458326 0.6239217988359138 0.6521602537117747 0.6739856982759146 0.7036823582890801 0.7158300005170007 0.7322412588148252 0.7481646877028881 0.775801889466973 0.81214585924383 0.8716622179958395 0.8859163961186804 0.9242999222871076 1.020894282955942 1.046672069764412 1.076129308849733 1.147764178297722 1.164254457296666 1.172842864757393 1.217671402806958 1.229477264534557 1.274392626666828 1.313556941417169 1.330461058472878 1.349777231120034 1.396395092498021 1.41962775584262 1.447044584366204 1.502187804425288 1.532610957746358 1.556340667530371 1.565707347010251 1.601362792360442 1.648137896642502 1.672847563846377 1.747453848041163 1.789428517179998 1.837059466352388 1.865463628130045 1.90553205337014 1.962619170105448 1.997742852356398 2.003975412813782 2.104169624374847 2.128461510701899 2.161277135130705 2.202468282889386 2.231407610175071 2.270231903135588 2.304372124656801 2.305488469999372 2.32356421611085 2.420855212729212 2.452561629218823 2.487140290850944 2.517885486062033 2.542152465652166 2.576913903186154 2.600103462720668 2.624223924494125 2.69589346453727 2.826147429030339 2.856196071403907 2.900063104495772 2.967783650170613 3.002543069705586 3.017364853414017 3.052638236328846 3.133161578573096 3.169420046010744 3.175551910702107 3.197589794523228 3.218728914680945 3.223370543168003 3.233518709423044 3.269402844289627 3.279475425250618 3.300393899475813 3.389460024371993 3.404527278492434 3.447416006439747 3.46931107502978 3.509534568599661 3.520231593493127 3.558578383060975 3.632910127997227 3.804457539210954 3.819075713766504 3.87237426990005 3.893389399547515 3.914984226385227 3.946036125334519 3.98109762182222 4.010636507907789 4.07723556361157 4.092354240926055 4.16586674580745 4.19682681504151 4.208224267631091 4.264285045510182 4.37028140665879 4.420045179794654 4.439664227169372 4.628207531498806 4.668985419059665 4.73247155543927 4.751826506905156 4.837761289338167 4.960703720949265 4.990401522864355 5.092771657376679 5.110552524646814 5.11928657888163 5.163106892932595 5.286341845850877 5.318004427401159 5.386982685078928 5.419128459485235 5.458952462813184 5.495843775239424 5.513551771784421 5.555215580124733 5.649385515121317 5.785694135913931 5.826204177197111 5.870756172475502 6.007196211389887 6.053866826019003 6.096185445552562 6.160404506988254 6.237321882010577 6.322030791878836 6.620533555918653 6.774737702476967 6.817336717794459 6.873686500812444 6.987512143009614 7.029678849867418 7.094996511344572 7.112752692018687 7.144240849626325 7.163696817282385 7.233238102234364 7.434660430012368 7.573410414315004 7.5990493149776 7.621578434867614 7.82869947231698 7.876257948696972 7.909115863292886 8.09490880318952 8.157694688268386 9.055288993689544 9.459374686688445 9.517989764498596 10.30804401093107 17.46235383299273 57.7276292142523 58.36383578165609 73.49005743707023 135.1932428263048  
ADF_ghostNone_4178_66MeNH2Pyridine_TZ2P -15.58759936117133 -15.5387915185754 -11.28978118112236 -11.28761624526232 -11.27415093914975 -11.25591206064581 -11.25487899679919 -11.23687847788173 -1.264411437249178 -1.157098290968778 -1.096478979490012 -1.040229899202702 -0.8836637734237952 -0.8650801794066894 -0.8617265539630532 -0.7276148923178067 -0.6661031421746434 -0.6588958513100708 -0.6511994428076311 -0.6035161754574156 -0.5920863156455265 -0.5823082840556817 -0.5491637482400183 -0.5383841131046276 -0.5247999242016735 -0.5040872833755782 -0.4266586305413651 -0.3899203643193846 -0.3791316978875316 -0.3526246575482586 0.08795528503839888 0.09386861068407107 0.105042583231269 0.1090634623129209 0.1131663252845906 0.1296204341825668 0.137468345793981 0.1490910434878208 0.1713577717252089 0.1769136149381349 0.2065525278097885 0.2314822291079671 0.2711714967799718 0.2783220602651567 0.3110177885020526 0.312385276534659 0.3197037607598813 0.321122665609406 0.3414546022373263 0.351262024675146 0.3548544297989957 0.3831370564497296 0.3999882930926152 0.4396519139902582 0.453256273927657 0.4715469991901225 0.4835184027287969 0.4935359224071103 0.5170127684283289 0.5244909644202961 0.528631057552939 0.5332875476083397 0.5509040811493726 0.5551008744600513 0.5652572462999962 0.5725306277712049 0.5785082936060159 0.6073461775120222 0.6363241324465511 0.6471164832761155 0.6675798437629853 0.6795809536551013 0.6950174104039121 0.7029369276412576 0.7380461843508717 0.7435377381742529 0.7772711701569168 0.7926199586110286 0.8246721364844027 0.8421467700099625 0.8733439714693072 0.8815062195337363 0.9194978510870792 0.9265093833645693 0.9319034904053127 0.9472383148053499 0.9812020470065181 0.9900565228671756 1.008634415404414 1.01409127170169 1.039987990423103 1.124959332883423 1.12847064458962 1.139784805402907 1.150418328557312 1.185073036997067 1.195420017001188 1.227356367048054 1.230229222579241 1.244069957716438 1.27284725059634 1.280968262067205 1.292832700243482 1.314359459968317 1.348800615711267 1.370660714599431 1.388900553135708 1.40981308904009 1.452973980046941 1.463783370194271 1.492704777404979 1.521162438255064 1.556660929223663 1.584244680628333 1.605909077914817 1.626875148512894 1.641890018157213 1.657721795044066 1.677739889627622 1.689043829468216 1.718657455156493 1.781394539376243 1.787496472580546 1.791369172725508 1.803592539759165 1.829507214285102 1.858224022135835 1.908823515311138 1.915487113570714 1.933068860285203 1.949603597781061 2.022569700884566 2.11328322633931 2.15966220824805 2.178334568947952 2.186179991103742 2.222425168380771 2.232176532526755 2.260689076151751 2.264650596552676 2.273478956327326 2.315395279221727 2.330097084198605 2.333710809664154 2.376586349382305 2.438529829342556 2.456826236604667 2.483431397428263 2.49320644972022 2.501221498818434 2.56430061518333 2.581142743835591 2.620583653102084 2.678334800641076 2.712189703216942 2.721491414851952 2.739002729636798 2.765137117461129 2.781861380631373 2.81529327090578 2.852641907684512 2.868009639125431 2.874347400281538 2.886891953033635 2.909880816635692 2.957271548508556 2.976130361965276 3.054842630784904 3.064633512823663 3.072875890747704 3.097546446168839 3.124682880896203 3.148584336739676 3.170819969393236 3.181832617751545 3.190858564557877 3.222300010732438 3.246853153643297 3.2851510121454 3.30071446574508 3.323893645636131 3.340824810612385 3.384079647853418 3.389704500876051 3.403835576182971 3.422392126570919 3.444338526275695 3.483404629889978 3.515915241674992 3.546013781446011 3.565746569424731 3.58837626469917 3.592929466482803 3.599787533619319 3.6185057869929 3.649662202398961 3.685285201257106 3.713618812704077 3.821995960154406 3.861534181644936 3.873201166254288 3.882089017152552 3.896998101699007 3.925544905705109 3.955754007716918 3.989248810460522 4.027296815980224 4.047527154361385 4.092234374724236 4.107500796151704 4.128685928278978 4.161632803077971 4.205919014746739 4.243360494554156 4.260000382856711 4.267218493918968 4.273468855250589 4.361819956892267 4.410691665984605 4.443257426461276 4.461436527898648 4.538951419028564 4.627936978012269 4.661643157874561 4.739989343254069 4.759746393265915 4.773451240552101 4.786130435164949 4.803968382347984 4.82812114337031 4.849519826866189 4.877349053749832 4.910282495685743 4.949610581332601 4.969566554752663 5.017043534427871 5.043077721097558 5.066416985827794 5.089402981936398 5.127127626979683 5.143775620990644 5.193894368118809 5.212822864826434 5.312695430277714 5.386578422994968 5.452283162625072 5.458383377814858 5.479555149411824 5.501725001769231 5.509209756625436 5.534202250861503 5.541157713157986 5.675095822868495 5.677947563584047 5.702261597321576 5.803543386671438 5.821288058312076 5.874699050473208 5.932546825819111 5.941544176889462 6.048152030181006 6.06316411365468 6.128375278689886 6.13206829687046 6.243415004399139 6.357017671529248 6.403822316300792 6.520946953742999 6.526815870775627 6.566773448241699 6.609162589949283 6.640848993702927 6.656062561759611 6.820052508285447 6.873492874102181 6.912773893716584 6.923952953293317 6.945206157645667 6.956125896726087 6.965419963021051 6.978390765148155 7.039784312123819 7.087304282307182 7.13126202171185 7.169999115710683 7.178364830267347 7.245129104274198 7.282545693361393 7.479666941381669 7.599979800162971 7.623093693793128 7.790396690752565 7.829240105599837 7.84727382670996 7.950979066450255 7.974282388320669 8.217672855043622 8.390292678781361 8.415883936452909 8.526039866040923 8.756404275382806 8.943840475572935 9.330741664708254 9.500695818929547 9.547063993387559 9.569133904013487 10.30845824669963 10.49399189651421 10.65138722193043 11.3767075919272 55.84920732288218 58.36577553604474 58.9859096598562 59.57136716971918 61.17989827088024 63.04808407120657 73.54400223627349 74.17271459827295  
ADF_ghostNone_4156_44EthenePentane_TZ2P -11.24011795758423 -11.23840646231102 -11.22025786666294 -11.22011562697193 -11.21882248996628 -11.21682071674408 -11.2167751546124 -1.082244169537392 -1.036932659657702 -1.016662907520133 -0.9203829787628423 -0.8208153930851187 -0.7952064236636348 -0.7855907601033126 -0.6588364812229228 -0.636505924704684 -0.5991492640276861 -0.5945913857375522 -0.5881288116741161 -0.554708856381841 -0.5487732018792633 -0.5271945263069046 -0.5097478632625487 -0.4948182515077934 -0.4767251115789601 -0.4622473154390399 -0.4599524417949333 -0.4473158403553588 -0.3771690655457109 0.1006182911683431 0.1059071194921654 0.1095137606960706 0.1156905971287713 0.1286442258380639 0.1363779938325652 0.141112305428903 0.1603758882764757 0.1631110033294017 0.1810196381172316 0.1879988272087667 0.2070518792563262 0.2087866828220585 0.2230700163705472 0.2355765038205036 0.2365766439855894 0.2723106005918097 0.2731635275356556 0.299591082345133 0.3056847036591973 0.3185179968967738 0.3418649625648923 0.3506695114440476 0.3596606780464527 0.3823620029051022 0.3858207582968395 0.3911608047639147 0.4078699817499255 0.4251317507144814 0.4275416714224934 0.4582425081178927 0.460699814992758 0.4705793854116047 0.4798975548999225 0.487935003181757 0.5215192787523747 0.5422962209481365 0.5521953354114064 0.5706933808321686 0.5941918953477366 0.5991361715273751 0.619248756375848 0.6292571052485241 0.6321840620375667 0.6399979649153008 0.6494995498690703 0.6623802578816803 0.6751666767396671 0.6931301129954722 0.7048240947439289 0.7108805903559051 0.712192151355339 0.7364428446632231 0.7374404875161698 0.7492191959635367 0.7913223784068788 0.8183116800868736 0.8228066601225916 0.8496926353883116 0.8552325375433355 0.8761315161770665 0.9156090963180195 0.9175780595843154 0.9763268280962339 0.9803906127874434 1.00303709384796 1.028260840108119 1.049655106498411 1.068872474240039 1.094828455042303 1.106670043205289 1.114461912342579 1.147471028041495 1.159166634195296 1.176621772598561 1.201784502875998 1.233351564846875 1.239844000551384 1.254315471222107 1.266025405231377 1.295753213531922 1.327697697582358 1.330806609135368 1.3574058825923 1.360864105429855 1.400829656394105 1.415171783279533 1.445117243760181 1.44885195352053 1.452219897841587 1.470415702318729 1.490829861492005 1.501364006432701 1.539802498283531 1.554473420500036 1.556193930413507 1.565178625753 1.5838125107598 1.58632436033491 1.607553822588269 1.638169699771991 1.646110666419395 1.659983477380685 1.690710105846847 1.70629316304117 1.716007285278718 1.772595640665427 1.779746260037838 1.801143297289924 1.832317499185248 1.838066814560718 1.851621732967949 1.893132976917593 1.895975636163243 1.978485980661709 2.016289780275067 2.024942432129279 2.030840119073927 2.045014682074878 2.048010990009716 2.123515663694646 2.133061082629914 2.162051348054653 2.190344028579969 2.229827827786196 2.236818399013085 2.237551079181983 2.256272386804656 2.268599370721254 2.316960383244606 2.321453688648854 2.349578713400948 2.393427694469547 2.397253348386163 2.416174567723355 2.420716771877522 2.454912459090741 2.456211946708478 2.531466951600109 2.544929018995868 2.561203655471514 2.572647230349944 2.574060603946814 2.605095453252826 2.635312882394023 2.683482248946891 2.695121967147533 2.711080501145977 2.735905171714183 2.749640292753277 2.793825723827035 2.8092510685636 2.849360459414726 2.856190858774451 2.859272964563063 2.877082740633881 2.903411884819472 2.922127764617146 2.923802412431328 2.962949580461705 2.978736577551574 2.98295137650087 3.007408612130535 3.057815113129906 3.083656663856408 3.150730791368312 3.152642008550363 3.170580231680843 3.186426430509828 3.194919099252279 3.230241694197134 3.250257588512916 3.252036067565732 3.260492212444801 3.261758007643701 3.280800908292692 3.300813592918086 3.313766683964098 3.341838408302181 3.343017058111128 3.34979264001664 3.36540751372319 3.40243663434652 3.408886509166912 3.415192573600048 3.450435033931539 3.474011375120139 3.523307673438488 3.528854721814469 3.535480959653987 3.564315293428169 3.569612779736247 3.598466865138165 3.620280882767212 3.638570663445275 3.68195033980095 3.704645239216087 3.710343082713984 3.763826260598502 3.764454141925441 3.813940703541091 3.867734119666806 3.876827001905633 3.877557161289325 3.895058683251278 3.896504230751671 3.908295633620845 3.923893117099692 3.937608520360006 3.94412580936594 3.946572607735938 3.95071920821348 3.967928471159583 3.974223477100369 3.97506834589363 4.037128045468834 4.084834449415617 4.131496044738594 4.232451059389257 4.262309604584523 4.269516917451254 4.293024739037854 4.316374389709245 4.3164991199429 4.363479880976769 4.475811827277259 4.503489547130673 4.640632755697566 4.661461129160974 4.663316291130072 4.682817709833864 4.815314427589435 4.833369324648287 4.856633370369923 4.866894002117086 4.872729241714242 4.965845159596835 5.003731143704537 5.036446219177808 5.057910345295152 5.078218170106496 5.080474209128877 5.114297349857549 5.123915015658558 5.146581511081232 5.159406443375892 5.19854342669746 5.206871391908795 5.2303351907181 5.244207581492728 5.289199506644181 5.311476646172406 5.37233757040261 5.39682189842484 5.506869355803991 5.516910623173437 5.525413368641538 5.586059002182178 5.614327340039062 5.829183305795024 5.838367793293903 5.840587569531092 5.890007306901374 5.901321100970129 5.94769055894051 5.966367316368859 5.974698779081677 6.012666981999905 6.072470567695301 6.075744423573956 6.152732790217648 6.177051710886693 6.189044266661959 6.222461391682402 6.529844994189602 6.617316143741627 6.650111912164678 6.708081070787302 6.730317047062613 6.746847164643047 6.87496475323079 6.879936497265094 6.895870150006005 6.929318515170609 6.936091070868481 6.969049663567811 6.996068545414865 7.00623210582461 7.035055060341105 7.047143465370573 7.054095026052691 7.101426391883507 7.107527195602663 7.122423680653474 7.146108735209911 7.173661074841029 7.211263100539242 7.215259381992999 7.282424689206856 7.544393617446861 7.625338122029633 7.736499577176524 7.788194099050109 7.845499495394687 7.89173136284142 7.923564841841725 8.030193548852916 8.079841485455363 8.191407828682756 8.206534374010729 8.275942534042315 8.455489659918388 8.45939958406812 8.540059706587055 8.579262467177593 8.684528752453394 9.234446538490845 9.36198500129831 9.37209515663953 9.969682201120692 10.47649462627476 10.71956628070894 55.94165495529349 56.4759973980772 59.01819814986364 59.43343309479827 60.41311669811331 60.86516173543357 62.68287944950733  
ADF_ghostNone_4136_24BenzeneBenzenepipi_TZ2P -11.24110943659307 -11.24110592759382 -11.24018984377946 -11.24017931515753 -11.23988910226939 -11.23987247396912 -11.23897195237806 -11.23896540263782 -11.23880999354549 -11.23880143382116 -11.23750074771053 -11.23748542224606 -1.149439717673403 -1.146249853274228 -1.013336416040115 -1.012079056631746 -1.011753025260665 -1.010699969233074 -0.8211962840699734 -0.8209865006754202 -0.8207970299922573 -0.8203324672098179 -0.7065509411640573 -0.7054422380862541 -0.6407030636695422 -0.6405425196698215 -0.6154688524035035 -0.6151767382538099 -0.5853564308407896 -0.5846619228130252 -0.5843728554567548 -0.5837446926694073 -0.5128940914318318 -0.4913334313547982 -0.4912912881627139 -0.4912464372340248 -0.4911810926765176 -0.4834633382997506 -0.3455482967256767 -0.3332826529134804 -0.3305101256999971 -0.3202774796903364 0.09335597148470862 0.09961812195360271 0.1008479394676978 0.1168857511889797 0.1207599632849543 0.1254804873462953 0.1292580412000578 0.1310678496150385 0.1331298644872808 0.134799477169378 0.1520610657593374 0.1528629901501476 0.1676751982625029 0.1790338014920987 0.2004070210365764 0.2142891174103959 0.298215466571435 0.3043863077400909 0.323605815009588 0.3248290057179266 0.3262776366804778 0.3382670575019401 0.3491689217601276 0.3528295919039709 0.3546189048385314 0.3603251393284634 0.3632423517268442 0.3665903215472524 0.3696427813652389 0.370352352495556 0.3764591851730854 0.3812069791781797 0.3899840046969009 0.420409868127078 0.4435432318637688 0.4956333277799005 0.4966289439919468 0.4994500169147098 0.4995614662796929 0.5306706312827697 0.5354634429246693 0.5495481157159523 0.5519227884475814 0.5522910985446131 0.5544806726527221 0.5575346497949089 0.5597729313981153 0.5606704816870943 0.5610474804769789 0.5648657347529729 0.5858324630169625 0.5988228969728853 0.6422522356747747 0.6612695499337542 0.6717778302110677 0.6724484832300374 0.6807638377204234 0.7055819507743697 0.7205957371457693 0.7206026907577656 0.7269777900091615 0.7540508729076302 0.758838439982971 0.7682793237638549 0.7809099806613286 0.7927990685763332 0.8076680097943395 0.8597700941434483 0.8774880350140445 0.9124418488572847 0.9143140714297843 0.9155361486078624 0.9318074035630797 0.9478489512016224 0.9511283329683345 0.9745181176741794 0.9826077341761584 0.9883226647185488 0.9926506390050889 0.9994426688931615 1.000165992492729 1.006457281116353 1.05200714353611 1.062143698286652 1.08600540191508 1.102474269279011 1.107446481979856 1.135765861729142 1.143550657760747 1.145233475727976 1.151931323720661 1.171928302898758 1.193138697667289 1.199124693864243 1.218441444161033 1.220718823363007 1.257256411777513 1.271360823924547 1.294942573107205 1.310308221356548 1.340162671399661 1.37310541278706 1.375508374898849 1.391669199891156 1.392356403103339 1.394980760793694 1.406353785760588 1.40787865202666 1.412504139218488 1.421851113750649 1.488802310839853 1.499284355648935 1.524493099312705 1.557032707129048 1.604852338106316 1.620926946383783 1.630104001741892 1.6387870799657 1.657674785419708 1.665075533030141 1.704245346016664 1.712080317932722 1.724345998157686 1.728620444537849 1.747208368055392 1.750012638400692 1.772685955660633 1.78245995690697 1.786017168514808 1.802774905173588 1.826202978256057 1.826869748289006 1.829876128863439 1.843647390438264 1.85084937516079 1.850950287075098 1.866168875822283 1.877930115795692 1.981872174546434 1.984688467097856 2.016202732117434 2.146613200682979 2.184236898946512 2.196548486618965 2.207415767319919 2.20765163468015 2.208804668799798 2.212061150883463 2.218270669888086 2.223046916499366 2.263857119404201 2.267264800547425 2.267438221939276 2.278336120903485 2.279983219431359 2.300099752016596 2.302216968763558 2.331321188853384 2.472449137896219 2.474522584113478 2.49467867856408 2.497130505000436 2.511599475974913 2.520575016296835 2.555688621194938 2.582612416790156 2.591932726642693 2.621337894302609 2.629969074033184 2.660874868920629 2.70490216963116 2.717156040101422 2.723550295455887 2.727233708166191 2.75657196313815 2.760387731547813 2.768019257107149 2.78457851951537 2.786134802812767 2.807922238923401 2.815739338198487 2.85245671170445 2.877010557519438 2.887420252854972 2.892629917058613 2.920061485784264 2.941845156825543 2.950254691197458 2.955661809161367 2.978954534373417 3.004886419046506 3.007763783121476 3.058305067807601 3.072413017501241 3.078907815836816 3.103270560942632 3.129629775704582 3.147174084178585 3.156402332199214 3.161338533552095 3.162206916680894 3.175260163484074 3.176357668073427 3.178362607112316 3.184503003294696 3.223013907892088 3.343999973488662 3.34597816602723 3.368562543612379 3.375558991940995 3.396457237881977 3.397787741193125 3.398018072453821 3.400239458605497 3.426683196408285 3.455972597900478 3.457557367599228 3.476554192106879 3.484185563393692 3.495752155738844 3.587383949951487 3.588197869576889 3.595060660391464 3.605847998665176 3.606185506927968 3.611761901374041 3.65828203907463 3.658777655088647 3.663929148658189 3.674579761598892 3.682285974987555 3.784538673799541 3.797075124458936 3.798381716257172 3.821316192691063 3.826484362704921 3.834381919266803 3.839130603493716 3.87486399476485 3.897021877805638 3.897756984250974 3.902539119560618 3.927197657736941 4.008280994506726 4.018915241281078 4.04537904778875 4.118262285750718 4.121013205562599 4.121799861850429 4.127871413450418 4.138457594330686 4.143586418865217 4.149635730029667 4.156679403286511 4.175856877874395 4.18527075080483 4.213232765256792 4.228703127088343 4.2509197069617 4.255580701171313 4.353616908237801 4.372446971997185 4.385441660495289 4.401269659047804 4.489695785342801 4.490220235227027 4.537539003602273 4.537966460310113 4.540721227621955 4.541939826887011 4.734282080519255 4.735668942950272 4.753053440005208 4.756901352450107 4.760414247546185 4.762697026262559 4.780006191810746 4.798473206853179 4.838441916504045 4.83853953090181 4.840900945564678 4.840977493099365 4.861920110898513 4.866494069675605 4.873262143618607 4.887372785870663 4.912141340453412 4.9278352847535 5.036593302673239 5.043571355107598 5.104215004890904 5.127579296123655 5.142572499780278 5.145598184822537 5.149749386117477 5.152994588162189 5.20068441627209 5.201457470562618 5.205246509138671 5.207523310082922 5.302142711563659 5.307324624419724 5.424552764242887 5.428289683653108 5.436857954867349 5.441198197140507 5.602152950352973 5.604447280139847 5.607238822066026 5.613048203893135 5.807853110031458 5.82775924706099 5.866458930508119 5.88767273289028 5.95088889448016 5.95269072792116 5.95761383866465 5.958221811749331 5.992914693536673 6.023964401892616 6.052422861162128 6.064182821388796 6.064264811102857 6.123864541169691 6.132977452861279 6.188794040623673 6.433770432898068 6.437960920075827 6.440335646227243 6.445173479479703 6.497260191400584 6.504171316448854 6.506553721300787 6.509234588060128 6.630871627441939 6.651990910005243 6.652551432982373 6.656722557462207 6.662819988481117 6.692061598062844 6.724388826143055 6.786124649832062 6.852106720551353 6.876525595566554 6.892116800510867 6.903171789872668 6.910128271225907 6.910563790818718 6.919029601238669 6.959415710322251 6.985629840118427 6.994412003336101 7.00340422730939 7.008576612475828 7.018465706196397 7.030859294867168 7.096186236699864 7.118291196744502 7.21478828533213 7.225269553697117 7.446154869394902 7.501942679789391 7.71549372860959 7.725216067935991 7.753043280940841 7.764438830354717 7.820642684378616 7.820680508316491 7.823206151228678 7.864956039472812 8.377408942848 8.380907815672128 8.514603175159403 8.521744305776782 8.54838388308533 8.548581600175158 8.663322737501121 8.665369521918741 9.114325403328944 9.124870840280215 9.483850451959231 9.504293147567699 9.512182377480398 9.514938696052802 10.45364385060877 10.50010063629905 10.51651863451347 10.52501522884113 11.43707598263448 11.44211860410298 55.33427817549335 55.44485565208127 59.39764537724118 59.41905028377867 59.46254004727788 59.5088365065776 60.99277178573915 61.01309379416978 61.0573114736701 61.10273332468071 64.9174136830779 65.02798015839628  
ADF_ghostNone_4133_21AcNH2AcNH2_TZ2P -20.5441966509459 -20.54416779121764 -15.5854880577567 -15.58546960604546 -11.36119766644505 -11.36117907307936 -11.2435321034695 -11.24352354490806 -1.379515126280513 -1.3747523442996 -1.209581352430147 -1.203102287540349 -1.006265023329542 -1.001093702632835 -0.8025491392565792 -0.7876791149265849 -0.7242109827137316 -0.7205517952774584 -0.6765966486919135 -0.6494230696512131 -0.6152561857464067 -0.6127632808002464 -0.5890137981454712 -0.576685646676949 -0.5620722906948071 -0.5555315216531227 -0.5250357573967654 -0.5189952929712344 -0.4388953214205065 -0.4172368739729111 -0.413033065540268 -0.4025004705060206 0.08754862136713189 0.09533078868154275 0.1217489403489393 0.1278932512865724 0.1455680786761355 0.1501767051944899 0.1551789652486403 0.1708692751713848 0.1940930343873859 0.2050660882996163 0.2217008393538155 0.2374444090758119 0.2482940601922082 0.283696470001649 0.3084761472128231 0.3089718960347189 0.3157610258971948 0.3322247159359781 0.3410803551244161 0.3761594722733239 0.3869180914113581 0.4333243251675447 0.4387585914982131 0.4609076944804221 0.4736764297506473 0.4757216971797772 0.5122603075334964 0.5161407269353699 0.5440731829553707 0.5453605840474165 0.5593735618646695 0.5674868915051983 0.5800930699824877 0.5809391371111441 0.5854732492748498 0.6192512670511443 0.6408954380565389 0.6415856295768462 0.6503693797410616 0.6860613725797626 0.7028306447935205 0.7493740473277382 0.7541000959237546 0.7564387253565843 0.7647149963661611 0.7734515580786372 0.8053646368313071 0.8107705493256397 0.8161399218649579 0.8324148381407599 0.9123995662805691 0.9630270960078727 0.9644415362796575 0.971390273841903 0.9771793054132334 0.9868297207750569 1.084840015797864 1.093260920236949 1.109207590339175 1.147945898003904 1.156597461939622 1.173685561255269 1.179522735220583 1.212442382101047 1.214789024986492 1.224169879134029 1.251582879511779 1.283917103205489 1.320107433410367 1.340633822450637 1.353572405729139 1.361974343794699 1.378339196133129 1.38814940315521 1.397646581035917 1.421631869747872 1.469169702441929 1.477083925775293 1.558587418349596 1.560547901541347 1.569387101520699 1.57899187510184 1.59099797036704 1.591251859032506 1.627626075214815 1.671508266468637 1.676081593855127 1.691122348974798 1.744382868743966 1.779444090440375 1.785871937079173 1.798907498823715 1.837110282855093 1.87097946063611 1.929727188393496 1.963994084736939 2.0096952806783 2.019114070646159 2.020199105956341 2.040969846152601 2.091632519624833 2.094489986692719 2.101814197705762 2.111182866112638 2.163217792809725 2.166850713482458 2.246804835636393 2.247476411773647 2.279746463117002 2.288353974069166 2.306780735263702 2.340082549050792 2.408433354704788 2.430863320400047 2.445874129683455 2.447772406769194 2.458043658150666 2.525293828636862 2.547609708159187 2.549313053910556 2.555086597056963 2.628038255771193 2.644593430321493 2.716145229576806 2.71760693418831 2.721298574961833 2.740091388688668 2.78837560720489 2.887416517657615 2.901579309159545 2.914819771462385 2.953118548280926 2.983761668779102 3.006766068601381 3.040699635219937 3.083775404046367 3.091704686017225 3.102563607678407 3.123340850496626 3.125309236194922 3.125721084319709 3.192515696622261 3.197927941063389 3.204071494445102 3.216167117796492 3.222924575749662 3.235193948110894 3.255404766980702 3.296148582648851 3.341999506624821 3.351310423097008 3.380411255236937 3.385875457003172 3.414098377110474 3.472805073843584 3.486649778301604 3.536329573768979 3.659416359263998 3.66239358592238 3.728738354098215 3.752456414700349 3.753765222322846 3.763365482459898 3.776252252191731 3.834140771103369 3.859974368934241 3.891980444897696 3.895061051812175 3.897553824798897 3.908783773234041 3.91276175848457 3.922251833357568 3.959693454934834 3.984273345054281 3.994412933482327 3.999441444222949 4.07348916734021 4.088027418701358 4.105528769277032 4.110327235487902 4.152910748890946 4.192907404067867 4.245791019133061 4.292356580083893 4.301974072566666 4.372968189450419 4.472422774789271 4.477798656745672 4.494235559522511 4.508124402387025 4.62245515069906 4.631562033408859 4.632121847956897 4.71887935894691 4.734120633750279 4.76702557942521 4.879985546254098 4.8817653700257 4.892426471198722 4.922682723560268 4.941506466357317 4.959218952324769 5.013552529782292 5.069220743284609 5.088110615000691 5.099498866413913 5.204754336869496 5.225710996026474 5.245206142851424 5.266161770729506 5.272757125329024 5.276769326590997 5.290550057482009 5.337961114332312 5.372870916125375 5.397456417753011 5.434307089808889 5.462610518656936 5.519435575689496 5.545351573498957 5.550490543068133 5.612179268609982 5.709575794094146 5.79487483548716 5.837260505553254 5.941501376156344 5.948701980409428 5.954091323581745 5.972013536668965 5.993990878086716 6.081504251012009 6.083776414630761 6.211290191751236 6.303097752660383 6.35734098682747 6.376397311375743 6.403221530492703 6.47731692764 6.661610941914426 6.703681689621042 6.816661857267018 6.870867788857859 6.936405143414086 6.9499471079541 6.980367986707869 7.003386913486886 7.004102652925085 7.005249731810024 7.017487762906708 7.060624215586397 7.140194299561802 7.148008156123645 7.286216995626993 7.351201794739167 7.378734638817474 7.437191564107737 7.714649386691098 7.718363080926109 7.86158471620339 7.862389291297499 7.958123150849294 7.985864167594924 8.14205985025264 8.220426000881687 8.373234838836446 8.38393585813882 8.588455247920752 8.742883737881382 9.430007154988196 9.43804426221744 10.13434504536583 10.16040823321805 10.35496197842875 10.37780516841495 10.94703924130807 10.97555963518108 16.95243564202924 17.06019784321374 57.41134764530504 57.80942349283895 60.40463895825267 60.55711709296798 73.89304253551128 74.05743002762016 133.775599215229 134.0888134081327  
ADF_ghostNone_4135_23AcNH2Uracil_TZ2P -20.57407556146216 -20.56775098022458 -20.56210353817568 -15.63788989858769 -15.63497111620607 -15.60807555599767 -11.42340695496371 -11.3834808670303 -11.3815105537438 -11.33480239433205 -11.25961352053977 -11.25167779612099 -1.432738640836052 -1.40065380145018 -1.391949060634728 -1.30389777657325 -1.237997579828775 -1.229086606296304 -1.077913224126543 -1.022345783948047 -0.9241398869336177 -0.8944564908972829 -0.8172203723570658 -0.7949544704306805 -0.7580844095828565 -0.7406598760508698 -0.7114329154827091 -0.6882295958378303 -0.6673612619649161 -0.6614171674755144 -0.6444107412466178 -0.6330045942832252 -0.6074021127840319 -0.5990836552989819 -0.5908334791781471 -0.5755840949155102 -0.5635152351832275 -0.5417116911697719 -0.5133268917927556 -0.4857562005440074 -0.4504839597123028 -0.4415702385694706 -0.4353488236363275 -0.4303511443570098 -0.3559267519316612 0.07751133249282227 0.09606845563649612 0.097112073056253 0.1104214123158997 0.119081135913458 0.1342840200224726 0.1405148526715374 0.1535346739588484 0.1644992378981317 0.1812406064128056 0.1998461489287226 0.2134058733839033 0.2310152411391176 0.2459311735887953 0.2691171046845927 0.2916696703578326 0.2936875750230331 0.3052922822015106 0.3098764741127995 0.3305299446057959 0.3316832432502476 0.3463818633533937 0.3528810304651866 0.3638956844217984 0.390132636010222 0.3963104375083597 0.4179098174381451 0.4272520896334127 0.4420982334339627 0.4577906254968381 0.46544553860745 0.4717968766386827 0.4875530357480561 0.4988373774405666 0.5120367954576195 0.5179654885143596 0.5326346826121754 0.5431404720718753 0.5449641858198552 0.5618330091019268 0.5696635224889484 0.573312836817969 0.6036344616977426 0.6221552650234881 0.6249632808016746 0.6384632227695152 0.6610435439606465 0.6627187385846761 0.6765094418907864 0.7108811522198376 0.7235608905190235 0.7274469724343103 0.7319852356343636 0.7363747181752411 0.7542114374154968 0.7726547179179454 0.7944651375370086 0.7962476203703908 0.8178936655859046 0.8530472178410667 0.8576887091068077 0.8781494761929916 0.8932711843042026 0.9174090257855069 0.9291283762222874 0.9315747289344819 0.9614267393426724 0.9679404386723909 1.003468814054667 1.009975177184198 1.010878088509907 1.03110646670779 1.076648734454683 1.084525551574847 1.089830572516731 1.107962192770607 1.132707916576239 1.152498947289525 1.176033023922195 1.19202483233709 1.203919130373342 1.206621573466083 1.220629252356621 1.25169014092209 1.254609743743349 1.26376165544385 1.32811489560888 1.336173832814292 1.347672796046568 1.351666077230848 1.363652249629361 1.399421193771916 1.417161292195532 1.435730988366855 1.453372576315942 1.45613905117067 1.477532255495692 1.514648487618285 1.518495085018934 1.546050824587708 1.571854118770991 1.575756961633657 1.585579695289018 1.611028546142596 1.633945709085039 1.655374451610734 1.66043586927033 1.676754872880732 1.706531764647516 1.707857463954856 1.715574108106682 1.727988871093529 1.741103611631739 1.75486512317188 1.770104362468309 1.804276383502311 1.863943794542494 1.869840943302713 1.878496626945734 1.944644471250511 1.961961415514746 1.974122266772357 1.986925538233729 2.012879105516506 2.044972513199199 2.070425303753221 2.071608585621912 2.085103075509861 2.096318303982041 2.140090080225852 2.155342473110649 2.186135628595478 2.208329770203905 2.232093822958551 2.247756299265489 2.260735984486049 2.276895299774109 2.292129435250139 2.299576857819301 2.332665728875938 2.364625701335857 2.419614209430151 2.423437895166374 2.425737589756828 2.452801802408733 2.476647759222977 2.527737107014195 2.541595236422058 2.546475188125207 2.583771257443033 2.621759155260487 2.639451278663868 2.66178083368128 2.663669134725025 2.692190587561257 2.709055380854763 2.722600228153443 2.752696218479898 2.770604114019819 2.826109637202953 2.852145813768999 2.880087643189608 2.88849192437222 2.900405436630062 2.920691905258832 2.924638187973321 2.968369568170533 2.981218735334004 2.993807811935965 3.061866017018652 3.082632246520657 3.094497403703445 3.10018026896745 3.121565049708792 3.128088816940791 3.15088173685465 3.166913935822784 3.1846815057757 3.192402638294835 3.224213178216445 3.228863517101124 3.244548626346436 3.281733534585359 3.305997047179519 3.331779932979293 3.350710594471844 3.365077514708783 3.389462949657 3.402317182195264 3.403458587171311 3.44716245685309 3.461498799649648 3.468409068210103 3.540453029047459 3.620762152362 3.633718791401355 3.680611116488001 3.69004431667075 3.711079695864238 3.740464911583678 3.769830588038607 3.772553201795103 3.784566700683729 3.8131043921047 3.853561502807983 3.854119581075139 3.855916674654529 3.866746795653405 3.880706030947942 3.893666708496611 3.907076769384275 3.921613704343692 3.942494981417197 3.966891914527751 3.975980830830653 3.99520683903019 3.997554487214647 4.002576817184561 4.035566962810036 4.05989553740911 4.095030541347632 4.126219647671042 4.139816343912373 4.166656469571962 4.197340129505936 4.220730368513927 4.29001979026604 4.297305642775632 4.347425748545414 4.357015333237371 4.381585858220939 4.399657990859952 4.449830033231472 4.475305377162176 4.481114921175578 4.5000547503699 4.537141231099872 4.580854323658943 4.597163705598435 4.59931425419037 4.64477005188304 4.66648443485959 4.68212659206128 4.69182353787684 4.704942865626411 4.721713181987298 4.792061582631031 4.840324980994363 4.861254933476503 4.874352390846675 4.896414303719884 4.901424037514601 4.911514506835036 4.934852311917595 4.949868587721348 4.958101386392602 4.983413942263129 5.03897948373538 5.051380955453316 5.062916239193453 5.100243073030417 5.165811604824275 5.188495615429029 5.226860941236113 5.249666897728756 5.269106805738733 5.274571068397369 5.334288271739929 5.342516643687891 5.35667712815049 5.365633069833672 5.36811467114684 5.398951212401037 5.422766779616898 5.482939919384067 5.494891214851312 5.516791807827497 5.531862218338139 5.555225768642994 5.597573073047863 5.648385251103589 5.71490850314076 5.7444403070327 5.838305202135865 5.878509990830334 5.913635074787657 5.932708791756749 5.966570491050537 5.992999159922429 6.047009836148251 6.102075248497736 6.171019356465522 6.197064667040403 6.233098695099603 6.248676962223358 6.286704616601956 6.297209987109459 6.353124517819798 6.376690287095155 6.418852907273075 6.465140849032365 6.47347333672731 6.653497678846644 6.670760891899606 6.762320780950157 6.762850881072654 6.815405017563831 6.826557078671829 6.895785892247017 6.920965116355056 6.95759956384263 6.979205593339341 6.996626386186818 6.997353728485555 7.011154725727629 7.02806197410923 7.078321578138739 7.09083170434972 7.132237840689469 7.254930949089323 7.306580821168701 7.335147406593748 7.355680293356112 7.449814109252945 7.473502484497883 7.59016846502211 7.721347497856392 7.850758408390517 7.915319515866959 7.964231204084262 8.200011692963823 8.248771885560854 8.294979570645697 8.3514279533519 8.40295975867442 8.586507776350118 8.625418970001544 8.67978247288095 8.780077405290246 8.910577585284704 9.38988218827264 9.479736793229788 9.584770438114575 10.05371193307652 10.1445996575119 10.27789661746123 10.35568717978524 10.92298814832532 10.94538462799333 11.01555111539107 11.49523842667726 16.56516267361008 16.99183931297258 17.08959572358922 57.11420959618565 57.64452804945281 59.64081144034614 60.00621776652289 60.60381118687108 62.07904875547877 73.95733644357857 74.47344503995278 74.94956891754127 132.7106995744739 133.9293808881318 134.2201559278448  
ADF_ghostNone_4140_28BenzeneUracilpipi_TZ2P -20.57009214078565 -20.564867607042 -15.65551121353384 -15.63576546874526 -11.42223197953117 -11.38462618547689 -11.34440449619968 -11.26010473867952 -11.24814516698328 -11.24543667047188 -11.24480075481491 -11.24424489726876 -11.2436908040035 -11.24292203784553 -1.432726942814547 -1.394477345487756 -1.310384649392647 -1.242245486058207 -1.154130305495759 -1.085602241589805 -1.018345155774645 -1.017481726236493 -0.9298606358389255 -0.8982626146439 -0.8265881137349282 -0.8259148394606438 -0.8031360800032555 -0.7608064767331528 -0.7115560679528576 -0.7101913579879057 -0.673535443914794 -0.6653661226722865 -0.6487292426839222 -0.6454358967140128 -0.6207137121540015 -0.6108624952588813 -0.5975330755359395 -0.5903148368333808 -0.5893011489981355 -0.5672178064584092 -0.5229251495206563 -0.5020731798546939 -0.4964148401128384 -0.4960220350648391 -0.4785032622484293 -0.4447115211904721 -0.431174919653165 -0.3652017480581802 -0.3399210662506435 -0.3368851427520677 0.06839402975925449 0.08689596796209781 0.1014203085004158 0.1036629849040739 0.1156617768147282 0.1204672518662147 0.1236284039815347 0.1318062378897613 0.1375514632120642 0.148483168287518 0.1614976404422401 0.1715234781771921 0.1727331519767367 0.2026407333755629 0.2486469712722667 0.2598752666546556 0.2867691672992052 0.2881926441374659 0.2988579892939767 0.3132684969830793 0.3260301423641878 0.3371679418000496 0.342224487973164 0.3494662734009006 0.3503877252839496 0.3538899115803423 0.356287834552052 0.3584069202612563 0.3753280860687079 0.4029695891724204 0.4089330970022862 0.4200495383844153 0.4299225357933287 0.4488090109102688 0.4539355153390098 0.4744701752482605 0.4778011226026722 0.4898413678982015 0.50237020535017 0.5072223129510545 0.5122748316071876 0.5234462583227508 0.5261252736374327 0.5448450536060876 0.5469607364757925 0.5534183895880673 0.5560564231900962 0.5649076054696539 0.5735681822264452 0.581379990134369 0.5880844122270864 0.6045774189826357 0.6461437293120126 0.6639151823423569 0.6789910414546487 0.6861105622969592 0.6917779941380164 0.7056946529324409 0.7132848640173478 0.7331957963432538 0.7507822336016108 0.7590707428149887 0.7629985100180828 0.774488110751542 0.7875305080876482 0.8065525433590177 0.8279239561280947 0.837221288565196 0.8594082522580232 0.8668218151138358 0.8737173247748442 0.905440463115372 0.9142259469897278 0.9273329220145559 0.9402651828984979 0.9510281603312946 0.9638660107917651 0.970859624468014 0.9863075556079275 0.9966473077811688 1.003016761671524 1.01310310441335 1.019687161314079 1.047571894655779 1.057259300589493 1.070432387863057 1.081294393862259 1.10260482787732 1.118046328089032 1.132893384774539 1.149013306509246 1.163315701094887 1.170908584008177 1.189937202526327 1.202182575734511 1.202795182305353 1.219512072751085 1.225527659709823 1.273947635452739 1.291529033036364 1.305531438279502 1.318403175253987 1.348137627620762 1.365043515202415 1.385365165434546 1.393128686551822 1.400539940653428 1.403753605339252 1.431641628766051 1.443282579096496 1.464895804375209 1.490646875725901 1.504365870544597 1.521841963014901 1.538160435359355 1.557369049058051 1.568982996187285 1.585036295862433 1.602506014077462 1.611347003378226 1.627065066764919 1.645302241713717 1.656448502782253 1.661159195733803 1.687068245292447 1.713458807599045 1.71613344426887 1.734122152405351 1.748446781647351 1.759473661778137 1.763824994078297 1.773769518965213 1.781751241236682 1.803547232754807 1.813075156802185 1.819488316916074 1.820976709463526 1.844993505637534 1.853999991324981 1.870884418326892 1.895454329781577 1.918518592539753 1.94578283360294 1.991017429989629 2.025796504324117 2.050828767699553 2.066189805641439 2.07493261339713 2.149426081436169 2.172783388242794 2.189284724529827 2.197830422532532 2.206067823408504 2.207910426542294 2.212188089868078 2.240288256929746 2.252962500290828 2.268848870028241 2.284195106530477 2.285288986628442 2.2908002096062 2.314903542842287 2.325845181100942 2.346148548428199 2.365823236582538 2.447047195498425 2.471776865706945 2.478313693177216 2.481279681592452 2.488865539118486 2.514669637205936 2.571807378228131 2.604277441565333 2.618842075768275 2.63919657992268 2.648941940102172 2.68658596195895 2.694280054204388 2.718773348128591 2.720315444527017 2.736369486896463 2.749009293591735 2.775933506791957 2.78396950010976 2.809130396415013 2.840612983272194 2.851710540190795 2.862554822599347 2.87430989190717 2.876242204437144 2.908580615664219 2.92170623627722 2.93111174428034 2.94307841489168 2.982337908211362 3.000074575326267 3.025947876130081 3.047500897008095 3.062165269408428 3.069182233740982 3.095226853084567 3.118548286914946 3.126510312134768 3.157649041143911 3.166009844564042 3.16743750809534 3.177835684239308 3.190830323773731 3.206903001555296 3.212649236604382 3.275063628320174 3.289014611804485 3.299721960830424 3.32755999008278 3.365997917024731 3.389084904616789 3.392490411194704 3.392935736644774 3.399894834929875 3.426673868576175 3.45141591098882 3.482168261495651 3.490018148555877 3.50537462920503 3.55868083390436 3.588191155595017 3.610035032578691 3.619243576207033 3.648365191762312 3.656078494236085 3.665698854548128 3.700443693465319 3.751139191807683 3.76733217278356 3.780641619880759 3.787903420226301 3.792473112587741 3.823175838775217 3.838051883446535 3.84227206992832 3.85208226107697 3.871449143559587 3.875467419158313 3.891048966329502 3.909351295797653 3.912436846761074 3.931526243803209 3.943682785462572 3.966831508248555 3.975402310541729 3.98662817800548 3.992540534845083 4.040540255098423 4.052235278040818 4.062470574649254 4.097650291603839 4.122634057291946 4.125846807377986 4.129505806108261 4.14832348766833 4.17097576538259 4.191462415819996 4.209422187241723 4.24053526095614 4.269655766247976 4.321800080781764 4.34050160577849 4.353228508824487 4.362065554853009 4.381387080964926 4.409219721544762 4.440691377894419 4.452867299636265 4.483004245688897 4.499138291271794 4.531468211873722 4.535093518885318 4.545455344586896 4.670548953960465 4.67493065884551 4.729682262515253 4.733103789525681 4.741937987870116 4.753731410353443 4.758693764230853 4.768590364685577 4.788026368013136 4.811442854369387 4.830593378399349 4.831307208374739 4.860464614102716 4.871678566657801 4.886728394743068 4.898699137398352 4.907657582413584 4.916579984158517 4.943378897073409 4.970974478692539 4.996120699433604 5.032029539781118 5.061361830781534 5.085979929853401 5.104790121313456 5.138940281173044 5.142597003676884 5.145368928219514 5.153215726759624 5.196595529531597 5.200274143408758 5.204457725342583 5.28223741039286 5.301099566262756 5.338497583575548 5.354842050322813 5.365433148877732 5.394226718631328 5.410614752020656 5.431682727261218 5.437675787146627 5.474680080611669 5.495655890473194 5.552584995630751 5.599135797588617 5.603975338164371 5.610946666482377 5.622067693275886 5.807875322170093 5.822936394609579 5.887975229925829 5.928723950633212 5.946469229200583 5.950766020217083 5.984154520436162 5.987568413640547 6.054585872469238 6.066273094924841 6.074625423051001 6.113937018447788 6.133948988148012 6.175716291873018 6.193123059422935 6.222578488502365 6.328088698625992 6.420857831910352 6.423584081326525 6.437387167017493 6.442678330534398 6.496968483463888 6.504291259633713 6.568036075787552 6.636799287944142 6.656574878600088 6.664451389686218 6.706764683434909 6.731083000294038 6.771210602861167 6.777206662656504 6.813173919627173 6.844824172797939 6.888181928853879 6.898717599834967 6.905726316946526 6.935039359511213 6.973743286777599 6.991162276363291 6.993714630572399 7.003189709806573 7.021540679714986 7.049904319941568 7.097022881309378 7.100586629709055 7.12602753055546 7.225962623041496 7.27876140150992 7.366830880278534 7.402730550933532 7.464531942738263 7.493187701656504 7.533585086625427 7.733726540061148 7.737205588743678 7.832998296464043 7.844098123571601 7.897338112151549 8.27185399590017 8.302925348614762 8.322748993537923 8.368850511512104 8.528736773224923 8.532773235940097 8.576099663687398 8.652763564379315 8.656657332662846 8.724361059685771 8.942399316431461 9.120280156905338 9.336048033939409 9.50063421280935 9.52551436295089 9.53110013519782 10.13676919483715 10.42133714594808 10.4947803812865 10.52176790159723 10.95502521159115 11.03989140042682 11.44820509364151 11.47459301908835 16.58345115646228 16.6612614777735 55.4923686468652 57.28145895541441 59.52149528087745 59.56465500469272 59.9133556952455 60.23317261269563 61.04712042529918 61.11678609743144 62.07351267334121 65.03059365551543 74.71713510015354 74.97686091081064 132.7841219249598 133.0067712392359  
ADF_ghostNone_4129_17UracilUracilBP_TZ2P -20.5859246552588 -20.57628618397655 -20.57622981839186 -20.56423287923316 -15.66607472920945 -15.64015455984709 -15.63974712215239 -15.63969188059644 -11.42863385035774 -11.42575726045632 -11.40510351491645 -11.38366114001908 -11.35843851991442 -11.33808626327694 -11.27060071194246 -11.25483310505688 -1.441773358313843 -1.435116895827507 -1.411916537251757 -1.394314818958349 -1.320598089121374 -1.307169341003365 -1.251920271640744 -1.240874213538695 -1.097547116488803 -1.081082778154912 -0.9419095411465588 -0.9269538270774152 -0.9101634001424956 -0.8960499029611203 -0.813153797583968 -0.8004708500482764 -0.7728074441685291 -0.7592322118130137 -0.7259354581391433 -0.7130063708404614 -0.690997434175977 -0.6730442239163605 -0.6711967270392556 -0.6637988752647922 -0.6561429340209343 -0.6482184981854715 -0.6258022184422644 -0.6097346664858436 -0.6019888143713651 -0.5930511530730841 -0.5844258333032777 -0.5652739828423204 -0.5298591331359478 -0.5167210090827388 -0.4968323901917603 -0.4783178116978152 -0.4635334516329943 -0.4444781293045155 -0.4432232034309767 -0.4358190554976687 -0.3764337844490213 -0.3590114512637602 0.06294675772802961 0.07442031377758872 0.09120031238420738 0.09332310602605809 0.1038027034087502 0.1177081500460166 0.1285021336836291 0.1446319979551357 0.1529955149761941 0.1636528235290393 0.1720577713264025 0.2121132201684065 0.2131894786011327 0.2355543117288953 0.2534933327582059 0.2576022314391017 0.2789629603492807 0.2844241763256537 0.2885327865058248 0.2975396671309403 0.3037841627610325 0.3070649456174824 0.32365529491758 0.3419337544927081 0.3441430685725705 0.3512000864217046 0.3564659124808374 0.3602729069071906 0.3839214502292833 0.3890948372112836 0.4017463271557721 0.4108941984187567 0.4250562497464286 0.4279856088926276 0.4499028080490597 0.4529806780555081 0.465907823717827 0.4689162898740755 0.4823492380275753 0.4848427009112743 0.4986327108699533 0.5055149927870125 0.5121402107588728 0.522422124837827 0.5272813628372877 0.5326139449622225 0.5549527370519666 0.5669129683825002 0.5720555959905161 0.5965657931990944 0.6009916330724145 0.6165674094221556 0.6217757746841497 0.6366447789597296 0.6506003141047606 0.654590388077598 0.6783678409952582 0.6903789486369928 0.6999780995015309 0.7055938429691522 0.7082743421661982 0.7264390531217767 0.74048472333782 0.7544965870733289 0.7628863537731191 0.7730439528312588 0.7797182460665816 0.7888886771089805 0.8140545502759463 0.8330577398908171 0.8459776979904391 0.8584240396424347 0.8736774875686609 0.876192092743409 0.8808756236220799 0.9129331748925518 0.9188275172257071 0.9303044379087247 0.9498980510258697 0.9611328900800041 0.970067585644979 0.9751635295190002 1.001321124209111 1.010479777006135 1.022822291715288 1.040044039059061 1.050164991833196 1.071047667541878 1.07350885623867 1.074019658163281 1.08419123718688 1.089654544774608 1.105821541198737 1.143490282137102 1.154061142543422 1.170450325376771 1.17725757837501 1.192609930490112 1.201469617751374 1.2119964005354 1.224240201664672 1.252226981868153 1.267871989592073 1.273732239082673 1.323382897328266 1.342567871671196 1.356739788037592 1.360944885025956 1.370643366771683 1.381943264851982 1.40453340282229 1.411387019454587 1.425174119445385 1.448695302556682 1.478164759829283 1.493874888403157 1.495236387627297 1.511406366407182 1.528640154946524 1.549248645643907 1.554508877097922 1.560878999436872 1.601360591974965 1.607693050523261 1.62175013345679 1.642252827594912 1.6467666028889 1.663586288109934 1.668641516330635 1.683291531791733 1.697458227533164 1.700658438244143 1.704286852862457 1.723262371208872 1.73419796474285 1.736587161772894 1.771380330285857 1.771900857797226 1.781376270051598 1.831462491816895 1.832024861134274 1.850285191405923 1.865322036638681 1.873802713484637 1.920597740074668 1.952150399807593 1.979740583902686 2.001187684102402 2.00605741593752 2.028884537299073 2.04773842848929 2.057154674590139 2.084565609786795 2.091498833831043 2.136302836457294 2.156902420904729 2.182499779939308 2.207771921146701 2.208746975387871 2.223348556354432 2.225615781537934 2.242627494525848 2.262244453092813 2.271305076289309 2.285070156245605 2.291204998363197 2.319106644947526 2.34374604135859 2.367254003818054 2.370443720542148 2.389831163719177 2.409187819554472 2.443725232229867 2.457947966875259 2.464302237158356 2.517245360482349 2.535985914893432 2.542109367108944 2.602937441347733 2.630481943115721 2.639825597493184 2.642972774166164 2.658912100435257 2.661420122772125 2.686169811522341 2.690668740396803 2.718952179737606 2.73435920304668 2.739920037496546 2.763680174360924 2.801295940062796 2.811916590440063 2.83474353555448 2.864957424700843 2.874366265475725 2.874925965455875 2.882178779427342 2.903433236884205 2.910343789401072 2.918227168559905 2.927035435197319 2.954757990147854 2.979128590976571 3.041972695537041 3.052906405268847 3.07839376345904 3.100071524529631 3.10662307970779 3.131773734645908 3.133567747186348 3.145018816146504 3.149249441050505 3.210838359009642 3.216667758187948 3.235823522425236 3.242827326583279 3.263289436251972 3.285281612183906 3.294519775743457 3.313565858645802 3.36245746252966 3.375145363273231 3.382495102089575 3.385752569453123 3.397028536878679 3.409925392769585 3.443160011177779 3.44467584401007 3.451414671587284 3.456591741722817 3.520814538510782 3.586874633962794 3.625891283745176 3.639222813795832 3.661997096428683 3.701823357285685 3.729915718192862 3.740803742213181 3.766759341158742 3.779706326512555 3.783165335934289 3.794624399191672 3.826919849567263 3.837778562823835 3.83863491452036 3.842891014700408 3.86717910031006 3.868919666962036 3.880993184690187 3.902710891634969 3.910378208619164 3.91976535871331 3.919809236026333 3.93574630180178 3.956922376184265 3.963541661170977 3.996917596359558 3.998048077571186 4.011300405155132 4.028107013627788 4.036576731020366 4.051974477682997 4.072319885553519 4.079752558549075 4.110404038374727 4.152106393099007 4.17401752350894 4.197645153939165 4.224459702392747 4.296887179396054 4.314371370608548 4.324009854547186 4.333812722610829 4.336864954516344 4.364787982561106 4.378005571525802 4.395686266806861 4.424169515116788 4.432664283093096 4.445809191269374 4.471520805164432 4.505410631404055 4.526072160259796 4.53136284574988 4.552588424073167 4.553052621898138 4.574029688952667 4.60494803294777 4.619459559126468 4.634397561130277 4.645805989207116 4.675845978330226 4.67959283922241 4.698149811318491 4.716443304711377 4.737710719285117 4.747078148288262 4.792419216179125 4.813482902681262 4.84380415933619 4.850087540055712 4.866365646642817 4.898943688847718 4.90086452602999 4.903477595953746 4.905382975044486 4.929137263291011 4.946375475364018 4.947133295395912 4.966107337547595 4.967212315330949 5.017324436733409 5.041887343478336 5.049829932309849 5.064604670923615 5.079778388419643 5.126196403614955 5.1638689805848 5.235880483405394 5.249902572171063 5.304193213788436 5.312652086976813 5.313846999764573 5.323799816151799 5.343693537262293 5.359765256366509 5.372805999100271 5.374886820520108 5.388347244163008 5.417469142518742 5.421544647594034 5.465557389847651 5.488677888049218 5.511371619104418 5.525262058458485 5.526037906254182 5.572577314565173 5.591870515930003 5.611956791663836 5.6429411445655 5.707435395095199 5.76290436739989 5.796499165784637 5.849298169466989 5.864343053255622 5.909839104289219 5.910976666613349 5.956260217376937 6.086779278974461 6.096883887491221 6.117916242489828 6.154735145259354 6.177331974761546 6.205969244684969 6.217356834625266 6.229165838270579 6.246779362043393 6.290277055429649 6.30226018664141 6.328175468559521 6.360729740267074 6.407369870189063 6.413295583432563 6.444884502110306 6.468393767690634 6.479715701341584 6.620875331165514 6.659364238526012 6.736672590957672 6.744394703843581 6.759020698654693 6.775650341339299 6.79984859654888 6.813194015532632 6.837492456197085 6.87239173199674 6.938518643910761 6.969064822065077 6.981504574116536 7.012584597744761 7.016979321688763 7.033431644691814 7.04643272920994 7.046782893881771 7.074175471716996 7.121836192744169 7.231250856621736 7.258607097853377 7.282002058418349 7.308708866795604 7.430288486441579 7.448600354715327 7.467105278243708 7.477274355208335 7.569303915111007 7.607321959093272 7.848846294165229 7.91548553324419 8.237767593931425 8.250077318374723 8.300216226132594 8.31626207213267 8.353786252876519 8.377792551162099 8.559992046444972 8.595032350186107 8.636858494665715 8.703421173590089 8.771042121813659 8.852701073650577 8.907414004868471 8.985326994635798 9.370104110261961 9.412049154943407 9.43887218143705 9.635786194311482 10.05272817292301 10.11092074764669 10.27010223555537 10.28562038359023 10.91973801611708 10.93177609614473 10.97551667972677 11.02661964455954 11.43696708875344 11.49694838638325 16.52534512449748 16.56955286225885 17.08489473725899 17.13040283453088 57.13082429378139 57.22441671239324 59.63081347183664 59.74176472449614 59.94121052596544 60.0727459557621 62.02186277677473 62.48146209204364 74.39863070775318 74.5354295952195 74.58488814938609 74.94150686497973 132.5869271496485 132.7240229300264 134.2204180322845 134.4030766701466  
ADF_ghostNone_4142_30BenzeneEthene_TZ2P -11.2437198644099 -11.24331151199941 -11.24308724763749 -11.24204066701739 -11.24184661056606 -11.24133653029353 -11.22882885870717 -11.22715326914391 -1.15093567219445 -1.025491291614782 -1.015072187788431 -1.015023078250088 -0.8239659070486954 -0.8238771673778426 -0.7844161079583511 -0.7090329095238673 -0.6436064571142046 -0.6356924571828988 -0.6185332115250444 -0.587544193608438 -0.5874860314150269 -0.5779909265398904 -0.5025783892342016 -0.4995682654216644 -0.4943751449300717 -0.4942454352208936 -0.3635649274406851 -0.3356592762511064 -0.335642321270032 0.09604369985038091 0.1043384884208707 0.1044122409970216 0.1208484353469362 0.1211385715508977 0.1375961377898204 0.1414325266685044 0.1442969958444101 0.1489041244018256 0.1563547824089927 0.1722195617497603 0.1918206170021385 0.2169516832227225 0.2944454683398489 0.3148939158781696 0.3179807145793722 0.3328668654538606 0.3446906141306095 0.3514609350405726 0.3528589465907953 0.3532215620944819 0.3557313272839959 0.3800866886597223 0.3836296989650763 0.4061152724429826 0.4177918261754934 0.4317781677044495 0.441790517554832 0.5033440196703688 0.5050172933150695 0.5309353473665674 0.5494572821487035 0.5498823233252427 0.5525233145404231 0.5553742151821537 0.5680251523845917 0.5686723390602285 0.5726642265337599 0.6004670327161106 0.6446393717050346 0.678698125721643 0.6800308594961162 0.7015134567703758 0.716371511500533 0.725544624972134 0.7332094645044808 0.736813572185835 0.7452695109442952 0.7543853336204068 0.8150142397272122 0.8240388627662096 0.8863113530333263 0.9056483289666157 0.9245346638021384 0.941971493357266 0.9449022694679015 0.9602148704473032 0.988251797693535 0.9940391286051098 0.9982670763925114 1.015481856565313 1.017955720054153 1.047592036473562 1.084714702345481 1.136780215260481 1.139422649171464 1.189323701194716 1.194276807887672 1.202745037826224 1.212559578253891 1.241056905490039 1.244316400416 1.25849640565014 1.258962886891617 1.287684356785638 1.358028709707461 1.372144061530131 1.377712017931496 1.378805652376818 1.393942190564522 1.402747085302222 1.448157014478552 1.453304679970213 1.544297852757622 1.550459255924867 1.604942081109497 1.639256262355058 1.651443210153176 1.682447426204907 1.705504746965748 1.720364596305389 1.72137289493258 1.770498485640329 1.792771625318363 1.801751192552891 1.823198968802787 1.827975997249444 1.84652013284067 1.848654352367196 1.86950819097331 1.875550529865639 1.891187146091965 1.970688585238913 2.094048361436585 2.194753772605313 2.197943205118345 2.203826641556815 2.206394522913941 2.242555167044393 2.243937418960964 2.259073912135121 2.26825563344032 2.269937214170026 2.276034895168936 2.315197134954671 2.388900228524015 2.459863519333114 2.477933618623491 2.486435757810137 2.509581842283883 2.564857305205861 2.582173136186092 2.618843384653492 2.689105679906117 2.719797639375458 2.722373053296741 2.723570555051084 2.767396320356736 2.770017569022135 2.792136923123887 2.802850453320865 2.804929316742018 2.853178589821189 2.870539115107527 2.883796188297486 2.885541178403482 2.913628195785213 2.915655685887282 2.954743926237217 2.97927371602893 3.035314025453967 3.059742289768171 3.076887665067931 3.084935866466322 3.111577317581823 3.131627638577516 3.14782574095874 3.153068903780702 3.165170421636827 3.167324186599411 3.171669044137032 3.306049216871786 3.3226020778421 3.345613981713409 3.362222652390928 3.38604609995793 3.393315807811756 3.394938667613716 3.428918994388259 3.44522855106151 3.472768599307961 3.532954370596539 3.586508127269451 3.589739011482502 3.608822576960093 3.642415710380389 3.657280293865338 3.692281894761548 3.745932829602172 3.756554973403715 3.793946560676493 3.807175417331195 3.821349687838659 3.827925946231404 3.828292798413884 3.838999231182576 3.887928502099675 3.897531079121437 3.900939544105009 3.984874834916939 4.029523097970127 4.117330425655647 4.120644051189929 4.121317898990851 4.129049836237844 4.1316426275309 4.13640744232216 4.223124276670951 4.239864040318656 4.290732000928069 4.343376425513229 4.343919264291323 4.479063683051556 4.486496435789854 4.531828591469366 4.535993185761731 4.657003654120952 4.674156823723897 4.735512699322573 4.75314321763196 4.759405198835184 4.762856290663158 4.82116996169106 4.835617782780105 4.835885597148549 4.868286587985073 4.871513222777145 4.87517659341582 5.034654613568519 5.070399435273205 5.082272996052645 5.096288515471064 5.122773044253102 5.142976036081296 5.143316375602264 5.189848299158381 5.20146135783973 5.206599902842052 5.300494982339589 5.315591269730451 5.426561542260903 5.430119530504665 5.595509749914758 5.60166616013771 5.719451067077354 5.810893596903241 5.920552348394427 5.934554588872889 5.945562879884075 5.945891866755895 5.970656558452641 6.031723761705511 6.059848948466875 6.065705705003912 6.099707250750281 6.127807959527014 6.20474811800051 6.432162151541417 6.434016348764061 6.49568688840047 6.496817495366141 6.567329060126337 6.605168477721406 6.644028891480681 6.64799337760796 6.689316884333858 6.753807804084222 6.814986352883091 6.847370348079544 6.882141790541402 6.888116427213607 6.892556351920641 6.908614020981361 6.983715079573801 6.984105972981772 6.993502296035426 7.01784395114945 7.078667830958624 7.098469367009751 7.168261816288274 7.453497412444309 7.707098957008954 7.721201324605701 7.729108805123817 7.790077346352423 7.836968223359844 7.929667768067262 8.162050967828716 8.376970633912675 8.522680004293269 8.530611453673311 8.608671840179266 8.661805814061452 9.115936552946669 9.186542164749612 9.470635975998954 9.50063309626999 10.45836834954221 10.48222592757036 10.71819779532752 11.42453100919547 55.23433415498886 55.50662743591261 59.2948142622642 59.40564233792519 60.63151561013053 60.91298857502755 61.00066592201346 64.89429811950066  
ADF_ghostNone_4173_61PentaneAcOH_TZ2P -20.64631423854373 -20.58349688811811 -11.40206569529866 -11.25610759566241 -11.2239649019363 -11.22100020283183 -11.21800941234657 -11.21784599579411 -11.21207860307506 -1.471198636903259 -1.367195418079417 -1.082737874684653 -1.033913780123131 -1.016751075916357 -0.9195303176647958 -0.8261781034249306 -0.8209520514200268 -0.7863502814162948 -0.7113019263150604 -0.6849683881265403 -0.6655015330108406 -0.6392888753575687 -0.5994880780187438 -0.5955058353858504 -0.58894247369826 -0.5778546254150737 -0.5652979303535206 -0.5542831418429791 -0.5480094213030238 -0.5254528094166468 -0.4960578169072935 -0.4912403614787345 -0.4768538503831684 -0.4626405711103397 -0.4595563394563357 -0.4568401422514174 -0.4474403605089868 0.08806067624019956 0.1004298949004942 0.1097703949212098 0.1158108804310682 0.1259108429097914 0.1383939993922862 0.1524423602904985 0.1537450362859219 0.1669376186691511 0.182658593281727 0.1955553672072276 0.2009206176270297 0.2174562963520366 0.2198320072597856 0.2275505828758786 0.2395200208761811 0.2425837383027483 0.2692591953942646 0.2799453274420078 0.3008561774346237 0.3125396308335979 0.3176086495067882 0.3289078758153129 0.3454143917137526 0.3581002960732586 0.3665461677045969 0.3735108659641742 0.3881089644084908 0.4044170999111975 0.4120096035607703 0.4176071164473756 0.4316354145698056 0.4464643401529634 0.4618742004159839 0.4773686148048787 0.5022227187813223 0.5137554916923477 0.5324416055774477 0.5528664731570572 0.5589482645805192 0.5772667939255329 0.5888849798318236 0.5921160554172237 0.6012955286864665 0.6166134302817829 0.6199685012943904 0.6296191249278023 0.6464466588870483 0.6546473545134036 0.6601857187492325 0.6694356387392435 0.6815700678678485 0.6907348842092824 0.6930087181257218 0.7162259691503047 0.7204924000550432 0.7242682075411483 0.7552032744944182 0.7680910561275007 0.7768276071899919 0.7883612496729234 0.7952823637594105 0.8086084208218661 0.8210562287537752 0.82599702213746 0.8563472640522475 0.8653956852769834 0.9011019922473219 0.917217317295543 0.9437466378098229 0.9595684877359195 0.9848312061670992 1.011280389966499 1.025914315854638 1.05722154181571 1.067737267544159 1.090325547210953 1.108058208251958 1.125986442801884 1.131199821817944 1.162164512946585 1.180305570528419 1.190823851550771 1.214803349671765 1.248494735761806 1.263711283601288 1.281617488000283 1.300317209420733 1.314252742191129 1.339760719089642 1.358370474371192 1.372056673007354 1.385155679721519 1.40680602540638 1.411051832174435 1.426861119963795 1.438629147685108 1.462443226865249 1.470036473413383 1.492494182995092 1.493626386505658 1.496227785176037 1.528301495713303 1.529737433402214 1.550319635669844 1.56706437067804 1.577652166124267 1.582146888196508 1.598791573674005 1.615106190044383 1.629881586428687 1.641318991146987 1.642858847137104 1.665259554605633 1.678382614550985 1.702738532640138 1.708623055302884 1.73699132349867 1.760730166222668 1.777205281008427 1.791829512636005 1.809879045942341 1.848333259788548 1.86095886718324 1.893514539925731 1.901141850657413 1.941793168220377 1.964522044295547 1.969728840942294 2.009997688901585 2.025604015680256 2.048106511594334 2.071995191775925 2.084359549375175 2.097307806445858 2.113410274295396 2.126225524792366 2.160133465694341 2.166038325271249 2.196785151897377 2.204699838450523 2.23221964121915 2.259976973501923 2.263106741761161 2.281721526195461 2.325873920397421 2.338995828609168 2.367422970799788 2.379457444241687 2.404483316223301 2.42504187306901 2.441808392174437 2.461972742816867 2.488391174383031 2.516282733691767 2.523947406284823 2.53657822083127 2.555190437714548 2.561585765651182 2.592172935235034 2.612182799531022 2.630873656560902 2.681221214215187 2.691817535849923 2.702851636615454 2.713884263054017 2.721356868461557 2.734933078592125 2.768432732303665 2.780892083782339 2.824185279238855 2.838365243097409 2.855845814386775 2.892954044647884 2.91699369226541 2.936603215827832 2.947637441217164 2.967005495090599 2.99043694066005 3.039094080827032 3.064687045383911 3.07280182389501 3.137855439896105 3.151471708534971 3.164810648992728 3.184535281161797 3.193115388339594 3.198943653893573 3.219161588629851 3.230441905008795 3.234555467577127 3.245504308548982 3.262837091039009 3.266726263720364 3.290802133791172 3.298424174021206 3.308863863707616 3.317449899358826 3.337132467883504 3.350834426179925 3.353729532165421 3.375998098811849 3.399160190752692 3.404037105086322 3.432027313580786 3.447789437031808 3.477454380395404 3.494472433516491 3.518250515524025 3.526100204469512 3.534780423441603 3.567983722312068 3.587986537575675 3.601173317376884 3.616671539944218 3.63907744142222 3.664970994177873 3.711148692724979 3.748587297648001 3.76120871219174 3.812141416632418 3.844336103000611 3.867437393484133 3.876697851782585 3.886639562296301 3.891893645361272 3.896031162725123 3.909405208248443 3.920560878777656 3.92825510163967 3.93890868513484 3.948709469755996 3.9547044631872 3.958143797838907 3.96639531576922 3.973471081721695 3.975425053805865 3.98750342814952 3.995987438137299 4.036652244306237 4.057530184654318 4.09235204983509 4.13294643546544 4.20127364282019 4.23008514144073 4.246131473308203 4.269811196753047 4.285288156768874 4.313519710093068 4.328487205997313 4.359441092244736 4.371324973001236 4.42528595055713 4.505820844667835 4.61878218951979 4.639751971404915 4.659398577308301 4.680572198645286 4.705613360991956 4.777287164476994 4.81769217868637 4.848806291491172 4.859590652899706 4.869631430347584 4.89560706625358 4.917951227454043 4.939239752122362 4.951454642756847 5.000825475494561 5.029609442396274 5.053863103625952 5.073282394905479 5.123636554999454 5.127694732548168 5.134967168611965 5.161616271573341 5.176099059311142 5.196886564405324 5.213405198553922 5.240155878534286 5.259208661291327 5.279154344618324 5.300119859017577 5.346703507994589 5.395735856348872 5.415785373690492 5.492954702335431 5.505252787623585 5.5248368059232 5.540142136712947 5.592069152054919 5.618918546120111 5.621739061257299 5.653330363858187 5.816592440111834 5.827363416886324 5.840038299368683 5.849497291707639 5.91035745434885 5.948656258102224 5.968442086647424 5.997207459616053 6.049387176573504 6.071063591292102 6.076872346585022 6.121691702109634 6.16011888825665 6.202694159039884 6.328822625501967 6.449439583886736 6.52510594666782 6.549944946460247 6.675583987829845 6.711439210864913 6.746632897081654 6.765334436330463 6.879814821809281 6.895928126637513 6.923023137934936 6.934155869539838 6.960669416588098 6.987604957018554 7.009609428522534 7.033629221598187 7.048081541375681 7.062689531741881 7.084873063893928 7.096515708280472 7.12088414419527 7.133386813959751 7.140029833880413 7.152344532648123 7.184038250693027 7.206383594677878 7.225829778756927 7.288479670211625 7.456343900765162 7.551893616095075 7.668503439599825 7.723326255791139 7.74283271408 7.815515409012651 7.844447414796313 7.866244400957483 7.88986703932453 8.030694745026059 8.066925892161526 8.126771685071665 8.158719106999902 8.1980573097246 8.292756720559998 8.38610964099281 8.51048998914125 8.534509657077821 8.605795306572819 8.899822145013438 9.329170353525425 9.433774886810822 9.665480066975155 9.98211560663171 10.4798259244436 10.7665879164622 16.64058721484782 17.46515018635346 56.35318208534228 57.77819529901632 59.03700185802142 59.49839266380518 60.4245559556411 60.97513741502699 62.73413741583722 132.9494021723312 135.3860104024244  
ADF_ghostNone_4161_49BenzenePyridineTS_TZ2P -15.57662947534406 -11.278109437816 -11.27797666103827 -11.25878057111276 -11.25661811774034 -11.25615131010272 -11.25605052341776 -11.25490716856519 -11.25481075840799 -11.25425890389054 -11.24424554382518 -11.24343013728198 -1.252421077681123 -1.164628528635735 -1.083826398250542 -1.029105747364411 -1.02794023902628 -1.02790676201313 -0.8530987108191336 -0.8501542327071523 -0.8364152388521693 -0.8362950092464878 -0.7216454367859824 -0.7157427001608794 -0.6554685373999271 -0.6541432034139427 -0.6481638357046426 -0.6310057379678907 -0.6002240672605931 -0.5998193237882499 -0.5924114304854023 -0.5738148671616922 -0.5350750502176559 -0.5134323304379133 -0.5093300160894105 -0.5065574758195474 -0.5063770744291688 -0.4139498794462385 -0.3778347881256492 -0.350014496244565 -0.3484134466198918 -0.3420441915366206 0.08359828359678596 0.09651611562944333 0.1034412516110361 0.1045831862710085 0.108748416071168 0.1101010211313491 0.1144795387736521 0.1256306076936303 0.128942841442509 0.1413088220105295 0.146104515493008 0.1570707086521654 0.1861384752595958 0.1950047204051072 0.2212226769189626 0.2689875855353789 0.2768621534398615 0.2949053592233309 0.3070814954516377 0.3108764765877233 0.3226273003694546 0.3252379347382255 0.3294801821146089 0.340703551102338 0.3415262947867054 0.3439217738469907 0.347958937593204 0.356128310793798 0.3667001393852902 0.3790967444086754 0.3824975644788813 0.4094706784286017 0.4157405080631573 0.4527940616475865 0.4775768964631713 0.4784704893340942 0.5014346655753755 0.508616464095539 0.5146446346947876 0.5266312940402192 0.5315726311942606 0.5385107384130633 0.5401500378503342 0.5411656621660207 0.5525923171214763 0.555797863851783 0.5574251253235707 0.5578796790676245 0.56774071546864 0.6002728385923132 0.6029816757202764 0.6095227631151602 0.6225046286550255 0.6520305661116946 0.6822525694421279 0.6880140854890029 0.6930142830190476 0.7043623866906165 0.7140873741096369 0.7212223498274662 0.7414862488174974 0.7432413817944373 0.7619024220269934 0.8114727916909308 0.8276755099514965 0.8379816819071553 0.8479637014673813 0.8682753220596285 0.8763874942900107 0.8862658144704018 0.9217331117793952 0.9323462225060497 0.9555760368844659 0.9574995750807942 0.9731383017361035 0.9762740558250733 0.9816604598306412 0.9954396828990021 1.004866516505932 1.018285250932801 1.035152787937482 1.054453262825402 1.058909216542404 1.067123399168501 1.078404065635681 1.125335040599288 1.125756426273965 1.158938293581423 1.174573474141629 1.181826400104608 1.186536110214512 1.206989864746312 1.220743579697332 1.224133247563592 1.245396799628108 1.24662033030503 1.266204455467637 1.273509402287344 1.30113144393154 1.326576034606534 1.331541731448513 1.33721301707956 1.351144635684067 1.35633687959907 1.384239888545428 1.388603671163824 1.394375350236665 1.440598857326157 1.465379949089838 1.490423505193435 1.51383487055999 1.547479093382694 1.597737958433148 1.61776735442313 1.625394034759962 1.65012524523997 1.653266147284861 1.664988334910616 1.683476096929849 1.68948286234661 1.694670434230221 1.710217718594853 1.747492055815163 1.762526778834109 1.787393180237994 1.790521082950469 1.803226185166608 1.809498488769766 1.819351970819078 1.836570400497811 1.838556506787934 1.848901572824162 1.85894668806977 1.947070768438752 1.95848128013482 1.961963224353341 2.017139545983584 2.159051115456601 2.183611510531679 2.189325342291903 2.191361281511955 2.191633252171927 2.197582732811052 2.22895113532091 2.247965311911366 2.252265030344601 2.25911655588237 2.270136601835428 2.271922001416363 2.275425167457301 2.284905440577161 2.285585499986018 2.307003980492905 2.388777716034547 2.455613736602802 2.457108654715664 2.466938246377592 2.491122981648835 2.522439527983683 2.522653725989807 2.559965982984191 2.582126015982555 2.592703717875675 2.606065765618044 2.659446803215045 2.687908562877566 2.692640341185359 2.727563481701539 2.737757592314002 2.753659051760714 2.757508373443061 2.766564442582315 2.781115040423066 2.790944921038728 2.802854123169198 2.856692972369569 2.864951884466515 2.885765675244897 2.888284733001178 2.895400623113909 2.89603459477709 2.943529261778576 2.951020417705347 2.963129446934987 2.965508859233848 3.047410608994752 3.051423775373057 3.074937213242912 3.09147522498833 3.096149735120048 3.109246928529019 3.130645307107007 3.13739774514168 3.148611211527139 3.152950390242743 3.156222716316166 3.164156786800469 3.196811776020372 3.270408085280955 3.317582690972892 3.320463086113051 3.344599211199048 3.36409441110194 3.370482959656657 3.378256619029318 3.381461079027371 3.395284722551864 3.408216548777709 3.420371651700964 3.433424864753244 3.438459013108045 3.44351356726669 3.531898455123529 3.562836120945795 3.570055165574692 3.572177864659967 3.583494302629839 3.604634160937492 3.641111235188672 3.642915992148642 3.644334400239161 3.656638380816802 3.666193992922875 3.669254404578878 3.736955933890163 3.781771481329272 3.797944084470829 3.812669835000656 3.813756372525396 3.823377193206726 3.839193092936402 3.8810626279551 3.886570736186039 3.902841588126755 3.955220306960749 4.015292852417839 4.032317736336362 4.055081586059075 4.063261719429041 4.0936713375606 4.103022269545058 4.107405726791651 4.108475195057994 4.133163113502247 4.137945880283495 4.144301273185236 4.149014314758785 4.173970122333196 4.22439312478346 4.280888195663278 4.282892576259164 4.335015793621638 4.344373314590562 4.375788492521739 4.455784471938443 4.470571561792053 4.471386548392022 4.518900004177905 4.523860401079487 4.546837749527681 4.613504324631298 4.668244939881442 4.72226981069561 4.72379987762644 4.751191051517439 4.752496832031651 4.775102791053804 4.794975282666297 4.814242815560102 4.817648355189139 4.820907306899751 4.823931007484492 4.854282763213278 4.858513575307341 4.861504843390652 4.8637747101251 4.893832464704015 4.915602215691594 4.968829249747472 5.020736850768763 5.039019152148962 5.077670620716688 5.078404733928016 5.098862595983084 5.128405889185829 5.129609306750359 5.14077823981081 5.180596277586125 5.182999748671692 5.199989292144302 5.231331714618726 5.287357230462509 5.382224760468452 5.410210846344245 5.412017543697665 5.460930580788111 5.50459839772753 5.510072728934684 5.560066054209147 5.584095876654364 5.5885308318846 5.683853396011235 5.795737716899833 5.820473525328191 5.850902449513553 5.866322172643898 5.928818949691646 5.933004660806138 5.9651170004016 6.030973500795739 6.045910217647335 6.055340684942886 6.058985019304226 6.083811335106125 6.09896625545876 6.149752139373651 6.335824039099093 6.407097442971504 6.419263513627406 6.420778672561585 6.482746097691812 6.488389676609355 6.538015667959257 6.55094455417465 6.575492531853973 6.612718324613165 6.625596847727557 6.63086256623481 6.65400836137911 6.669778993549389 6.673216113117832 6.69443049109986 6.860812422886168 6.870734946327436 6.877665380402409 6.891947457045016 6.906302063880056 6.916688482897617 6.948489221652468 6.962255222954981 6.970524184535467 6.973496870796176 6.97896352269837 6.992016274073701 7.013907612294443 7.07672616952947 7.158461832024016 7.18104589438914 7.257903408505855 7.437381789076167 7.524730573355303 7.598031502237977 7.712915454119337 7.721330055473197 7.782593716339864 7.788770034873354 7.81882875364555 7.86775283637789 8.019742462698437 8.357210948516915 8.417386319493545 8.471082126705399 8.505061224369692 8.513774374648351 8.551495927868555 8.64481058348734 8.736663808823504 9.018779482981421 9.09373962759588 9.42487709271194 9.448699637503493 9.485355893201035 9.578863199551689 10.43946603671982 10.45844665835157 10.50355524824708 10.6960135340499 11.37848391675394 11.39459414877971 55.36010474832739 56.20612333017042 59.00426021571351 59.24794572707039 59.38364520882437 59.61834160136451 60.90749962346641 60.96569954720277 61.49571508191666 63.21188358807783 64.85028479852819 73.48398938888704  
ADF_ghostNone_4125_13PeptideMeOH_TZ2P -20.61978196502303 -20.52547077217514 -15.57994808435537 -11.33913109199156 -11.30173521353042 -11.25256223607753 -11.23106548640116 -1.392115520466054 -1.360089115408833 -1.213534675994437 -1.005761811063352 -0.9523362675621555 -0.9184970417682587 -0.7783686985830625 -0.7213093907358613 -0.6756732314065325 -0.6493585902815683 -0.63743658695672 -0.6227178405073205 -0.6186473072959491 -0.5721135728191288 -0.5654715496704352 -0.5478772259113512 -0.5361997932586428 -0.5274583499951627 -0.4864994662358074 -0.4828054466278285 -0.4063946562331747 -0.3753336205620322 0.07215442303306406 0.09905469873851878 0.1113438531926699 0.11719538515756 0.1423078229407407 0.1490905239872615 0.1659060158841855 0.1699141193759379 0.1842520810023295 0.204313011793622 0.2174438187917117 0.2242171487122039 0.235301678004701 0.2640926993567047 0.2932595962702289 0.3027422130134466 0.3076827029797942 0.3339256165123424 0.3612746854959304 0.3685000325687455 0.4130949386713305 0.4295041530247196 0.4397087523449276 0.4662921316711108 0.4813308017987464 0.4966349034288278 0.5066303244434209 0.5182524612204191 0.5502851397770916 0.5555549708001775 0.5669104849118166 0.5754561147720318 0.5869810188517673 0.6008407198287073 0.6120151451023761 0.6292271495741067 0.6312618076381784 0.6439412947706765 0.6529101191379851 0.6708637611151779 0.6765977350362394 0.7156836913606458 0.7520115354585458 0.7855839415471356 0.7892743373546557 0.7998784316704908 0.8313882471559356 0.8477862160752367 0.8866313306626978 0.9013620592348012 0.9334564869711349 0.9535095777258398 0.9820502061520092 1.011987738213569 1.044865680540747 1.068141043670902 1.083954791096768 1.118391036374031 1.130915898991427 1.159197790400619 1.197322225033722 1.212869725692652 1.244934579748882 1.252106813220313 1.26993180682937 1.299588435527576 1.303836729177102 1.315773106719242 1.336354363840796 1.342462053109698 1.36407203479932 1.37451310045731 1.413387481242538 1.421903768611372 1.447134412589662 1.489192426657547 1.515290034528507 1.535165200646317 1.56353977758604 1.569311355048924 1.587706950471323 1.604359077179953 1.662575936814166 1.688144846571779 1.704514815338096 1.736494143056142 1.765152776936428 1.782599840991638 1.814504974455025 1.82269150936757 1.855762569622096 1.871872339733665 1.888613700391918 1.9344768347329 1.961176856916307 1.98460780280155 2.047670428746672 2.079623184623081 2.093505577348067 2.100461363274124 2.134421602863075 2.163889524090342 2.191653069227049 2.217136108891002 2.231796283056132 2.278835882214272 2.320701208444687 2.334150509904205 2.366914349021457 2.389002432487722 2.393331545823586 2.421003017783626 2.453591814283418 2.471079071004381 2.496749888306698 2.521411407620529 2.531043330635219 2.536281083460846 2.600680385290765 2.611848100858198 2.65697785426055 2.688203714276407 2.737844310270226 2.764980621296091 2.79291274550233 2.818939466329376 2.837315912413663 2.912691839782374 2.997189465862782 3.026706362574978 3.061745378434294 3.081727735461012 3.096142678407887 3.107152514698156 3.168434925235367 3.176813576842191 3.180205775833643 3.193505911353915 3.204132207900065 3.217878034355447 3.230364026855189 3.24061102041551 3.251552555498074 3.264869746669871 3.294601298213381 3.315105009607227 3.331911528480183 3.389073502461245 3.412708427097044 3.443474212844689 3.456866538899787 3.469580376349557 3.492004422266743 3.526058382571577 3.57743988825991 3.643616745113571 3.669121741562585 3.752513044304981 3.77267215597121 3.794825546224348 3.837342013112444 3.878790355836151 3.881351611072754 3.890561951654333 3.910788572554429 3.916347759247381 3.91697341732306 3.925587566052389 3.964300526885171 3.986770745325308 3.99924462542662 4.025899253604507 4.036656677485526 4.078613498564553 4.107843493175142 4.123166027967859 4.187213192663957 4.248634403279294 4.297420688981473 4.324806028425977 4.35277378329256 4.394867809239943 4.456672582195733 4.491912814412117 4.525503041851392 4.624688619492312 4.646244647747624 4.682276691541868 4.753879311269857 4.78474437072589 4.819922485390133 4.841037969644602 4.878648290573076 4.944109384402915 4.955818989301506 4.974790760071034 4.981724344503466 5.041223091893555 5.061823702670176 5.10482775424451 5.125324380374561 5.181495627511792 5.215826936767197 5.268074967718123 5.289123862150921 5.307695927556984 5.336569904486073 5.341406745253027 5.365215859313295 5.388613723053172 5.439248994707271 5.516653689085644 5.528754652946851 5.596997626192295 5.610571377439225 5.6425072303829 5.726223878131025 5.862599596972308 5.962018377193012 6.01149940549647 6.035276474552011 6.049211666493247 6.078239481055888 6.132191081210762 6.173268377227758 6.208405121161213 6.243278260295431 6.275323613621514 6.362934542468256 6.589741941375419 6.740302047772749 6.76343820043888 6.78590266466047 6.86988675160143 6.935722399772644 6.959174424180819 6.993101023160955 7.074011088579669 7.087656835109133 7.102120461805653 7.130606058981209 7.150960838125708 7.161976313673867 7.173517385777408 7.286762159250853 7.385935779923555 7.484593907125217 7.615320832984624 7.67515689203714 7.773949506341249 7.809157727541057 7.866250216244626 7.88973458889488 7.945071342489665 7.960718167488302 7.998998377594686 8.204306469942873 8.36711504244877 8.610826531112474 9.094003414090388 9.197721212032674 9.485138794066943 9.822792665362098 10.37101154018531 11.03865237067442 16.5115418186583 17.83390600428042 57.14121659555078 58.12945023741165 58.99086929461498 60.46750010251829 74.6295408203508 132.4977718964591 136.2976036047152  
ADF_ghostNone_4148_36NeopentaneNeopentane_TZ2P -11.23525398774515 -11.23524756498592 -11.21415490667229 -11.21415218604652 -11.21414893991746 -11.21414720689924 -11.21412076196402 -11.21410756091288 -11.2138491543998 -11.21384319842987 -1.107878338483903 -1.107102760592639 -0.9304613393840342 -0.9304557074798958 -0.930212619184542 -0.9288084118700739 -0.92880469345203 -0.9284242032368699 -0.7324858485499638 -0.728822121817319 -0.6188348454679408 -0.6123287734565775 -0.6123265463019933 -0.6122926818004596 -0.6122884924911992 -0.6058915503869253 -0.5572297111977289 -0.5572188065300746 -0.5501481853301855 -0.5501431817566049 -0.5127262431724771 -0.512716218457913 -0.5100053167732881 -0.5095450044976139 -0.5066498902149196 -0.5066395449356642 -0.4612331328950665 -0.4533525222376855 -0.4533482398297863 -0.4525193780504337 -0.4525153480618565 -0.444124986178034 0.091089076380571 0.1040543575069734 0.1162263896182678 0.1162293172663098 0.1334318185813485 0.1334333691782835 0.1373918821447557 0.1583656284929782 0.1583772020346503 0.1589650331438719 0.1624682739500491 0.1624710332296875 0.1869386348487937 0.1869521601989803 0.2053857131877392 0.2085141075541632 0.2085156657360627 0.2180118596660013 0.2277556309844342 0.2364785165128341 0.2476916476057462 0.2477118577180326 0.2502562562323156 0.2518612987832363 0.2518785126991505 0.2972249320535821 0.3044897220550042 0.30903808529695 0.3090405498554711 0.3233271175786893 0.3233429467126584 0.3669552717577853 0.3669614937015549 0.4053714004411216 0.4208067259859493 0.428288072046872 0.4283305639847016 0.4312424497842171 0.4312486140156264 0.4512989152113277 0.4513079766419728 0.4652239330896815 0.4703061105427581 0.4778220051993219 0.4778643046617248 0.4824738558847835 0.4830461716278841 0.4830620532560538 0.4917384507240811 0.5383112515165237 0.5383192868336082 0.5513044291981365 0.5513239298232651 0.5772134129257966 0.5847387322107936 0.5980632593881814 0.598078579650529 0.6006477435352281 0.6196484341321127 0.6196626964901673 0.6432712503074518 0.6510022561488783 0.6510219423331134 0.6510320604689714 0.6528007913643753 0.6528134536859574 0.6789946648927228 0.6891154280680331 0.6915989084991676 0.6916130105244421 0.6938071476338916 0.6967176291757325 0.6967348066691502 0.7140523271793445 0.7320476703696384 0.7321081905861105 0.7540704926022016 0.7540857488340481 0.781259539787536 0.7871940256897046 0.8614514106505241 0.8614653061808962 0.8656943439314657 0.8714912920344976 0.8983820634640364 0.8984318100357196 0.9155131883432565 0.9156296655743813 0.9156957498797289 0.9157872752928415 0.9458984866451713 0.9964305499504544 0.9964925354919477 1.004379193131574 1.007578215071541 1.00762346722315 1.117262110740621 1.166210196614119 1.171617646763651 1.171689570706443 1.20441367962445 1.2084572258175 1.214923328492482 1.214930722332949 1.225662092524169 1.245635950426617 1.253166426219197 1.253186436379449 1.260604702493795 1.260659620196021 1.279266546722706 1.300225161604275 1.300234072609994 1.323729557831465 1.329804542741277 1.336143256766287 1.336166592661878 1.340944380554462 1.356871978127177 1.37688292909774 1.376896421907854 1.402559277982361 1.402628265040364 1.4081235963886 1.441112345622718 1.446544211196058 1.446665671920491 1.450126738753865 1.450155431642206 1.451879121657524 1.469682876262209 1.469737820680427 1.517911595261237 1.517983733589629 1.543257308505972 1.543265510535537 1.553780269145143 1.553854926302799 1.569294620915039 1.581067977966939 1.64700160865234 1.654490214458193 1.65449961852503 1.67084428257755 1.677694859499611 1.677710722881852 1.680559314523503 1.682627375141806 1.682650614779242 1.738335384324322 1.739451713197508 1.745484545538565 1.745658565845539 1.751702404830356 1.754733628670809 1.777012013906809 1.817550015047514 1.817647199354982 1.840546985457212 1.840569314366627 1.870106937305581 1.870176043240129 1.894138831824624 1.894214573958088 1.897240630994474 1.912357492616593 2.015553266847023 2.015581544556617 2.063709229871967 2.063772739764435 2.103041242824674 2.115189323649935 2.129173075117829 2.158351381647539 2.158367959115477 2.163221520124095 2.173270590956996 2.173278522038371 2.175950760742513 2.232234724113643 2.232270170062219 2.239259952603452 2.242296959593091 2.242301649059006 2.250982154989422 2.251014899715012 2.266962566519551 2.299282884065827 2.299324111177994 2.301053673125393 2.31286762513442 2.392649339772775 2.433365717028711 2.433387716162746 2.466929581549904 2.466947689146474 2.483402919304359 2.483411751308379 2.508741830819524 2.508775780044149 2.532996074253336 2.578521529334604 2.598453520752254 2.605127423368409 2.62199555833557 2.622100012731111 2.62425141714392 2.624316425742029 2.722737583584955 2.722779457622523 2.75121033562376 2.751275459110194 2.795073824084284 2.81159883310674 2.811614005257413 2.812696761792305 2.839270459360552 2.839279750732604 2.845792483367924 2.84580281702686 2.868057646811921 2.876098888866061 2.87611309847949 2.880251698144447 2.895231331842619 2.899519050392723 2.899546625555824 2.920092681279805 2.92013509769411 2.923384146368676 2.931282808662275 2.964121606473442 2.964173203041278 2.97945271160247 2.979494464174552 3.031806161276393 3.031825609442365 3.075260494190791 3.075338239495203 3.132532149372563 3.151099601794035 3.204892438102739 3.208061897934787 3.210808359109218 3.210841068323777 3.215837354282225 3.215872130693319 3.223694653657672 3.223720472332947 3.247216719076763 3.247238943954625 3.248022084715983 3.255920536266519 3.297213607777231 3.297264367579969 3.331654730694076 3.341142167747246 3.342751051593464 3.342781451118505 3.343152869593211 3.345795330444806 3.377101132542285 3.377127457527032 3.391913047423478 3.391924019840168 3.43629842637261 3.465284926592481 3.470670522805011 3.472747014962974 3.472771088272711 3.483774073950658 3.491632657761626 3.496359265582037 3.496419408401449 3.517426515917233 3.517449822567711 3.533916482198561 3.533942837185535 3.585016566890266 3.585026650586792 3.645442990528584 3.657614729216093 3.664100721088438 3.664145064177817 3.722699491262985 3.727799598161758 3.727850676476915 3.764648366424555 3.770671724780252 3.77069661266393 3.814610720404443 3.837339220762864 3.837371237644473 3.848774321485822 3.897321702940324 3.897374527321377 3.900596312942546 3.905842346491697 3.905936989511258 3.915528025441812 3.918600020934744 3.918789478371937 3.918811667042634 3.929166139533479 3.932867871350843 3.932910386662279 3.936907635314398 3.957645021858568 3.957673181740665 3.983147877566035 4.073242834496578 4.073245478047962 4.074847426537367 4.074862034574364 4.172733741314773 4.194218584624577 4.204847861572266 4.204892301237105 4.230832716811771 4.230852382115059 4.244080026738367 4.252523347414 4.254517880120412 4.254531645026549 4.255143972088597 4.268188042547645 4.268240635752953 4.339311837640746 4.501111810901233 4.511131326727123 4.51115973916305 4.520985786991468 4.520995017022488 4.533384264252157 4.722995156516831 4.723018275777216 4.775120134902161 4.775162722201187 4.920306837928399 4.923890879363232 4.928761514942535 4.928789599808365 4.960662910144369 4.96066726337957 5.014078717287504 5.014498414132611 5.028531665785643 5.028537001299022 5.033722653644822 5.033749871486138 5.136610659364654 5.136628658085719 5.137324559067592 5.144696047582477 5.145522292429659 5.145550729246873 5.253827954124433 5.258632493371901 5.258636451297643 5.266773657309277 5.279774271507574 5.279786123738803 5.346168728182915 5.349827218460868 5.361471336308174 5.361504754243211 5.3653341865044 5.365365776496306 5.467933225000038 5.500424034868126 5.500560568883818 5.507459508546802 5.507486078851417 5.507709110535197 5.507733235503962 5.527225285373405 5.565796454930472 5.574059608908595 5.574087099533281 5.580693536342898 5.580712955653284 5.613165924138778 5.877817300183087 5.877841124383309 5.878556052479984 5.878604418533794 6.030577136057413 6.032307823106983 6.03232100480666 6.03464096267555 6.047090547277252 6.047118384618261 6.081047900737413 6.160226598053478 6.162918707305608 6.184333319583912 6.214157518214891 6.214167775079599 6.242678566433805 6.242829878469551 6.57546068372744 6.592833100480317 6.592883465573694 6.59477574494122 6.594805745548561 6.61912444723263 6.72266730927278 6.732539535472788 6.736369887697985 6.736423445781814 6.804990988245429 6.805077331124012 6.956778188109279 6.959106509056072 6.978703133323331 6.978704987520429 6.988192871298462 6.988203123734619 7.068697501065655 7.068719767062117 7.075930093509644 7.075969821416296 7.15251385757807 7.155059013967081 7.16536170226193 7.165392963495682 7.169021156064723 7.17356413203631 7.173571888508862 7.191268109767544 7.191325516272213 7.192219924686555 7.198244043131852 7.198268528995769 7.209195077554154 7.351348871648627 7.353346719218283 7.41702341014352 7.534156610333816 7.536693839121241 7.722885950110098 7.722925980393041 7.748035084952343 7.748071949493466 7.796113990244669 7.826694539409588 8.252565249195042 8.276770531964912 8.284672244539497 8.284674504890077 8.287877006590236 8.287914728614115 8.406571717210431 8.406597726657825 8.414646432329523 8.414751992645586 8.548961357597895 8.560374582617694 8.646464097222266 8.646600096897323 8.679289881339409 8.772523085560056 8.772697452883625 9.210548089441305 9.575239469309091 9.662558117475825 9.930424646305264 9.937662983034404 9.956769485225569 9.956875852707206 9.986798929210522 9.986973831321873 56.12569259253997 58.03286285758661 60.61804251597869 60.6183915003764 60.67045596133863 60.72884668084085 60.81383010992285 60.81426493332562 61.49579349987876 61.70291136192701  
ADF_ghostNone_4143_31UracilEthene_TZ2P -20.57649961320219 -20.57141904885088 -15.65979385653952 -15.64319962347067 -11.42818365628378 -11.39041219669211 -11.34815714139368 -11.26329538013234 -11.24431229555529 -11.24242558703659 -1.438873461813182 -1.400749439326227 -1.315537364444052 -1.248119759908721 -1.089938650677845 -1.041632151738904 -0.9349315638520402 -0.9036143404675809 -0.8078515791264986 -0.7996697712390847 -0.7659532511040444 -0.7151679216805484 -0.6786903198286106 -0.6730833980787828 -0.6538107291777412 -0.6480369034753233 -0.6155878605753605 -0.6021318793346774 -0.5926670432636028 -0.5724103170958943 -0.526943650639684 -0.5123419733751917 -0.484880357183834 -0.4505023410296196 -0.4383028279847559 -0.3840441960668701 -0.366840998033068 0.06848925080327077 0.0839263695577015 0.1019185513559939 0.1071680258670116 0.1196862292645571 0.1279350030749015 0.1444413648091635 0.1552992557334811 0.1635189080447674 0.1687824607471844 0.1963338194805095 0.2470878029861571 0.2673447858885312 0.2705759403126862 0.2866168808826662 0.2991118820365676 0.3116228224653231 0.3178969715146502 0.3426305717075121 0.3500175771491086 0.3683843162004602 0.3744039121424446 0.3919408124845834 0.4110491891922934 0.4172221673600642 0.4362106858171294 0.4412469748077715 0.4603886072017388 0.4743270845217561 0.4759155897867923 0.4945305219452197 0.5056875130357377 0.5140120414713081 0.5461296939368793 0.5607710925775337 0.5812089751980182 0.5837251741351914 0.5930377746038449 0.6050641768365509 0.6306808348793845 0.6500896029636525 0.6702753591536562 0.6810844851076279 0.7053559598724515 0.7323824383999369 0.7335106550164998 0.7605340576410974 0.7757012242967838 0.7878256078068899 0.8049394872395208 0.8201270568615827 0.8506733160964347 0.8694544049326495 0.8741022902041614 0.8951824707023982 0.9093194092696116 0.9152578541827375 0.9388738202791492 0.9616840316759412 0.9787000124703154 1.002815018403983 1.012097420284809 1.028603731545771 1.055180901393041 1.067046996381995 1.074592937026759 1.096000984141667 1.126404993704133 1.140704038831198 1.167763175222136 1.191660053550078 1.213340465330951 1.244877170286841 1.259815547036105 1.293864634228415 1.302288355817905 1.311546153021819 1.356501637704495 1.365243530621036 1.395395856452838 1.406434870070809 1.412851647405841 1.433240137247875 1.448806970739995 1.487275327835298 1.517595620671157 1.536977699925772 1.55299812885946 1.564369630698693 1.571454499594172 1.599502791115381 1.637037087558764 1.673421803926505 1.675077802348614 1.708432450453749 1.729347754628646 1.745866144119629 1.768429185354506 1.775493617849597 1.79154582390058 1.819652490530682 1.840914499630834 1.851183672208777 1.87049219922152 1.899125349043801 1.912261972518617 1.942706937189914 2.024684683253237 2.043459738183567 2.064725889799763 2.108842157855717 2.140997659256527 2.176930789338517 2.220974336679653 2.228566596634846 2.239195298527824 2.251669453571267 2.256062942905391 2.286300693242838 2.321433780482221 2.333747772513644 2.340042819768044 2.402117532347565 2.425764043857684 2.441376417982003 2.463833716916799 2.494052113327068 2.591967216241944 2.634117540622972 2.641742658052833 2.662705597691598 2.694784058849087 2.708451702590748 2.749747449232209 2.752865529882704 2.789159739936027 2.801337779313257 2.847435390174914 2.868967128518103 2.871094096019694 2.885284986030968 2.907651594593091 2.920776765023316 2.93067646482893 2.951212990896497 3.005276936690019 3.048959749880185 3.063822369627482 3.087550202246158 3.093656761172447 3.119642816518479 3.131886062910692 3.145238122512288 3.178871396734096 3.187473528100562 3.255658475202475 3.270498786560725 3.2868510666832 3.307115123470246 3.322284188050955 3.342289269948325 3.382336801237737 3.388658355359249 3.431766592418428 3.461594017298156 3.499101910264873 3.578333491567427 3.63930031667525 3.646094026724773 3.6996886732114 3.723506661757274 3.72908435762992 3.734467114681733 3.768798033249902 3.793816700293273 3.806296793805131 3.850900575295296 3.867435574383374 3.872060008109533 3.876980696656508 3.883507482209022 3.893820464170953 3.898491331785452 3.921566919833675 3.931271585421495 3.956108259205958 3.962891760007472 3.976645828645662 4.016944794057669 4.04481815606681 4.0919799427864 4.161870962498272 4.224432035328513 4.260449117271816 4.271935075788232 4.301392307716026 4.334413857011278 4.349964555136175 4.35504610007836 4.422966925082265 4.438164559468714 4.459977333826634 4.462008006440221 4.529045655343513 4.612871070864837 4.639808060038249 4.649025655403633 4.67006885899273 4.683003995308468 4.729472283734857 4.74169437596068 4.763399334560079 4.77575767551908 4.810448210791619 4.863941552692617 4.87887984152179 4.898566728664663 4.912770935745202 4.956593561868741 4.996286480149085 5.030189824374614 5.05093256757586 5.071058420350097 5.100668627543095 5.121669516797017 5.140550217344503 5.158165479476378 5.199153753577606 5.270749664101436 5.289878744277019 5.325694292660313 5.34587874997966 5.3540624950718 5.382162191732337 5.408548857631997 5.459927321343769 5.472357014412919 5.540381294463336 5.572552795441477 5.601162816460241 5.810909309039824 5.856066905840048 5.88237369211831 5.918572203446972 5.945063046698658 5.95785921493869 5.971844448180232 6.07833862200412 6.110882529628213 6.148004036044758 6.17089909695961 6.203911449084925 6.238082580391251 6.313569521689248 6.343791556233946 6.417973103039849 6.43893873870098 6.617260300665124 6.647031117026848 6.665326003403273 6.703850369166604 6.743683001911315 6.752316210189106 6.786999757759978 6.831575442616274 6.843298308481164 6.940323254342744 6.992070707418327 7.002384176309012 7.041901746306845 7.066144776919137 7.076523602001965 7.100105027834036 7.258423902661098 7.357246805912546 7.365330059183326 7.469429177206107 7.484719703326953 7.79525800014987 7.859560922537738 7.968361161038723 8.150653818863525 8.239498916941621 8.264314006933564 8.310620360652342 8.524452069060574 8.568750082674084 8.599153097520182 8.722940918822781 8.916900362582666 9.166487463539376 9.305984663794192 9.492898949522523 10.09941629176998 10.39745368292392 10.67913070176024 10.94665354807192 11.01406575218837 11.44287064051507 16.53194123266465 16.59973320351522 55.62204058111697 57.19742168467386 59.84213241729439 60.08961263120367 60.62765525576101 61.99872583650166 74.58113467675042 74.87012527755165 132.6416317263003 132.8299057438516  
ADF_ghostNone_4147_35NeopentanePentane_TZ2P -11.23479760308778 -11.22158062161776 -11.22150065552086 -11.21922763857201 -11.21576559542193 -11.21572120731892 -11.21414807407207 -11.21362863288286 -11.21331959515605 -11.21328772684841 -1.107225968622402 -1.082687368982436 -1.016790796697586 -0.9294231160962414 -0.929202276376154 -0.9291227782179374 -0.9199528117085842 -0.8209652499513604 -0.7863531704420856 -0.7305829300014657 -0.6511266652258018 -0.6128494122194892 -0.6119359502739429 -0.6097923523126471 -0.5992079862607438 -0.5948918889405572 -0.5553543434222877 -0.5527925236765984 -0.5522081688531087 -0.5479896767029289 -0.5266674801088098 -0.5100937730361966 -0.5094362273727394 -0.5093077179301396 -0.4949314469029115 -0.4770334913285466 -0.4658103258799162 -0.4600719474474406 -0.4523693292301701 -0.4521643888288688 -0.4490181988929629 -0.447592787534443 0.09325153290918117 0.1057379156564419 0.1076674252707607 0.1091748873647218 0.1301930341069773 0.1329034952562069 0.1347334731905049 0.146289007876416 0.1484179074559381 0.1639537699939103 0.1678621071614449 0.1802788161455808 0.1883786102999774 0.1922333501487332 0.1970257693248254 0.2076968257635229 0.2155159162351275 0.2238039159914417 0.2306317909057901 0.231500789620996 0.2372863313565474 0.2416318559978348 0.2669618972142728 0.2797317623830996 0.2884368265611567 0.2972077692769513 0.304243389226887 0.3165541752548295 0.319238554928971 0.3256262595157717 0.3479774348090479 0.3607460570460624 0.3721815437805104 0.3778766309740584 0.3807437679217271 0.3994025820165271 0.3994587627680935 0.4296617071239246 0.4299782603978045 0.4420301731738878 0.4479458056621834 0.451860573251247 0.4697554635635898 0.4721266618559357 0.4733032928526336 0.478396170092456 0.4957278923364823 0.4969695002133227 0.5361230917508026 0.5419371647489498 0.5423746905886088 0.5593698351036006 0.5614956311894848 0.5758130420793895 0.5829472683360396 0.594859015357849 0.6025892927037048 0.6073222247703505 0.6245172775780844 0.6363691734591 0.6418152522467426 0.6473898437887881 0.6592618509690942 0.6603552950956346 0.6658751557046325 0.6700324035693787 0.6762302527828949 0.6885112210489784 0.6937077554788726 0.700328127721935 0.7014346565835702 0.7145244941104006 0.7175293538358607 0.7228709649457947 0.732605069956622 0.7377573122405194 0.7557671122221858 0.7626537134373287 0.7805955165534885 0.801950133755461 0.8039138851139933 0.810823448265353 0.831191088058702 0.8610164506281061 0.8650927859948632 0.8797523411704045 0.8993610884847166 0.9109531053003433 0.9325183651473667 0.9397276831093297 0.9617491473012593 0.984445608394719 1.006831809144099 1.02698575037505 1.047505531102359 1.07551739102158 1.086290193239148 1.121783484827858 1.121990844287601 1.133360921572959 1.152340342171725 1.199831639334866 1.206377211820633 1.209785277317379 1.212091673988235 1.232835733468721 1.238620692616722 1.248176608166555 1.273323379808537 1.280695234707441 1.283376230692319 1.304985775579879 1.310095957139043 1.322588873535784 1.329050518293548 1.336437160637213 1.344013025409496 1.35482337580022 1.372063056860142 1.388234107524192 1.391777175847562 1.401439514188924 1.4161498301485 1.418529911783881 1.443335558799793 1.446562128561648 1.455101544333639 1.478059369868265 1.484439535792196 1.49253528262748 1.510424707888959 1.514139549622226 1.531255278949454 1.542616422307105 1.552486694904977 1.555807630204639 1.56789984985289 1.575084873011114 1.604720775978541 1.615225144551246 1.624352369033665 1.632818255608665 1.646909311383616 1.648053892108675 1.66307832762952 1.67416225774059 1.678991940280096 1.681166174941318 1.692745148688849 1.724211311545339 1.725760787939083 1.734109389593291 1.743499390320552 1.755657737424785 1.76247972897005 1.804536303405043 1.8107569360363 1.821325254662912 1.826939415383398 1.844874936813167 1.852751457200287 1.879628431347388 1.892987375168165 1.90232188856325 1.924140359881706 1.973596893637911 1.977111792248083 2.030831926328561 2.031185570342872 2.04491572413745 2.046823661425287 2.071945092328074 2.106595016793418 2.113263025193206 2.125471396008785 2.153561693629986 2.168566975324612 2.175790862077694 2.188448311635224 2.189810549053445 2.236297306758045 2.237763131389498 2.243593624887772 2.249913545019912 2.257671172491065 2.267430665006781 2.276733063532006 2.283811802719055 2.320548106335667 2.35198056313255 2.355207660597414 2.372603615470962 2.399774716309136 2.428631468449908 2.444785510406193 2.450995581330943 2.457494534973755 2.471358955577506 2.49730136274283 2.505219030358673 2.530832624222081 2.539328062256768 2.580461347502849 2.592955616227363 2.594684549096537 2.604717133019579 2.629381182448467 2.629867001532634 2.650692600240296 2.652949701388429 2.693303515931818 2.707783734028672 2.726151062518264 2.748440471427731 2.750534329006557 2.757112729155426 2.765928812639323 2.801438055467135 2.820826237702225 2.837986801509647 2.839670817456732 2.868808546639813 2.869709666529321 2.885928317444786 2.888237343157598 2.893961180240113 2.924694665993729 2.927065471900151 2.933050357837629 2.938992911262455 2.944074621745701 2.97996418158029 2.996431723689175 3.007448720976674 3.032983933054183 3.056879454929596 3.072148109836135 3.117006333491589 3.11724770680296 3.161767017634038 3.192509073097764 3.207175179043809 3.208139096273052 3.208207225429302 3.219366613704773 3.228317404919653 3.229064806921239 3.236630903014357 3.244862988882805 3.256925490927632 3.268318716506486 3.27120725322989 3.28422869196048 3.285406229894735 3.302819276072451 3.304343503166017 3.328162253592107 3.339037770114136 3.346837436719134 3.355374258984807 3.365832687263312 3.367273309262834 3.382409408802439 3.394013463240813 3.401510076457445 3.415624366619502 3.417238435879727 3.454727848581624 3.455643428447484 3.473167400034733 3.494016902080594 3.502485719227013 3.518720498919597 3.52754967827929 3.528862671611231 3.53441216065649 3.554930997468959 3.558469318613598 3.572482528989581 3.597204987979788 3.606191211569539 3.61334397345846 3.626987445897716 3.65998094727064 3.663415406885425 3.707150761217291 3.708681130992713 3.744143181483115 3.750539762952773 3.767399897865688 3.826478430290789 3.879383641747042 3.891982446036732 3.898843376547996 3.901581492364347 3.908975860663776 3.909460807388532 3.914360906671678 3.917410536886081 3.922586623886259 3.928108841698426 3.936073133563541 3.944153981168052 3.946090095187286 3.949939777121979 3.950792345248972 3.954154736353594 3.96398928028984 3.980399986389722 3.988617962803828 3.995842033355798 4.053556376432128 4.060024526447937 4.080610634243332 4.081072857233566 4.093649081562681 4.13340324318001 4.194243108873946 4.226892369197339 4.232885280109837 4.255381150423824 4.256646648503576 4.258685572738404 4.265327542651246 4.28986313515307 4.317825970571382 4.344284818335058 4.351333545942428 4.392445099156276 4.504535717999918 4.52462159314116 4.526766438790388 4.549527402416935 4.662263152589524 4.699411759487341 4.745444552071246 4.756294242157365 4.819039339421453 4.851113698964761 4.877181523377257 4.879455573825371 4.924703908853975 4.937398036683781 4.945141791258177 4.988721910124116 5.002010620052546 5.016142008915224 5.031025334008184 5.036256850198998 5.040099459715826 5.079958412087492 5.131636140431683 5.133813214808487 5.143242436153333 5.144548015431941 5.146097683478826 5.171363882398725 5.202236625004987 5.223420671980765 5.258358032944503 5.270940928925842 5.27926717844332 5.28113892247017 5.311119658226332 5.34617608108168 5.36265762601427 5.367681451361563 5.395249281173358 5.413765200991778 5.49495683367585 5.506439314953968 5.51049026085303 5.527434395611419 5.533128830657867 5.545591150904236 5.567303645529408 5.581115939249896 5.582334565167463 5.595368606732962 5.609066850175314 5.637047834944058 5.82951268739788 5.849928895605578 5.858740962178303 5.88368962272392 5.884758296639697 5.907010248574611 5.972355988207013 6.013098474504394 6.040373374152894 6.047447354576624 6.051475581600113 6.07534200433655 6.088654564164351 6.155229309081025 6.164250122450637 6.173911050047057 6.205697507945536 6.296659034514339 6.364373847799211 6.538583096587236 6.601003575597881 6.60135584180002 6.619555412422717 6.712144163905646 6.733997456931801 6.743028659037151 6.764885421973654 6.795124890933455 6.891341166569315 6.900512266065153 6.927122071053892 6.939252507794679 6.958485394074087 6.980412819962955 6.980654968122769 6.996745421981032 7.035347780727162 7.055731053653855 7.063204697851342 7.072851568482523 7.07549595996888 7.104625603277304 7.107469179609006 7.122353490037052 7.145683876071115 7.154792142665302 7.171932851892763 7.176006796160872 7.184868475270843 7.189134087257458 7.200961216262805 7.207798993780462 7.213585833790975 7.21671176603287 7.291385435957244 7.341287524291754 7.354103399002951 7.544941361432024 7.598045975758474 7.722113326738276 7.733138180304773 7.783114312058353 7.803956360603565 7.833097155689065 7.86785087296035 7.919868973268708 8.012025755885565 8.076456391857636 8.126804453057755 8.275508707897167 8.292000363228068 8.295880585394688 8.308168937206963 8.408824581732457 8.417352374958877 8.462744164725882 8.527364083004356 8.549633462782159 8.562403607486702 8.582159896675131 8.720164951376624 8.911920165845673 9.120567953354202 9.357662914478485 9.419447447663378 9.781086830959858 9.937395712892762 9.990447295687767 10.3409979589462 10.45599236720866 10.49344106679683 56.31220179064363 57.52888814529202 59.06451456690505 59.54784226814164 60.71494214169424 60.76671879432121 60.81734301091321 61.25763138605318 61.8709414621644 62.78353562648812  
ADF_ghostNone_4131_19MeOHPyridine_TZ2P -20.54707800249284 -15.60189435688464 -11.30056273335216 -11.30049351546516 -11.28369747361235 -11.26493263862068 -11.26488726726377 -11.25486376001791 -1.32513167440305 -1.277226826174586 -1.106705191289468 -1.051378725583755 -0.8986954082527788 -0.8755539493107709 -0.8734094356881986 -0.7397275531520224 -0.6774227824890902 -0.6706664538032271 -0.6635798396827292 -0.6145496270147672 -0.5930375909869818 -0.5921500871533866 -0.5655928193365859 -0.5578962847543959 -0.5357408496684054 -0.4821959577755978 -0.4350911055959455 -0.4176606817089732 -0.4009880073648233 -0.3626946058657265 0.08275751534831233 0.08386436039147165 0.1010010679169332 0.1031925107577424 0.1062433674218087 0.1319842459155741 0.1367404674594606 0.1600984035727482 0.1716745861747724 0.1975543794870755 0.2254941698628244 0.2485203016122742 0.2856378999217022 0.2976226201076915 0.3078398094451409 0.3124060709315231 0.3148709097640961 0.3292531895474143 0.3341889812484344 0.346119675409137 0.3501578931873078 0.3849262590950295 0.3917599761063383 0.424936003629216 0.4472432958055548 0.4979337785335884 0.5071433126733231 0.5196733106800575 0.530030748955032 0.5323681364723098 0.5355476018500716 0.5363653836102965 0.551274301027868 0.5606143100441706 0.5719525814964411 0.6002798289168968 0.6137394686467016 0.629413001220458 0.6416457714985009 0.6629998257330799 0.6676995947568415 0.6976283144507671 0.7162156824876165 0.7508388010113788 0.7812803887223481 0.8035168443340331 0.8593451599089755 0.8761498171643249 0.8763032025011184 0.8828072432499725 0.9006894498404407 0.9227681961797299 0.9431066661599017 0.9592737331552686 0.9771695028171983 0.9795717420361418 1.019355832410959 1.039440141351576 1.094040129269691 1.095330967821735 1.144373831839652 1.152784420539316 1.177950811658734 1.193294572988244 1.204116946883146 1.204673792006526 1.229364558614819 1.232944846820864 1.263401360836772 1.268660234916056 1.296960902020368 1.296997937805609 1.303676830382168 1.336906215691224 1.414873283748623 1.422210212815816 1.472516454987923 1.507026526917349 1.508775650586967 1.534724201206468 1.578402446805028 1.610550027986094 1.633433841736107 1.63919077333521 1.650806312648097 1.671701145610421 1.676150346858127 1.767021199318473 1.780573805341121 1.787484590227693 1.807801218803052 1.812227783175164 1.82431261353213 1.837934172831406 1.880087029476115 1.950035760167336 1.978151433338476 2.123480694728223 2.161250793057923 2.164844435396848 2.176650499562331 2.176997248104677 2.212194578348268 2.217523292596376 2.250320916398233 2.257231131857697 2.257310497701512 2.282061481437711 2.316849629372027 2.373706187122313 2.435422760259355 2.485943161916206 2.486010244958296 2.503056669902595 2.531988350869162 2.544942064971614 2.563403425181071 2.582143213282563 2.637163490892795 2.649233475098022 2.712072553082947 2.722523887643415 2.740549237187873 2.747967532711302 2.784716195461672 2.819029527599298 2.839954686268804 2.860888376030807 2.862767185057591 2.938949659019059 3.036206692435849 3.045974444248516 3.057904364685696 3.071503041004984 3.111191297663037 3.1204731361012 3.136328146217831 3.169382316601802 3.180972348037693 3.231034214229261 3.232228383369458 3.242338636970788 3.249794023261202 3.266564149157599 3.297325902031551 3.316219570050919 3.362582835054109 3.380462920464387 3.382297657922821 3.440374295864039 3.455768289482522 3.494653706715008 3.527690690889463 3.560157136799337 3.560318729298759 3.568087252340036 3.579272642729202 3.583534243483026 3.648898906030464 3.739287534659528 3.799245637648124 3.803417764920666 3.847444705532247 3.853835673257476 3.860154974612125 3.877304828553325 3.931541422371824 3.984208349428338 3.99961316519432 4.074763548006242 4.09031102088656 4.095017292612797 4.106633229735664 4.120336005635431 4.122531471665874 4.209481019995448 4.247482944848573 4.291067878483622 4.390451486739322 4.403993666199117 4.429916715934568 4.440587030360882 4.46117599254608 4.503753800775587 4.53633351120712 4.599383481495276 4.656468304029972 4.707599602691793 4.754036311790256 4.761372563512307 4.768201526678512 4.778353618674775 4.798951805556705 4.811161733855429 4.84108504408856 4.86251044202413 4.903898988390245 4.952655526998016 4.988894930631384 5.033949599883755 5.052839435328361 5.098453306307626 5.125738879219123 5.177435942603132 5.177971876398034 5.286297337995304 5.293811687281537 5.356884183393987 5.365725886268598 5.385868603288744 5.438770692182943 5.457881419909389 5.499314589727374 5.519929119236777 5.546177023686432 5.675866561453837 5.758930189013438 5.794660669698676 5.875602249560748 5.980928565631448 5.992788067860478 6.041891474999942 6.070245045588162 6.126438895681906 6.128666765523746 6.241309914835512 6.314793140635757 6.387957453778037 6.472758990357406 6.512788353702392 6.558079586413822 6.587061375571455 6.623618753756578 6.625250802905101 6.697542377041993 6.863134686407405 6.867030257394518 6.915031568021409 6.922028941004549 6.934391270476541 6.947522923084286 6.959322685453064 6.984603480767794 7.037288194147115 7.075072574224015 7.141666179136743 7.168784544687391 7.205266276112413 7.293157731944572 7.573433529011067 7.712286547926597 7.754323198590885 7.821590264722246 7.899849485290085 7.937437586423214 7.955228189197652 8.085050860556535 8.404043560048413 8.458051590977446 8.531018229075748 8.737765876199122 8.969501449328137 9.234121867039692 9.522915002154775 9.576445758128685 10.55288486623374 10.6388127722983 11.40226424200211 17.57372346684904 55.69846802940461 57.95926793351362 58.81337006909188 59.51412460086806 61.2707482158419 63.19209288897819 74.81390520833725 135.2982668992543  
ADF_ghostNone_4152_40BenzeneNeopentane_TZ2P -11.24825898849597 -11.2477113551989 -11.24764657505634 -11.24648066891165 -11.24642841039367 -11.24579664330913 -11.22758458731477 -11.20823547685985 -11.20728362100517 -11.2072586986147 -11.2027275409122 -1.155848630099265 -1.099812927919149 -1.019711671717046 -1.019609051584069 -0.9232156718987319 -0.9226097676163151 -0.9198758440193332 -0.8282350309935386 -0.828228033635907 -0.7229302030424196 -0.7133464556593487 -0.6476440531925248 -0.6228695282097373 -0.6057911660527918 -0.6050869564738864 -0.6045304986550188 -0.5917818373547403 -0.5917223916657769 -0.5465262763261312 -0.5463043626446138 -0.5111109206204706 -0.5035893935713387 -0.5019038592117014 -0.4985011463809729 -0.4983460346945465 -0.4975261139562747 -0.4455618418512369 -0.44491890078265 -0.4427901840827065 -0.3405323708000088 -0.3404402225694073 0.08846548223471412 0.105213928648058 0.1056366688487724 0.1160261604228242 0.1164327671184505 0.1176557708195053 0.1356157832822828 0.1396974754468988 0.1426833532635899 0.146843755278007 0.1580042771389254 0.1764592216022563 0.18062384936923 0.1911774762450374 0.2074091288988684 0.207486920809003 0.2306996836878411 0.2345015587562099 0.2484217853564575 0.2659167913303078 0.2748844150368133 0.298890873944196 0.2998852739643345 0.3077179207143517 0.3186841724983419 0.3227522243180219 0.3386543084837442 0.3409242695198194 0.3442873351180522 0.3526404320124502 0.352732892043204 0.3586021147184282 0.3697604148250095 0.4021583428804934 0.4314029732331311 0.4394846829087402 0.4519236380714991 0.4685424556431845 0.4719950704646468 0.4724845817951799 0.4857034781593988 0.4988791500303993 0.5086765115052159 0.5255254114232023 0.5273873509817636 0.5352360957554488 0.5420260756492604 0.5475534903255705 0.5487964940244738 0.5613199390391721 0.5722934068470583 0.5888817751496784 0.5980042025416862 0.6031864907158048 0.6142013756194828 0.6285646376085851 0.6426498879262295 0.6459645693402315 0.6610120531261516 0.6705034828350195 0.6721214224054431 0.672381905998879 0.6847618364537059 0.7014505178019038 0.7031530031394483 0.7131337695298825 0.7184018541372814 0.734476794695528 0.7499422535508447 0.7518607925199067 0.7750449605857874 0.7791611438923848 0.7866407616257205 0.8052514011263163 0.8464540733010214 0.8692875961874973 0.8861791151919267 0.8953239542962018 0.9046705350618623 0.9281100053277765 0.9310069802908112 0.9448749350228555 0.9574500824003379 0.9590755799347527 0.9799393953781618 0.996210170816443 1.011095745119856 1.025636602665999 1.051858118449709 1.058986063055674 1.075094460193922 1.076730051309553 1.132921557571865 1.13738012651468 1.188360814125977 1.203224076223867 1.210235598991412 1.213417147545302 1.22478273617315 1.226213614162427 1.229740396178307 1.23696793923488 1.239516567803903 1.258350699150395 1.266798704879774 1.296981337405995 1.311918111067589 1.323781331480776 1.327366954461204 1.335653164976437 1.336791189854859 1.367289709011172 1.37228106329351 1.385192406154086 1.411233164136637 1.419339233016854 1.425280772442693 1.433685861735406 1.466169985106805 1.470371894118224 1.481932880739673 1.505654545639428 1.517481080108524 1.532726633933687 1.537769325363711 1.55397508532356 1.581985475986435 1.607342261865118 1.6376134527588 1.644394461102738 1.666165866957836 1.671539459983695 1.678962881543165 1.690160650533713 1.703708426316873 1.714055021244215 1.745445317069744 1.7594060612183 1.760881688601363 1.763833288621539 1.773024867632611 1.786200045718813 1.80377403363106 1.804112499316905 1.818776728440951 1.833251779102463 1.836475789755887 1.842614505587358 1.854646819009833 1.877528827643227 1.887258460110899 1.904174224948542 1.970238154614824 2.047147429027798 2.053098034063082 2.111904663299871 2.12856802388749 2.151502141519409 2.170156190682072 2.193693205219013 2.200297443282586 2.201763702438758 2.20567140200352 2.211351363054343 2.236585327937669 2.248049937745627 2.251405807736259 2.25767752531757 2.267034598220746 2.270910174388547 2.273918338879656 2.274462093610321 2.288010138984381 2.317790264199323 2.356793307297137 2.447077235170382 2.461469459461421 2.475293687426497 2.475922669543399 2.49037229802595 2.498345709428648 2.506997955650908 2.57369878655186 2.575599642438043 2.594349332222319 2.606215800067325 2.615370854681505 2.623911094231578 2.656937278229573 2.70654655606103 2.710670163909145 2.74264756672192 2.742904428832034 2.769628961159646 2.777027052884518 2.794261478298182 2.807717609023498 2.828062463071735 2.833844433111433 2.855517078752453 2.855711148928443 2.866053724281655 2.872382475645451 2.881623942400234 2.914276213073252 2.930437498808289 2.931365999418114 2.940388733653311 2.940624688871304 2.957249259980622 2.965618183237419 2.969456873935871 3.019407490740816 3.024688522195154 3.058829468622413 3.069379905348203 3.071111048128569 3.088288664841257 3.141998353324083 3.162165268604472 3.163618372611833 3.189157439711261 3.192383000962826 3.214399670880858 3.217744846554851 3.232884590507923 3.234362497626795 3.2392650641506 3.245303595273515 3.301634102605887 3.301702342466209 3.312355184238154 3.34814584787632 3.358457744488453 3.363553646799563 3.384090726237678 3.389827199189325 3.390625114235092 3.401974667615228 3.416961418899929 3.427168648766112 3.448235368031535 3.459559133195886 3.469489359203077 3.481925388383664 3.493865806566499 3.502598126243147 3.531538031496183 3.551360802313308 3.554466024792193 3.579320354541723 3.584936003318199 3.588290773136074 3.612134526239661 3.62653661665652 3.652676378429893 3.678188544043698 3.746615997843532 3.755000925365976 3.771358881558215 3.790007066048691 3.807411350167562 3.822174716404361 3.840629227862819 3.84301686399572 3.850114007642991 3.876149892231413 3.896694435099254 3.921816539890894 3.922240696609598 3.926445750633234 3.927310387707959 3.943018210959568 3.944015618161846 3.960315927224535 3.963295361593844 3.981686591189068 4.05557352028157 4.06645150630034 4.101419385435002 4.109049668922488 4.117749226895797 4.129551104074353 4.152198360697784 4.176465309086778 4.181403015052913 4.197152100199552 4.228720909538213 4.233501230304523 4.242754040687173 4.268983598671299 4.272409024923542 4.27791335995965 4.299945510226689 4.36407366726363 4.367556003417034 4.481155038091253 4.515459613005915 4.519736546732545 4.529994724194466 4.533879152121923 4.542496974610583 4.733420863759344 4.738094730543429 4.752540052136602 4.754705520624739 4.764139127322171 4.76598867814085 4.830617328034133 4.831533430237181 4.869386095134042 4.874999709364266 4.918876317730008 4.93771367063808 4.943667391704 4.944688234633134 5.019698690954492 5.031031860854389 5.039096241815053 5.04018466473033 5.120590494356581 5.138633731055466 5.13916031522471 5.148376302874789 5.154432373019042 5.157096135815988 5.197688683317936 5.197974667394927 5.266056060074622 5.277475403820828 5.284129384742382 5.296332744251684 5.357323610034627 5.369822040317374 5.369894416199765 5.420254908939125 5.424002551746231 5.485560487136018 5.515641224642687 5.519167353779646 5.536359979941632 5.581949770223075 5.587514483911089 5.594732736603818 5.600195452793453 5.610740147146447 5.807922643944472 5.868696177209095 5.878920246281925 5.903341347343825 5.941708047593521 5.94193267565341 6.026582703173371 6.050710473691082 6.051600796712323 6.059737338421061 6.069596222339256 6.073768475280363 6.107607356975374 6.143619347500125 6.170564451534698 6.208074624090298 6.286865827292739 6.43047284427208 6.431660997077676 6.496753389671538 6.50123142966118 6.593730282054944 6.60176925547484 6.610515997753493 6.640040930057323 6.652578043235208 6.676202104111506 6.692216585019111 6.737917448133925 6.762107561239421 6.764067460098691 6.883186977161424 6.885257394527999 6.901683203729632 6.928181728841101 6.96202605622583 6.978884121191837 6.9852079122092 6.990696426115172 6.992110867862409 6.996682460461106 7.077650249114083 7.08294106530457 7.088346683276654 7.148072783402835 7.159078145519842 7.180578840913628 7.187300002161133 7.193050785933505 7.198180393109491 7.209550153364395 7.362509489520964 7.374138796773554 7.45576124704892 7.546500364542848 7.7113559329435 7.719331680295172 7.762022874845857 7.762477240207359 7.806843817854549 7.817632764667129 7.852441699138769 8.276507364468177 8.297764465300974 8.303740568310609 8.368412978452742 8.407514700904834 8.423276848332939 8.521645136397026 8.522788614446547 8.55972175244464 8.638347214918943 8.647399195810641 8.655499607670782 8.922642705410418 9.108329535597283 9.486780173569088 9.508108155185946 9.594723830270556 9.943525665749691 9.963707819226039 10.15697921914592 10.47810862711446 10.49147301339003 11.43081206429173 55.39258913315178 56.75853839095632 59.39210482167965 59.47879059294052 60.69258286807801 60.71016765013407 60.83159524329067 60.99320662204934 60.99383823940627 61.73083501143584 64.93671494592654  
ADF_ghostNone_4146_34PentanePentane_TZ2P -11.22131368844505 -11.22129037348295 -11.22123922787278 -11.22123347352333 -11.21857302328942 -11.21855450936136 -11.21532731726842 -11.21532293856733 -11.21528076457724 -11.21527878588571 -1.084702387667454 -1.079964761639746 -1.018632322552909 -1.014221740765826 -0.921953364473167 -0.9175795760254063 -0.8207558845882361 -0.8206099796772535 -0.7890458990391863 -0.7830343131479292 -0.662016606953864 -0.6347178394914113 -0.605229485891324 -0.6007319025137678 -0.5972070294183741 -0.582361904644376 -0.555738981120355 -0.5533813620947601 -0.5479236297457827 -0.5474564080417699 -0.5350082468184921 -0.5181357804494598 -0.4960481628485683 -0.4937340490649044 -0.479302601483858 -0.4743269368133652 -0.4697963973708079 -0.4672266412468862 -0.4571154702358188 -0.4499622584749178 -0.4479529638198465 -0.4466085228497325 0.101692928404814 0.1037048712803324 0.1048593598136703 0.1091692978555787 0.127235686829479 0.1301376158899532 0.1361239587357121 0.1439312341195969 0.1543548789697712 0.1656821322273667 0.1672661294451585 0.1864890188602387 0.1911774762092652 0.2011298430670898 0.2018261073626428 0.2107835298831935 0.2203378456399518 0.2213263811294086 0.2290575047569611 0.2502546581055137 0.2589080663701983 0.264545995978009 0.2892709931472484 0.289316886667441 0.2939503436234279 0.2959932985833876 0.3056288918715769 0.3213526113219033 0.3241746692503588 0.344603309121708 0.351022786768144 0.3548089372686231 0.3680945811339503 0.3704873000180349 0.3728575649519847 0.4074182821538052 0.4161188850597751 0.4176213684667182 0.4181199114248683 0.4195410269424463 0.4257735689708139 0.4279959107963202 0.4394380218175539 0.4666743817591713 0.4681840712014465 0.4777156045475898 0.4968829094875318 0.5126859082261161 0.5148147827881991 0.5370371786061697 0.5415600686114982 0.5567160424230526 0.5689304206882291 0.5733274729859685 0.586726283848426 0.5911639504891375 0.6140938665158757 0.6152526280085002 0.6203942678166947 0.6428950139085072 0.6444888403282324 0.6496885287817904 0.6634369745871145 0.6648750046250401 0.6826858964196395 0.6932196940339853 0.6950840430753281 0.7044241305463719 0.7129844495801974 0.7152327255417843 0.7267726665012288 0.7275023002475415 0.7297485511728576 0.7388160833755123 0.7436163284967924 0.7486875972018215 0.7558933930313304 0.7624900222905807 0.7822858071957952 0.7898028773700253 0.797505294656625 0.8240714828355666 0.834406150159964 0.843279820122349 0.8477864080925837 0.8551725223813476 0.8796082757494255 0.9010512913971097 0.9269984923740395 0.9356920441498947 0.9763195457577561 0.9880177880931511 1.006531317247651 1.029840233459979 1.052843094107574 1.055113038042392 1.100618095419405 1.111012641748554 1.114969123459767 1.126930797669988 1.131794953930799 1.145342646069006 1.1592740029246 1.166694678457908 1.169850476014044 1.178372846942139 1.201712473869623 1.221777302709445 1.2472331637613 1.274797643152472 1.287235615911194 1.319981975597375 1.333448423020443 1.340195236063094 1.357430313424938 1.375491057252592 1.37589359778795 1.394195248636555 1.397404184033949 1.415927932397263 1.422972630065857 1.444733859722038 1.445251367048411 1.462123084732953 1.46596603570831 1.470298693691926 1.471557205900701 1.492360835853189 1.523994192804773 1.524974522300636 1.535676938316238 1.547120329986975 1.551487541179021 1.560338891943268 1.562039446257907 1.566336566379628 1.57417681993855 1.574773784681448 1.591320169572159 1.598474580132259 1.611393660151727 1.626636358757481 1.634715225173596 1.653148342456009 1.663410624837377 1.678421082220684 1.679418428178771 1.68921135512107 1.694354325324831 1.703601087603306 1.709089935040804 1.722319276347291 1.749057457167991 1.763434130766319 1.764800222248024 1.770155909851527 1.81560915493675 1.817149324823222 1.842421292844405 1.848020560423817 1.849917490069155 1.860005240836542 1.87285740124229 1.934677606506196 1.965087064866867 1.96638188148885 1.983026388447423 2.017120794005475 2.018976699731338 2.050142476796429 2.051568084666686 2.089023617246631 2.105513814728355 2.119363645312202 2.13529622258165 2.15706615189189 2.16733926303649 2.18191144755446 2.186484122168377 2.193428234764589 2.193964460406875 2.24525574326476 2.253291204490416 2.261662014984649 2.270131166900057 2.292959119340543 2.298454063754588 2.305416845814102 2.334065696388683 2.338064971436157 2.352324195663242 2.376200438644206 2.404175795283316 2.419902293409367 2.42325256906619 2.434879345683985 2.438185669665383 2.44076033699654 2.467005181524174 2.496809396023927 2.500627790470633 2.511811145263962 2.548186129382156 2.548760926739155 2.567679927023977 2.572261108996557 2.573292594426552 2.626258771004677 2.640130840117274 2.667578763592259 2.682444117741809 2.693599034714874 2.712282607235524 2.723700119956921 2.723785523437948 2.730051208047438 2.743925112195167 2.756342047071256 2.788764333396002 2.807719164133736 2.822408544029429 2.831424407292901 2.864317617341433 2.87446707072636 2.892738243545259 2.903847745725303 2.918061275767164 2.921947665797239 2.936156817637188 2.941754663189401 2.975417928807182 3.001261544851497 3.005938300035439 3.048035215604302 3.070859921782214 3.074233906683399 3.091861672005146 3.126721991916963 3.130151665572078 3.151177414642061 3.190509881337359 3.201680113963687 3.204625604588685 3.216458842927474 3.221893992737019 3.225803526504135 3.234582878448604 3.25384190648046 3.25796995807496 3.264668579407451 3.292854579272856 3.301597224169053 3.303468258672951 3.318520802645363 3.320886508131888 3.330465779168999 3.33260255027262 3.341375522313145 3.348149493363086 3.358410481159418 3.363062717357606 3.370215500018902 3.376696455468432 3.403515378353293 3.417067047041187 3.419814310629135 3.436396846805819 3.43919125153862 3.457086278046481 3.474751068661404 3.475639539569328 3.505747588646292 3.521311024163796 3.526484034004434 3.535836759435043 3.53928843370042 3.557404831253694 3.582479910350976 3.597211202663906 3.624222928275902 3.624516238801766 3.640344607519698 3.64052533980588 3.655048883416221 3.659078276127272 3.672731934777513 3.69196241101007 3.725033363563269 3.760312078974903 3.791514518008214 3.863630193781904 3.882903863165405 3.888961908397176 3.889157332186679 3.900419308038942 3.905652551460041 3.907522739198356 3.913044840201013 3.916525933437968 3.921706563221476 3.93426651643104 3.935407760873941 3.94556123493006 3.949384967461498 3.962878142081004 3.972650616984784 3.97413083467439 3.977480782617901 3.978768661044336 4.010855220069608 4.013088309511819 4.020899307102059 4.021344599725658 4.032019398202425 4.050211738073901 4.067392220381506 4.106492448104288 4.130337233900726 4.149368149315808 4.176386201529953 4.244480557389229 4.258576149353194 4.284202789827392 4.291951559284699 4.323356517502217 4.324903901439055 4.338673860604496 4.344376501149374 4.370412739092745 4.404335474270082 4.511132002168219 4.566400842784229 4.665799081853275 4.667553062898275 4.678982191506626 4.745679134724138 4.828134260848111 4.841271197717393 4.857320537224715 4.857522592664727 4.873228565696357 4.88502117808869 4.904912993134709 4.94271708022 4.949221270535371 5.001627581539953 5.017996983136382 5.024583163911227 5.035308734882151 5.043724011051369 5.074663258894413 5.10177620487083 5.12485873794033 5.130241767490963 5.140845139025574 5.148524191856451 5.153615327898835 5.172437655192316 5.200532564614216 5.209981444992062 5.218323328985849 5.275626651988204 5.276489076849244 5.285742180210399 5.292037238313972 5.324738455257235 5.339886958863927 5.394802066989138 5.422158387727317 5.490790236383105 5.510010738879123 5.518417655651501 5.526561010831359 5.535901378798196 5.558425785182634 5.559464221469367 5.593358949632598 5.612994742269798 5.651956328293008 5.679414079067168 5.834867817753296 5.842461147641962 5.851469361301074 5.853879084053951 5.860842013707379 5.881795855755848 5.909372226376319 5.919536929987262 5.953732962309236 6.005581908111798 6.014209896599955 6.058787152711979 6.059831914972353 6.087176161304421 6.111405124838517 6.134569285559533 6.148902106500672 6.217755553149066 6.220684269315679 6.237072442896431 6.529394636263855 6.563717988002908 6.722231378228368 6.732236721421031 6.741092772918949 6.759811147153614 6.883594167896971 6.883887104357147 6.907197488181842 6.916040594498439 6.921541750723208 6.930843174105274 6.958014935017049 6.96043013979334 7.004643023748192 7.006706028103609 7.036776511876667 7.038424675513678 7.041973501015613 7.067103042305963 7.070843452273646 7.079310875555073 7.100092679243604 7.107170957191609 7.117485467579143 7.128831865729913 7.133794012750103 7.136655169886672 7.153701825328485 7.163736502676161 7.164237390452978 7.195810254355888 7.217744322662261 7.225122727210476 7.22935239319489 7.234820491774872 7.295279521939314 7.310296376097607 7.550013099482102 7.625798126894312 7.645797647932725 7.719864693887077 7.805420946835277 7.837044499752134 7.837409004205894 7.860831129885889 7.90340372434822 7.93884253184989 8.019127773663376 8.086476297800909 8.090963583646744 8.093312352942768 8.100286605585932 8.259458246658394 8.302048301627005 8.305880126185837 8.348787406056992 8.489971617983523 8.519081729789169 8.543754495015163 8.55642654189273 8.586761410915104 8.672322901117115 9.074522990941976 9.291694506354624 9.408413369648065 9.565068776882171 9.657093305169719 9.921441124176715 10.14332146317757 10.45446567473391 10.54463483456426 56.1876451326305 57.16856657775381 59.02718674734145 59.35552749557004 59.59670518966912 59.59773137472771 60.77752023898987 61.13906946409595 62.59222831404829 62.9474527607117  
ADF_ghostNone_4117_05MeOHMeOH_TZ2P -20.61218523395495 -20.55822257887388 -11.29313059957609 -11.26095124297958 -1.384694776358687 -1.334502233742736 -0.9437888140163655 -0.9064856243532828 -0.7178667403378813 -0.6746068581154916 -0.6364834135061533 -0.6115141591220522 -0.6003296050613264 -0.5729741211433345 -0.5279546818830176 -0.4872739594092972 -0.4680389858919765 -0.4273040543209338 0.08163492822686647 0.1090848074793264 0.1166494629347829 0.141982382435676 0.152532148823331 0.1677369684722817 0.1900212312784747 0.2170659943395394 0.2549679128032936 0.2810001145326677 0.3104196606607915 0.3247991648943264 0.3327984223174167 0.3678615879078617 0.4423236189943823 0.4880339507250782 0.509544862087542 0.5204704665346744 0.5398330328212735 0.5554389564314783 0.574919986283301 0.5777941842418862 0.6051133161089975 0.6154897556096275 0.6262058199072131 0.6400780618757166 0.6542478208010702 0.7390966994480248 0.7478892201248436 0.7690664572652266 0.8168049849238055 0.8661595214579229 0.9137266186241988 0.9307757483030423 1.000292441510762 1.060656565820741 1.082018466624233 1.089279702386798 1.159548764855112 1.192868480960242 1.213112348676527 1.235379980536168 1.237952653785904 1.247881412847211 1.299891185322088 1.315631173257597 1.391279886932911 1.424488447193829 1.433205013680707 1.469141462832291 1.502904305631858 1.566188151523005 1.584951910618713 1.627047435299881 1.635225457339789 1.750710708291146 1.775674040001331 1.780207882197266 1.814379033483644 1.899117843893864 1.9291386019196 1.98734079551623 2.0713497740082 2.131393015001841 2.143527250159694 2.179720289138536 2.206496181848173 2.213914647914828 2.275377805481227 2.292905284892901 2.313242564213917 2.417307072251364 2.479307934604417 2.494577299840267 2.515915358976491 2.537670864737111 2.56747974223362 2.581869817389384 2.608531804368401 2.645519635622701 2.787517548167127 2.813612470798379 2.983840149217586 3.000136965225356 3.081261394515509 3.105957101630156 3.157090121772334 3.178488931737445 3.195932296899361 3.21656678341383 3.222034238606943 3.223619677479026 3.235010428558163 3.248102970416263 3.290225267266369 3.316197284941059 3.401746412785013 3.427521010897649 3.455225373929239 3.477269154625509 3.503472177124917 3.550724989269006 3.797160805344732 3.810627100289042 3.823827229983811 3.835670699706005 3.885723574404883 3.922283531763223 3.939869258366889 4.022604287389962 4.069885772474901 4.107979867493514 4.110327349009165 4.179505458238499 4.218122548361306 4.248782537038862 4.332045673539334 4.422535676559091 4.467041106882609 4.523881974071971 4.595625632075237 4.688320759320526 4.706733129557744 4.750192585408012 4.819842869865294 4.906056323702399 4.953087792394324 5.081775124948122 5.1012218138086 5.124805608476183 5.176713854656615 5.255171020933057 5.277298948486496 5.323657608232662 5.355267838641026 5.39933686486413 5.452318970226083 5.522833282658762 5.543434057932476 5.78226745234061 5.976717504938097 6.026326711661176 6.050239959095131 6.106290793942059 6.206199316937908 6.22725609066977 6.255512821886238 6.628013320561315 6.658876887436882 6.803058069904446 6.923338631113883 6.950725580200817 7.03580218094503 7.082485566389704 7.098546109074488 7.111932577122154 7.130469146863841 7.188806581547972 7.482621588827508 7.655786506296566 7.719785198832186 7.819157884609801 7.865482414852179 7.93719058057686 7.967963023959066 8.198617111576063 9.108177068491512 9.234143978293258 17.48592806684262 17.65793395222464 57.80283532080072 58.09417094037294 135.1426958015612 135.7216227926247  
ADF_ghostNone_4139_27BenzenePyridinepipi_TZ2P -15.57800896392844 -11.27964845001108 -11.27895247429495 -11.26392771868518 -11.2465918857535 -11.24498790308593 -11.24497623002842 -11.2442381736223 -11.24347639338575 -11.24291595591339 -11.24216257747355 -11.24111735339186 -1.254055477141552 -1.151685903143253 -1.086733201579867 -1.030689814669688 -1.015796905691638 -1.015617562696954 -0.8558412181714244 -0.8522136551427379 -0.8245918629695855 -0.8243847988136884 -0.7182087341938905 -0.7094908750654314 -0.656299224038273 -0.650320253586447 -0.6441313372547586 -0.6189855797892171 -0.5944768869305654 -0.5883054030258077 -0.5879768131828034 -0.5731819477294157 -0.5424061925429448 -0.5158907660787945 -0.4973781509246092 -0.4948058366703895 -0.4947170087779165 -0.4159665146541241 -0.3811603786967457 -0.34793989590043 -0.3358814996035276 -0.329895654293714 0.08923160067227655 0.09789890270546661 0.1028296542426698 0.1060002871789452 0.1139095363714949 0.121700295682336 0.124661445389331 0.127587477231464 0.1324131780395222 0.1407522373797355 0.1507288310247224 0.1547637525224559 0.1760416151395433 0.1922776521528957 0.1975120565123709 0.2837464001827087 0.2911206851111522 0.3048495151677651 0.3145331898340238 0.3180590193109475 0.3273506001758588 0.3379294144120621 0.3492099352178484 0.3524690665401143 0.3531932072466937 0.3569622408014164 0.3614297897888263 0.3624594221594093 0.3744374871553161 0.3783132910102089 0.4033761599210811 0.4139545907923639 0.420054147241413 0.4445540630158973 0.4945944864164679 0.4976503406012735 0.499087874317169 0.511728475644933 0.5308621430472301 0.5336653559270658 0.5350641277843823 0.5443510375452826 0.5481764525385382 0.5515325829518738 0.557504338943218 0.5581812993218568 0.5633026641585022 0.5650454073095929 0.5727754479017834 0.6028468648678754 0.6332392997621842 0.6472489233340123 0.656824836210003 0.6629058469236614 0.6753119529152477 0.6894623825650215 0.704723642709035 0.7123721921495987 0.7169776830756863 0.7521778152994992 0.7538278129191646 0.7832152313211402 0.7998189446816067 0.8084243763795184 0.8322908891655143 0.8570965384657399 0.8716189238786242 0.890573081046881 0.9128591604236481 0.915705556903467 0.9323826600960445 0.9483788043789814 0.9531606885091102 0.963131870579115 0.9669761421669697 0.9860391189270923 0.9988354323225107 1.002522524312301 1.006491554692115 1.039718294588012 1.043802587055217 1.071584559486451 1.080311225810387 1.109780147843528 1.131707158022339 1.137844452143694 1.146470089404481 1.15708142755557 1.174564353016369 1.19263217764062 1.204758634400052 1.217078364698937 1.226336725405738 1.247678873946214 1.262541544471685 1.275048757897774 1.299008123360215 1.31563263793673 1.335625151822049 1.359224115888574 1.368368858963661 1.386406899381765 1.391848934206869 1.408898875606584 1.419220860756731 1.443117807126092 1.452135009247629 1.471299121274324 1.486375497032538 1.53648591189439 1.565120833523148 1.584714140528322 1.605945867665475 1.624698288423971 1.643271607416879 1.647571405501226 1.668361286829425 1.694913121322646 1.705620701893889 1.71944230748411 1.736674217707224 1.742284844558228 1.76029290843989 1.774352858884808 1.785055447880677 1.799904351951771 1.809404863238252 1.813294350212129 1.831801334494904 1.838659863339227 1.848329873848981 1.850171800431262 1.873561090930245 1.917127603677343 1.920928155593272 1.960053380944586 1.989591190830739 2.108189426726858 2.181437131461381 2.192134762476065 2.195341605437841 2.200881007166267 2.205266472269088 2.218003840590738 2.240877737877218 2.248250800625665 2.263021889608248 2.275857220142296 2.281278067290867 2.291184613977172 2.299998790310153 2.32773132308289 2.336660745806979 2.352967926620954 2.443415921058398 2.47840034173389 2.481234559224867 2.505357922591316 2.515912601627231 2.52076840507785 2.57412674805509 2.606543127643346 2.618405306055854 2.671542132129818 2.696313198827919 2.706258278299583 2.720826931883084 2.73749703633447 2.742861611227583 2.757140720230447 2.771534287179047 2.779261918809792 2.795237255720964 2.798799683646332 2.822663297303376 2.853690960524383 2.864874642467582 2.875371593340434 2.895333513115988 2.911879231566646 2.925112095327778 2.943929691350197 2.963649833449761 2.977453413613737 2.995880688234306 3.060008885013378 3.072990760574528 3.077154141092382 3.094718237891559 3.106465042562942 3.1137658930089 3.141158608233467 3.161328600706507 3.164577152710867 3.166067201471451 3.175486069086275 3.193107471629407 3.208169328127792 3.22932442658393 3.289024474437541 3.343896250949231 3.35250403699029 3.384030462950823 3.390122548320446 3.393044167991701 3.402178339331537 3.415121619098221 3.424605811047547 3.449518608903241 3.461948833796372 3.481587283072161 3.528855776730237 3.561035105455221 3.585622326694565 3.595334608058624 3.601192949888826 3.603597926260764 3.606163648117342 3.64308142616318 3.646574946746423 3.65790141444555 3.674965790429228 3.68935446030967 3.72598002123572 3.793075399963793 3.794425733401955 3.818215715608073 3.835171894621455 3.85194985689373 3.870082049947569 3.886739018386312 3.89874807400167 3.907017580234477 3.934003870387304 3.983063155231822 4.023613989664303 4.059434170650965 4.065759304380663 4.118838889438347 4.120887015743559 4.125184893424057 4.126334942957548 4.141995776178936 4.149659280222182 4.170276970935175 4.180557817117427 4.197408984007708 4.234115096454493 4.252688149947216 4.258843771116956 4.300622571735641 4.36245999669825 4.383674982571713 4.397772044746964 4.461714521559712 4.466754047258314 4.48532724419791 4.532809835359458 4.5370683234447 4.552212149156146 4.665939756805676 4.694235655217109 4.746912504793374 4.750422659187557 4.764727454975108 4.772762441883721 4.791865921061284 4.799699013005982 4.808110555677292 4.821144444026308 4.835263345286369 4.838032214526466 4.860119253382457 4.866013715463286 4.874018154815214 4.882675795635318 4.897600151304831 4.905581788826678 4.975631188785419 5.022258771239833 5.036537931313065 5.044083845139986 5.076693613158128 5.107297022241855 5.139131687612835 5.142347149639438 5.145992128392141 5.199552732595501 5.200674384634721 5.212637692414479 5.226011428978113 5.300801065346286 5.389022732078632 5.426703624914813 5.43000011398339 5.469450679165749 5.510212810365303 5.519059318412763 5.555251707368714 5.601762720994426 5.606566878705784 5.687711707347848 5.813669190160446 5.821695219466929 5.886413134671253 5.923951772051748 5.947864469268942 5.95518615032389 5.959160540087415 6.020424935631688 6.047507636879157 6.058483591835284 6.069498022772088 6.101502902104432 6.14965012838445 6.182684464066908 6.351086773575098 6.413987571631788 6.432837855072975 6.436666755029593 6.497059178036396 6.501874600822802 6.528924041025362 6.540703332203671 6.57863399116659 6.613486522453383 6.632045936881254 6.647075212822641 6.654900986801748 6.6801962312412 6.70993460501406 6.787312123746412 6.851921894351721 6.880872428949234 6.888059104402085 6.905387768551686 6.919255577942374 6.955312381556481 6.957146064864117 6.974727475072458 6.983097491282587 7.001949319583637 7.013181822865071 7.019593702513828 7.034489375217887 7.098469715637743 7.140793988943002 7.191194267761423 7.229486249569682 7.297819554299548 7.468919423691746 7.658750962929235 7.724881592135961 7.737260282639289 7.813247573944625 7.821565280677814 7.846580458966907 7.868311713958458 7.959463502086756 8.318048321191908 8.373346741966975 8.415677019142434 8.525905481500269 8.529725943134666 8.548578023887114 8.659246790649625 8.756309551517209 8.961055454688525 9.114428989466557 9.468154235153976 9.504118157674363 9.511352554151026 9.617617461260155 10.47244528206265 10.4944730119104 10.51247468513351 10.69227291111386 11.3870158551495 11.44008278331134 55.39091124202051 55.91311867447569 59.24034826434618 59.36519554195825 59.44841112946087 59.70142571199732 61.02633854543513 61.03220172448524 61.26105946953628 63.10198626544202 64.96485740240684 73.68418889796828  
ADF_ghostNone_4170_58PyridinePyridineCHN_TZ2P -15.5793199324515 -15.57928360988146 -11.28148252025419 -11.28147144099467 -11.27528387782599 -11.27527294726842 -11.26585331192807 -11.26584516256066 -11.24781890219518 -11.24781318911178 -11.24566267244027 -11.24563533110267 -1.254920446324441 -1.253590675034758 -1.087911005820571 -1.087534061072186 -1.031557034899514 -1.02997822194 -0.8569213721521205 -0.8553053871054215 -0.8549691012318921 -0.850214962907475 -0.7234983344291294 -0.7132361615886481 -0.6573046217801959 -0.6570317052162395 -0.6498192892199154 -0.6493425133386241 -0.5970403274992397 -0.5932881249045024 -0.5785822323667975 -0.568151316147014 -0.5381051820290154 -0.5363662326370422 -0.5157073595557591 -0.5150581369508457 -0.4266963067020681 -0.4082774555213424 -0.3819954975962276 -0.3804263569741301 -0.3440102125941665 -0.3427131938062156 0.09157640949062047 0.09654670177770101 0.1011335146721282 0.1053345786603483 0.107624231328834 0.1176093123745496 0.1196508830789805 0.122447113360088 0.1255704721735889 0.1471368937658014 0.1548662376233541 0.1750773587619721 0.2021440012789455 0.2361908653546145 0.2556448349036446 0.2815197229087672 0.2968067373509034 0.3170068058492002 0.3197481855765522 0.3212566719930892 0.3238422415781727 0.3307490946142896 0.33221835810863 0.3426304881682159 0.3458651287902015 0.3503409150500863 0.3558170300042039 0.3568360560624487 0.3798282695217414 0.3855576384099463 0.4115818386540625 0.4162039299101257 0.4264619288105864 0.4308343583578803 0.4399297838302962 0.5004749295475072 0.5188900289193688 0.5232310997077223 0.5261076579245231 0.5282534629377923 0.5369395070858012 0.5431361328847922 0.5450778322042708 0.551301229800619 0.5533827810255275 0.5582934832487941 0.5676810168442412 0.6005959623601712 0.6017297207688598 0.6023240687633626 0.6097368931958547 0.6470381810833927 0.6511895765164318 0.6682663163485824 0.6748118771341109 0.7151140813113215 0.7171361607253274 0.7224223065554328 0.7737921673025083 0.7780895649662796 0.7919811249001949 0.8178777959356219 0.8262109430227516 0.8477348311704537 0.8619414310660152 0.8754962139757048 0.8808691798603326 0.8985806598096674 0.9011397475819303 0.9240703017666995 0.9498799527479902 0.9601617719167419 0.9609239560088179 0.9645667045408262 0.9738315812889463 0.9856427254913033 0.9923155916718395 1.035099280469749 1.039292475105287 1.04605038335537 1.047314093421887 1.067233072999275 1.112440187065632 1.14908110568966 1.159077901564462 1.161499076057331 1.189195386920592 1.206649350863023 1.218996237206809 1.220389037776397 1.220494564392157 1.230926823833287 1.240924239785829 1.251553363543738 1.261815088054019 1.263592981072631 1.286496928949058 1.289338118105351 1.307691770026185 1.32365879145232 1.328414878308174 1.358406892987029 1.39559184331209 1.445518207052827 1.493588666122618 1.49546830099586 1.527072891563861 1.527839998579608 1.536051304231095 1.595843276166592 1.635692337140277 1.635770598095131 1.644645212211221 1.66491596245904 1.681139539011639 1.682181508621311 1.696327095551181 1.701849042906341 1.708556406863539 1.741420344265087 1.784113804454138 1.789588236745056 1.812597014422548 1.814820837436558 1.833762298328618 1.836796467424417 1.843517926619811 1.848897658530873 1.910121274359559 1.931072453038388 1.951465139805554 1.98003731045258 2.015195742027755 2.077586725041474 2.18184306507417 2.187237084938131 2.208915818793593 2.213678997006635 2.221560669427937 2.233364859793128 2.248279817035175 2.255169493691967 2.268337937337845 2.268945711319977 2.273970381141643 2.276962249246081 2.292309988183523 2.294071793761333 2.364827438198246 2.380151136436649 2.434771009647639 2.451997989640174 2.491104277668887 2.511475881738716 2.532288509597354 2.540133590236615 2.544505775281057 2.564556655822892 2.645810908778165 2.65329902748757 2.708864244805523 2.729499667393415 2.736778402589688 2.744072035167369 2.750893625865735 2.756684882624461 2.772864837228794 2.797146084544262 2.797454759771857 2.81457269710128 2.836348550382272 2.847058704962139 2.861265204571264 2.876964682832415 2.879018233110719 2.913059372452838 2.941692425423803 2.964760422269011 3.021694507712434 3.045795374625187 3.052337053740917 3.081150990799875 3.082529643150925 3.089977455034424 3.127502561219864 3.153090872265618 3.165071587532609 3.168613246701372 3.195197577286342 3.206822232478526 3.20825152508232 3.231579844673336 3.25976997375319 3.31599379737469 3.318727187783162 3.337673632706569 3.368261180045939 3.384188132983815 3.388076725015433 3.396168759827884 3.398213955393905 3.435209929432766 3.512325908240148 3.518489327878709 3.522096123135145 3.54087241956806 3.56030648937162 3.587218797401909 3.591504267495031 3.591684076457959 3.599240735177804 3.599978207237732 3.611332761391845 3.622415715123406 3.646228483196877 3.678409854210086 3.732226835766728 3.761750820312222 3.816584986374147 3.820265696381806 3.83218312685635 3.847913338851363 3.869123471092645 3.873622490443042 3.87763579820539 3.885420829348169 3.989714126409758 4.014986880501942 4.018289466523782 4.057452877413422 4.089378236450719 4.093522680242526 4.120379117398159 4.131003326632605 4.142324234719838 4.182800849802029 4.211297253721064 4.24442997839469 4.26882693211124 4.270145064254431 4.272507344485383 4.331753491606101 4.378650220416345 4.436704727972263 4.459483286480893 4.461017895821241 4.464845850860044 4.472383755318686 4.554128925006723 4.560699258652326 4.583722334108445 4.661709788759181 4.69040127446146 4.693328226349741 4.767712954110913 4.772897089393656 4.777024842154862 4.784302893582876 4.791401915980247 4.79242524157326 4.812684136177118 4.818128249584503 4.855601427737395 4.861170280685518 4.875443312908764 4.886376772670398 4.887589077423053 4.918825065708744 4.958010158815705 4.987943631233505 4.996301833168828 5.012451500495311 5.057232518087777 5.066833380925312 5.072528038983895 5.079730404377318 5.158304238545433 5.188951842109915 5.210192945279394 5.233190977656565 5.243252162947449 5.305404772029678 5.358303559507928 5.387734119192814 5.451532657996345 5.463985512732204 5.497426533977717 5.509015292601571 5.518739618591221 5.521855816731742 5.552689252894149 5.553390079668417 5.674496287694541 5.706751715850646 5.755151082545301 5.78139920972204 5.86496758980338 5.922524993057012 5.948633685522952 5.965784207408634 6.011806441445431 6.025237620066951 6.069463309588936 6.088015150320415 6.147661030998883 6.149837518321974 6.300686175715959 6.346451207810529 6.404912043941692 6.40706340560285 6.516821451807646 6.532078551162625 6.532268116721027 6.532355808500657 6.571451249739704 6.57292415106819 6.605875421712821 6.609384807415355 6.647448307542788 6.647910959036895 6.654159126997686 6.656269824106561 6.860173547605374 6.890857838895772 6.922722132921151 6.928479292946029 6.932412138878889 6.941646998711888 6.945857402971826 6.946640443962678 6.957325724206591 6.958298096934793 6.975097424532552 7.002382339349273 7.171909799367753 7.181481021423416 7.206786200761321 7.25525337152334 7.382131566289591 7.411132653490592 7.588256651210686 7.591934661087995 7.77402793200952 7.78735169050273 7.852659672693758 7.875004883313713 8.054495964214032 8.129940426188973 8.385973865707307 8.418849750969223 8.433802315654168 8.458971298363842 8.544609848108131 8.627598555423289 8.731970286998115 8.775688241626201 8.965262314598029 8.997720413597648 9.507800511610006 9.549966532389941 9.574610362450555 9.580722860507203 10.52583994777584 10.52965544403465 10.65541300318102 10.6596742277672 11.35756578360077 11.4586195798209 55.75316577641422 56.02395257839022 58.88287342199607 58.88351096753362 59.4268822064082 59.50962832971173 61.17721853008825 61.46942666017669 63.05842940759275 63.38514523650053 74.10550235829572 74.94275559042239  
ADF_ghostNone_4166_54BenzeneWaterOHpi_TZ2P -20.57691763847478 -11.25821580224299 -11.25765437844501 -11.25754671517279 -11.25641789714525 -11.25631375838609 -11.25573727665224 -1.335819319919916 -1.166406018935005 -1.029882330637624 -1.029523566351723 -0.837713032833929 -0.8375847598240487 -0.7228656354123885 -0.6955908367674111 -0.656402217520647 -0.6323846918743702 -0.60134960077723 -0.6011825618028792 -0.5728273416078158 -0.5135258162462015 -0.5077044073115398 -0.5075625462623964 -0.4922215726799793 -0.3522738662872086 -0.3505665410339454 0.08271769151051549 0.1051503643590417 0.1066457551470014 0.1072936732935398 0.108376775940968 0.127658483297392 0.1441730020379499 0.1444157431534917 0.1872289224127496 0.2165186818339013 0.2918869572341887 0.3144546622631031 0.3275407456544561 0.3403191935836155 0.341121597399729 0.342017000741889 0.3425396130430134 0.3503141493793536 0.3619120035447082 0.3854869164240867 0.4433973813928021 0.4585951393569681 0.4872016190996805 0.49835218718389 0.5171969396106909 0.5224565735622672 0.5349549282078592 0.5352726005582867 0.5410118423842483 0.5445459594165114 0.555406824386365 0.562666772941347 0.6345084970813915 0.6682512061219176 0.6841377629296095 0.6851683996451016 0.6996954052954227 0.7061191087854208 0.7424336975965767 0.7465461439373018 0.8146692190575372 0.839106633565002 0.8573160419254531 0.8664522880856352 0.9173022279210515 0.9347994174146896 0.9349622268560088 0.9451627220262582 0.9649345810941798 0.9701039600867793 1.021605635957562 1.033147625610096 1.058445465458154 1.118630667263033 1.128958560665647 1.140577984153977 1.180833427986391 1.197829033799638 1.232639954346684 1.24104174403509 1.263473846297177 1.306228619172572 1.309738780157272 1.33879675557857 1.34015599251887 1.364741525884585 1.372872380654427 1.400021959769209 1.433716282810735 1.568583579992359 1.596187926700859 1.621686322100059 1.625392353598649 1.676694551801404 1.684808861394477 1.707496803376868 1.757065317766203 1.780897372404563 1.786369619559723 1.802330975371665 1.818680263566232 1.820692413498064 1.820744999932087 1.938773374068045 1.95164320683721 2.051053189788121 2.09918363570866 2.182005716054345 2.186521331998561 2.194321654847147 2.200684315620877 2.201360649262047 2.234531514831246 2.251225551020837 2.254018323759538 2.266496801349828 2.337128901536379 2.456685299531276 2.463254664554797 2.490169074006122 2.546430503078001 2.552872137013338 2.595481296835024 2.604909675396352 2.683070175051022 2.683830197114305 2.70217986002479 2.712551605663566 2.767640171569042 2.772304916998506 2.815075479161266 2.843249638852755 2.856674206715334 2.889898262364154 2.896031977199182 2.92703955240957 2.952591874697781 3.045626770966212 3.055761587986539 3.083091813666635 3.120290308692839 3.120487551452303 3.124836495835782 3.150888433778711 3.151747135218059 3.192083405723106 3.319538650755154 3.336685038346569 3.380243028516043 3.380245861152074 3.387093391090393 3.391573947937739 3.398868320219457 3.480969935585543 3.54210426865203 3.571230492448203 3.575171793043065 3.589916268993043 3.600192763378737 3.639882213870997 3.643117352515361 3.690523247806939 3.780864344381834 3.805879364386505 3.815372931278618 3.879784401080072 3.885401664063889 3.909586852599723 4.025436709937265 4.059696593334393 4.088186281083785 4.095740116595984 4.105096464542322 4.105530355496563 4.113325640966353 4.168453550593395 4.222233071245853 4.282738317858716 4.322670246706548 4.330133435160595 4.376664498086256 4.404812418821647 4.469198235082805 4.517769093525994 4.52190842891292 4.628888862148091 4.723116604391697 4.726323028943288 4.750791605502594 4.75386377130757 4.807340397603387 4.819195640086293 4.820053474871999 4.851002437051471 4.854675288056078 4.872613387611652 5.023904267002911 5.039892680996733 5.103455939602157 5.126220462291325 5.129693236216319 5.171678515577847 5.177782175440761 5.212012529012279 5.28624891998453 5.408979992016451 5.409965739554017 5.571824343174668 5.578505119900596 5.70950862762809 5.792692181279229 5.794507875316815 5.916278200777725 5.932828112695737 5.998536502572466 6.021772850369388 6.043914566331508 6.06531537599062 6.084852398015281 6.192956550665412 6.412255731617634 6.418842121975342 6.478280797895689 6.482971399385802 6.626620726994348 6.628476902879817 6.654497882522666 6.690279405610662 6.777376212607994 6.796922691044782 6.855116280243522 6.869116615892452 6.872535368117284 6.889511396552385 6.965700466371253 6.96879244247939 6.978009235350484 7.056205661920224 7.076665192870003 7.241731340173915 7.43633230444649 7.704968345868592 7.710665989505553 7.761054783054916 7.797476388187962 8.354210682670352 8.497141029893626 8.501298370600992 8.642550637266996 9.080645287083605 9.417707111315224 9.435457150630739 9.54903415478617 10.42438080304213 10.42838318412388 11.37907100303021 17.2893561709172 55.43317088218427 59.11689164276 59.26483755188768 60.91155892946468 60.92323669318966 64.80028767535964 134.7276919711549  
ADF_ghostNone_4176_64PeptideEthene_TZ2P -20.54275273322785 -15.60403855276483 -11.35850184294801 -11.26700297835058 -11.24224567779954 -11.23113903872071 -11.22862608593785 -1.379107761000403 -1.233891364053493 -1.02834967975432 -1.020422597512165 -0.9341150663747493 -0.7929496386459239 -0.7849933512859735 -0.6922782758386088 -0.6552016082630754 -0.6482815228683536 -0.6265925427824212 -0.5886839625100962 -0.5837072973219934 -0.5771686935500554 -0.5563637301149837 -0.5469421760501286 -0.5074255672446003 -0.4998482222241589 -0.424087181001473 -0.3944289901734349 -0.369221333465508 0.08307214488386584 0.1092705350450542 0.1129530803569464 0.1261172219949747 0.1367552349101438 0.1449246313656433 0.1588868338310027 0.1661572441371008 0.1722226863365507 0.1844998046481036 0.210723210551046 0.2178471750580762 0.2273808258711082 0.2582910239476385 0.2772695049231579 0.2858487837762553 0.3198714826982746 0.3254214470463799 0.3451089291929438 0.3639531414619294 0.3667445991080031 0.3824965912945459 0.4127169301128296 0.4219857049145094 0.4619910977907342 0.4860698796678955 0.4965136621898252 0.5026671804773599 0.5064104084332048 0.527988342019084 0.539328241979825 0.5529636064661405 0.5763545726673405 0.5810953726360535 0.5857415143455957 0.6037620354252875 0.6188381210658092 0.6293199001122652 0.6546617789622373 0.6726152300833806 0.6999528992943636 0.7302599077541251 0.73478084744824 0.7582674649784088 0.7889691102896257 0.8048032682199051 0.8154204754678994 0.8328023821494965 0.8502855997925647 0.8667669379363755 0.8947815596690782 0.9250836944044493 0.9461749319547577 0.9643513838254144 0.9788721854897131 1.009950294951947 1.049129634514284 1.081002056927575 1.091588162465584 1.120287494730433 1.134948836385954 1.177725433818505 1.197007642633354 1.203800843257095 1.248228818768171 1.255749816444621 1.262230178310477 1.27683242879043 1.291506268982596 1.307456975726521 1.314160285718529 1.327731624635291 1.347756234802089 1.35841708661913 1.404034076623805 1.412827793285454 1.447197925417499 1.499381523567824 1.509618616674354 1.530944982148675 1.560487937371516 1.566726598223651 1.595070608622388 1.633571337882162 1.653683030370638 1.675334908425391 1.707609190748002 1.755358718885448 1.771244672192034 1.813973262002775 1.829151657770183 1.844350595195082 1.853670747274638 1.874216695671777 1.953209953951916 1.956142090575572 1.989116036707553 2.022102703428616 2.071370170426094 2.104248841334876 2.143382488450162 2.173153514989203 2.185887283040599 2.220487767733878 2.233953533028302 2.242270511742993 2.255515429891265 2.285036441859602 2.291055796130462 2.334666830984935 2.412568387237775 2.43041838506021 2.442971722533219 2.47205070843393 2.475752737650065 2.491770038415336 2.525036465319253 2.572833390575809 2.591153031141658 2.616993873785862 2.63770685510629 2.713550256138745 2.724616426724501 2.74059049537278 2.773166432971224 2.776702673570917 2.827870981459804 2.869385407154222 2.888457330295135 2.906549970654569 2.953586039706011 2.976322226680258 3.028923344977845 3.032999757728232 3.097510314137401 3.117945800751569 3.144385721661413 3.153295020705223 3.16242874735854 3.184593466584813 3.204275797307133 3.21211010203393 3.231302070931724 3.250569476428646 3.258406790908837 3.305506573278104 3.315090052497587 3.316802203092251 3.35013714906054 3.408110210815943 3.416187032908685 3.430655905062439 3.466219359492633 3.491228443443534 3.537746370374747 3.560813287802166 3.59400040125486 3.609376708563599 3.661523690278553 3.697982462169488 3.728744700489245 3.757499868090437 3.779277101847148 3.830192969571077 3.841563936806502 3.869398789717581 3.880618702566773 3.889065596867575 3.902111141749924 3.907098169860248 3.911297460086063 3.928821706351095 3.965107523417973 4.021727491839247 4.034706377798695 4.091972208349766 4.113730527716633 4.149996771121511 4.237950577962904 4.276248848902945 4.284117827876447 4.301856927397909 4.413865722027242 4.436655202185046 4.48032904497866 4.506672191011038 4.6125485699995 4.627104382541851 4.643072323241564 4.675473309107049 4.776128991863148 4.824710243892502 4.831305715941184 4.871018911897557 4.915660082510991 4.962058413156096 5.007218877461226 5.01094125672514 5.053103108458456 5.068891178882979 5.076299850687215 5.152669841029423 5.178424334718981 5.205051956739566 5.228153582245563 5.247814710709211 5.256435863608684 5.307391866117425 5.327828078310407 5.367863370897257 5.37486873374592 5.430727580057694 5.441729094775789 5.517905223180291 5.622007702700609 5.682391376194807 5.795970214217872 5.887743913192242 5.908625504944157 5.947236511729578 5.983480308142774 5.990355613829204 6.045225630937657 6.098469048988327 6.129916965610263 6.185892223417095 6.202657221166049 6.221036077252929 6.337150403487664 6.556118732893976 6.595935662084255 6.616845757275441 6.727283883298373 6.745380836408102 6.821427782461595 6.87936716278903 6.928352456402615 6.949900016934081 6.972432417484591 6.994897443036612 7.016641154148106 7.05954303010729 7.109479473868727 7.158044792342307 7.172265522938449 7.211571017846903 7.388360291818026 7.571297004245652 7.663958085649499 7.767067450941416 7.826624250823398 7.87958956767336 7.967373640737804 7.998346811952437 8.048246358364201 8.179388093625114 8.237886638088943 8.420239387700082 8.576729302713085 8.592974971605248 8.865212484697173 9.254434443645669 9.373766472443947 9.544768606574664 10.40095820954043 10.67626310686483 11.00207283765665 16.76844962658188 56.19605381477167 57.11151382393825 59.09140018009555 60.38593191498932 60.54572630097024 74.46002003163382 133.2789054380653  
ADF_ghostNone_4128_16PeptideWater_TZ2P -20.6315850885895 -20.52461934553727 -15.58106916639012 -11.34079060294423 -11.2509055087113 -11.22927405118271 -1.39120845264111 -1.359691935555375 -1.214316409971962 -1.004968174588745 -0.9178734651886212 -0.7749186794106506 -0.7517366166085647 -0.6775325508975542 -0.6415342011249068 -0.6243858502859873 -0.618673977859356 -0.5742220329955298 -0.5639427253695144 -0.5492812068317885 -0.537408191394334 -0.5287129657478277 -0.4906298478267335 -0.4059563056108835 -0.3743873271197632 0.05414690680408595 0.109853706438522 0.1168521755452353 0.1195672719955779 0.15905217478933 0.1613079428076536 0.1830467482869755 0.1921454401127337 0.2187771018193166 0.2198943683571214 0.264206546977549 0.2900515607892776 0.3052534414398577 0.314245665447264 0.3193541217348781 0.3443678764672711 0.4080207621764959 0.4170990345679662 0.4405340021578761 0.4660925713638747 0.4775875761940432 0.5019124569946947 0.5203761472312066 0.5371528028603951 0.569189215214943 0.5870212391529102 0.5936915017418504 0.6153332309301633 0.6192931721042287 0.6333613616520256 0.635531495166864 0.6506594171388526 0.6630527452545055 0.6890008745147332 0.697563817811001 0.7375205867428924 0.7566406808669447 0.7971807221643865 0.8025644053659143 0.8314669610877637 0.8563625750115765 0.8715545697766918 0.9047772454732341 0.9147373711473321 0.9797649997840588 1.012109393958003 1.072511747492726 1.077067559811755 1.111713248359766 1.123792037896964 1.138702373763836 1.185689570300084 1.201820994854122 1.266319867181314 1.283764755878751 1.314549924546373 1.31595211093035 1.320042902585672 1.363635486573558 1.368049336622226 1.372157433281074 1.402701605453633 1.433997544443764 1.503415539164839 1.531181977714663 1.545627967853849 1.554281469988415 1.561192647361715 1.609503979784743 1.65753942831942 1.677874982539198 1.73620105316177 1.773064635898426 1.807034284022131 1.834124483111498 1.86565012640409 1.896321623175335 1.903204913638746 1.976301304841293 1.985954185604405 2.017361719106274 2.029740301532985 2.070654807693986 2.100803088665116 2.112854012199212 2.157596516313999 2.18374184443905 2.219109970195481 2.252741517938875 2.292084482625889 2.294047313733287 2.354616989689789 2.366502789420202 2.397148249643152 2.447241561549206 2.461835967935774 2.542836791097541 2.571171511172276 2.59398973722199 2.61024227793805 2.641040921872404 2.683544183192545 2.697496683881872 2.735507610410443 2.789079564090145 2.800188091337271 2.874624439397311 2.977578718833858 3.023047790741895 3.061315564113204 3.064946594363441 3.122644066381041 3.128909197718387 3.176534260450375 3.19195486041384 3.192927758879352 3.231974598283786 3.240537461544195 3.253616828667139 3.282699549681597 3.30240639047449 3.323154695857425 3.397268914099128 3.410715961319609 3.435242144108218 3.446589931007328 3.457871415659259 3.476880799203254 3.525114949399363 3.559669881828754 3.659335349065517 3.672605087200541 3.794355599893018 3.838759344920379 3.85812778738038 3.873824898836143 3.889858019908016 3.906880939057652 3.937296001700338 3.939636123686825 3.9742153228602 4.017750338233499 4.029189174494202 4.033412635793951 4.047215166585332 4.131873104122623 4.140180138157919 4.211378414552161 4.286191336306601 4.296428847304021 4.333673098716648 4.385056992459847 4.468243699870142 4.472527325786192 4.609117222185326 4.617899794048769 4.643814857411787 4.695746696408392 4.720709357873183 4.783085161765914 4.797491713536024 4.848793478577168 4.93365562408965 4.967213118976536 5.020890653050131 5.02318314108713 5.036280886541745 5.124006371267885 5.148574440500406 5.15938675679774 5.243864582155252 5.257119547406312 5.272376468687763 5.336103730133988 5.364499954684095 5.370699271365723 5.422657953294184 5.46792499161934 5.574118861453636 5.636772321464301 5.664450370230649 5.695623275396964 5.719240686740903 5.796797095495378 5.872834429023142 5.943205023807344 6.015133188626909 6.041143973299379 6.098708357890478 6.186984297988798 6.24923117135768 6.327908504186977 6.373380977202104 6.529191357240375 6.55783486714484 6.734831052066684 6.79174881751937 6.858725609688421 6.868455250234255 7.001069032349499 7.052499078617675 7.088757301639768 7.154475088284186 7.171053129106228 7.17346121288408 7.217339402004069 7.392101183434733 7.575483733952098 7.657343892758854 7.780964742151537 7.827988687933874 7.919148939331703 7.963404944644987 8.081951359693146 8.312585147482872 8.644102923192319 9.017466916092062 9.491667435200798 9.684160690714959 9.741594894650113 10.34937572635222 10.96425381430762 16.58820086685763 17.6177813064705 57.14805069958899 59.03958588803509 60.40012584887691 74.25735225658532 132.7093953248122 135.8389483500681  
ADF_ghostNone_4171_59EthyneWaterCHO_TZ2P -20.61530623837146 -11.2372361969694 -11.23367191542238 -1.374289819930856 -1.012802638116358 -0.7524114735685983 -0.7348456916522388 -0.6668028914497685 -0.6029995411599613 -0.5297222690145575 -0.3929222468172148 -0.3927884718836004 0.06680187936796357 0.1134654747632082 0.1241148256901827 0.1670174076322601 0.1744404442905318 0.1768485166244934 0.3020706674202058 0.3021127319481827 0.3171604029082154 0.3653921543876633 0.426752515843174 0.4314512571962605 0.4696960703878418 0.5141912307032167 0.5682177381513963 0.5897918427052108 0.6083979265005248 0.6897648647375293 0.7184578966011474 0.7480451775089043 0.7619030823148994 0.8143663287316129 0.847986753484688 0.9080067687380943 0.9487795908903741 0.9951440912176952 1.124999334305506 1.161354982057675 1.202730714211335 1.35498302068946 1.372716075729479 1.372787755292485 1.529374680047847 1.538546143888996 1.691822309040556 1.788576782562317 1.874692362001979 1.875262145951891 1.878109229980272 1.8924107184257 1.903892111453675 1.927510706489791 1.994121751159223 2.120853262034974 2.253288365547116 2.470728992176555 2.512538625843728 2.554785368876031 2.58011537199824 2.644279640753835 2.703450539903022 2.713351471248274 2.829810986917928 2.887599272338444 2.888066432051551 2.934641124888524 3.109421383200984 3.110248797185916 3.194835819864162 3.199716420847423 3.285170234453505 3.32484649216258 3.420548250265144 3.46601204642716 3.474818874400427 3.75612241342875 3.817096012733491 3.977397419091149 3.994807588864588 4.077941238207515 4.210283467066266 4.280034099215184 4.280034963098592 4.311908080517909 4.408164959113063 4.484864113889398 4.622108822037874 4.640647722215292 4.641072197074513 4.796324157287863 4.83403153090824 4.834032310518812 5.071226749191812 5.093128217464878 5.134165664317432 5.18617989198501 5.281280080213083 5.611251634887305 5.662275281811719 5.725600508614383 6.040324862964042 6.200831915750231 6.200920340576922 6.266423707283149 6.335852997184232 6.394710169944742 6.467733262657045 6.740505627257288 6.753272004936218 7.341888209722028 8.451835951027352 8.452992829690492 9.174460176773495 9.570569560506362 9.654966815723395 12.25391575306907 17.45212657287977 55.63253575847191 61.08440921249718 135.3188133130635  
ADF_ghostNone_4149_37CyclopentaneNeopentane_TZ2P -11.2351745147103 -11.21944277654952 -11.21907519267476 -11.21881159105675 -11.21849362140852 -11.21768210026426 -11.21393482509348 -11.21391162290687 -11.21383720009313 -11.21371808816455 -1.117532711187518 -1.107247419776767 -0.9582593425262083 -0.9578024496686461 -0.9297318726386524 -0.9293551670668324 -0.9291603978361251 -0.7778766443323011 -0.7686850747620841 -0.7306182018224526 -0.6525687857325978 -0.6452770601394595 -0.6125256246423133 -0.6121935745154438 -0.6105512742621112 -0.5735902579537158 -0.5709686590369165 -0.5523334047306777 -0.5513814941524743 -0.5097257502585761 -0.5096445914561797 -0.5094753888967746 -0.4759232793976975 -0.4757890949081544 -0.4647688951424315 -0.4640805310317019 -0.4603215913204005 -0.4532128753709183 -0.4526752612418187 -0.449537997711255 -0.4474969050810417 0.09250495815345783 0.1036245389362603 0.1135059709905552 0.1147887665050593 0.1317892511444079 0.1356644990399798 0.1370581038731779 0.1514657936972079 0.1546873494801208 0.1688003952966476 0.1715590308616802 0.1753785517104952 0.1848403762908385 0.1854961155481667 0.2076366713044894 0.2170409748989812 0.2257388239477032 0.2298231749332241 0.2430828981972137 0.251931990467031 0.2613191793942437 0.2700625028665136 0.2827473045969897 0.2973893434547097 0.3162279852569941 0.3185426815884601 0.3203625032089361 0.321898083365265 0.3302332429270665 0.3369517113170685 0.3388768767396818 0.3749825253080075 0.3772758624945685 0.4095879958289811 0.4228932096399365 0.4284027462497303 0.4343211892003588 0.4383875060391167 0.4500840268252915 0.4603334023379963 0.4662963539080471 0.4702724714359772 0.4762158701926932 0.4950409848296976 0.5113062195714509 0.5245848561434723 0.5363403210752411 0.5380972798387103 0.5528547099522311 0.5600337334101345 0.5817301473618933 0.5935659206655656 0.6014512757062511 0.603576726287762 0.6116650586192917 0.6188978655003076 0.6228510430393195 0.6291384127007622 0.6386885875042888 0.6508949975464728 0.6582649746970938 0.6666347735506268 0.6788097072087668 0.6839144483765548 0.6865067495697736 0.6967757578659305 0.7021531797066278 0.709917386874251 0.7164849765350291 0.7186186506945502 0.7394274863300123 0.7407888707509301 0.7447377847188132 0.7581314070997121 0.7700381525798174 0.7731663671963819 0.7862078948919049 0.8057408610369556 0.8227613802645839 0.8359480114698911 0.8772530170914605 0.8917906668902607 0.8934308440787417 0.9027597587042334 0.9452106398846193 0.9605310562144458 0.9661550652760234 0.9863963044884591 1.014701710738198 1.070226272636998 1.073595511381796 1.105813381962038 1.107411389377097 1.143188746460071 1.151113779099747 1.199686016531821 1.206363141022726 1.216537057258996 1.221556331337785 1.224502296553694 1.242813768141259 1.244356796519506 1.251170389107022 1.261073237959281 1.28595355530379 1.31029050002734 1.31459280496999 1.31816440733053 1.328932618120244 1.349506123131239 1.351809066023036 1.366370721095648 1.388095914426689 1.390915860815534 1.397153386944485 1.407880337715871 1.421217004221802 1.425456774081931 1.446984148969512 1.456006931774354 1.46563220593945 1.476122145684605 1.488305324562958 1.511382280817658 1.515809970321079 1.521729254045629 1.531997935972602 1.538449968160198 1.559222047165495 1.577239619056451 1.593137954909736 1.596573462272083 1.617880458295942 1.628950051979339 1.634637225697555 1.63549744886146 1.666128036225832 1.6784989448873 1.685024171360428 1.702431241041774 1.7082105506438 1.71692145483158 1.726904883914161 1.732916770084053 1.750807368097981 1.755871357532387 1.771180864392642 1.783763301102733 1.798088697450356 1.82822601257818 1.836485613983504 1.837358281167673 1.863986312237234 1.869485401445804 1.884821360932335 1.895836041580749 1.913296726778961 1.916868323289144 1.923653277571959 2.003837336810996 2.017871046933775 2.038592634903322 2.044172970861863 2.101193866439212 2.11181889048933 2.116215711418248 2.152598391319971 2.157352318797851 2.163376743426572 2.187589414759242 2.207331743363475 2.217374621150138 2.234342224670987 2.242193176671389 2.252930187369147 2.260604510324978 2.265334981323421 2.280176091357982 2.296417454411455 2.335937341589565 2.343629346718139 2.352550478476655 2.359299762396432 2.371604523268033 2.412533024644833 2.439725997968386 2.458006176416031 2.470518906476802 2.488533715295154 2.503504124146568 2.506363549416332 2.530279313629916 2.533341330294645 2.562305021658112 2.577026433733749 2.596073867181896 2.628763888056004 2.639340752174673 2.657771153730013 2.695121237406399 2.703376433286365 2.742309060396593 2.743015844379574 2.757854920996219 2.762854922121435 2.796594531508793 2.834115626865927 2.842734033719043 2.845094585789952 2.854581940720569 2.882343351333241 2.885252961009299 2.888253570483818 2.894545784076338 2.920490325070879 2.928110445357764 2.935475180785164 2.950444175102037 2.96883956510254 2.971166965828031 2.985034931252004 2.997869603725849 3.012107040097213 3.013667546242596 3.069940929363536 3.10419331612134 3.120268045457207 3.154451643163369 3.174917659496009 3.204626046354773 3.205709748985364 3.208238889959415 3.213124041447797 3.229683680300334 3.233279864336074 3.239371274324604 3.240519080477313 3.250878297065626 3.267110380711518 3.272290171261654 3.293899772831845 3.295856755908029 3.301651026014525 3.302708892912588 3.329492575731706 3.340334359589225 3.347904464146783 3.351733107965082 3.357731760813749 3.373846434886856 3.387588777757062 3.405146996832032 3.410338654809237 3.413420190817348 3.447393561624375 3.452415673470367 3.469517834834001 3.477185816724693 3.491871484174064 3.501849954305526 3.532434930764843 3.538112661126043 3.545775033916988 3.547978480863103 3.569197823120621 3.586747111188177 3.597944674242753 3.620136881976413 3.663128833796234 3.705684458965813 3.71003355241405 3.73510958742416 3.760740802914794 3.773859263491913 3.787269449200442 3.825567809281785 3.858564116054557 3.870071099102828 3.888914001654193 3.900144729947869 3.902353389356727 3.914748376529308 3.916578924263534 3.921342984767525 3.922860500256764 3.926104909638675 3.939546797892982 3.94725248415449 3.950287992170237 3.974431206051876 3.97754539144855 3.997525819603474 4.003372683029117 4.011220154639809 4.038595191188985 4.049011994009421 4.075985206640912 4.086468421908886 4.114316537563703 4.1442377829622 4.185923680479607 4.201993361629077 4.232178281153406 4.242940953206899 4.24991412142352 4.260628983915218 4.270695035928682 4.286304669854548 4.310764293291202 4.350454340351284 4.386250091229987 4.408244107340789 4.490090177858717 4.496338352581148 4.520945747165793 4.524619683861812 4.529507218185538 4.686113818469877 4.708246324464921 4.73637963945536 4.752680587133581 4.753826699366493 4.776608701336545 4.788586441532864 4.887883878203954 4.908035085349219 4.923773082833699 4.936027038489333 4.952027237845531 4.991818197196385 5.011485583640054 5.033115056668541 5.040550127337974 5.064208976732725 5.083157987905167 5.139835026967695 5.146916677054931 5.148268909068765 5.213848199417932 5.251568912435643 5.259957088482235 5.26872842676139 5.277376808918931 5.29332956705985 5.343540261777981 5.34617807915497 5.349647902019839 5.364953082084632 5.368783693337652 5.372104520421236 5.400151687370154 5.441576636787439 5.449672057328225 5.468273655470055 5.503572053425655 5.50925331116379 5.5248200963146 5.531574480876915 5.577929366912269 5.579642068180106 5.592405828944717 5.643955717849073 5.72451978414778 5.752032820237197 5.835621332330716 5.840238449967371 5.882897345237011 5.883994647763164 5.889937073572744 6.0279745237752 6.03968207333592 6.041968689018201 6.064576939091412 6.077480134219379 6.134690020052452 6.157568837807619 6.167995565638371 6.228067566482623 6.277626587139594 6.295163513417928 6.369113016896077 6.419558150468577 6.506987177937619 6.584694027532657 6.593624189035468 6.594752145044454 6.605169458824194 6.69915709021194 6.70533157824747 6.727904635940568 6.759748889283074 6.782813821827651 6.806026628399535 6.92542562120618 6.93373569238265 6.958410631220748 6.971686503811581 6.982470214833247 6.98587751541542 7.035953956548721 7.054650725526288 7.064645651751656 7.07444559192318 7.077598252035269 7.122300460624571 7.14774520139019 7.154081161144373 7.159743790295441 7.174343267400012 7.184072226753374 7.184619636727212 7.195376886230274 7.198268724216526 7.240754575821193 7.250466666374234 7.295391415495701 7.302317464740953 7.354051217577111 7.369678357628416 7.535322200027105 7.572182834056851 7.635178220315817 7.735714517909188 7.741665196552731 7.818699865641304 7.849184067445144 7.859521794568581 8.013309719895664 8.223022145814742 8.242891150389335 8.279566449640777 8.296035312991465 8.301779751686807 8.366479029850758 8.412561459895814 8.445090252911102 8.54991563105674 8.610826575080997 8.637733494384717 8.703081540408093 8.828878556231352 8.889062444245205 9.09038523885881 9.274640733134966 9.33933979400207 9.7065219587661 9.944771263115774 10.05377847063665 10.12942157492794 10.25701184501504 10.60350775343208 56.18487203837915 57.51506519540218 59.06347029707329 59.2861382442925 60.71313689751478 60.7449796311238 60.83878105998975 61.65546972179263 62.12931941981921 63.50491119395032  
ADF_ghostNone_4150_38CyclopentaneCyclopentane_TZ2P -11.21924033807262 -11.21921980590603 -11.21888623088223 -11.21887811476526 -11.2187436475087 -11.21873589286392 -11.21824886405193 -11.21824007475485 -11.21793441174997 -11.21793165425541 -1.119076582151915 -1.116541104703502 -0.9598123025377 -0.9589992692151822 -0.9562779017234661 -0.9555537689571225 -0.7809349652795312 -0.7757615789464077 -0.7682289674999887 -0.7680503563262961 -0.6605968155740848 -0.6466805612103389 -0.6464800938404948 -0.6390320888361279 -0.578780851581797 -0.5770760707861616 -0.5639760659470781 -0.5602859637439664 -0.4778793260435353 -0.4776264416726053 -0.4759842288724527 -0.4728167454976162 -0.4680654921526747 -0.4645958835415437 -0.4643446231485769 -0.4597934667190519 -0.4595600604623875 -0.4533565830692032 -0.4497230493165063 -0.4483608859269019 0.09771287607998368 0.102138135984031 0.1113814251567577 0.1147028998582624 0.1297638132367631 0.1381887583139399 0.1384616895854991 0.1512128637708548 0.1515841949413366 0.1785241623931355 0.1802394077914504 0.1825445885293051 0.18378216694694 0.1891988577117932 0.2001767578520683 0.2421652706585276 0.2452960985982738 0.2679559366738978 0.2766302398403083 0.2810517233858341 0.2820086755121514 0.2981587515561637 0.3107751931983626 0.3196338206624441 0.3207442204066735 0.3254185261464052 0.331100606582486 0.3333262926669548 0.3381415445091261 0.3549214582267868 0.3644980067698875 0.380650605082409 0.3893535671166946 0.4103660880864373 0.4115289284349027 0.4228314738949355 0.4310823120587958 0.4524457719580567 0.4597027207086922 0.481223214399698 0.4856330782472936 0.4944558004827055 0.5233707830973671 0.5440857575652255 0.5549022808629395 0.5576314990775756 0.5601099398722523 0.5733197636866949 0.5816609913813402 0.5947724712841251 0.5984840293752214 0.6094746185041099 0.616085490727708 0.6280826932097942 0.6374926497512245 0.6427369228182368 0.6612777216720254 0.6664260974812062 0.6800147840198723 0.6836669498083403 0.694718316069297 0.6999442682995844 0.7097710209804762 0.7131701726641049 0.7199142687160249 0.7223149979094441 0.726245877215178 0.7350463186076019 0.7410464648008998 0.7450132250614394 0.7580649261529141 0.7841589395648683 0.78968970019135 0.8104850680009695 0.8202534904515973 0.8216931411742744 0.8297176706074816 0.8336476163581342 0.8449155442773654 0.8456175712969319 0.9249118631891864 0.9289816771534366 1.004950902237022 1.077706785427399 1.092258810304535 1.096360798626794 1.096406762863563 1.112449084327052 1.123602228743538 1.133248180546502 1.134659628495431 1.159994281850738 1.16020404105348 1.192185825396144 1.229572969063915 1.237377047927712 1.251791213969711 1.262953936352421 1.27650818882171 1.332893981181205 1.3464171125966 1.346950734756587 1.365508925307747 1.370242596496323 1.372679144837514 1.393778545209732 1.39561286426574 1.405607525994175 1.409080203636248 1.449127292940948 1.451154747673661 1.45847076707106 1.469589959744964 1.481019253567596 1.494878817872185 1.505270042473774 1.509917853388966 1.532728432415539 1.53400103690606 1.543317567232312 1.563440152550069 1.564630122789987 1.580903746432951 1.58720501256451 1.590615703665258 1.603721916307814 1.617090312261288 1.617776628085053 1.636470428956355 1.648922290990628 1.665282713821147 1.667248806892679 1.681987464461137 1.707538944864022 1.726738261756545 1.736064067575108 1.737194961470793 1.744684932897536 1.770543914956051 1.780831932661534 1.800650804944856 1.812227105377637 1.82095224565883 1.838826315512824 1.856906158261987 1.865614711269933 1.872766705776357 1.902423134577903 1.918617295167029 1.92250179502204 1.945859125755055 1.946265989369842 1.969827947215501 1.999174507920173 2.015735535968988 2.034000396388442 2.084952843129534 2.118615610395164 2.133569628363099 2.142642826537408 2.168084017469964 2.177583244236827 2.187944624580145 2.19446505360347 2.241990308336292 2.247180186431215 2.250419742147946 2.254533653777749 2.289609404400383 2.305431600668615 2.321594254258249 2.362819825860532 2.366403906306815 2.369861879100082 2.371649739676326 2.388858298175716 2.397026645421876 2.439426176296997 2.441594031713542 2.454812136599105 2.462213119536417 2.515962731543285 2.529603917076191 2.550763748408184 2.555536833191008 2.56653574374027 2.574398349317376 2.585300505450354 2.59363661317448 2.66678052983248 2.673465198660649 2.685236684005972 2.706855851834422 2.707519662309731 2.759807153233425 2.769052525273726 2.778703587317052 2.797847797337531 2.814564192808088 2.831840976601795 2.83218246331236 2.881097325172335 2.898064242413117 2.934707391399569 2.937485728697554 2.951306868867278 2.96295960930462 2.978685292887978 3.00272267591349 3.012629842667405 3.024784441560614 3.045494486593078 3.083089484040826 3.11930934310229 3.147718946405134 3.157265565241618 3.176793178579001 3.186051369508 3.200603637393407 3.205389186676684 3.219350756605637 3.236358281710206 3.23953046412164 3.253727343592718 3.260189301743122 3.274912508275196 3.283842746024275 3.287836911394531 3.299252842541062 3.306232111280752 3.316515933385463 3.319646405718719 3.321457339537957 3.339612906945308 3.34341791771652 3.345885437792094 3.363194727705189 3.365674335797338 3.370400543304851 3.401967392993356 3.421273089625213 3.431440882366373 3.440887194794525 3.443034253066805 3.4510447865933 3.471737452761658 3.481057777910093 3.514872767014159 3.560775351267576 3.566568834164105 3.588888770209337 3.611084893686971 3.615992734186368 3.675564935180818 3.684808434936187 3.731840332398348 3.750263010360538 3.751382387770182 3.785576613739698 3.816004655532283 3.834060592100379 3.881889430796933 3.885983799620487 3.895282763325654 3.900645544508098 3.914860790987987 3.918857601512772 3.924092691083656 3.928171121471287 3.939049147192922 3.943163704558634 3.951643353882422 3.973242685427295 3.981076590459128 3.990127414473341 3.992415926449566 4.001315534879752 4.012624655064128 4.030296520418209 4.034911379675179 4.071819408942099 4.091246737686552 4.105656099132742 4.109600131963211 4.151658307625337 4.155507887584807 4.174123874159705 4.227114086286242 4.253618510704215 4.276284587706204 4.336720836216777 4.363376900727883 4.370971256575035 4.386790696143011 4.407644181824382 4.408921443966825 4.46742264899153 4.499918450830612 4.500076627428121 4.510272524011473 4.674669584356899 4.695099924370311 4.70948413518386 4.724785019557022 4.743135378967231 4.748150547101001 4.749971692591636 4.759431175542974 4.777272994761913 4.791025129106635 4.885361952650951 4.900269857586061 4.902600543489578 4.919162208571501 4.95925245692291 4.962028308668906 5.029582660841529 5.051242484453714 5.071058059856934 5.113786104585793 5.224519492643477 5.224575817785524 5.236465343180408 5.264517243790682 5.282265643267367 5.295063669840105 5.328326927086231 5.338262236209599 5.340216488330007 5.347298813784456 5.349910356605391 5.385395377260171 5.388572406078707 5.435666459941808 5.44310835964598 5.449590405625701 5.451494347428309 5.467261005990103 5.471636473304277 5.476925190426281 5.617314281602174 5.655248471862186 5.719259167819573 5.724354961453034 5.753530587570085 5.780418142049044 5.816459076199358 5.8201789963191 5.855087390299459 5.883608113262442 5.887782587752479 5.889336184588987 6.024320954579728 6.031257549190356 6.053525329552056 6.058664134699684 6.150031094847344 6.158324624350636 6.289417884412863 6.293655341096129 6.348047496048785 6.350251129873113 6.430124498913836 6.440682547029371 6.51757177073751 6.523981834774744 6.588053128863337 6.588735436156512 6.682041941647079 6.706309081593298 6.744327685804788 6.746750837744417 6.796775049794382 6.797454444236428 6.918650369156357 6.922631192127415 6.92299687878946 6.938052592583823 6.973617594052708 6.975051301453112 7.048140719036801 7.052692680679759 7.05377530988115 7.070083610179673 7.076177463672622 7.086245120731588 7.116208304577627 7.123729821172311 7.146391630042134 7.150462813343561 7.162754718472701 7.164675907074077 7.228284806868799 7.237616468092719 7.250884782365074 7.259437943735197 7.301557158432212 7.310254760295395 7.364193223571892 7.368389814967616 7.441924574537826 7.599686997015548 7.620236121490413 7.633742981560776 7.816001556183644 7.822681327963474 7.856767095140527 7.866086231934676 8.032877981085912 8.139556203482188 8.143402957446064 8.264113822631948 8.266722418109222 8.342118704887874 8.371347440307009 8.483229255679712 8.52212888344121 8.621091900885805 8.643268061809787 8.737041951898043 8.844276987584635 8.913004172088401 9.240580478804558 9.25746245767116 9.372316765821399 9.512708475718048 10.23182657872318 10.25196950980307 10.56582889834823 10.57944824602025 56.04498971584121 57.15708660580564 59.02434668666329 59.11756292196829 59.20739297565681 59.39870677495298 62.10489295402782 62.12169326057226 63.44741205068352 63.52110324032425  
ADF_ghostNone_4116_04WaterPeptide_TZ2P -20.55559185676297 -20.55301703113709 -15.61431332147954 -11.37066301805828 -11.27290811539581 -11.24571669183504 -1.392077860359133 -1.312661491411165 -1.244531115513736 -1.027321993291492 -0.9414596698600607 -0.8045612312034937 -0.700674560822092 -0.6814541353420557 -0.6664404857824362 -0.6428829768979752 -0.5929650629521693 -0.5926263680273486 -0.5650514052776838 -0.5537539525907094 -0.5429678700218429 -0.5153971544262351 -0.4704924172567073 -0.4379739394314413 -0.4053729778035045 0.07844413476013624 0.1059215675710893 0.1110586333483945 0.1385769516532464 0.1389437111121649 0.1568998602223823 0.1702318138944837 0.1844940429715856 0.1971429123582936 0.2335642739575729 0.2564355673447523 0.2677884588485434 0.2913089181103558 0.3098907240873311 0.3258521582263656 0.3619967938295813 0.4136674743660015 0.4343559279504637 0.4523164286737141 0.4761835835428658 0.4807311091094965 0.4970238040826069 0.5179384030848274 0.5288813208595307 0.564935562903631 0.5704575669467749 0.5867541109642427 0.5921085619055715 0.6010245925938262 0.6135979903639462 0.6159710462581771 0.6601987270668119 0.663960080172776 0.6970882318026563 0.7313312126481357 0.7437551212075131 0.7587505046998274 0.7669696163091931 0.8085687430802199 0.8229356674014965 0.8626082301766776 0.8940977612654688 0.9023506515814801 0.9512953081138381 0.9786957532390501 1.032458511326674 1.059209445810763 1.088616982034559 1.136921628248392 1.141761177832721 1.142480858570838 1.21128468143294 1.231542397613315 1.26444627494298 1.275178903110003 1.293071294360512 1.298468349252913 1.308249297761629 1.320761543744671 1.391228840591155 1.399617295085247 1.40956563746405 1.467634257023903 1.50594501343804 1.525813801862589 1.548496745653345 1.570982265754641 1.594284470903328 1.623469487368281 1.633324792886079 1.645176596566364 1.741769708477839 1.750834918588685 1.782920307478411 1.813887459155265 1.869689426574768 1.947104253512715 1.954791094979834 1.988490379667154 2.030974906309948 2.053465393087757 2.109531594227805 2.147945920480016 2.152416757171387 2.156208335073285 2.178597889067528 2.187488555299172 2.230662817972366 2.288655158531616 2.290293602798117 2.344380044657816 2.35430819769027 2.38860546081985 2.429217694261233 2.433438395149512 2.485361040441155 2.524530957849972 2.551439116329631 2.620278270667876 2.638110712788631 2.655013571842561 2.706519060018678 2.746444409208371 2.749497939347726 2.78081559216674 2.800225693401121 2.848760394828917 2.916077691166629 3.034236122659784 3.047607879698684 3.068900483562314 3.112368732462246 3.155765987611234 3.174647036390259 3.175809172467431 3.200492970940891 3.214431903149417 3.232338793391813 3.251857320755049 3.275340955798742 3.282475707827257 3.334800595036334 3.394985726386267 3.411875150852992 3.433712579938178 3.434310953145892 3.482113921680641 3.501729260468781 3.542789977903458 3.621284123362454 3.672164523587698 3.724631283451351 3.75499063867034 3.792397286276533 3.820116941935775 3.885267037397008 3.896025337895422 3.89960038850817 3.927000450803233 3.955697374642132 3.990932691885475 4.007144150897654 4.020659278442483 4.05453896438252 4.081876701468333 4.154607875138926 4.238701575759594 4.254889910612122 4.272534030613589 4.304986649986186 4.378922640595222 4.463435037946396 4.468772255623398 4.507216432729013 4.581111954247536 4.590101408111435 4.630510330594321 4.647454266363356 4.672531170536415 4.786344397403615 4.814384168657743 4.898590602627841 4.918522297862083 4.935241223623296 4.996259128761704 5.048290194714978 5.050434332989286 5.126884601183485 5.13982603857395 5.220058318490792 5.226600194560564 5.238138354090219 5.280161993343476 5.297435505693464 5.346495568431228 5.380452582670645 5.422032359005491 5.521110832748578 5.618817898444003 5.642505508045391 5.678184817032731 5.766781826730116 5.874114389212481 5.924418804799709 5.937810211921494 5.999777641043436 6.024020529701917 6.141903021273135 6.155769603462364 6.179485695143053 6.293640986354097 6.362145466233588 6.464112761270209 6.574860132854329 6.742506076742325 6.772982754207476 6.849583851214359 6.972287178303576 6.980736230888367 7.067705852564398 7.070604087434861 7.075997173211759 7.134176741907307 7.136965403457014 7.176452095695352 7.183101227321627 7.341693371682143 7.574291138659038 7.679808078261321 7.802853204062845 7.837113219648447 7.929827043381539 7.987151488671827 7.995435830774911 8.26570992454713 8.527388384703691 8.876706705827806 9.384289188603857 9.597790959039852 9.749831409642864 10.31706693468781 11.03070826301798 17.00859722936629 17.40614837318551 57.04412027918253 59.16047273925316 60.74961919788373 74.36563226449947 133.9447785347892 135.0651288294133  
ADF_ghostNone_4162_50BenzeneEthyneCHpi_TZ2P -11.25384123851671 -11.25332866871732 -11.253323909132 -11.25209020109307 -11.2520854289888 -11.25149444540814 -11.24209294211131 -11.23850792671665 -1.16223911986735 -1.025403356859824 -1.025392546119041 -1.017122672270658 -0.8334116449534268 -0.8333949176137077 -0.757370831269364 -0.7186767998621982 -0.6688231953476748 -0.6522609572857175 -0.6281426427299389 -0.5971328841794612 -0.5971170398603293 -0.510332247112193 -0.5034917339829261 -0.5034651264990159 -0.3978247830703179 -0.397824433800577 -0.3467497763311315 -0.3467434768028761 0.09313392004836782 0.10817735338795 0.1081798913791389 0.1124622319450424 0.1124756575875481 0.1127415759726343 0.1471551152665387 0.1471594241886552 0.1739289241053961 0.1739301481634278 0.1851292989092322 0.190000457352603 0.2802489770962161 0.2902032205192099 0.2902070715216628 0.3063297108932636 0.3189596259400858 0.3313891579505364 0.3450559570464264 0.3450613550004138 0.349094950456492 0.349104097452667 0.3557155830260923 0.4211927506861912 0.4212098564197829 0.423263942050966 0.4919394041241308 0.5046429994708311 0.5046480752750178 0.5327537514833618 0.5327640219941338 0.542665704305848 0.5426808497473066 0.5461694911367401 0.5461847034980898 0.5592980845795097 0.584321347059244 0.6333787150167848 0.6333936834531143 0.6937060375403564 0.6937257704583246 0.7047951743451216 0.7113765000206786 0.7297461642640348 0.7464959902844351 0.7890166208198675 0.7890404473785717 0.8225897012985997 0.9104611945174311 0.9290602263100286 0.9290828773659069 0.9344375822230335 0.9345075112467515 0.9654365807380173 0.9746316434014277 0.9949183349603152 0.9949332648909439 1.016403824684795 1.016428015215117 1.039352884464998 1.130313452997935 1.130353961031411 1.185063386693022 1.201698940989827 1.229470055206849 1.229484194887608 1.246269156566723 1.261568690717953 1.334369031604205 1.334413328123993 1.351760940973679 1.351821307115702 1.359291186819011 1.359309978792125 1.374181578753163 1.400390680332199 1.400404235619958 1.579492523680714 1.62835093918081 1.628367451080901 1.668606408316774 1.670811516033495 1.67083948593605 1.710966098768284 1.73654814850846 1.762005807891689 1.790967071218815 1.790984601919281 1.809049093386323 1.824789885884553 1.824815957135106 1.883567107585979 1.883567701688701 1.930277342560001 1.930290443125645 1.955697956039937 2.011927749257877 2.194210400293311 2.194240684466782 2.195505935419703 2.195510852789778 2.235846645869805 2.242235216845375 2.242273800587835 2.256768050713293 2.256774723973529 2.457654033009199 2.457705300640106 2.494535020893645 2.53922354177494 2.539350003102099 2.541489077740124 2.556234402437139 2.610057553234594 2.659379063259117 2.687155529048867 2.687236767100433 2.725432441929411 2.72545572540897 2.783046955326953 2.783084896992427 2.802783927235731 2.802803299984333 2.841342324672195 2.860638899782343 2.886889686715757 2.886907967154831 2.907444510039357 2.907457424037186 2.955328575280915 3.027500025585623 3.049965600797883 3.117869423869099 3.129183623929524 3.132165622922816 3.132205520759536 3.150510855641676 3.150552684216572 3.208671681032157 3.208676482948085 3.309155278973451 3.309174934535156 3.384494225398161 3.384535853100915 3.391204360394178 3.391247898825782 3.397784649816979 3.407724112146592 3.40773234529382 3.441301672108395 3.574141557701099 3.574240754518134 3.576573979661434 3.623437667971797 3.623531791838148 3.647505715203733 3.688733537520014 3.783905510598971 3.785082177948864 3.817763297108389 3.817790752415535 3.888404785803239 3.952596762675414 3.994549338015123 3.99455648636536 4.073792536351736 4.073817433983401 4.101189647352069 4.109455635012197 4.109496401069447 4.116489964336657 4.116549431563508 4.227121932781312 4.275796138517971 4.276637525606699 4.332401499964861 4.332486685135902 4.384041876932477 4.473812500759011 4.522066084616503 4.526219914482363 4.637632669854696 4.637634854743489 4.736193086842827 4.736215506351329 4.754837111669604 4.754919741666773 4.823494528866933 4.823564233189741 4.82987957122091 4.830392228553317 4.857139096534921 4.857231285195348 4.891565721954204 5.023250370463799 5.093420731935135 5.093424210768081 5.101828458367536 5.131016318536718 5.131108458569498 5.185440785796665 5.185470421373704 5.283423477024723 5.290717294234466 5.4125281048831 5.412594969655702 5.579803575977005 5.579840398038084 5.797556075164132 5.836186828510794 5.932740444062874 5.932880218855604 6.047109866044286 6.0472150867284 6.047893969211222 6.082544701526282 6.091053217340327 6.19922927729028 6.19923037595948 6.406169903529043 6.406175910759817 6.417161687630489 6.417402397063431 6.486211862883295 6.486247830385389 6.629425304859296 6.629475506258229 6.671958397741808 6.671989597985338 6.677684745255968 6.870621353063622 6.870690095136575 6.890271574521036 6.894418004886617 6.973860019866052 6.974120683052115 6.979817903368409 7.074560436287612 7.171199656606857 7.393190879715796 7.433043408284465 7.714276477352459 7.714373345197018 7.787288457742696 7.787358979943741 8.359774118811002 8.495888835424028 8.495912530111404 8.498805750869733 8.49880777742726 8.647724526871169 9.091529962360941 9.460733863317147 9.460845470621994 9.485142790026922 9.726544467276808 10.41531150271146 10.41539826884888 11.37572140826894 12.2912265845261 55.31361400651073 55.92280945530406 59.27446784122768 59.2745930814205 60.88560955069102 60.88589248102196 61.1559340126027 64.7929733450809  
ADF_ghostNone_4155_43UracilNeopentane_TZ2P -20.57813664947055 -20.573065335186 -15.66215190808679 -15.64412911688377 -11.42968488060245 -11.39209469198138 -11.35118073968747 -11.26619444261134 -11.23487478760732 -11.21786090684926 -11.21268132721852 -11.21263085110611 -11.21103678865231 -1.440498225265387 -1.402400954032459 -1.317571398362616 -1.249648607999258 -1.107039745165669 -1.092486070171666 -0.9372420987657386 -0.9321432391409948 -0.9281241056695358 -0.9273077516770408 -0.9053285768239904 -0.8097222065587613 -0.7678420972254689 -0.7310900014254142 -0.7169032088401283 -0.6803903595234664 -0.6720521839032787 -0.6555704929513338 -0.6176792734412615 -0.6135325152232686 -0.6120446970913103 -0.6114288537913818 -0.6040758278616296 -0.5734698091770105 -0.5543086014052059 -0.5521496966354383 -0.5291778225990331 -0.5101576637424859 -0.5093409475182422 -0.5078450489875096 -0.4863382219184542 -0.4538946993652664 -0.4528922180580102 -0.4518476554239802 -0.4502178702073146 -0.4385608816001591 -0.3708397725580654 0.06724377987220384 0.08133216724681293 0.1015809348902607 0.1055287694219098 0.1196651380520389 0.1309134123270335 0.1350317247269628 0.1414591813810497 0.1586828503795266 0.1596032288739953 0.1650977087907705 0.1825161886862666 0.1844461976026117 0.1916258789842952 0.2219397322717904 0.2276675635412927 0.2426110969294559 0.2446389397628873 0.2484019961781732 0.2605470758811019 0.2725983074949421 0.2836936816174658 0.2888663047096383 0.2988273332937927 0.3096680867891189 0.31685818504983 0.3253850141982354 0.3325814548811795 0.3363924811323135 0.3523103130572271 0.3811127748341046 0.4077515861397696 0.4221412798915488 0.4245210239097171 0.4321348246857921 0.4356489610993954 0.4416426636238061 0.4539706279356971 0.4578364085978908 0.4668401260985562 0.4695487456899355 0.4778005790291789 0.4831007886064109 0.496940325666048 0.5201999374327114 0.5280094938652283 0.5291939273581848 0.537203866255597 0.5445215945405419 0.5498568770230601 0.5689190226386918 0.5814931206365023 0.5911857838624163 0.6067683425298099 0.6255340710494287 0.6264702458754619 0.6488012468379802 0.6511089817288128 0.6600522890630048 0.6619678330994294 0.6655521061652379 0.6775998404947354 0.6874920703033217 0.6927349790697743 0.7024255970813723 0.715390968765343 0.7267558296176747 0.7351261619217905 0.754520981068023 0.7574640359727833 0.7735727962135529 0.7834691978590457 0.8000344902687426 0.8043345193260319 0.8188734082202295 0.832543546588397 0.8443326094304943 0.8666771034895323 0.885610198608706 0.894990075909097 0.9044753870517408 0.9157121481678484 0.9230332744600289 0.9440095523302452 0.9641029850219601 0.9746157468957625 0.9817189533013044 0.9952841078896986 1.009770424034479 1.023504912942755 1.036011561231511 1.05311990574452 1.072614617256975 1.08057767906408 1.113676452448977 1.13016746208083 1.138599837953626 1.160868779413333 1.192234263875169 1.211703715608474 1.218649317985188 1.224649701538674 1.232735639111361 1.253531408557988 1.257235342612617 1.259099602120256 1.287159592384201 1.293818942623187 1.314369747561069 1.327239415513261 1.331962470243008 1.35848381028342 1.359952293075507 1.373872662597425 1.383974309920959 1.400565887890404 1.407599255785764 1.417103768063329 1.425721287237314 1.456049136044039 1.457333961548628 1.468030714211046 1.476900086502082 1.48885884474343 1.511526247489377 1.53156123004281 1.535107994478684 1.562119247847585 1.572164723924711 1.576902192069243 1.608341446672829 1.619671295921617 1.64028122415802 1.652648696209497 1.668631264294896 1.677149875069772 1.678949680019989 1.68712984625231 1.6879328972445 1.710739659492579 1.715035005689758 1.729481475276101 1.739390738340549 1.765724662037737 1.767043133370064 1.770131043272901 1.791808341864291 1.803908597481707 1.818590357527944 1.824543608286182 1.844670015680109 1.86890464283331 1.873493215887644 1.874274420815485 1.881592815019327 1.916354802285819 1.944499254622554 2.015656341224673 2.035466333286851 2.049087997692456 2.057780477082777 2.06249732801658 2.087818559791832 2.097543558202319 2.143176618532374 2.150923758499579 2.16059314869598 2.18640764616575 2.20321895787276 2.217531683397945 2.234729595538323 2.237145396822907 2.241376375726051 2.249277663125236 2.265914924095906 2.266358778036839 2.275530625878177 2.279379086437409 2.308543502166341 2.322554085690227 2.349045736757859 2.374976169546438 2.433364355358849 2.44263838523951 2.452347664239717 2.465363539630634 2.47994057269722 2.489804158165604 2.498977434103144 2.521160110485893 2.588002930825381 2.60274805179763 2.609674845065844 2.637835300787813 2.646040516471441 2.671396851122375 2.695631773239992 2.708767425705161 2.722017064910481 2.747062542537649 2.761234545302294 2.787662326532445 2.793366693129589 2.822420845641477 2.828530973544969 2.847034282834474 2.85224241783567 2.868261793583335 2.875887313568132 2.889445872493007 2.89719915336808 2.915034957750044 2.928158890739107 2.934907896947917 2.954692981205763 2.972534665300206 2.983277412787988 2.994203652889754 3.006512432811087 3.039684360957353 3.057938406119646 3.069561875010739 3.107812050797145 3.134654626611923 3.16863254582675 3.175609550963289 3.182754982621967 3.208305989317563 3.213225611269096 3.219208009159518 3.226685818414923 3.232057784534974 3.244002838656671 3.268845792478866 3.275655365401413 3.289372688455401 3.308603679433861 3.316321578178187 3.326591335849726 3.343754510297293 3.354015898605631 3.384394572793795 3.38888783356201 3.393712168736385 3.420211251553237 3.431069465893275 3.450847023968732 3.465039211839906 3.476498709893757 3.482016163100891 3.495418217032158 3.523644256645862 3.532373071797654 3.537501620339205 3.552667748820902 3.631304225873445 3.639682931575496 3.667900807077736 3.691038186604217 3.717668218022703 3.727538097367671 3.73377330564032 3.76307021465284 3.773643313146486 3.791110307523283 3.802308860484422 3.837139086177025 3.84602434435005 3.857021465769787 3.868795552734648 3.879224134767851 3.884420689115753 3.89740096957137 3.909586668500149 3.917255837322529 3.917976313455747 3.920173161308765 3.92603346159307 3.931409040386902 3.940820282438793 3.950893627702718 3.959895052436202 3.964807637874047 3.976048735151572 3.992754133788047 4.022516784845371 4.047565432255286 4.07533859596181 4.08132817414892 4.116770071100449 4.144920630718703 4.175727957429063 4.221497056723289 4.231088656224516 4.242909952750073 4.255075655457674 4.2579360795576 4.260409174607282 4.275876996748862 4.309800010133459 4.335406356117787 4.360575368753184 4.364977699148196 4.427758438737404 4.453002638602941 4.479759664706783 4.508551738160182 4.514209328239038 4.522471255224992 4.539002885229218 4.639492358369035 4.661784439219685 4.72384942536457 4.732381181904093 4.744343031717148 4.756535557251039 4.775254409870025 4.804384429127363 4.85717124460671 4.875367061061346 4.887034610719893 4.896162838023911 4.918505098567309 4.931685345016936 4.935924942465544 4.952661114729957 4.993007368854541 5.015585933814912 5.030453858790975 5.040032656745822 5.059138065458799 5.075623828464354 5.11699377861189 5.136518591681157 5.14070395826306 5.147117762350893 5.1659398028565 5.175095562512661 5.263804980599172 5.274206162727716 5.278244194873963 5.284564013143199 5.329807909267293 5.33301736477085 5.353388536037944 5.367094712184961 5.371502301129542 5.375408138828729 5.38677963991635 5.412849252713688 5.438305363192605 5.465231265433609 5.494953641002335 5.506434045727809 5.520508020121067 5.532247635954402 5.549713861309375 5.57685874680686 5.579590148711608 5.583103130797437 5.597381697131003 5.610424207053816 5.813473242983317 5.848357657762469 5.886253811432647 5.893706916102007 5.934597254679256 5.968830272744867 6.019962134874878 6.032370743635223 6.078735428162085 6.085440371219421 6.113599044694511 6.158893805415724 6.172092105096579 6.175167650735849 6.200600102746864 6.239043309376375 6.264959251428926 6.34818108520631 6.416963101797219 6.433185545096832 6.57221227271077 6.590052537289799 6.593061037487943 6.613889211869343 6.646554283603862 6.731176189216957 6.735202094728566 6.74571458166207 6.756325518390627 6.772633206347146 6.809764494532366 6.817806520987746 6.936351099986492 6.965990190928603 6.980570120001862 6.989749327136002 6.994517639769304 7.034061685727743 7.060116925369461 7.069560689367643 7.080335755874975 7.095238417689933 7.163128134007328 7.17160785372318 7.181755028919847 7.190993469867268 7.195207252217956 7.209626972071529 7.239371331281606 7.266455814651601 7.353019243010863 7.362889209489277 7.393001520510452 7.478957155912029 7.492602951748159 7.554153295227194 7.748895482796707 7.778052830698243 7.810071791310234 7.861113341263725 8.182808152955971 8.261940344949561 8.266749660716753 8.302281737895884 8.308036249636009 8.328740877749288 8.346356930227904 8.431022799176718 8.534625433678352 8.552356506122104 8.597695277739838 8.606609508502457 8.70119938215583 8.719127666690611 8.754933154474307 8.933419908631446 9.333851707685234 9.488847218318993 9.553515494451609 9.920520634134103 10.06219927847684 10.11793930347634 10.15138082883225 10.44080383406577 10.94687091518601 11.0160557739303 11.4560341713656 16.58596038982188 16.65619997719937 56.10305468587126 57.27604015694241 59.86167579673285 60.22824962365078 60.69521300805167 60.75327238549303 60.84335573961845 61.80272438919816 62.07991925153132 74.69295361886162 74.95562444370475 132.7961046024277 132.9999464849751  
ADF_ghostNone_4145_33PyridineEthene_TZ2P -15.58128908865056 -11.28303072159193 -11.28297175641639 -11.26755710886251 -11.25031868866436 -11.25026516460412 -11.23216081151962 -11.23048091420412 -1.257763830591685 -1.090704621966269 -1.034384502213994 -1.028943460217398 -0.8596156374251197 -0.8561095459585227 -0.7876859111871982 -0.7218424379553869 -0.6602471085128948 -0.654299786247172 -0.6390684421280536 -0.5980653995613532 -0.5811952588630079 -0.5770012893597077 -0.5412815105199451 -0.5197690953234734 -0.5028685807752762 -0.4191689783981564 -0.3839266972081286 -0.3672075350590908 -0.3470196952813405 0.09044339870352536 0.1014316000425524 0.1023870332866695 0.1142866911882997 0.1163443786954238 0.132406679706717 0.1377760595224812 0.1450702286734067 0.1505642819943014 0.1688545894491954 0.1762071590538675 0.2190469448262759 0.2649086016500663 0.2966159276757112 0.3054568330652697 0.3126473033153493 0.3245732961857705 0.3375483979406313 0.3424511575233385 0.3576602577634162 0.3737368658161929 0.3880416860045154 0.3965742364171123 0.4010220547762824 0.4257137854887317 0.4351429773103158 0.4495447632596111 0.5020790330352345 0.5211447625344066 0.5317411355722669 0.5336459219176134 0.5381054537611893 0.5515770463108041 0.5541988113481724 0.5663786616270186 0.6002792317840727 0.6044372995477266 0.6251793311008911 0.6455977437982728 0.658655135595513 0.6587219011666886 0.6765280892706684 0.7113068024215741 0.729505394557201 0.7896398424938497 0.7944335179022053 0.8036604306039283 0.8098951180724779 0.8465234567360195 0.8468277270342279 0.9070957471826673 0.9195452274781581 0.9421665482750234 0.9505376492475095 0.9676807999295167 0.9750793778379859 0.9810790278345356 0.994449161050165 1.002488417736565 1.008297604884045 1.077763374505061 1.121736876770884 1.134898497919263 1.153061422007418 1.204851774517577 1.207876547894226 1.211686801575857 1.221692025537981 1.236525382744857 1.280281874171046 1.285229692863116 1.286402598230967 1.28863194002613 1.319815399035217 1.372812980567495 1.382899553926838 1.405545153739121 1.406546149191389 1.457096655806572 1.458231789478351 1.534929934191116 1.549597869111697 1.574177433664827 1.618914366679664 1.649442445953945 1.698039611873324 1.712784672392947 1.722208517698057 1.734691104983686 1.786871277896331 1.786976939438629 1.797196215175403 1.844534903567473 1.849233802168378 1.856618765429156 1.871892054680053 1.873082103807341 1.914978287610635 1.930691550519506 1.994420731889681 2.176481532769678 2.194138978185918 2.230149321844102 2.236158246057538 2.238727014815634 2.247553226196174 2.273089398771164 2.28545753862685 2.303799011584606 2.322366729403286 2.331888970140542 2.396558046824004 2.446877141779206 2.454467073101362 2.499316491995164 2.511065610607046 2.608341313667922 2.678368917808061 2.69420755242861 2.72583870539966 2.735720541082784 2.758171058411246 2.785396580770286 2.789645564507277 2.797671116083863 2.818484377557728 2.851451229377121 2.858714545753133 2.871939890654446 2.885540308270605 2.892086609144692 2.927380041064764 2.954375919695239 3.015137398998633 3.041084407572483 3.066302985261931 3.078810744579666 3.109711741949656 3.114972060389348 3.133421753999746 3.153052877299396 3.173839761747708 3.176180049213749 3.200156975193037 3.277273864266331 3.309708524453884 3.325136032511711 3.340045177368782 3.380586572290344 3.397303285191048 3.409000022209792 3.41287347603716 3.50751946085098 3.553629987075087 3.555290719816127 3.584347122077542 3.598711913256384 3.607415626716813 3.663133690841456 3.668884688495083 3.721434217041938 3.743064990138943 3.783302821658824 3.809805331818284 3.821219011948099 3.838811733451327 3.876047895087795 3.876738260750145 3.887764791870224 3.908408290033524 3.983451260990357 4.002721954933829 4.05293556710926 4.111856678163857 4.115265479512814 4.136400179302384 4.171103925669974 4.221200603549537 4.25020641734067 4.270536953077339 4.281105656104887 4.359071856941915 4.450953311155041 4.46216155693186 4.479728000889088 4.54859346911402 4.643034489909061 4.652957154802753 4.658410259988675 4.675313068242589 4.765855746373694 4.784348356287691 4.791138855261521 4.811129102938778 4.817530233856789 4.855907927736069 4.85841356103982 4.874135225655313 4.96028254799626 4.991488175491185 5.028973393937441 5.069461089345106 5.070410592563351 5.088599950437747 5.102383797311952 5.111088527234763 5.202251323412556 5.207661050971859 5.221605345830636 5.309031344464459 5.380036639399514 5.466622980683703 5.495989645730676 5.504337757193078 5.547210186001547 5.684200686188397 5.778985257849664 5.823074444766939 5.931975026410082 5.940303506762511 5.95559843103381 5.967557813935681 6.031351173097204 6.061533832661028 6.129791824996285 6.145442124818531 6.206690524145053 6.336236907019289 6.404180097015455 6.521023844533373 6.521694297753839 6.572634006451633 6.582633303260979 6.617902948340644 6.636786402473125 6.661243174211312 6.712244906120813 6.743437046702549 6.855601722631195 6.909228588008003 6.94093100200241 6.947588888247243 6.954097037180259 6.974788233382386 7.00000164121461 7.016613570116714 7.076621369464137 7.101757400266064 7.187624785895862 7.258863388820503 7.662776697013949 7.704146276369438 7.796026409223891 7.845598089778346 7.938349655641773 7.949884263242637 8.158606704552838 8.299407270935056 8.413053305117085 8.541798082389374 8.58745276416858 8.761200172794842 8.945784439178354 9.189228014045735 9.448307401758047 9.600812663594418 10.46309434102382 10.63994857024837 10.7007547132795 11.36362534806504 55.4210254404134 55.83591926548502 59.13208319796255 59.45819768539277 60.51362548020354 61.24016376476941 63.00742813305848 73.56359136394352  
ADF_ghostNone_4144_32UracilEthyne_TZ2P -20.57697127830784 -20.57034582122909 -15.65967031037531 -15.64148927178681 -11.42830117582093 -11.38934933290418 -11.34841834400833 -11.26378163687326 -11.26020812971953 -11.25668256487099 -1.438914029995503 -1.399760666326709 -1.315540712410597 -1.247424203409215 -1.089962834437538 -1.036343305726886 -0.934587610214722 -0.9029672022976383 -0.8075834443511927 -0.7752006449376918 -0.7657205210168093 -0.7147080130210679 -0.6872769564585569 -0.6784154336052887 -0.6682550334101361 -0.6539077773643635 -0.6152976119883 -0.6019522835694515 -0.5708878370176399 -0.5268354620993745 -0.4852147827472797 -0.4497788730508455 -0.4380549399603919 -0.4161081318342722 -0.4147748286718468 -0.3685054208803715 0.07047514412790258 0.0846052214212538 0.09689662831485188 0.1098629213609475 0.1236501964063682 0.1331015930301577 0.1440002039984593 0.1583147984268436 0.1672797222466748 0.1700481186103983 0.2449010076715324 0.2486567276025007 0.2643749141902518 0.2839934156745031 0.2928275791629079 0.3002727595251902 0.314988607324071 0.3289841137635326 0.3494904676392278 0.3574172665707904 0.3756268597152218 0.3923720660251187 0.4185299310288523 0.4218669130356744 0.4358571478604328 0.4472628463128222 0.4608182768558746 0.4686023059666453 0.4790550152089977 0.4967631695483618 0.5136350896379818 0.5247150845996127 0.5528349735351425 0.5568057804676297 0.584714609782753 0.5940199023398652 0.605850052052085 0.6310227240546854 0.65179428462203 0.6668686596515043 0.7006038712942143 0.7116786962782663 0.7225338256734299 0.7531581538033324 0.7675845806063329 0.7766657134106335 0.7869101349341326 0.7948731019955855 0.8486368582958164 0.8540235548340016 0.8613983973720625 0.8783707385628957 0.9346181240491083 0.9546274397820352 0.9593352732721279 0.9848700133744219 0.9944133960977389 1.00598790250129 1.019582772586895 1.032016750688621 1.074933289029478 1.085933922071696 1.115566081446112 1.124981724951285 1.127188584044639 1.15687176860751 1.187807845229006 1.23166712948686 1.247517169653825 1.27198437874987 1.332301901747242 1.337424718343018 1.372643347266801 1.386177323873689 1.390664751690895 1.424449212890527 1.459085180096409 1.465908576344162 1.518976952512118 1.5325299804757 1.545985372652522 1.566351599879825 1.573127474448376 1.592358499097942 1.644305784800292 1.661170701008699 1.67526773761884 1.698265801630011 1.708773154182557 1.734658149467787 1.760170146508689 1.766176491731879 1.795048342579398 1.840200314074365 1.849359827420828 1.860414154117349 1.881802819348544 1.908947022866903 1.917518815079453 1.949849380589518 1.967443700786033 2.013686225674993 2.038944629551374 2.05758789816897 2.124873713536002 2.134953723525426 2.169591685706701 2.226054210811689 2.236996930848953 2.262366703256839 2.277803644863174 2.318622471507002 2.335197466083558 2.431844100890073 2.453202120073635 2.472857779436508 2.5395664318485 2.576592394179003 2.600834594912362 2.61983213635614 2.633441225241009 2.654446708285485 2.669613535479446 2.685828042102861 2.705805681647313 2.720866627443311 2.73790223996693 2.750224449214689 2.799106063150486 2.852468030709449 2.862874781995365 2.868914052634009 2.892808980559767 2.906370161887267 2.919439099311788 2.961443192715817 3.041550357842127 3.061383007266664 3.100815180091332 3.115405338293845 3.16359881358709 3.17882965566241 3.186651455942868 3.195814930967277 3.236422074886338 3.263760500634949 3.289692024518409 3.305205932249665 3.309952909425689 3.380520107615952 3.418539295532463 3.438720361302059 3.462071636520998 3.488429871873987 3.523201854822426 3.618343999317573 3.642338814107662 3.694154531259514 3.719519579552274 3.734515807297021 3.777810619623089 3.811892726202328 3.829079339665185 3.847897062673974 3.872348643148484 3.877882093533709 3.891059408734305 3.92465561915116 3.945462950601364 3.954818375027796 3.96587339702199 3.970815771303025 3.981764682488505 4.006141152784708 4.043492699490695 4.078258620321575 4.155716366464706 4.242321740960295 4.263593263264539 4.272111032630822 4.29072144426844 4.326753968642748 4.344955451317493 4.354699654800147 4.365785810113683 4.42107919314825 4.432988674747767 4.447973469085299 4.520920915782922 4.604887348164331 4.617798008876314 4.619542101960532 4.639153828952719 4.660067838982363 4.731784192358389 4.747825872562829 4.767156064922514 4.785484473229658 4.818634813027639 4.820962443890388 4.852447553417294 4.877563707035541 4.895859818778964 4.916129379754 4.967607455061458 4.987311102175253 5.060147716730304 5.073265700521937 5.0806180034451 5.08683497302207 5.096793729799002 5.144052819219164 5.261470046913668 5.290157062739469 5.310723707476527 5.336223415249159 5.368102318894368 5.385128749906325 5.406587672952202 5.463591947829332 5.466387933591361 5.543839986596649 5.551711391254531 5.593918187332521 5.801568175189708 5.852047826899005 5.86919191728318 5.900020229014346 5.950135513008601 6.069363634382473 6.140236342289952 6.159550620846514 6.181109869830784 6.182738798597009 6.221110053412608 6.278592988756457 6.334058319583799 6.352604583355367 6.414157545689014 6.442159556143555 6.478249124218772 6.62733598071819 6.639762729337505 6.713539894639856 6.74012168090991 6.79122126504613 6.808628443614401 6.927533944874313 6.991329808548579 7.025795295995033 7.07099275827822 7.077651107258286 7.240232807322054 7.317733616741192 7.346152017619653 7.390312435730473 7.478908140707064 7.480423696794404 7.862661335009568 8.227470383249996 8.260428371810129 8.295341934768928 8.412342404116766 8.456238877565081 8.531713199689641 8.555790150888843 8.584098251706514 8.714985524942902 8.915030169104313 9.29444973301141 9.455929757117923 9.642733570941365 10.09866562485827 10.35990910885037 10.92715419133039 10.98898142984907 11.43987526795938 12.29090001827787 16.52818305817811 16.58947698123052 55.78622805183146 57.18376352248965 59.76737725086616 60.0512840914701 61.07973399506892 61.92840824474884 74.410328518474 74.84558420864852 132.6277208737606 132.8027590399894  
ADF_ghostNone_4113_01WaterWater_TZ2P -20.62362348005461 -20.567503983756 -1.383679570242708 -1.326654501309459 -0.7430209499319294 -0.6951010716387299 -0.6175217594075478 -0.5613839907199785 -0.5338298490821429 -0.4833587191367922 0.06254036476735414 0.1116896404961406 0.1254003718011184 0.225101660744979 0.3892975518038346 0.4092615114510701 0.4349667921827472 0.4759067159990475 0.4986456087260887 0.5808053240787575 0.612546404084058 0.6278657612879295 0.682078782093284 0.7300453655110436 0.7353372803933952 0.7375718835890804 0.8523794331090423 0.8588690908453298 0.989292666613787 1.031195772915776 1.180307817007994 1.231553605583132 1.324731813304592 1.428188644130968 1.515691805700088 1.534988426963788 1.580149427420586 1.780545461117077 1.846783837167066 1.941431991308023 1.965218632387337 2.076181850279911 2.149278115462748 2.156813602400054 2.262533290906285 2.380534240336539 2.506986136114381 2.55708296390635 2.684378861249086 2.754376409376746 2.833616809844259 2.914161176875195 3.001066406793466 3.074999637460811 3.089047821115391 3.20455903247747 3.411412949382917 3.445780227999058 3.478844498800282 3.541851349625101 3.826435794893989 3.83800636391442 4.042600968399844 4.188855686322249 4.211944617042512 4.243435225054807 4.302929706389623 4.385721475421216 4.390710837229524 4.539443535943224 4.649135503078116 4.681861309699822 4.73787470960525 4.833534902449101 4.917875074908867 4.998037934775319 5.207109845884831 5.218715046514359 5.583641611182661 5.606764900464589 5.694297038331502 5.855148329493638 5.912662679779943 5.945749009180761 6.42661184325122 6.488437427549924 6.575330114068387 6.753490425035463 6.86128969474298 6.969674729908915 9.286808286849183 9.439561042958756 17.13419538588013 17.27206628696285 134.2770570978209 134.794042272398  
ADF_ghostNone_4124_12MeNH2Water_TZ2P -20.555829079834 -15.57732748570277 -11.25842770687723 -1.315436654116392 -1.192021310579075 -0.9102886853646747 -0.6863820348767464 -0.6810851356775331 -0.6162940243250401 -0.5700030621420757 -0.55194574238863 -0.5297557325552937 -0.4727556106491818 -0.4175820523252226 0.08090682185925607 0.1139327930983905 0.1202386872428018 0.1260933248745994 0.1618052555962687 0.1885103004471569 0.2601332266813283 0.2779263780166662 0.3125824156130191 0.3536186444063039 0.4119957473566962 0.4166997536762562 0.4736184896266781 0.4830733558932765 0.4918653432930516 0.5564232642120517 0.5970876352742496 0.599570346582103 0.6182028501297318 0.632315410774869 0.6379146121835061 0.6830528542035911 0.7179339737082246 0.7221931603598156 0.7538931069145079 0.8345937459962602 0.8642632263384502 0.9185250423414492 0.973735914462986 1.064971633418906 1.106859511704272 1.112126325971941 1.199228379096349 1.236525563896632 1.267607316585445 1.318979215786907 1.361599697280047 1.426396508470991 1.456236253466045 1.484373264211498 1.537786389847233 1.570484210726006 1.588578713645725 1.60114704856954 1.657038851703631 1.760187518736612 1.878911863410489 1.911820609497479 1.955580844947887 2.024080019441305 2.063254676320335 2.13008772182243 2.149805481296715 2.186528496192771 2.227284331497958 2.230527487935475 2.313049221103375 2.389859739697318 2.417776566897651 2.465651846675361 2.516217891955432 2.658506444596104 2.676443710550425 2.707409343985089 2.749446070404347 2.839864072287683 2.845297289038798 2.8488153989276 3.005746539570964 3.03651675945225 3.066561850062604 3.113053921124704 3.147648057958178 3.214092794769672 3.24708250858428 3.268992884961522 3.353297183228756 3.377725492467543 3.403509330129285 3.470987921144319 3.523215896816318 3.562101749599177 3.599218109027705 3.605442169839901 3.850658077888909 3.903721182828824 3.920523614509458 3.936366441730829 3.964070213090807 4.115345269348404 4.130812961879763 4.170158305552592 4.250241695106014 4.287701950774606 4.331535111606126 4.446634513979721 4.536730670219144 4.574398907486635 4.641723484569208 4.715782521353195 4.831102728689388 4.984723728699121 5.00740560731347 5.087277299673888 5.108530063605055 5.208949603226139 5.257163313810415 5.406388116084213 5.433878382637029 5.517803626918564 5.591597178510451 5.628705367281288 5.778283605157426 5.835693654283272 5.936959153637934 5.950916842743265 6.080570093211764 6.139749139294551 6.26507608818788 6.612032177713959 6.825508536346289 6.835442988064849 6.879263761604441 6.997099631284502 7.016337218551358 7.093929556465876 7.115486496082283 7.213484631237707 7.411029243984579 7.450435542851435 7.74459765476797 7.968831079013154 7.975882219181048 9.221452064119495 9.423551606520521 9.704542587641367 10.37860616119321 17.29840795665814 58.16002216819901 73.94474014023636 134.7447700198994  
ADF_ghostNone_4141_29PyridineUracilpipi_TZ2P -20.57183612712341 -20.56658344609197 -15.65414222012677 -15.6385173817215 -15.5875456383046 -11.42337218824862 -11.38616784681188 -11.34386034596762 -11.28602698104146 -11.28548808835613 -11.26971263638623 -11.25835513193695 -11.25226595632139 -11.25133217545141 -1.434194151359695 -1.395945815567526 -1.310951808349557 -1.262383199338889 -1.243461853190731 -1.093281804651605 -1.085445746886609 -1.037427335139726 -0.9304677786943183 -0.899182591450735 -0.8620698053856679 -0.8587298527344803 -0.803074408429812 -0.7613901252233182 -0.7244261108319007 -0.7103110636965089 -0.6743513238612528 -0.6679086316603786 -0.6626739266756325 -0.6551355408201784 -0.6494341748042053 -0.6110312880012322 -0.6005060865145859 -0.5977104281666529 -0.579785026262235 -0.5690366038321252 -0.5421869690224121 -0.5233449682670509 -0.5198704311677331 -0.4805419512253511 -0.4463496809889437 -0.4341171604081748 -0.4248647813967508 -0.3875004799318206 -0.3644599481323458 -0.3480300955938044 0.07656870915745481 0.08454195565946102 0.09664440081899781 0.1018283559710495 0.1039598291603385 0.115339231837835 0.1277806475409884 0.129364582725214 0.1374631781789059 0.1554337040662224 0.1669709179519725 0.172435376390994 0.1749867702004313 0.2464535950269761 0.2572025541806632 0.2703346208753949 0.287266846494754 0.2937911645297656 0.3009534668978862 0.3122242258758356 0.3168286981388549 0.3250068904680464 0.3432648765025202 0.349113538698511 0.358751531376278 0.3668670271045186 0.3721417455695166 0.3901640097422541 0.3988395689403481 0.4029133309284311 0.4241707330930797 0.4252045789228381 0.4490464630436758 0.4526082522066869 0.473669787670949 0.479672687852558 0.4885687582135028 0.5024143529235868 0.5098090602833747 0.5168853246151045 0.5206822783177433 0.5282912395633721 0.5376887337234155 0.5452513978067171 0.5513103925340553 0.5527731195631445 0.5721148989731933 0.5790038770486163 0.5919545835316186 0.5977634132570002 0.6254105530939379 0.6382428184767858 0.6659071593313618 0.6772992765979271 0.6823988954806494 0.6934128051229091 0.7170475002766247 0.7271458831944999 0.7426376171902535 0.7608385104134607 0.7679595597061012 0.7796014217546041 0.7967807944178124 0.8102612352709299 0.8260962478444313 0.8335689304744677 0.8457643721791266 0.8582687556876728 0.8759074307201891 0.9023823051183297 0.9097566125379778 0.9234911763066618 0.9455671263406025 0.9565398550301896 0.9607562716229987 0.9672172443281404 0.9856425986501869 0.9860483773442229 1.011555256555684 1.02096928152588 1.038708121110357 1.042836233928612 1.060426654986884 1.079587167245362 1.099835725501079 1.104351886768477 1.120671225677564 1.142879249338701 1.156758969647801 1.166084945332082 1.175262442105574 1.204529110061477 1.209821330476916 1.225255140245405 1.243370894069997 1.26329986709223 1.292049395035443 1.301843082377831 1.316189637909394 1.327530082927474 1.330915585413098 1.364616582400926 1.392273611970445 1.404982078430091 1.415689027673966 1.419172219732115 1.432499373874737 1.447350553586794 1.46635350877375 1.495458212531833 1.51923736889324 1.536675241347745 1.553351591453368 1.557664544609539 1.570400806160782 1.579715636123576 1.598280034620835 1.618434061676418 1.648958162624245 1.658776097948685 1.670894612175054 1.68112747616316 1.696269126263064 1.723628643990839 1.732022936298511 1.739625692999453 1.753104918588609 1.770163945937067 1.786601823992786 1.796924458339823 1.802705347094065 1.803146415495347 1.826557112772317 1.830779047216863 1.85775240123558 1.881977132152581 1.905897495307353 1.917205896012251 1.930355529099312 1.963251549316851 1.979600313709803 2.023154918174067 2.060836215118028 2.08994089807824 2.137454433591845 2.149605365884553 2.187921949892184 2.191814385972406 2.197967240822273 2.23023832209151 2.241074709921815 2.244630521839767 2.252866846778759 2.272596892407657 2.291466063525467 2.301146774624973 2.324443293286614 2.337480773908003 2.345244187556727 2.3516144429182 2.371030070881315 2.445798698770666 2.452751943946351 2.471972693002017 2.488171696131578 2.509026846048362 2.518112768540997 2.608802714431924 2.643112766686414 2.654672215136902 2.680423089300564 2.691744548310284 2.699350366010243 2.71879071683343 2.734241654639285 2.739766318723905 2.758123657185179 2.783565108697989 2.786531085927839 2.838637476354748 2.843146599812322 2.853387750189342 2.860979743315129 2.885622948145994 2.891833620388127 2.900662152352893 2.91535336791464 2.934115156503069 2.950484571109169 3.008963981243844 3.038893213466594 3.069725812729355 3.073763114930748 3.094282554191076 3.121985909925791 3.125711911925419 3.13332838128284 3.153857102492748 3.174928168740527 3.19049887784689 3.199985585713827 3.201068443761658 3.238770479913888 3.278125441250182 3.29639110906137 3.299886651309756 3.305035551549577 3.347547631975039 3.354600234410491 3.393507773409423 3.396666430795828 3.406868946920362 3.43175219380998 3.459227108779536 3.478672531386734 3.52355184669149 3.564617810823542 3.579600098226812 3.591434338965006 3.601386064614582 3.628153667839955 3.645860294268788 3.665917668050976 3.674493761968934 3.707015980346259 3.729560618832716 3.739481097239235 3.790049031171018 3.80883887998022 3.821583555340215 3.839631605408428 3.860441249290405 3.863768164835153 3.873837846432426 3.87893136452614 3.898207276493102 3.904179207604295 3.922951657530373 3.944547142075197 3.949754453697057 3.958648002106973 3.980850627977404 3.995563621300767 4.00873925288387 4.039315950652075 4.055068521552125 4.073111256116435 4.095485376542488 4.119058913880137 4.139209364252735 4.14374956044056 4.196020811898282 4.204638384118874 4.24789651652173 4.268558061335963 4.277332238251239 4.308332283742885 4.347285833068036 4.365393288241343 4.369108538499222 4.425945146667468 4.434490995224643 4.447356606109351 4.458990629692051 4.469327233486543 4.487825017005169 4.540626581389642 4.56237791087062 4.647985318214427 4.665043619474109 4.682222403138566 4.698965722090312 4.742961136282181 4.763571949386762 4.766406319498065 4.773870624753659 4.78484024341341 4.792618842765386 4.805230665004416 4.828369700835768 4.848703162066543 4.850868617322707 4.879404642789678 4.886394359386173 4.88837029304946 4.903847636118627 4.924946293407941 4.970455188301401 4.978471918418434 5.008086912563811 5.029427041359129 5.063661255190441 5.07009842934519 5.078349547876501 5.111155325566265 5.124110039174292 5.144835245202929 5.170300996917336 5.199207198953597 5.214267337399944 5.222758370376876 5.278074275293323 5.333909224798346 5.359956685972118 5.373235567424983 5.391264042519232 5.404148954647714 5.428578404988677 5.459295706300835 5.480771338290892 5.49307953939502 5.501595989027887 5.511709148385338 5.544789546208976 5.55985093253198 5.595206789389755 5.609526876566678 5.687900120027004 5.823458182320081 5.841695915934737 5.890276909057643 5.924759340825755 5.948812432358277 5.97227931225057 5.997543362657532 6.062233714952445 6.083986275684911 6.128571259967805 6.134049349105331 6.16761214019743 6.185056047832419 6.224997292618164 6.336609659701152 6.369537432918515 6.408423396446623 6.423593333877045 6.450685675554824 6.506077597476174 6.526426823199462 6.561973133355764 6.582533982555 6.621548123557238 6.64603305491204 6.659393566124509 6.714186245755046 6.76798280673126 6.776859657583105 6.821572451321438 6.826072021860714 6.899595423326845 6.923535751976455 6.943471156646114 6.956579350282078 6.979737869124713 7.001516372476203 7.021815835367003 7.029365174304838 7.055342719581351 7.084406721035716 7.126694103475559 7.158718648006341 7.179252149657152 7.276614354491122 7.290188936769222 7.373018137466653 7.404378374017121 7.489544676725885 7.503672742614775 7.660387471520747 7.826737413086719 7.847556203478828 7.891368997052507 7.955850279434197 8.266141122175112 8.294446156411722 8.3200055203208 8.341799605713017 8.415622143528596 8.527929250774045 8.577769185615958 8.623292193021753 8.728738052944797 8.769257462270115 8.927538786508983 8.961044626806009 9.32175131723246 9.494785407962999 9.511708272385965 9.611552171075671 10.13541737489221 10.41224263431067 10.49155526025183 10.67743985804293 10.95848229762261 11.03134456107482 11.38370304390281 11.45785886932215 16.58537700894393 16.64628134284275 55.9769664525291 57.28827629536713 59.21557699074862 59.60352819238668 59.9473523552636 60.27450837579247 61.33482557554609 62.10191349617345 63.1270025651152 73.87791382339076 74.67424469619819 74.99131747786875 132.7917106824097 132.9671419767546  
ADF_ghostNone_4123_11MeNH2Peptide_TZ2P -20.54350764098345 -15.60491397417472 -15.5364940134644 -11.35792864121911 -11.26856876655708 -11.23772548520152 -11.23699898425139 -1.379836823285877 -1.234264419600845 -1.15613800598482 -1.018334154942839 -0.9338822504193017 -0.8835908037986977 -0.7941456866939384 -0.6905861594650371 -0.6573368127435429 -0.6552634206148641 -0.6299991508857554 -0.5929067321103844 -0.5817910013156997 -0.5808829457221847 -0.5576856666258134 -0.5481691462510421 -0.5401228248622644 -0.5050647051179753 -0.5029556674020548 -0.4251455405463923 -0.3964266923730848 -0.3791020656035546 0.08180692773867607 0.1089942904470522 0.109927618642556 0.1278833717489176 0.1377031163435778 0.1509634478797527 0.1555911237164287 0.167123904977876 0.1821365309271201 0.1979014038803116 0.211487848814414 0.2225016693316745 0.2351606219411895 0.2594687649071996 0.2693157803216107 0.3108256564361031 0.3140994401783485 0.321009950406725 0.3355700826092263 0.3530858963650797 0.3860376157613236 0.3978297031597782 0.4176284975340017 0.4437187627834483 0.4559304237849434 0.4746970120640705 0.4855801333389114 0.5096042363129605 0.5215215220748365 0.5279814888204909 0.5456891083229917 0.5604786948084871 0.5738808903260666 0.5906906133970742 0.595213139499172 0.6078769327055743 0.6138621833977829 0.629761607077832 0.6449623226080374 0.6506260756120583 0.6909028653791527 0.6937320281250499 0.7159199239407638 0.7307563630220063 0.7434936079097829 0.7545607416388792 0.7837878057075782 0.8107078197497701 0.81801926203418 0.8400622879165224 0.8689266078710126 0.8849248631602249 0.9187651665798249 0.9573928922617712 0.9780193759345031 1.007729242157472 1.058979792401864 1.077279062201884 1.116445818385492 1.133632268805157 1.143597642297486 1.149506256480824 1.198944925073667 1.202962953194318 1.213997195005945 1.238914943281738 1.262082969615978 1.277532283647677 1.28719573056599 1.304449404078269 1.320580723672146 1.32942241736674 1.338397591057238 1.372754595848995 1.378489028781434 1.415139153254653 1.438150775234994 1.472599381724784 1.509311241655592 1.525123925311174 1.555143754451378 1.564229590776301 1.577038154405846 1.611349113765441 1.626842772449399 1.641726499091114 1.671698803313066 1.676062237002988 1.705402913711868 1.720056042809987 1.771556410424438 1.788666192071146 1.813834415482625 1.85118643425475 1.861521596291667 1.900702727085793 1.926767702533161 1.931938249793755 1.998833926647445 2.010722508298508 2.05034822813016 2.077830459837713 2.101434437552708 2.12972124016713 2.141143172814755 2.191392223381069 2.204943349484906 2.254904222843948 2.267607268291122 2.28498669250296 2.30184061532512 2.317514628718903 2.343704506223098 2.384466636466848 2.391673866173393 2.44388193077422 2.448295448253321 2.462000114922583 2.491966020040118 2.497606525103662 2.521657344157754 2.549615645310069 2.568069427856692 2.577564761810442 2.631311410462563 2.643250456837433 2.663935354426426 2.731448560699396 2.761971691421635 2.774899098297868 2.80514148666283 2.836471057829599 2.842863479933656 2.935521235066347 2.983380398526208 3.031399684037112 3.051253879850746 3.087736196226434 3.117190179749612 3.147042434379486 3.163113915640285 3.180500076391347 3.190806892585042 3.192277088368562 3.215629069227722 3.229122778748691 3.249569318887399 3.257702298201494 3.277337621740805 3.286593019221793 3.322311282499808 3.330514133617499 3.370095502984206 3.410220602831869 3.422559068203552 3.430694830485389 3.443738767561246 3.462200840381976 3.508412531455785 3.516719296837073 3.558350060828512 3.587716410942835 3.598989987888548 3.62141484740091 3.717980205156506 3.770152782151106 3.79033384919596 3.84683922903925 3.865528618685978 3.879949565324452 3.892432812511827 3.89913987763273 3.906962998311748 3.917054652159926 3.934938906188191 3.944861991909217 3.970259907680413 4.001054464898624 4.026036335096427 4.045658653761033 4.079721097787066 4.116375934513422 4.171672617805624 4.212864190748633 4.249860302097655 4.275875983034974 4.286262656933179 4.332012014534115 4.374328793015591 4.419268433318739 4.477989223150275 4.520123323678016 4.610489708132927 4.635908703710723 4.668683629134907 4.772697601867139 4.779334953586631 4.826719289462931 4.852343980015188 4.953642062720521 4.964918791437944 4.968031958247412 4.980212491367717 5.042334666962419 5.08704233259837 5.103180609891314 5.129263735726328 5.141547617000522 5.220139704576566 5.254650785864103 5.288370902180887 5.296433265509826 5.315502223004484 5.368573213153454 5.405991196469781 5.422749626271542 5.435486718442784 5.472330925884233 5.525941664381105 5.538647844708425 5.561472651574906 5.637217514826902 5.667376390890211 5.716737616979067 5.723641176555005 5.819287790143447 5.877260742267416 5.900797007289301 5.924448755856163 6.022736562790889 6.067303284067179 6.108969193047679 6.148704964976988 6.183082280822299 6.228123305499746 6.249161964161332 6.381103765465046 6.54208444926228 6.712401978834721 6.815158568271054 6.840306546952714 6.856706324337055 6.918015166540672 6.963647043600642 6.982422012206244 7.012223403034882 7.045029761618766 7.088415109716953 7.11530091215351 7.131740430020176 7.167312124160526 7.186295716954061 7.233338304448676 7.242771389930895 7.379209627974229 7.505947924412976 7.586009071876551 7.636697725275149 7.690983523968951 7.775491990779551 7.837566135285214 7.862504242666882 7.954447232738936 7.962809075628701 8.039273627152744 8.0974196736547 8.209740508786235 8.319943741572374 8.586907151635717 8.921123179318007 9.306779258286149 9.358253996845496 9.570745600942452 9.616548161686048 10.34768818973956 10.45356512717823 11.01331223592722 16.77731331780412 57.13977312224125 58.2965397944691 59.12117948211459 60.67450734373483 73.89507235806335 74.67707765902927 133.2977131622813  
ADF_ghostNone_4175_63BenzeneAcOH_TZ2P -20.63893513565349 -20.57506279740434 -11.39353531462553 -11.25070963548663 -11.25009110138905 -11.24913917781306 -11.24835365727597 -11.24792957954011 -11.24660652537042 -11.2429981784664 -1.463022928556674 -1.358527283006917 -1.158156928616003 -1.02326829238485 -1.02170199866712 -1.02113635057477 -0.8300189033762304 -0.8297009358185377 -0.8161714556974762 -0.7150424960247426 -0.7032736840822035 -0.6750294666527477 -0.6488901751787499 -0.6472478648527058 -0.6244704079825404 -0.5936639330431072 -0.5931105564399245 -0.5805083067561758 -0.566598322257313 -0.5581510850488044 -0.5033607899680312 -0.5001419738230406 -0.4998327700747958 -0.480674742225947 -0.451085827188846 -0.3436250752218131 -0.3426729672852576 0.08480235424048256 0.09905334499680672 0.1094268486562706 0.113715040939259 0.1177088858343645 0.12131379597683 0.1321270677504314 0.1512982254376877 0.1560633063187092 0.1714827495237919 0.1786609750672024 0.196789931159514 0.2225357125586012 0.2497505283888053 0.2955008711522422 0.3086970976903675 0.3219275551654096 0.3269284929161533 0.3323565977020844 0.3434698578785068 0.3460518921744737 0.3494502070348314 0.3553467792651849 0.3628405235063313 0.3825097109053937 0.391038572112808 0.4105467764865708 0.4286386257119433 0.4713298433599598 0.4927077025896501 0.4999958019955046 0.5156101442738392 0.5193846513749029 0.5430496031670164 0.5450237662471182 0.5490953502895958 0.552132378824765 0.5617363777414865 0.569366546616682 0.5804859629470023 0.5892754539379634 0.6022528674612402 0.6310251137157656 0.6562566162029617 0.6651920936012528 0.678852535953351 0.6946654432064885 0.6996964340090752 0.7053425500853212 0.7143823183330427 0.7395692668407735 0.7482147720534199 0.7523955980961711 0.7747958940394859 0.8138468318595803 0.8448011597518238 0.8523722131017689 0.8756449035900689 0.9019970101054491 0.9064402479429686 0.9305344070344491 0.9375944678769056 0.9474105122858814 0.9730919605565521 0.9849294874150276 1.005258400201263 1.013328451541244 1.027065516688238 1.050254038421008 1.078820848269252 1.082585607357641 1.120822368899364 1.141395388345026 1.144889746224318 1.175269914178668 1.18955628706874 1.204928640533277 1.212066949049591 1.239133075148765 1.269391703029199 1.287958228563187 1.303294116279909 1.309575310895465 1.333771922107525 1.356431434132898 1.385680202614302 1.402315045292519 1.412689482983584 1.430469182572195 1.444527129463702 1.462348841467948 1.477196833909249 1.50402398870277 1.554028309810916 1.581559688274479 1.593658744865528 1.612122328566759 1.636735156525365 1.638759676916469 1.666377723519611 1.701848306408411 1.708876008232764 1.714920144808256 1.740346928596755 1.766662536043084 1.780163432156092 1.794408959111703 1.804397021032273 1.830420015201316 1.838413945120933 1.844223164688948 1.859687672128376 1.919009098464504 1.936618861475168 1.957671845706844 1.982206679891228 2.072711302196972 2.089604747160287 2.11576212835181 2.177280758172111 2.190941679147656 2.198188953553083 2.204493418507287 2.207550379712744 2.217016335264983 2.232533660854356 2.263320887483599 2.267500030839494 2.278589263001262 2.295679786935488 2.363921133208188 2.433693830596513 2.469564480364062 2.469707431233687 2.49653089731183 2.512730798495286 2.548650625779731 2.569719619379454 2.583790262778302 2.590757807912097 2.613869823881308 2.63685300914009 2.676264900813473 2.701995344455879 2.716661935685194 2.745920732144688 2.772017019584407 2.776520412174039 2.789345166972319 2.834935312725763 2.837297974105804 2.874441858680841 2.906455903899773 2.922786724625759 2.933205476567892 2.962773793505402 2.978278038353561 3.002037056826786 3.053722431950109 3.065008328666695 3.087862447377121 3.112280805867299 3.134296790960946 3.144572771678057 3.155669166303953 3.161096698227228 3.161823684314976 3.182822582348965 3.210018076683153 3.221820436035326 3.233401967351197 3.270712571190782 3.331340393059624 3.348385471549862 3.383493370680659 3.388996661348378 3.393323807437353 3.396071167519406 3.440569870232632 3.445735972526497 3.471802768060132 3.492402272271299 3.535050083502826 3.585272783002548 3.623403390925691 3.633132760406216 3.638482161364475 3.651130206392037 3.669000365520907 3.714921209661485 3.763792299660926 3.77571659401382 3.788685071695077 3.816599508639981 3.830872414339988 3.848215994308263 3.876431391642957 3.891411905097718 3.899279158481801 3.922385774622256 3.937260173979094 3.96708794927272 3.978588716390785 3.992264113650491 4.023743822860668 4.074755638167692 4.091713127116691 4.111250221916538 4.115083899783142 4.12175596873471 4.13911263544888 4.182649670505499 4.208720259186919 4.232706354582567 4.249113528141361 4.291962018377245 4.34051286007299 4.354980212202543 4.374592864440305 4.43794217768245 4.479529578095107 4.527174926879247 4.530217618227047 4.595473060176228 4.643219478292632 4.71811535024154 4.728584864595528 4.738876645825472 4.757031654800528 4.76005829169596 4.78408774502855 4.827129629317104 4.828565674438845 4.853066172015969 4.855799563641265 4.872378847247335 4.897057217692417 4.935964974402048 4.947486558761003 5.021902489010251 5.041371200863718 5.092503882573713 5.105378027704722 5.134647839281678 5.138456031495351 5.167058148437991 5.191433000741357 5.198638170593741 5.232545945454003 5.24226830116357 5.295360606506617 5.392469920128256 5.419763713196968 5.422525807108632 5.521254996376057 5.58596827044419 5.597866495381085 5.612044996560572 5.653207334305925 5.80278920242303 5.816276759615541 5.858764278917941 5.930923195080469 5.940666255881371 5.952585688292837 6.030289032439098 6.053010298158685 6.079513905256548 6.098417290657706 6.108492789249371 6.126488830067706 6.24731707489561 6.33688200146147 6.425238282410012 6.428296455951785 6.490484142615898 6.495628611657099 6.540942793047226 6.640381466186677 6.641973034638012 6.66394288616849 6.675165010894241 6.700687495982586 6.824617918120934 6.877907932100883 6.882000497560904 6.899359518645336 6.915401492568771 6.977027322034909 6.983432819327304 6.985487117332839 6.99851837409566 7.023417101137918 7.086250980191697 7.130153294244324 7.156992138239911 7.267465919743983 7.439555341481179 7.469227119431533 7.669141165067224 7.723721647203312 7.750269352919331 7.802802546223512 7.812488925563512 7.85313140997295 7.986943877382283 8.147084179971966 8.336928752234067 8.365280090038233 8.518943856336843 8.531187048201542 8.652566676983687 8.877169108678219 9.103919312644079 9.464864778719177 9.475659275190704 9.785876415280576 10.46282802289174 10.46818848284206 10.75320234420526 11.41325550248257 16.52761418409277 17.43500415810902 55.56181125004463 58.04749981733694 59.34355777430726 59.42091311593299 60.5232326334854 60.95074049832861 61.05283062613008 64.90774254054897 132.616308714926 135.28279646353  
ADF_ghostNone_4115_03WaterMeNH2_TZ2P -20.55427765500245 -15.57941336759242 -11.26606882407144 -1.313759307788305 -1.195464785176228 -0.9167814833187338 -0.6844829812499778 -0.6802992512925782 -0.6253932502378966 -0.5769737498059742 -0.5490832024768129 -0.5366720817547518 -0.4710222910384854 -0.419916649589088 0.07961928352728607 0.1085868800662072 0.1178853586104691 0.1227869358902274 0.1603512529401973 0.1793469193815855 0.2520273722719511 0.2571350358531493 0.3104576542204774 0.3316467576933655 0.4106221729214132 0.4108687201712921 0.4687920214222627 0.4827231630934447 0.4953632967075701 0.531188469796439 0.5801228385612943 0.5955386971786037 0.6185903764915046 0.6296904544900568 0.660755864776433 0.6639892904899865 0.6791609559965759 0.7061058924348276 0.7435907764718984 0.8453736538773868 0.87257784913343 0.8754831272412168 0.975888064827298 1.05018506524704 1.094548617644924 1.113785091639667 1.151528936375721 1.225583454910497 1.265905233500735 1.299184354298305 1.346261853701952 1.416893183935391 1.420362720231657 1.465246221161896 1.523999438450563 1.568951542205383 1.600316405449278 1.607755759920833 1.66409144202875 1.757999362912077 1.887969541188148 1.908440577860008 1.949687014148418 2.001683487073574 2.045378142312408 2.122577431604871 2.129273275021431 2.200511221085435 2.226898859773502 2.232578779773934 2.299088539935206 2.3750958222391 2.38697437960952 2.45356541060833 2.544548923728351 2.563722051824999 2.645547213622431 2.67276105769979 2.764687053922324 2.791712912495542 2.867661755106993 2.910168128687692 2.962792041505429 3.020393904480712 3.027494892754776 3.096739762639375 3.138038632859791 3.188267714038471 3.257807154023276 3.261192397528258 3.379501601480148 3.392393051718463 3.406090114536678 3.457699029723382 3.493929219998101 3.54553127036525 3.568570905529837 3.582839573989313 3.837104483852808 3.889720543188308 3.912138286622449 3.922365404411829 4.014511060397264 4.114152493196721 4.137526765674098 4.156001829590713 4.237478728008317 4.253946647795956 4.37088703282555 4.412100068704357 4.546752533485045 4.56986409686649 4.631584121757631 4.75029298574518 4.807601831081683 4.936579678879894 5.030052820450783 5.080053966540997 5.087140365817777 5.207316070021347 5.251643152059033 5.378789902963836 5.399954025304679 5.510358066789218 5.575562483560163 5.628915922946834 5.769524903220248 5.819930651243891 5.8975029448327 5.944521769472254 6.011191823589153 6.139512886215562 6.162156867990519 6.643933643423297 6.763387098956746 6.822190001754399 6.851592824015259 6.994743804623686 7.005661438289753 7.075899017831818 7.115132406029014 7.217661356282193 7.377959252289188 7.423441388144909 7.671119922114062 7.892750875103968 7.91752125576336 9.125146850029012 9.326795158167412 9.583397185598386 10.33497840581918 17.25761561556049 57.97089313395831 73.83366988206669 134.6044921815986  
ADF_ghostNone_4167_55BenzeneMeOHOHpi_TZ2P -20.57014143137957 -11.26600363279106 -11.25703439171807 -11.25653131769928 -11.25650207787458 -11.25526349866285 -11.2551711399064 -11.25460785788958 -1.344622228412501 -1.165467466899591 -1.028858392980302 -1.028541842972853 -0.9126399077721296 -0.8365878851341199 -0.8365785481977981 -0.7218759169599375 -0.6796544150164736 -0.6553981848880179 -0.6312375709946539 -0.6071874431111793 -0.6003087475111126 -0.6002200005648085 -0.5801671455473991 -0.5157098302855431 -0.5066284132123754 -0.5065472389766313 -0.4904006681658374 -0.4360266961538406 -0.3503473381252112 -0.3500738667794329 0.08929884203137431 0.1044505213111628 0.1045827235293437 0.1085036194566117 0.1091835883913228 0.1300910612073083 0.1424492531762923 0.1442516905313656 0.18183055007511 0.1875046778868285 0.1933822166508988 0.1968869733758705 0.2696919430383915 0.3074868927082152 0.3130029351362367 0.3160313402358463 0.3326521354819919 0.3358790004998184 0.3423833966144265 0.3435447492948961 0.346019072904255 0.34878614132708 0.3915085366478422 0.3981912240669825 0.4716356120902764 0.4764028999832958 0.4941699981416723 0.502064109697133 0.5147041140106431 0.5352972722730073 0.5388759271775333 0.5389410505545471 0.5514843301414475 0.5568759724191625 0.5586824885751885 0.5673857901668705 0.5867600936193255 0.6080012766436295 0.6199735246034631 0.642327970105332 0.6858032241898987 0.694720527115578 0.7038503189177547 0.7148204662134632 0.7308214498254813 0.7411301510020704 0.7433264284516871 0.8162298823408562 0.8351721854532038 0.8678853678321624 0.8786244620143703 0.9009172195157066 0.9362976899726115 0.9398942779102548 0.9434976883677906 0.9576857616892149 0.95871318617694 0.9844819457125216 1.025765606579414 1.028158080777212 1.086329965453883 1.118041681786707 1.126651946152267 1.127489316840381 1.150349979912162 1.181613954221147 1.198962277946296 1.200585145820982 1.222534362204211 1.226525715625795 1.26777791974563 1.280389850804234 1.305969602852363 1.330141764352748 1.344396688544585 1.382411439632716 1.385392762637485 1.393770216014613 1.430504171792303 1.440504163301356 1.466359898549061 1.477186896557118 1.576150906741169 1.624622753792325 1.628226934187169 1.631069362566029 1.659269921169503 1.692437990195219 1.697069486089396 1.708313097006037 1.756734935247464 1.77479828324799 1.78176699732726 1.802384539729131 1.814551398504533 1.817274105904987 1.841625462713591 1.845578896922998 1.886299237370827 1.953953161555538 2.007553641834729 2.100033201164223 2.159785922791302 2.183164054540229 2.188153241218972 2.189514056476817 2.207567673513323 2.215080538643659 2.226930848197499 2.25452884381762 2.254608870366422 2.262261388572655 2.29837670216454 2.358227960483479 2.417853587887892 2.455137040037154 2.476062333238128 2.488993490012908 2.491653307572026 2.535551867421434 2.537023169993206 2.567888287257052 2.600913223017064 2.606567371186973 2.662863106377908 2.693180505684265 2.694915436466742 2.751482398613274 2.768190623045141 2.795604231799517 2.831549119851313 2.85493016017452 2.859888178321689 2.906393840636277 2.914691496493428 2.95581269272452 2.981647968376246 3.046421738482099 3.065951483853615 3.071622538981583 3.101225449091784 3.125447351747855 3.133312582099727 3.151983847548076 3.155629079091732 3.157296742319318 3.211693835514374 3.220169582296474 3.227530608142057 3.252403470875809 3.279137771469049 3.329976131189844 3.373737571300332 3.381706911176425 3.382123651111044 3.398676713143026 3.421471323030147 3.434577588775727 3.441402351577866 3.465722499496148 3.577780328225596 3.584297438529904 3.609135395227017 3.624475592146852 3.630404167821739 3.644026094061445 3.649763599566153 3.713792044466549 3.781875918779091 3.816018796011957 3.828330250659421 3.845316943308986 3.846379163564836 3.889825739883582 3.921873797895671 3.953279109398588 3.997336439736728 4.056869322280483 4.077931404422227 4.095010826404838 4.105884942408089 4.11040783213411 4.121380024729684 4.15585292117246 4.159602907145902 4.169290259259456 4.22360054227541 4.226971725360159 4.330685419436248 4.334652232495727 4.40871046677795 4.46999513687832 4.49243435056815 4.519257139390208 4.523070770644508 4.58312339702256 4.715425748419569 4.728368334651239 4.753945443523436 4.75706529287198 4.782947705526316 4.799502554730837 4.82140365064626 4.821478371883181 4.85418590976447 4.862753583004773 4.889649842213245 5.023617823136711 5.059277087760381 5.119480543353403 5.12789980907351 5.128769253012856 5.161974215911069 5.184238551303658 5.187421301230061 5.275972745867173 5.287106223296563 5.295275494662251 5.353323229324306 5.409878423449099 5.413416076825913 5.496131000657797 5.583876644988445 5.586935387255297 5.662667279294674 5.793603098025669 5.870472509209374 5.926485863678676 5.942077619305327 5.976635600726305 6.045708680773766 6.083841501810588 6.095959003941072 6.105590177956658 6.144381405492904 6.257827274439628 6.416030274948198 6.417642452400221 6.483175335939288 6.487638462426351 6.628681912777357 6.628983540333026 6.681115374637772 6.687538020000319 6.712847827057303 6.817561203923677 6.864961809167317 6.874438593770114 6.875515803291982 6.889990316631229 6.968441780116306 6.9756901340687 6.985681733048574 7.011604291481526 7.062368974402102 7.076399621843944 7.146797107988262 7.179624272883796 7.277814932521827 7.437348702656339 7.704217180359676 7.710183265522858 7.78644499071325 7.787258105944598 7.841681627784561 7.971236384554095 7.982166599069137 8.143476199302851 8.35446375162098 8.511176455232466 8.512651498719377 8.643287168437634 9.094728141038933 9.337074243849722 9.448423305282663 9.503958192959725 10.44271334842117 10.45497231837028 11.39320242632916 17.57563916231087 55.51210927630466 58.08899218797738 59.23775970956162 59.42337618266407 60.96512382001894 60.97155524918367 64.84083027617399 135.3626149269612  
ADF_ghostNone_4137_25PyridinePyridinepipi_TZ2P -15.5825603905812 -15.58249763537967 -11.28380351252217 -11.28375916487517 -11.28318716234384 -11.28311964684847 -11.26788454715145 -11.26781902656111 -11.25116927090268 -11.25110160679173 -11.24925319546514 -11.24916651147946 -1.259192325267236 -1.257634143233811 -1.092165153923803 -1.08973574037954 -1.035983872672076 -1.033844974237056 -0.8600513260512751 -0.8599086002165326 -0.8565025458814284 -0.8562446070682574 -0.7232353451625351 -0.7210861444055439 -0.6607743054100017 -0.660115903982353 -0.6543846836855323 -0.654112850765462 -0.5991238702585642 -0.5978221640648917 -0.5773567949502607 -0.5771460652130931 -0.5559243068169389 -0.5281595990668436 -0.5201103047351779 -0.5195250590099986 -0.4206985985653992 -0.4197692702999583 -0.3894981179041309 -0.3797186340187252 -0.3547372262496292 -0.3380769193706542 0.08556986563040286 0.09495239949973733 0.1025723558715287 0.1038298364206635 0.1039524415801491 0.1114215530366287 0.1217064360384921 0.1221467567488149 0.1360662999204231 0.1472264436652989 0.1485066155199915 0.1631251227171761 0.1767019746842543 0.189471748454205 0.2676961302420792 0.286727982116092 0.2901010554469922 0.297011967254672 0.3089933820085419 0.3198950088064125 0.3261534778027588 0.331621335221315 0.3476113669142274 0.3478970568374702 0.3521333650863053 0.3612730283231845 0.3633439553051143 0.3855280323024508 0.3922205305417379 0.4070246381613171 0.4094438804398662 0.4213245471796183 0.4444967699980696 0.4947335768015969 0.4970085677399676 0.5101500247223399 0.5225318523382216 0.5266122375017884 0.5297504472019382 0.5309114924739232 0.5352392616537979 0.5369583695918257 0.5506555908871417 0.5533923631237317 0.5560025858405704 0.5633092531443588 0.5726850596186197 0.6086498516272157 0.6209703973540143 0.6414603702142579 0.6449709779144245 0.6525962697746394 0.6593088856881054 0.6660719281791351 0.6835339179821518 0.7107323108480393 0.7360021544555558 0.7500636263900176 0.7760825692653621 0.7976879376958694 0.8049644683902726 0.8284969572014489 0.8299462774029037 0.8476196530026555 0.8515911993855785 0.8699645890242741 0.9116410128579274 0.9134871391548373 0.9261023216233254 0.9357087997338185 0.9443309081419081 0.9659894956951692 0.9691221583740676 0.9868251349833058 0.9978817460486296 1.002644147896917 1.016215906964867 1.055436717559716 1.069078856745497 1.073265179722601 1.087796116100657 1.122193272383448 1.125239336938225 1.139426272607005 1.146373718964414 1.154559280333756 1.185364373013851 1.216127147750776 1.216434812893462 1.230182523215703 1.230358977285691 1.249517455889403 1.262614079371313 1.280683264136572 1.311623385552435 1.323114376521114 1.352363768970882 1.36341980510358 1.38177510480805 1.400736766538724 1.408537002949109 1.417690605931607 1.438618565443623 1.452337161973063 1.458056839053574 1.484373182102507 1.53656672951219 1.555212885027116 1.566333921489453 1.597938689246775 1.624914698790654 1.627154240066033 1.665075859982919 1.672805557481793 1.68200691097528 1.704399339904153 1.714012695438594 1.728262891075239 1.750303867849377 1.761456431140587 1.789287963774041 1.796413734276734 1.802583444198642 1.807358142445301 1.824897324192013 1.837291344814934 1.84922667405539 1.853073259020596 1.885779427938375 1.894830402185196 1.900865266155657 1.951307569441955 1.981562729739998 2.023051024109733 2.165024713182841 2.183031807151887 2.193761699154002 2.20078268565384 2.223605148957556 2.243711025834447 2.255530173067715 2.259772498454827 2.26223691765628 2.27696237430339 2.30841093669188 2.310583440803887 2.328327818858367 2.329104196963963 2.353780570968238 2.36750604592361 2.433112900568168 2.445629251343501 2.488965239131471 2.509756574291096 2.511772078714689 2.528408397033189 2.633726589993405 2.67748447501955 2.682806731260147 2.706303029241042 2.717530116172738 2.734169364737313 2.742982400765951 2.744027112271982 2.769447828862591 2.785370650951781 2.796816481539038 2.798022313136786 2.826610346274957 2.847308085976291 2.862298069149968 2.864420895931152 2.873180908472106 2.903990606954976 2.921474019504505 2.950772277826411 2.969581061843158 2.976147713069071 3.060101070118513 3.064438634441134 3.075646907552155 3.089488735097138 3.098650497077119 3.105326850875003 3.112102835696078 3.119413732793757 3.151080120996175 3.175362393378172 3.190575478562763 3.200973473474702 3.205060632662128 3.239040812894037 3.276474778934385 3.303803183594769 3.357742278558474 3.361319499782733 3.392529375110138 3.395815512547483 3.408759497014665 3.416857282736698 3.43180284112518 3.439792674306105 3.472499577214533 3.510456843110286 3.537091355383776 3.562725838350983 3.580394251514552 3.59709825861331 3.597586315454324 3.603912803366265 3.636838065875305 3.637410243410678 3.664323894012876 3.696755621753276 3.706150620929305 3.707668380456759 3.765480149311049 3.812898734960283 3.847872845550103 3.852761027650363 3.863794198566877 3.877758283659444 3.889967159410038 3.912646681983207 3.956144944318262 3.995374293194818 4.002460614074529 4.054581189619554 4.063499506993216 4.090089873883808 4.113148439546899 4.114636264529847 4.122882391209724 4.157318227131422 4.170807955610544 4.174832560082538 4.191953295087661 4.235785939676723 4.248621695826552 4.258689157733335 4.291092303290708 4.30024871677698 4.363628147475733 4.394801243725101 4.447000701485991 4.453516230268493 4.460834795674747 4.463954134451954 4.54163279001217 4.549594600630684 4.628945897718119 4.658224133120719 4.665547761571342 4.734743975295979 4.778390295771361 4.780677296438363 4.789509808290195 4.793683571567918 4.805212769654547 4.805932894438239 4.811998171096989 4.839672249766886 4.853112137381696 4.858762147856257 4.86745016203836 4.884404226594682 4.891642885390334 4.901394788904185 4.9611310386305 4.987863538135154 5.001743250292455 5.026133808658767 5.036709807328508 5.051025512363198 5.067849486098597 5.076634879204859 5.10489271836249 5.143581442328585 5.203029062741771 5.210388310888129 5.21996744008237 5.221988562840098 5.380588883340745 5.387640762444872 5.460935616336582 5.463560397829808 5.504185921180903 5.505332016107158 5.511542130257525 5.516641287344206 5.547174493373258 5.552991866605943 5.678712545409541 5.685839470048543 5.814280179126233 5.832411021774425 5.867002455117475 5.941600936196081 5.956008787996963 5.97048011867872 6.046196876911269 6.057486142683775 6.074197017342764 6.118069925733504 6.127915097428434 6.15286114370334 6.322056302548022 6.365518485414114 6.397603929411217 6.421005037388436 6.503832811471435 6.526911314333365 6.529352857834425 6.551305990030933 6.576414848856381 6.576745701534318 6.607952786109952 6.616949016652449 6.625333934420578 6.656692986092851 6.686058213915316 6.777895595266426 6.850675533480103 6.853959044054416 6.928086817893548 6.943183580283106 6.946054533972993 6.950444385866877 6.951165152044513 6.969955479014212 6.997679154888297 7.005328925795169 7.04573357906042 7.053584165820364 7.13120092029905 7.175767790522137 7.18475437255878 7.190405108354052 7.270428218503903 7.302196910169694 7.660601464820886 7.665997660360026 7.799132976238877 7.805877968014541 7.849994229553728 7.875824377374038 7.926255636914066 7.982400786602737 8.289866801815794 8.333277649584279 8.406530541753614 8.410096307430505 8.539630041351693 8.545554532749923 8.741864209785211 8.747730019634519 8.958403916633522 8.9619021605918 9.445289376960297 9.50417907095607 9.615833080535726 9.624606099575422 10.46220468959785 10.52399917684948 10.65975306888092 10.70821295435439 11.37583031935385 11.39459976590345 55.82976459576286 55.96147463282575 59.17519568732915 59.18785880527462 59.61630020038946 59.77976066700103 61.18802673092522 61.25155646908505 63.03529791606611 63.17588934388595 73.59397085848029 73.71938557704247  
ADF_ghostNone_4122_10MeNH2MeNH2_TZ2P -15.56335586654318 -15.53515736515329 -11.24992653378526 -11.23691732618421 -1.179386500859947 -1.154223461070663 -0.9005354327062699 -0.8828314961167136 -0.6704770786573302 -0.6499746234959518 -0.6067224660959982 -0.5903769783119206 -0.5595501082561571 -0.5398493413625208 -0.5207328826116254 -0.5043207604844984 -0.4039641796021617 -0.3760692509544366 0.0891768900572697 0.1122537455687938 0.1170513259878613 0.128168978703703 0.1531204580060813 0.1602296521527034 0.1685137738464373 0.1985470809886009 0.2228964655059185 0.2539382698060774 0.273127098706182 0.2899533020530515 0.3113366206639295 0.3462149999832603 0.3691942463599328 0.4213046848268133 0.4425461998545328 0.447959586654556 0.4632587244891718 0.4872128436614173 0.5006232451506162 0.5279654188454225 0.5741667794047476 0.5905749179272797 0.5964098076405334 0.6095186376193968 0.6281439885972202 0.6398878812319457 0.6721325865426768 0.6782189114773606 0.6944058804533001 0.716901216873689 0.7302127638002976 0.7644486125467546 0.7720820907891132 0.8203022679315874 0.8448582084480672 0.896595528460896 0.9159759164646831 1.027277763075348 1.060111578919394 1.10908396460797 1.120894171180707 1.157937388165392 1.196730645024559 1.219878660421108 1.238192613845085 1.275603009241462 1.29458778940819 1.331582359245604 1.347391055475008 1.380570759795278 1.39536068073486 1.422683753387298 1.449981675558426 1.510328532032638 1.570227894861474 1.57492203005654 1.598498667450766 1.610047573126597 1.622137102403004 1.642918157502621 1.688780323693673 1.745877506269623 1.784873473035256 1.864066224004149 1.919357374508174 1.952328862361186 1.963909256646638 1.993868739044941 2.037431960076837 2.093378852133898 2.156754702117169 2.223133712146122 2.241500331137838 2.249203103785065 2.261944344923514 2.309362654608684 2.337730413630066 2.355488446900491 2.406751413502699 2.42297922018145 2.474007393544056 2.509772993229052 2.525491128212813 2.55828985500037 2.569640346642325 2.681328608128188 2.703401828806503 2.716823770126095 2.776631965276377 2.859842079264177 2.867599340467085 2.922438073106866 2.954851573147457 3.019143977558258 3.080173256805812 3.113109187972389 3.149235463302386 3.157897737286985 3.172551864748344 3.206892314065498 3.233306502718682 3.249518011569796 3.274400941786037 3.304482784762053 3.319352029679894 3.34612791305201 3.399756297858754 3.407828117061468 3.429003486762082 3.470303800959924 3.512139615279642 3.52335964862761 3.579387091659326 3.592038792881725 3.653498937560782 3.680057511137164 3.868957028832884 3.884540251197214 3.915262164575753 3.922217996811592 3.941247023193521 3.953830921722289 3.991327773407963 4.056866957004895 4.146223777344091 4.183574465863107 4.189291789788446 4.220808822359616 4.255578064118499 4.284808653433032 4.413112914908666 4.473541000285887 4.605257734399021 4.640827757229029 4.757799415853409 4.784315553000531 4.946369367128383 4.992889753418039 5.068462395874052 5.10951885204588 5.114208141893871 5.120463370064443 5.28265129895331 5.290417131876245 5.382693586174006 5.419690480838338 5.4576675015334 5.487455635073621 5.545567483930767 5.552754840434355 5.59834553294807 5.651567573801959 5.694800631995556 5.762866579534401 5.815078033930741 5.875842471958992 5.887306640979315 5.903780597401644 6.104203480339945 6.146334938722538 6.192935359150744 6.24460725675977 6.801942802662856 6.826133749744431 6.84459105979304 6.907006399424468 6.926812744824993 7.014940521170713 7.034864814062463 7.085259718813597 7.133414426064477 7.176727522324218 7.207012983907597 7.239494675418282 7.388031366788129 7.421669988157124 7.520966426034548 7.635128095007311 7.761121965788345 7.89624131283891 7.931626876953788 7.967699779233856 8.00546135914497 8.095121348622479 9.209127375312837 9.36350483587394 9.461737058871911 9.647693443215102 10.33420689262044 10.34997456189617 58.16231396424076 58.20046139103437 73.67336676167662 73.78277931275466  
ADF_ghostNone_4138_26UracilUracilpipi_TZ2P -20.57901443411253 -20.57901167381072 -20.57856301281119 -20.57855611799286 -15.6609994825514 -15.66098720454276 -15.64744466663801 -15.64744429718299 -11.43096907398913 -11.43096022514129 -11.39774721810889 -11.39772004022779 -11.35246020956514 -11.35245964653756 -11.26755974373799 -11.26754704275805 -1.444893819109617 -1.440196971294194 -1.407491331937705 -1.406524296105224 -1.318869003246744 -1.318846494491594 -1.253577087772137 -1.251550444519645 -1.095781010430417 -1.092974615659541 -0.9390320356372021 -0.9383966826848149 -0.9077245307542224 -0.9069183624979323 -0.8105892020177624 -0.8099193667787169 -0.7704574743385777 -0.7695012634769001 -0.7180858955195017 -0.7180814838378572 -0.6955820343540979 -0.6843013378044048 -0.6830647601537094 -0.6582409604094586 -0.6573162810961785 -0.6530322884744958 -0.6201610847815177 -0.6201491113534339 -0.607147539361504 -0.6065068474950489 -0.5907229981690549 -0.5703785751733573 -0.5364212419897123 -0.5192870119172837 -0.4888359407556493 -0.487105462603694 -0.4578479974554746 -0.4565058192232699 -0.4448042135302201 -0.4430152179317155 -0.3851481564081308 -0.3612763443592817 0.07223887002991886 0.07285745382601065 0.08322881435805631 0.08576926766148589 0.1066756270619195 0.1247642788015622 0.1276125632277879 0.1360324419633654 0.1416940637171119 0.161030652607942 0.1627958617926201 0.1688034920166047 0.2318561363911973 0.23312341657497 0.2509702467885508 0.2573822160925392 0.2797639051083711 0.2835964598889316 0.2878284370311262 0.2956355973228199 0.3041434086327953 0.3149940500231367 0.3169368619944659 0.3380474202280635 0.3547916412659811 0.3562590958788411 0.3806336040114133 0.3809555110127177 0.393766613121746 0.3960590547693362 0.4117672608308587 0.4335481147592904 0.4363072470887907 0.4479437795657271 0.4598845728097744 0.4615147489408867 0.4744480316751263 0.4747203339047436 0.4811216199605681 0.4860903566012194 0.492635505762015 0.4998160991270459 0.5006823365441766 0.5375709850035064 0.5389226395903741 0.5476999256899761 0.5551064936226427 0.5608290077062409 0.5716604493924257 0.5882950049828324 0.59957793313282 0.5999445773138913 0.6434789078469367 0.6626943791900429 0.6778092939219367 0.6849835176043884 0.6939865174102068 0.7030289402932852 0.7162014247502737 0.7274609695213775 0.728282294645215 0.7625774636371037 0.7670221078856587 0.7798644036824841 0.7837921532262715 0.8144737356427799 0.8204054584400353 0.8234285986589533 0.834160152764202 0.8435450294042081 0.8533364602614111 0.8592819753476657 0.8776965701993034 0.8823291543716321 0.8919560493625566 0.9068529447722458 0.9379297780224671 0.9401574115580401 0.9555030935046203 0.9616473101083229 0.9735878334062072 0.9966631387011027 1.020656344659137 1.028353706594116 1.043314569679833 1.048867346451462 1.067007540176532 1.07318520544299 1.073489472053409 1.108374056990039 1.122536153716271 1.129495272837203 1.146168087885906 1.156967550384096 1.178196608868042 1.187394377024366 1.20307644774255 1.207578085743458 1.243640265919103 1.245306374262682 1.293377497717415 1.307011691071776 1.319357783972213 1.328590876159758 1.340578616499771 1.352779037377278 1.363083134622592 1.399060818937049 1.403247835588962 1.430216020907949 1.434442155405187 1.455951083081248 1.467803280945701 1.47437260588791 1.497141530404777 1.505700303996919 1.52112761332262 1.53067810842814 1.555727388958827 1.562258125169221 1.580791190580944 1.590531936499893 1.600562849239602 1.604305154896707 1.621066252047914 1.625896066923552 1.636498914438197 1.660221802498989 1.67370422550463 1.684616211635292 1.692170842579831 1.713685018301183 1.723215168098251 1.736064157627682 1.755502193983334 1.757058751153093 1.762591709783097 1.798766684028456 1.818697269206648 1.828106251022418 1.832719002970596 1.846678080314471 1.853503440599877 1.875324549850784 1.90200546789455 1.913752912675769 1.960259496733371 1.9692386076249 2.020792107854283 2.035553172545654 2.044141528829179 2.046603666653493 2.065548288914024 2.073669450671206 2.115395271523853 2.142985497004537 2.152476662531758 2.172683619721918 2.19060811902501 2.201792553598282 2.215730249881507 2.23358336970869 2.251911107519746 2.263737969183084 2.26568997477843 2.273129593997296 2.302130048521275 2.316083930818814 2.334963456412652 2.350688727628311 2.353270455745367 2.378174026293173 2.435479836257254 2.449650305044374 2.453266873842009 2.474385058815406 2.475288190602546 2.491019098413861 2.599288443664205 2.607622262279642 2.636095364592725 2.645673461883611 2.683547672071855 2.68454908483307 2.686220007375849 2.693520599544601 2.700460884309111 2.731535523391242 2.764053216383963 2.771998253087526 2.813668529967478 2.833049083122891 2.85346700775189 2.854062413618168 2.87136762705989 2.891173398671295 2.899513876138925 2.914121796057558 2.924824252263333 2.944606697010315 3.007514438040303 3.017001895233726 3.044941580985836 3.045112906695572 3.077806251378308 3.101614784234929 3.105730778792379 3.115851334772898 3.132869912209113 3.149318134498452 3.169739655491431 3.180461767496272 3.197481901347398 3.245988539366694 3.264918288295754 3.266695006160068 3.287787868902464 3.292277194326739 3.295925370494176 3.30017833913701 3.358802619230475 3.364319668188286 3.379013679410678 3.381298297669638 3.435824479857404 3.454607566422208 3.470966145960376 3.487126977717141 3.528603696452059 3.576441816985604 3.588915182912763 3.638638417786349 3.645602472309005 3.675805898889235 3.698546777783121 3.707678465983296 3.73145565755256 3.756203941864162 3.773705731970837 3.795608218194893 3.812613832674563 3.825610636228368 3.837028622510862 3.844250165988131 3.851638094422569 3.863934591276349 3.869260279211233 3.880245408297896 3.897323996785734 3.906576469066155 3.909258757922926 3.919314538434942 3.928973556363147 3.948994294028033 3.955845155101982 3.96185855750242 3.964640471551805 3.977202950809613 3.981066440222769 4.002137471930079 4.011656249274477 4.035986711441544 4.04536896017047 4.047834037586727 4.077084056766334 4.12730225499712 4.185419698294695 4.187028219599571 4.260303567829003 4.261087053426994 4.275821096865535 4.281434366433515 4.305427902082913 4.336440938189108 4.337952484969373 4.355913535609153 4.366620493328626 4.393398229561441 4.413007323652567 4.424475391562343 4.434023127345887 4.46518531590218 4.477105169418206 4.503541067623354 4.513940394720455 4.530921432605924 4.608139726941715 4.623297075191124 4.64771097230498 4.662471127369962 4.711083405626592 4.726111540898151 4.732522252027186 4.762257433666212 4.764475692325502 4.781383692768399 4.804347506472557 4.825254207561878 4.842575233109306 4.858792023865418 4.859951220607401 4.87658434631382 4.890461479689992 4.907369976132046 4.919971574204443 4.931047064256126 4.947038098457272 4.96778802996422 4.973239042365375 5.014869784111552 5.054651450397316 5.07102257185208 5.073628314259935 5.096054408319032 5.109378829717826 5.13528780807447 5.143760558990151 5.182712734575541 5.201025041178532 5.220792642612063 5.257966764962957 5.281048931751515 5.293696121726837 5.302318817482766 5.352431038167374 5.357240621143664 5.361674709182722 5.390772893988976 5.395836362614648 5.396464822770649 5.406993352175532 5.434109308809792 5.469986884178443 5.476299892609302 5.490527645190449 5.538069819106068 5.541079234083672 5.546486454713658 5.585050449350693 5.59158248414882 5.605645854211255 5.62250225290311 5.813788872893896 5.820953291960426 5.834924957928102 5.889201632032331 5.915598668082383 5.943269611386192 6.008457602758029 6.022475750785302 6.061328444501893 6.068204230562951 6.140690692727617 6.143874459685562 6.15150005552724 6.187801757649205 6.246183816865264 6.249988671553252 6.376698036767087 6.39221362972142 6.416138976505226 6.439229876084103 6.45870143597826 6.466258085309132 6.591845307287119 6.598202458694927 6.642048025562696 6.656825643033853 6.697345615504877 6.760982528232422 6.762873509859981 6.811624630102979 6.818964871333562 6.853588823397228 6.854041664697023 6.867320598541196 6.958285385476757 6.958769022516901 6.999816882905117 7.001615814928157 7.038701772123179 7.039353038315001 7.085041829794041 7.095750870927994 7.118478975782863 7.141157950509679 7.243009366413101 7.289136736706243 7.356230717635054 7.362746771139824 7.375719758864712 7.452947171059596 7.471099681320198 7.481032952376427 7.506050627586514 7.540655403636308 7.872883375080495 7.888876375364854 8.22887840768632 8.280632174096905 8.295314811160749 8.297466139357178 8.319177369531806 8.32527066932575 8.553380619582832 8.576053846171854 8.631932057786605 8.68161375540633 8.708747913555172 8.711446675713681 8.912306083858592 8.942822025104112 9.306410104863005 9.323625859725844 9.462531967454115 9.486406262283184 10.06449567380173 10.1938680559841 10.37729165609896 10.42659711494256 10.9187240437755 10.96690619705789 11.00247058552161 11.01387506210204 11.42635817766826 11.53210015820206 16.55744395983265 16.59222135931869 16.64944869541064 16.66642135632153 57.25293747061079 57.36920901221505 59.8872510428205 59.98459639552461 60.44514680203701 60.50141820983103 61.91826702880751 62.26718098694092 74.45327761965618 74.76510657261116 74.91941788081823 75.45022357334162 132.7257174458518 132.8191005996028 133.001493346065 133.0399925699305  
ADF_ghostNone_4127_15PeptidePeptide_TZ2P -20.56589873464994 -20.51918994521435 -15.62390923372186 -15.57168606870291 -11.38193680192218 -11.33504943240063 -11.28068193549026 -11.26137987643864 -11.24547121002111 -11.22537003125457 -1.40203936262571 -1.353655895638525 -1.254562401365424 -1.207045234896509 -1.039960351286476 -1.000209966931871 -0.9515756309715487 -0.9122980012156607 -0.8152432615241889 -0.7645697386117156 -0.7120958164344728 -0.6779375103999108 -0.6701806411686411 -0.6535340631349693 -0.6337196984302111 -0.6142605654196769 -0.6061081645916309 -0.6042609324642128 -0.5746444033126381 -0.5693480892815305 -0.5634223559372935 -0.5582065978494094 -0.5353937104984541 -0.5277650053338636 -0.5244327056720191 -0.4859777139783636 -0.4481115131655838 -0.4153355865324717 -0.4002648715565567 -0.3672511302567965 0.06983217250498078 0.09758181324139467 0.1075525789172723 0.1145527789423237 0.1334260401436592 0.13658191151016 0.1489052285068749 0.1516784174046391 0.1598623132771155 0.1765639664169999 0.1842582898910144 0.1908021933614876 0.2067293731659087 0.2084650400299478 0.2250442435141121 0.23700680723684 0.2459134829611135 0.2540559476209977 0.2649939337653561 0.2866390858145897 0.3008342257125932 0.3074870545634464 0.3131958012171622 0.3187115050074982 0.3341554628187198 0.3409290340374094 0.3760337805151575 0.4099085406611 0.4212579158409545 0.4350575697146716 0.4661583182265099 0.4720087945517985 0.4830464290160065 0.5009960449708575 0.5028683555218458 0.5085859144044131 0.5200154653855268 0.5275529041232589 0.5437360025442287 0.5580012686422939 0.5647524090183911 0.5769196319538755 0.5853224188557774 0.5866974218607485 0.5986908637750088 0.6050561857746907 0.6158898144722622 0.6213819833079046 0.6373299661794585 0.6411455409392086 0.6423645984976125 0.6611566508129336 0.6739727306925242 0.679187362191924 0.7038997199914535 0.71277703165004 0.7432098758271317 0.7639139599939426 0.778635060781658 0.7870291301188171 0.7974642692553479 0.8109592458789865 0.8195359779866825 0.8312841383221546 0.8484427036058186 0.8703878151567271 0.8920556096787955 0.9127591777041153 0.9337661550271305 0.9435331227502647 1.011989008779527 1.029567270955208 1.040866763497297 1.067290568437879 1.073205517833284 1.095824500591488 1.109448435901352 1.119120739406979 1.123684969287611 1.135294118635304 1.171007413556822 1.179096726255493 1.199652580427662 1.217919182430811 1.241148907353452 1.266880850027319 1.279504561551422 1.28770279556164 1.298616371714794 1.300490475358465 1.31563654645662 1.328108142357247 1.330010224490237 1.341123792635804 1.351468550849395 1.36105875413628 1.371646831737058 1.404801398778339 1.426170445707298 1.443693892281562 1.457579216216092 1.486925778081098 1.503759059123993 1.509792709816727 1.524347668739805 1.5475987986873 1.558232681288091 1.572780128607097 1.587854627899179 1.606175088746129 1.630184365374487 1.646067654884491 1.653557728034591 1.684627234429776 1.689939602086897 1.731917434597952 1.744783721261652 1.759039450999284 1.789107165258434 1.799718443671074 1.826828130325298 1.837817471568342 1.865518981546388 1.890176328080623 1.931356036472675 1.945962430075121 1.985417092915879 1.995276262382785 2.021171162092687 2.02994185814766 2.060282394269009 2.084160028176773 2.090422940352111 2.116774866107892 2.131073085968956 2.143852585611716 2.164041672575819 2.178179476560716 2.187678545730507 2.194948772786757 2.209041359421357 2.241551700652882 2.251165832231283 2.289735578955214 2.308615375830341 2.326392703539075 2.334136676401198 2.381921285478723 2.400125623387946 2.408640634189737 2.423316572886086 2.449452633112647 2.459181744468224 2.480360878356994 2.494301588599204 2.50372920278275 2.533814860323603 2.54458069118095 2.561320622024726 2.587183313101929 2.615396722383678 2.632637564369661 2.649424341050997 2.668001062164293 2.682820537757188 2.696492329819235 2.73462971459636 2.755695019444865 2.76094075880265 2.794816999388264 2.81310956193943 2.831530043197795 2.898153821171307 2.952006731422259 3.02283175736313 3.045138239417851 3.072705979748521 3.09081608818905 3.104121130471607 3.12859987550868 3.148319016579051 3.151242575977644 3.175470139459135 3.183394510360543 3.192785962176033 3.1964501339472 3.212563425115923 3.219022224907113 3.2296487956569 3.235048074594242 3.241357064731385 3.261228182956226 3.271036187363462 3.281686979506808 3.294939356090558 3.308758914429484 3.312657449224389 3.33063931404394 3.380538632936946 3.412598684237031 3.432425138168226 3.445130728026278 3.455383699057566 3.478492890106834 3.486868563003586 3.500391823150228 3.527389280863698 3.572978077763987 3.587284026389784 3.609729128542452 3.633553616533337 3.685934745420545 3.708694592804009 3.734780996093519 3.777360499840627 3.796818571394384 3.824477329884383 3.833286665394651 3.849227172142177 3.878349347513913 3.881944258813929 3.885775506215454 3.888906587632457 3.914090000037368 3.918238788144609 3.923761499253732 3.936113771195474 3.947849645772972 3.972931629258766 3.98612476425348 4.000781647147459 4.012511755889424 4.029293650678435 4.052254120166105 4.052663035912953 4.088010613883857 4.123653086758718 4.143981134209181 4.173928745225503 4.204832239813043 4.26546552359653 4.293565923780596 4.299831065929855 4.318938249926521 4.390577891924822 4.40423157862459 4.434905319952647 4.478750823999064 4.503123982409251 4.506690757743526 4.586988051192949 4.614920382586043 4.631907927839598 4.672354332659157 4.73434736715793 4.767623260095384 4.792918593691692 4.806601714239064 4.830135114958081 4.890760037822024 4.919121505474795 4.940708471642389 4.964512482599727 4.973975367350381 5.005086894356463 5.013874842186278 5.041520894100922 5.050379819776558 5.068977205239736 5.127846840055827 5.153347655491326 5.177498992027014 5.181933419458884 5.206252013030844 5.234365937091325 5.26392317263408 5.271989155234905 5.276851028710245 5.288404075121397 5.336512508405375 5.350312785296785 5.375564466579362 5.40586919560492 5.409556086807314 5.435046927307701 5.459562606038869 5.50162666677191 5.521005428537468 5.603360790349827 5.619755279384098 5.640018771509102 5.669447291851918 5.674455155756934 5.732914825417437 5.767695856885804 5.85698049654076 5.908765420699516 5.953221665199784 5.999064312077174 6.021465360102998 6.044763596429493 6.065393262423475 6.120545727312715 6.150519617417342 6.178514260224545 6.236432849780435 6.24486941991709 6.280809122912212 6.333194963096589 6.390710902115148 6.501382583063037 6.614994903866249 6.749754847307885 6.787087459834973 6.794253906350127 6.833226850749186 6.881721423761255 6.893897956038503 6.968597609827953 6.999759948454504 7.021267004410035 7.050980405492339 7.074526853393228 7.08842838726508 7.115019386682501 7.131737222397616 7.152159879203669 7.165160222881355 7.183178084823791 7.189437661326954 7.223672997955989 7.23807239720855 7.341510969884526 7.397319423975365 7.549648492554213 7.57808184220586 7.647468864677531 7.680371126509486 7.766134577699049 7.846403232810744 7.860218895871658 7.902283797366803 7.919308199614553 7.963832676099717 7.984795758470248 8.002021815929975 8.080841416527322 8.18457055812585 8.256868030921984 8.334926958900367 8.571589967409874 8.695962623874832 8.875466491295457 9.075368082182441 9.374860098179221 9.542153869361284 9.629590520157338 9.769259524813981 10.34986291572912 10.4297276457519 11.00398089764476 11.04381339285175 16.6054613515253 17.05939623931504 57.11617704564443 57.21621244713598 59.0603282047235 59.22973746073113 60.48241103708465 60.73074535097224 74.35198448422041 74.46533647947911 132.7501736420834 134.1395763086643  
ADF_ghostNone_4119_07MeOHPeptide_TZ2P -20.55824525564805 -20.5477970219898 -15.61531195430515 -11.37155089221921 -11.27521438016499 -11.2545770700065 -11.24952240724803 -1.394160626226214 -1.325543901581726 -1.245707702321918 -1.030060805413882 -0.9434648917250452 -0.8989238505576014 -0.8065035154361997 -0.7022625846613729 -0.6737278660940658 -0.6618727704551197 -0.6454641573302738 -0.5968083553053317 -0.5940275543843386 -0.5901966277766657 -0.566813435560397 -0.5646533361181389 -0.5561758121922799 -0.516396183940125 -0.4779684380385876 -0.4377878348382473 -0.4182109752508485 -0.4074720651571618 0.07694384146562784 0.1041048597962602 0.1126801503883502 0.1344079982977838 0.1407168917229032 0.1477119029475278 0.1599051497422762 0.1753625419997721 0.1820032507480128 0.1906037450788752 0.2081682306736627 0.2295715904928746 0.2353781016755667 0.2584911584735361 0.2920525160601432 0.303580807600297 0.312923005932784 0.3249699762870445 0.3422328444589795 0.3556629846340744 0.403685001529574 0.4205377390411304 0.4399335714161875 0.4574343268499042 0.4809261485539103 0.4990927394785439 0.5043443033471844 0.5316709866974834 0.5366883247361763 0.5584526388991176 0.5623415784384401 0.5643120987863433 0.5890815859448406 0.5965837528052289 0.5995861969012382 0.6128515923046972 0.6224469764758609 0.6389427260809645 0.6602627998196254 0.6769429795233494 0.7103056493008192 0.7111726905942584 0.7301966819044023 0.7590567517707026 0.7942268597196878 0.7961584969526982 0.819145356516224 0.8510176150644158 0.8708465355380665 0.9138522695662309 0.9377711376340804 0.966291337029713 0.9689935014487863 1.033700776141709 1.057351311477399 1.076202630609012 1.096444194326536 1.124453634803384 1.146081828736276 1.164091003828916 1.181027559668171 1.192125736950223 1.236977221738266 1.25134654299632 1.256878145129252 1.264210034379461 1.294753900136269 1.305256200394979 1.323649475033875 1.331449086881392 1.341251847406123 1.371975724774454 1.408682949958357 1.423667941005736 1.441078670653011 1.471835021947044 1.512479155240798 1.534244830637963 1.562275085587755 1.571780259855524 1.585623821241551 1.621242878868481 1.639615551344119 1.664143577527617 1.691357622328518 1.711870588678075 1.743248646485935 1.773559481005146 1.791077720233407 1.814402865083309 1.841978964849392 1.851616033041144 1.924501197636665 1.930030716834101 1.995700920488666 2.023941042486438 2.071591193540765 2.103226995373693 2.114146811583243 2.130355719511383 2.150672918646226 2.176714110339333 2.198433860038549 2.215275374532195 2.249660704143229 2.269243185918068 2.308650423695637 2.330485922501968 2.355214496276812 2.383420391869125 2.422779553929988 2.448030521854168 2.467127578983305 2.480873459126025 2.49442441355652 2.516065917709339 2.537078201156702 2.553363556204684 2.577398865643851 2.618924274551484 2.629294757189035 2.708193575191214 2.716678603847384 2.74308479033268 2.76375621648287 2.800134696499265 2.817252583649823 2.887706198200035 3.011257668402571 3.033683545064831 3.052749218136444 3.083474888132788 3.117190336359761 3.134106381722494 3.170456006299445 3.193705103669482 3.199572229076115 3.201167405591372 3.20954427941698 3.232201287502167 3.23507455890231 3.245904325708785 3.253633894441638 3.268007733110799 3.277794936280642 3.291765934427461 3.327240387302484 3.366358695166736 3.403098895563643 3.421829737071103 3.438684005959992 3.449323547471067 3.471712077420821 3.523887697456447 3.571318554976821 3.580741954191307 3.60242497647151 3.734920901936208 3.75418891078051 3.799148767865874 3.83195239520936 3.848355685724267 3.871706871894824 3.8897896027295 3.895793778618551 3.903741306079038 3.9160701692456 3.929774793778013 3.947588152637932 3.978258243145983 3.983357819794788 4.050059508055525 4.082522107796594 4.122559122001634 4.150804567508226 4.167645519751512 4.197530433422408 4.242597485086662 4.251850316314329 4.336622528616706 4.362678113808303 4.407004467177178 4.438024712519271 4.47611900570739 4.570782032116675 4.613004014428352 4.62435668051748 4.666753892983534 4.740727451483732 4.788903485950371 4.796202677878013 4.844182811537804 4.874203876514517 4.922653847741611 4.969423325630212 4.987696510744432 5.016485143216428 5.04899542401841 5.09358660734095 5.133304884371389 5.137842724742812 5.218056279219234 5.24797275833087 5.273043226206521 5.292342499973579 5.313228638832983 5.336338445870089 5.358052319789256 5.371729561408659 5.385038031259301 5.414746070307999 5.466778050353565 5.50206876592407 5.570993462900684 5.634144362927237 5.657204358131711 5.813555883573699 5.883731923474314 5.909483623955843 6.015983060886719 6.027288172564713 6.074932649971342 6.099951293228921 6.162184089408735 6.177081010782807 6.233844267339048 6.289880483981944 6.362085491390273 6.545782505136989 6.702221321977277 6.743813859962689 6.817571009502357 6.865905269564439 6.901551231563667 6.927736809678145 6.963785704991464 6.979545314296831 7.034659111192695 7.055090636445313 7.100029559628369 7.140844656215538 7.14804664942133 7.192207597154786 7.210716882037896 7.246068611913317 7.349197531861411 7.600853020218116 7.678159035177379 7.70708935068036 7.762028361144798 7.840404835978465 7.900553833476742 7.938933662004543 7.978465679377332 8.009362188175643 8.05792886409561 8.258080389311282 8.386944353028456 8.542990202620745 8.911930872394835 9.231476918885608 9.336408351418726 9.55976226937744 10.30379887425368 11.03948235372109 16.95222451650463 17.50645378438184 57.05372193699332 57.97070716093177 59.09533263827785 60.60894711808003 74.48924327209296 133.7991935712661 135.1547924735227  
ADF_ghostNone_4168_56BenzeneMeNH2NHpi_TZ2P -15.54125949748703 -11.2524275619983 -11.25178264749126 -11.25163187548412 -11.25063748368517 -11.25040533176524 -11.24977367485811 -11.23861614793899 -1.162692416838632 -1.157011433587138 -1.023890326568495 -1.023765968205241 -0.8855301672983262 -0.8320934136338402 -0.8320106824326661 -0.7173162039236443 -0.6513450381437049 -0.6508556063956384 -0.6266762806599163 -0.5964654004349453 -0.5957445867962833 -0.5940142230240372 -0.5446093260080385 -0.5125061468512027 -0.502403520229375 -0.5021632796229626 -0.5014890829865368 -0.381749544617561 -0.3451739289513225 -0.3449459634140842 0.08812986126185043 0.1031165395052387 0.1068402137828661 0.1128349278691211 0.1137800289234428 0.1246109737018707 0.1435942032267845 0.1446641338570618 0.1534003341050688 0.1853420538839931 0.1869365363844741 0.2021010290998876 0.2455404802737028 0.279729113789307 0.3037222999297271 0.3179154489289499 0.328586737838204 0.3328081010031737 0.3416980020567932 0.3450772379794216 0.3488431699782225 0.349971740447978 0.3622674753583175 0.3924582062084441 0.3999628140366054 0.4528404270558301 0.4582044332813949 0.4850480846667519 0.4968488954820905 0.5118808313986827 0.5264479833531835 0.5311617622482542 0.5437772184128115 0.5440654956250971 0.5573047504350459 0.5616067190895098 0.5715064724216375 0.5823999689565242 0.5930890206603301 0.6154565184001687 0.6410477104375488 0.6567593256180831 0.6922765711512699 0.697365062871308 0.7137720492865594 0.7191612500631558 0.7256209030630385 0.7441071432230604 0.7474333757449136 0.7710188088210982 0.7880498816444803 0.8396952379735205 0.8604611997759541 0.9069044116420288 0.9214755928312864 0.9332544225469861 0.9392625913666626 0.9495849265491277 0.9771652584738219 0.9851854938924114 1.025740731391855 1.027903748498922 1.041300634268885 1.068538331782018 1.124367172840526 1.132039278096749 1.156426216497491 1.173179326033896 1.187805076333594 1.20266492145935 1.213508826763549 1.253638372784327 1.268669160293795 1.27159194073674 1.309029567638973 1.326557688306176 1.342853524296379 1.349639717390831 1.360394712693632 1.378424213892322 1.400761482090748 1.425074230408288 1.450585148264653 1.481797341182149 1.523529888683997 1.575142292210221 1.589870445935799 1.614866963540159 1.629842451364178 1.638374126662885 1.670066961819863 1.694491663969713 1.698800604468424 1.704788062331339 1.761357344537394 1.777165149450401 1.791899874711999 1.798101909236013 1.823451124200458 1.824665765724736 1.830157216985175 1.844773659519827 1.904314814937455 1.967244074221748 2.00938727720569 2.07105382713039 2.139294797436134 2.187161170344527 2.193647438080831 2.196572206932504 2.19708149403928 2.21928712327392 2.23333609088902 2.248120822152387 2.260086292118591 2.262373859899977 2.296760753988391 2.355070048113149 2.368883411776654 2.433075479073352 2.467183029534013 2.469746910535448 2.497760815689364 2.504324301065081 2.553593089834233 2.564867336637878 2.59730000625213 2.610765968961301 2.655257412529946 2.695661609188242 2.698140757582446 2.749098093770805 2.753117562855565 2.772196224071423 2.792736396268684 2.800534808135299 2.862559549709744 2.884988687919764 2.89700750040134 2.907457516056773 2.91087751573355 2.965777755925904 2.985081777207199 3.007362486011095 3.048927119858478 3.053297198148571 3.095192591209587 3.123877335962733 3.137537669738583 3.139654379928399 3.157183062417479 3.159934818687718 3.191619974859667 3.216978852935482 3.245655014214624 3.27497902810648 3.320689997769393 3.344498576211278 3.377326628744195 3.385806235389397 3.388539162984678 3.392017236185399 3.405496839108562 3.429180450989466 3.445968615650764 3.462505424769605 3.488092035801174 3.542049412386498 3.580583753932109 3.60686525603823 3.633269904259101 3.642920643522575 3.648707294795812 3.654589204766531 3.692771400300308 3.784166929911799 3.786268133969003 3.827589941234648 3.839672788489409 3.878341635471109 3.890029547835337 3.915906678687898 3.934355855654438 3.986268558660958 4.044236668384379 4.045640743209154 4.081580648997248 4.111370299701759 4.112663812165798 4.118511437876969 4.131339359455891 4.165963615848359 4.215341574779157 4.229830155933984 4.260408135773565 4.278290243575152 4.34409818251793 4.362267996015764 4.406862584271623 4.475757664049353 4.524072105606871 4.527689884557545 4.638232071150878 4.721390235600605 4.731947529469795 4.746190995239826 4.759597818882688 4.771169051269589 4.82551897586375 4.825790359695574 4.860582795509507 4.867059932276079 4.902382899363845 4.967120220793794 5.025727307245075 5.08543722287785 5.121624442366749 5.132518555313602 5.133789882212656 5.138941515786009 5.184916222234943 5.192519938617739 5.291991536267704 5.306654991214963 5.412591591113558 5.415877094212021 5.467637413322747 5.469878047776232 5.563426938028705 5.589063769002063 5.592561994816729 5.649611147848943 5.656768946086691 5.799980727428514 5.843820218383251 5.898197280324966 5.935400736439147 5.938319486229459 5.94542741303475 6.051084146367551 6.057671310556115 6.073039541177193 6.088110069267065 6.139565038572661 6.219891531191676 6.422470840778039 6.424018106100956 6.489040377091775 6.491596931087856 6.633765378192104 6.635577222659467 6.66756839468002 6.678012962127812 6.812935248897661 6.855156327227857 6.875254879597983 6.880630526355143 6.896386672834073 6.948696964794559 6.974818904608091 6.981612362643008 6.984107748455665 7.052843898469328 7.077710855324375 7.095341819498097 7.176249723471051 7.190438712126508 7.296211912055286 7.440493476381556 7.457510448442424 7.703266635851403 7.717633824929084 7.765178367159781 7.780481461482688 7.799615485884495 7.866844509071926 7.993678400638114 8.110259262106789 8.362251496546364 8.510029466431192 8.518829165793795 8.649910486348096 9.098541398869019 9.251259319977322 9.449525776652187 9.514771314486222 9.558918683924887 10.33820121213127 10.45683116742156 10.45908099489148 11.40727281101109 55.54651654051462 58.2090497083111 59.26458740223024 59.39548689674341 60.9344546950195 60.94746268013265 64.87709530575854 73.65166867214582  
ADF_ghostNone_4114_02WaterMeOH_TZ2P -20.61094627161351 -20.56608322170942 -11.29121053318459 -1.383275620725773 -1.325248468694407 -0.9419884921823636 -0.7179680954418439 -0.6897836219929993 -0.6342510868281446 -0.611850426026775 -0.5607288360697548 -0.5224859976076145 -0.4825853973088192 -0.4726407688746029 0.07984553700503139 0.1099086965288121 0.1140166691441505 0.1475780779616049 0.1653130311976233 0.2327633636983235 0.2594328585546094 0.2985481404792254 0.3440810332912318 0.4348696004710587 0.4578660664888114 0.4821520212221372 0.4934163496704648 0.5263603434815262 0.5314598012007065 0.5794114623299996 0.598799598426782 0.6108603898233802 0.6306818484506241 0.6812352932629536 0.7275105419486335 0.7483065894171865 0.7829902405726419 0.8317575450406225 0.8769320137609715 0.896148826937789 0.9920584224859048 1.047293460571412 1.080162197747902 1.170535127543031 1.208116909176895 1.210771272448646 1.25826700518637 1.311960952310986 1.359899136176232 1.446576426316388 1.451425721356387 1.538438269700184 1.556988748094071 1.594795821093295 1.630593793461662 1.745342108099361 1.79075154521625 1.867987354859225 1.924447010635924 1.948499563832021 2.023250662071246 2.106547715960811 2.168962522291799 2.172317217546474 2.198881974833046 2.28487676141596 2.296541430657164 2.394933288493648 2.483516180943971 2.496987437646836 2.536803754133882 2.574484056453865 2.647047864345595 2.758815503446363 2.820730247625789 2.849471509780215 2.953499734907685 3.006795451007878 3.086244700691787 3.130219758291024 3.177688555627679 3.195923709592827 3.212401510603008 3.228231118220659 3.288976067942024 3.41105413293029 3.427722251875955 3.491090308476701 3.516572220543936 3.568689066720349 3.791801692652876 3.809563610958021 3.844965378526391 3.887627059723668 4.008081156545051 4.044016230173832 4.089023717746862 4.156636047528018 4.226066975404209 4.239688768609342 4.326979441068048 4.422571674549502 4.4403374012928 4.489752671688213 4.629159364172863 4.690545855305174 4.712593195884236 4.743937618712989 4.92878198993295 4.944611669933753 4.956692167330773 5.107281772882929 5.1905599400536 5.22433922936742 5.320519208683438 5.407726175431334 5.483678830099735 5.532199893737539 5.825877174580064 5.892689089413671 5.987108320857902 6.044194602396332 6.08486419906303 6.210951471082117 6.281142077132624 6.585553794273838 6.637840883652879 6.781553897380191 6.88926558694135 7.022371018515837 7.086146615518892 7.094117454436045 7.119017185126697 7.544359582662655 7.722941496881654 7.890498230522909 7.922410752765855 9.153218759491523 9.582696429786605 17.21329232612055 17.50771207543552 57.94819565914653 134.5179368876772 135.332056685524  
ADF_ghostNone_4169_57BenzenePeptideNHpi_TZ2P -20.52927579014809 -15.58757262537565 -11.34566026107554 -11.26490544474566 -11.26419709678788 -11.2638820755491 -11.26304752466681 -11.26272805117121 -11.26197660097445 -11.25448144704639 -11.23473812506855 -1.364619202686068 -1.219847913422044 -1.172864349840553 -1.036539911277655 -1.036079465111792 -1.009813517316167 -0.9222511332338829 -0.8442673537030069 -0.8441476772097667 -0.7789137716906094 -0.7293585914422738 -0.6811775515951625 -0.6630849479219716 -0.6426525510308508 -0.6387879392947355 -0.6233128515325722 -0.6080064467820779 -0.6076889495693962 -0.5784337367407419 -0.572929789398833 -0.5457121991415929 -0.5370079225700177 -0.518953739043823 -0.5142675641525881 -0.5140474558446387 -0.4948857580686046 -0.4109240571890424 -0.3810570441608975 -0.3582023865938933 -0.356321600841756 0.08057165817281813 0.09462938982399058 0.09755058952909736 0.09910749808023792 0.1008895286682473 0.1264010548682492 0.131166334440593 0.1369811230267318 0.1424237642264526 0.1604009477145699 0.176265899581345 0.1885244252811147 0.1934420723472995 0.2097675233404553 0.2213050393473996 0.2248312584977565 0.261823229772797 0.2696855257296097 0.2901368287829705 0.3036919488777906 0.3111308095023981 0.314799358790707 0.3284031580125767 0.3342448120638413 0.3355351589060501 0.3407050492672628 0.3445491781796765 0.3484226799267229 0.3665255257690222 0.3995279562173823 0.4182088758059863 0.4334748818539901 0.4534506394377462 0.4701342502914494 0.4848348834788861 0.4975261918399155 0.5037378173960559 0.5199493087436224 0.5320388802985919 0.5329345727629126 0.5346729988372041 0.5468289816593239 0.5512714138826422 0.5539173306505415 0.5681166937354661 0.5757604312467636 0.5914880960208259 0.6099515769597441 0.6162732130654824 0.6242511921510576 0.6294879115842557 0.6344811925271718 0.6650882145045439 0.6714650631759393 0.6873845993236558 0.6993231429065776 0.7097823678893925 0.714253085414372 0.7323656715982577 0.7359938602212738 0.7415231198755898 0.7669524466921988 0.7803826055128233 0.808153971078259 0.8349550697475135 0.8497637952305852 0.8829781021589723 0.901859306102098 0.9139519964203715 0.9266788621694981 0.9309597555169952 0.9365180260727253 0.9445892955287419 0.9706326862315994 0.9944027824752698 1.005847013057787 1.019109910401151 1.029131619647173 1.050878215491149 1.066119921611508 1.075028058805252 1.109538403693868 1.127759800824498 1.139822895233484 1.165592786030657 1.170041016883681 1.175691925518311 1.184155568932065 1.195600393534314 1.236147192096584 1.24748478927018 1.272652568175059 1.282934044969884 1.29593027049064 1.298357440964611 1.3142304569098 1.336001409625181 1.347941809761235 1.351589055130357 1.365846048257924 1.380764695157701 1.388370096048909 1.404464579811235 1.422033646539068 1.442878332472118 1.461362753161626 1.497803813357022 1.510904826070401 1.535288778386021 1.554205995427141 1.571632516947752 1.603310353044884 1.621685414159536 1.626944801713508 1.658280507132844 1.670747594072445 1.693939226489309 1.700220131892552 1.706575080595391 1.711787371868248 1.754053667562628 1.759106182682363 1.778331702512232 1.791127623124281 1.804474568688007 1.81017956986859 1.813315417642039 1.822657722839068 1.834352646764625 1.859593818184187 1.897425257657369 1.941179796311788 1.954484057705011 1.995388975103943 2.02131496498383 2.065750535589541 2.105466537681726 2.124441122382596 2.155145538465463 2.178017470260823 2.183525900305388 2.187182543570986 2.200126745383711 2.206708027674907 2.224186763707509 2.232309691237538 2.248837717036024 2.252317415439501 2.270263241050611 2.31571438316204 2.322567668822777 2.336798063569107 2.378405461295897 2.394948608312555 2.417048114750099 2.447577045712338 2.462509954819001 2.474621008480131 2.487565361944468 2.512584905169493 2.54752690227187 2.569658909887588 2.594051890809032 2.598188014807926 2.611871733510131 2.636977326317408 2.680946365377044 2.694517088248571 2.701167108537572 2.715520666772002 2.744473298512772 2.761746104375089 2.766798223097245 2.788508234880461 2.808683444726565 2.830405731784439 2.851233250478316 2.879255197446668 2.896778941802317 2.906070844301672 2.94847869362064 2.972450781026565 3.024684433293042 3.033107233876643 3.04008799300275 3.073468740437318 3.079254126301505 3.117218268040949 3.123079325815545 3.137217537646813 3.146555959316578 3.147191034465266 3.156232447793738 3.182725798533043 3.189423791640535 3.204418157001192 3.227638083619118 3.246705411364905 3.24873017021102 3.271288068206606 3.306761690101776 3.322611986572875 3.368463770911207 3.374542066103472 3.377161096270534 3.386836544168287 3.404112682017098 3.437747152518433 3.446508484587571 3.449945380110519 3.47533504560061 3.487865155209914 3.505185801183406 3.536688129526832 3.561720687774398 3.585479037847652 3.613740885155967 3.630295341578519 3.636050799093414 3.663912549247878 3.699249526657149 3.736008233870823 3.764571339163798 3.774167384565333 3.795057052425141 3.813319728017962 3.821365452753909 3.83438008262379 3.855315354273576 3.880486157433161 3.892340467549412 3.900333809514187 3.922081382279071 3.930862927924936 3.935009193218175 3.952966869593602 3.97534640840605 4.022429749916501 4.034910662541723 4.047089053055046 4.058714229410556 4.084639975759416 4.099840101554193 4.102723572020508 4.123598504965842 4.166482543678884 4.169999823907596 4.185240038267181 4.214954237883586 4.217018303164441 4.28599193234702 4.310459242899327 4.337265824756145 4.362083861838146 4.392219786015738 4.462015627192073 4.48196988475517 4.490721165846685 4.513121189360614 4.516199680348289 4.617911451387457 4.663266098818954 4.713521655040381 4.72711766450636 4.74713159566585 4.749065884694978 4.778088939997793 4.796950801157388 4.812068140734048 4.81348992458872 4.844625139196047 4.849883021968954 4.866448328157248 4.908709174418036 4.949689085717094 4.973165519802669 5.012047295499531 5.021641566360152 5.041454083488091 5.068022747196139 5.115241099529947 5.120244621084403 5.122978350291157 5.13030948796111 5.180339399004332 5.183808950578999 5.196950561200011 5.249822485955644 5.278809026047909 5.280417678512218 5.336502527765804 5.372630611817699 5.398101183037033 5.406815395542754 5.417264899847615 5.438202541782804 5.499096986533087 5.578170840094517 5.586359731742249 5.615950660289451 5.679605419407891 5.733338685840856 5.787652266089654 5.859433557896351 5.89049620091528 5.919189501849184 5.9278414404653 5.95021162825562 6.01147131367379 6.039094968707952 6.049930524585949 6.080508647622791 6.08933501887311 6.109847812139551 6.11833113466149 6.209390186924281 6.261086933514946 6.368015909238961 6.409449078910672 6.417849802269011 6.47521685295212 6.486361468634811 6.595402425404157 6.624845124967925 6.62642766695013 6.667734197540537 6.69435417741045 6.798125812422674 6.816104595415708 6.86828970287914 6.871100532229094 6.881681318498138 6.89478871793063 6.917944898397345 6.967546694855104 6.969262915629285 6.974279444402629 7.006358516541739 7.066131614446323 7.084158492590448 7.103315181893835 7.150388263291618 7.177913448285007 7.213070168937321 7.247171358623588 7.272840519837446 7.392769901363764 7.435970455480406 7.598276520059239 7.70168677110088 7.707754111103458 7.709863227088988 7.783581894276337 7.818541662113165 7.874353026630207 7.896988364851468 7.994954036523671 8.060973227224089 8.195200809487256 8.344433372662595 8.353018810674243 8.505739944119636 8.510646877252659 8.635053643278917 8.668298020416522 9.090968044990927 9.219198946545715 9.455100176001014 9.501198784430914 9.615801592736224 9.872329607610776 10.35841113497353 10.45126530109887 10.49272381659783 10.98638692430244 11.41278866377498 16.57961118674696 55.63725807174909 57.37978838121978 59.10243783978306 59.29102793034804 59.47876949649246 60.45761489488788 60.93158650364349 60.99320230048305 64.92344745375358 74.32163084955705 132.6928582901248  
ADF_ghostNone_4151_39BenzeneCyclopentane_TZ2P -11.24800288509215 -11.24747346189095 -11.24744029584168 -11.24625318596304 -11.24618822415597 -11.24559325119058 -11.21263980971952 -11.21179040872888 -11.21108052694684 -11.21081295450419 -11.20693991760121 -1.155670990667483 -1.109631039732573 -1.019528086308419 -1.019478010981732 -0.9501249685981901 -0.9493014231073389 -0.8281281155593025 -0.8281078366204068 -0.7694399313903215 -0.7606552682803936 -0.7133593717662225 -0.6476034507735149 -0.6438760791844026 -0.6374311211471486 -0.622647968166761 -0.5917958723560761 -0.591764259610063 -0.5633468930930211 -0.5620896827885198 -0.5075192791082871 -0.4983415305123559 -0.4983209966398044 -0.4682239326520381 -0.4668789663353917 -0.4568686405006716 -0.4514638624032585 -0.4493063625582011 -0.4425170305728491 -0.3403390447234552 -0.3401615349701592 0.09084465817680047 0.1044692157447066 0.1063597086754624 0.1122866191286469 0.1164503241006338 0.1171921157530704 0.1374184330113309 0.1402831984218345 0.1451115265609636 0.1471814948055676 0.1674766046809896 0.1801695457553317 0.1882210730047359 0.1925706049798627 0.2089919427111833 0.2268795482040535 0.2383925149745598 0.2667417161869877 0.2914351209249189 0.3020073312748348 0.3152323724905959 0.3191645270943078 0.3228564176076147 0.3299075548652535 0.3331072969681154 0.3426645152711879 0.3521914737577915 0.3549139729088755 0.3610543038141122 0.3626858488655282 0.3696785701581721 0.3780693311030345 0.3831408066522359 0.4132218189265207 0.435849188346158 0.4560725438263334 0.4648687373393493 0.4884249832289333 0.4943581035222713 0.5136387839029717 0.5224031243501287 0.526284473081484 0.5385701990166846 0.5472938591975521 0.5482100990466934 0.5583989802460896 0.5644161897409534 0.5665157421606342 0.5870177026428907 0.6018995945247494 0.6147250607634964 0.6178507507561528 0.621330034315552 0.6377651676567163 0.6447921524913334 0.6601558350658874 0.6740611424475194 0.6788638113243941 0.6884335065664472 0.6913735110973015 0.7021109291547863 0.7162235406150875 0.7223383938812551 0.735373461609135 0.7480858314728033 0.7501037598090987 0.7517828741592394 0.7640863027011817 0.7839871663584559 0.8041664321650795 0.8222121623085622 0.8404483528615289 0.8509339798770257 0.8779084556489712 0.9174214302446706 0.9211410274133099 0.9317335044929634 0.9621060429616104 0.9743299376287426 0.9904717784299518 1.000162655053919 1.006817709579656 1.029102760643408 1.042396127200472 1.046205040181121 1.083192998174086 1.103239458349987 1.121618669665003 1.136324611723188 1.144922067438993 1.150752388551247 1.168717005504499 1.195805961567636 1.199797523207044 1.222415830406552 1.241501326862511 1.25175001788643 1.262037627984381 1.303580663184402 1.304280693593897 1.32089885013455 1.339712604255664 1.354450395797882 1.357238997652472 1.385961920996229 1.405696732709816 1.411639250820794 1.424292214525591 1.43720249305159 1.44546493215641 1.462993908714905 1.470891890117545 1.48047662791502 1.515099075597162 1.520806617862793 1.52936691861447 1.56135493749809 1.576085245468629 1.577966066465198 1.608361983243607 1.613223720172446 1.625607817670293 1.630043535513924 1.636622513680976 1.653706321497914 1.658055660973858 1.679639685364796 1.706136269683728 1.724901140582455 1.738424587532129 1.739643393385055 1.752418199222385 1.773518998680173 1.776002072884409 1.802683322319479 1.80819550000489 1.81525429524532 1.827008674157192 1.841893388518265 1.84933059922062 1.854325073310704 1.887674011097508 1.910488712645834 1.932833044126604 1.948230275705586 1.954123299299424 2.004519193406978 2.028819276053872 2.085241278947932 2.118079449308799 2.160738171688833 2.166742695731552 2.19210757950703 2.202918048530892 2.205277194614099 2.207231875101789 2.236786076861997 2.241858509197553 2.262627183759111 2.267419742101708 2.277536299313933 2.281975285886752 2.297965531397435 2.333279944985189 2.347446415204412 2.36819084955299 2.385087181383324 2.430817443557476 2.455491061407229 2.471656087612153 2.476152317701317 2.502934638682798 2.514899098018528 2.525967941855301 2.538358259619494 2.562021072243752 2.584880737927676 2.601244673905954 2.615018703330384 2.666819126027568 2.692848331617757 2.70800718800202 2.717930865351308 2.748249897865189 2.757938653862626 2.776579879222192 2.782844089165616 2.788470936014837 2.828278554515214 2.845894423567328 2.862122522557632 2.880345851205038 2.883001193888128 2.908593122014633 2.937772344952417 2.949595390854806 2.967529319727979 2.978338024359531 2.983685224628323 3.021523852729749 3.027053785866443 3.040141230159387 3.061487772313569 3.077859928746018 3.112471602159695 3.136203143546535 3.147882852112724 3.162406754665645 3.166201253692175 3.177314956719071 3.200415891127905 3.207533357756735 3.223917305293667 3.230080808429282 3.246871186190407 3.269720683382038 3.295702180318451 3.301926123484346 3.315505886871764 3.321675928058659 3.333016032273826 3.343738829189411 3.364887860206109 3.386202624234582 3.388690694983226 3.391129132311613 3.407546737742792 3.42810187091283 3.434249019634616 3.448623352985506 3.473244897168913 3.47365465405306 3.477242682119555 3.504476791147324 3.563787649953729 3.583056581842906 3.587932482889365 3.614970907296146 3.634234874341859 3.643041123347118 3.65279467311319 3.654475412673307 3.706420051667171 3.731353952167398 3.780063389590142 3.781630798090623 3.790132650079515 3.826883450609653 3.838667826698487 3.868418457001541 3.873826291096527 3.899574895585654 3.919087301468584 3.926399731199701 3.931718175726199 3.947907346680538 3.966915046425824 3.967919639656732 3.983430957050289 3.997816142955666 4.014333635686168 4.021314627392968 4.024784307326997 4.106481963613478 4.113718931877769 4.125401307647997 4.130574015167467 4.135978238300692 4.146153541413069 4.163087780332329 4.173976715672672 4.216490856752096 4.233770868865019 4.240428915990073 4.276276201380331 4.353500116786248 4.376022597113553 4.404379762378216 4.411303475002024 4.420417759973278 4.479077641159862 4.492759367702223 4.508983228302575 4.531155514580012 4.53525720407038 4.693207093134487 4.7108221088406 4.736340034387802 4.74547845624659 4.756577753186282 4.766267096425393 4.768409591135391 4.771554700791993 4.782984828354797 4.831370353774875 4.83177534270069 4.874143099235425 4.877690334990657 4.90446391607498 4.918897149067821 4.940160530747465 4.97063949940619 5.032317203935384 5.069891468369516 5.087005208691514 5.131270094336538 5.139911175066999 5.14074653477314 5.199377102370738 5.201010851301216 5.238137694704376 5.259742296213997 5.280153074220785 5.297339117646637 5.356546224625775 5.361310399770583 5.378373142510714 5.409563314966693 5.424873055249178 5.426979736823053 5.454504924962627 5.462334925193844 5.4829278560779 5.600166338180109 5.605320712856852 5.642916836598107 5.720669770002293 5.773730237591386 5.811289537614731 5.823845748549346 5.856355338793993 5.902291598251441 5.91482468709621 5.947106384019492 5.948919182069175 6.032801346772968 6.049990503817894 6.056286384199967 6.085333644159705 6.099035617205879 6.109904941562337 6.182041229069314 6.273839342083105 6.392973524919897 6.427861994145706 6.431777771075529 6.439038927019928 6.497074737691713 6.501925078715531 6.510177590259017 6.590155315987116 6.640099422006037 6.647934262021234 6.68125913590786 6.685064528608005 6.719852530836607 6.767874792223693 6.791843399944965 6.888683650959181 6.890127085962911 6.901675383622993 6.923166425052168 6.941847619583153 6.952490935707633 6.98159562076625 6.988808752877503 6.993617960026342 7.004463653850389 7.060873340577323 7.082463124172127 7.093032913087851 7.100473635479768 7.131400008384638 7.142819719078262 7.169356603763601 7.214123243571483 7.244104194305232 7.270507199371371 7.315230087986526 7.364519906166642 7.462741010485262 7.537664284116241 7.641370869550876 7.730603714064975 7.740028783820696 7.807204262996509 7.823179445684532 7.842641761255288 7.885123053021911 8.053076696846434 8.190038883588516 8.252541537012831 8.325839349243006 8.369216145356315 8.515310105472951 8.530700551364385 8.596119886455094 8.655770247727105 8.742596249167711 8.91267711476762 9.107352208604413 9.299652554813022 9.403171607262919 9.515842118203915 9.519304136855792 10.25596408549807 10.49468026600708 10.4969566257707 10.58060114730103 11.42806786877844 55.43274646844646 56.52285281183826 59.10519734925987 59.20689116001625 59.4833391785767 59.53082684456913 61.03310878954363 61.04636232970719 62.10238198571181 63.47915371491558 64.95202378607156  
ADF_ghostNone_4118_06MeOHMeNH2_TZ2P -20.54872073143622 -15.58095277970722 -11.26673801598334 -11.25825988760729 -1.327129053851452 -1.196855441096507 -0.9182490505830766 -0.9009485483304281 -0.6859308860828012 -0.6713277791964744 -0.6233957121085134 -0.5961165310454769 -0.5762027531917027 -0.5677360081783451 -0.5376278001769434 -0.4838448151495446 -0.4198873225050378 -0.4171894617776209 0.08290789780564226 0.1078700555665966 0.1184957925810743 0.1252344098958478 0.1525120300987802 0.1629082536216795 0.1975463836038878 0.2135013491361632 0.2182655299086502 0.2490789860860231 0.3045841426876134 0.3092238603144913 0.3137811314609917 0.3465656060261179 0.4122326386432932 0.4166954305268931 0.4757438072650569 0.4913002624268497 0.5201070250510295 0.5340742295569034 0.5657501485339936 0.5717171314233791 0.601478553205104 0.608720087927065 0.6275347838025117 0.637157902403316 0.6450281933170243 0.6487961474733134 0.7003381464767262 0.7086915068662537 0.7181710148010197 0.7412380452840605 0.7748131393026356 0.8907614935294872 0.8939652642104843 0.9172200930554212 0.9865175128685134 1.030322493560452 1.084594280854035 1.117436512883064 1.133332671127418 1.166805678191525 1.203737135064036 1.241727339334793 1.266387446622951 1.274580812827115 1.306833781292906 1.369981458366504 1.403981793571328 1.416455109439387 1.426619613825894 1.467171101887284 1.482987272271374 1.550220482705339 1.568488707238381 1.597230455310491 1.606870595471096 1.644686812718397 1.733932891452788 1.758234069737984 1.816265822552725 1.852651845242957 1.911581618390397 1.931716661564481 2.004835441294402 2.020947329341848 2.125179126722881 2.133025336485159 2.163383721525146 2.191904656953744 2.197260506057213 2.238753876198725 2.277140515347506 2.291592467250215 2.384364303158589 2.388065051688698 2.398740752895439 2.483041835065825 2.506310356963339 2.536588240313891 2.547754240170317 2.615408058793356 2.632319167757106 2.680358327885515 2.725125704797235 2.829994126985203 2.832937529867515 2.929276740795645 2.995786336819185 3.029808852170438 3.076009017733193 3.078664281462128 3.129276913792547 3.141405397187484 3.217837448394643 3.221239860334602 3.235236050838755 3.23599039654323 3.264605936765243 3.282982278899032 3.35158172713159 3.382340685380621 3.383435412079073 3.426415125861617 3.454076490462802 3.456763272540112 3.525144432927908 3.549036827464823 3.568855540392216 3.608463478447508 3.828620236204667 3.836062940148649 3.857543918618376 3.895906366115407 3.913053886012547 3.929475806058624 4.022816168196605 4.061792822888728 4.114516556906402 4.122767362531918 4.131867779963078 4.158919228692462 4.212776365627637 4.240209813275088 4.380990252341729 4.473874837645623 4.539261438228855 4.570294527637032 4.581144477635844 4.75319629872666 4.768778204477765 4.776089907690034 4.946389170198421 5.071498868977851 5.096202047474709 5.098966277152115 5.154348498007585 5.222556509909117 5.288078880997507 5.300566205657712 5.350956767405282 5.417514495199743 5.43726078031737 5.454313545937531 5.531741709884535 5.635967112802899 5.639321284400794 5.789722176011194 5.826525608887057 5.91633996873499 6.051456939912842 6.088188994407988 6.126951076666952 6.189471447757619 6.260236281749624 6.605603467465241 6.78153412334224 6.827726479719205 6.928085685878439 6.95709428513099 6.994798730331541 7.052162156496832 7.054901703442241 7.113137559267037 7.164354821512787 7.214328377970261 7.221925353566909 7.391284356573318 7.431708127339376 7.598816071181061 7.757219642067382 7.879639982057637 7.893681096585949 7.957092227985076 8.149096796528188 8.211500004221538 9.122571932174925 9.378277910139099 9.570461663722943 10.42258487612757 17.49502230695891 57.72582914055359 58.41006409027045 74.02490251994119 135.1294392026977  
ADF_ghostNone_4134_22AcOHUracil_TZ2P -20.63334363866655 -20.5916278333378 -20.58948038380555 -20.57259606222692 -15.64961951329077 -15.6493360518559 -11.43733698228182 -11.41131770517969 -11.39199445652708 -11.34582003919861 -11.26309661694219 -11.25763594956678 -1.472581492425866 -1.446292948295125 -1.403379811996483 -1.37019460234443 -1.317081508120745 -1.250803937900754 -1.090008319521799 -1.035785555062009 -0.9362857620144203 -0.9077558534322832 -0.8327247420489146 -0.8109304291090698 -0.769686888427031 -0.7335018204434374 -0.707661552974905 -0.6952991397569105 -0.6792247656086116 -0.6749370201770936 -0.6574032563022585 -0.6572270850466618 -0.6143070002408435 -0.6052865160972927 -0.5866681751928106 -0.5749306538998077 -0.5732121340578309 -0.5643366977380819 -0.5270762021024804 -0.4986498181085896 -0.4924641885848013 -0.4690495989403261 -0.4530068701000226 -0.4467119406399972 -0.3679329469052703 0.08347877047556734 0.08518100311640231 0.09529697797392685 0.1093960664944506 0.1338194588220361 0.1348202553491272 0.1458070371525332 0.1527911393461204 0.1679096777491102 0.1713099326147379 0.2070522281815105 0.2215887518084228 0.22795692615261 0.251720375707632 0.2869923902802844 0.2940607183688164 0.3092081185925355 0.3129175376688824 0.3198852405761495 0.3244795884305222 0.3372172638189052 0.3458189909988519 0.3522616076491277 0.3811279090105092 0.389530651200054 0.411340967873504 0.4237818810580929 0.4378973633295287 0.4456808090318654 0.4578552476299477 0.4718032516585621 0.4913721192389335 0.5088415074033027 0.5147639667003654 0.5180288451582636 0.5315802624862314 0.5493512982454819 0.5550099749050023 0.5785121321688894 0.5813370404573084 0.5991618588356523 0.5996718707831841 0.62049819341531 0.6388410573563493 0.6455620683726461 0.665760658493954 0.6675911149132654 0.6791307600886658 0.7304197243771218 0.7307679073393051 0.7480693917738982 0.7524110115699159 0.7653731319615127 0.7801464359832677 0.7897826952010001 0.7971733487128784 0.8336825943114886 0.8452674923173071 0.8580564291958258 0.8582964728456938 0.8857265874746317 0.9132964532419998 0.9146854129832864 0.9315540737482678 0.9504848100472446 0.9542655137780925 0.9744711017919458 1.007533627029215 1.020460920371032 1.028822710662856 1.037006893360816 1.073409863517255 1.080291486497975 1.090325055640389 1.132230250099027 1.157202479076303 1.169132439342293 1.204310450423884 1.208864593966856 1.210952122375251 1.235623921346423 1.246895998890582 1.271611263059982 1.278066136896035 1.289625131559781 1.328439636185579 1.361984175141784 1.368096806609616 1.386124715786418 1.402231347266288 1.415699266690191 1.452084975976298 1.456590193642924 1.496700440878954 1.510443641401457 1.531222316722 1.552463638552635 1.563063996317814 1.571892860648431 1.595005770424988 1.61434769070507 1.638502021792977 1.647496067085032 1.678677874214629 1.679988961766888 1.682303202619159 1.702083235877248 1.721462977822644 1.744705600610292 1.746334988108236 1.789828288391175 1.809325701861368 1.832433588976149 1.860431613731266 1.892107155269059 1.918097725199414 1.966103061588475 2.000893306710946 2.001211342010288 2.031181008424607 2.043330522405561 2.05193213366335 2.070536306170838 2.106571641511445 2.118894554292345 2.145617799689016 2.158892344944263 2.174897973128273 2.210794973727082 2.215581528037295 2.241025845685791 2.248518901377051 2.282288039302668 2.308085056838699 2.324826614449049 2.327237063218389 2.355753508222091 2.417060475133069 2.426448636324232 2.446657195706239 2.482813922154706 2.53345437865014 2.540419943721541 2.549523448091567 2.589109643207065 2.623262885448587 2.638248724324123 2.66130645986384 2.664468771589912 2.701466325103516 2.703440290254292 2.719592843488818 2.732978742924811 2.80381965994127 2.817892467806359 2.823514828881565 2.868814900601882 2.869645119952856 2.891577669519802 2.914267871584489 2.915064939872897 2.940240089661142 2.984827235310255 2.991085961676856 3.046597125413814 3.084556039606407 3.110655513874576 3.117511727100652 3.136150458371824 3.140318889172937 3.159427238075697 3.171101256139506 3.21069853414052 3.215434153333248 3.21754155235177 3.231263886327636 3.253245284648794 3.271027243475652 3.310870941195533 3.344151288861229 3.3646889021428 3.371759322094583 3.398586195751089 3.413247536791686 3.437797367485726 3.450251717003925 3.46887511286395 3.545437961838228 3.599322964660871 3.623639931053412 3.67070901248759 3.689155366471307 3.727966442901059 3.733124414186706 3.755012004099548 3.785399029708938 3.78916332563249 3.812502557055163 3.831541819942863 3.84970610558769 3.852704615548247 3.869684642093055 3.870105089374382 3.905347042520643 3.917201891904582 3.925509548784667 3.937085110930792 3.941162718486466 3.990716144356097 3.999801436993325 4.012425750234178 4.050261008874347 4.072332651762061 4.095206824512778 4.117262521177825 4.168151975344079 4.202827450335568 4.237244625197242 4.240846332220418 4.25671296835695 4.299666613910665 4.32246088082782 4.356268854036793 4.361947823881805 4.399021827555146 4.418910386418431 4.430455437080115 4.460503233461642 4.498744799912286 4.524659538359995 4.547815910072855 4.566875506156236 4.589524501052236 4.615285105442536 4.635944819466932 4.687826466411035 4.695935405612372 4.716321767793072 4.73241487846684 4.760384788320499 4.761269693710076 4.841453977384137 4.852917279638968 4.888230907214351 4.889149184224664 4.903803136470289 4.904802584665158 4.943887418506693 4.950354427803495 4.976207448635212 4.990829902639489 5.044642371593516 5.048336278205797 5.062558530009743 5.092500220385325 5.163277119137448 5.182295611917392 5.200687511408272 5.253947870018543 5.307514410347029 5.328294109420277 5.33172501659959 5.355292821243435 5.366673339211184 5.405386710506751 5.435615398996601 5.470355847752058 5.520270944100374 5.546019294820517 5.574609404893588 5.591158618309681 5.603976039178947 5.654607944097612 5.731859078041277 5.787669780235604 5.84947923159054 5.898887489467044 5.900543467794733 6.000846335979238 6.014266239744719 6.062714846443892 6.067093638137611 6.128848061543604 6.157453330249139 6.224722080599952 6.227783231569693 6.276108482303106 6.301196582994966 6.359700789535606 6.40304015118742 6.434390888603243 6.447298821409665 6.502022094423447 6.644616599178647 6.709609439555238 6.751368342596857 6.766684635453269 6.774505178110612 6.802029476998553 6.830586761912563 6.896090586740051 6.944919475030608 6.962417887603233 6.994124252272818 7.010207566444696 7.026628616489175 7.054955641198714 7.065203619163675 7.071326723302803 7.161716712495523 7.279527338033852 7.288505015112438 7.37506896697413 7.43515363909318 7.46417517173464 7.592678382917521 7.726830567706103 7.873994132000924 7.879324027330155 7.924726839265897 7.983519275487493 8.197114762381666 8.241625666929455 8.324734763136854 8.378692124254485 8.582056337063525 8.627443986968062 8.761129961318341 8.889432623261971 9.053491412951882 9.354051984866885 9.439113470828973 9.569146667989383 10.05947217092531 10.27811583724228 10.7532268746271 10.91689513111452 10.99829532808568 11.49134010224836 16.55750745447762 17.02610626120041 17.09962349966871 17.62889448205414 57.11484577697937 57.3259576953955 59.62677096348477 60.01945333020921 60.71518952341007 62.05094139920765 74.42545653730417 74.91250764863689 132.7065876143778 134.0330733072796 134.2376867370389 135.8058900308834  
ADF_ghostNone_4153_41UracilPentane_TZ2P -20.57911452594263 -20.57362664789107 -15.66258730047945 -15.64567076286154 -11.43077136202133 -11.39285706680855 -11.3515549831957 -11.26695332539499 -11.22729620123253 -11.22570725699496 -11.22283866714712 -11.21940864972275 -11.2114660114432 -1.441582157385711 -1.403218533385684 -1.318436755419163 -1.250561320876103 -1.093113076394185 -1.08558239945866 -1.019312811004596 -0.937859338320442 -0.9233694967750664 -0.9060975508077412 -0.8238133003414356 -0.8105011512976195 -0.7889088970470797 -0.7685833323189633 -0.7179296091689662 -0.6823826988583188 -0.680967402604744 -0.6565468645503896 -0.6420196606917408 -0.6182434701062369 -0.604772746699882 -0.603120596616687 -0.5995132015191701 -0.5731719027678169 -0.558347533490586 -0.5512326080989662 -0.5309055815375018 -0.5293470802643812 -0.4985103958204104 -0.487614737362529 -0.4795487861995438 -0.4652054671502209 -0.4609317972514488 -0.4523000270679511 -0.4499173842686761 -0.4392473219645932 -0.3714011891008757 0.06968093305453525 0.07994942402198682 0.1017049505148873 0.1043395529179301 0.1102200368711671 0.1303719171840164 0.1316114000318745 0.1360289744998167 0.1472836422330586 0.1567422396263459 0.1712213716036949 0.1905385075106682 0.1969736955319209 0.2113890626339073 0.2155093802035529 0.2215896176910153 0.2326937412687691 0.2373896633891883 0.2545389487327402 0.2681106163832201 0.2797373168782872 0.2812633533073186 0.2981568569258679 0.3069785593794084 0.3132515666356784 0.3207118415034046 0.3319596883661628 0.3477379048405274 0.3565358552807134 0.362819686142093 0.3731391054287937 0.3929117885664448 0.399679495954723 0.4042908840103178 0.4118518840065484 0.4240587422964302 0.4323315869448 0.4444662945366459 0.4577563109942588 0.4636862383797977 0.4713620849064362 0.4794822435023924 0.4799816645918738 0.4879506854372022 0.5056448301452826 0.5130468215622486 0.5254924411053244 0.5498548328896022 0.555139944822869 0.5675817120328847 0.5686193626192589 0.5861263885181148 0.5904343574004836 0.6044244816299017 0.6180219279364282 0.6303216748981935 0.6351071689591837 0.6404166711111718 0.6548950910163444 0.66058355291944 0.6699080012481371 0.6731763178239989 0.701811006745847 0.7063617015035306 0.7108826676446534 0.7393499487236198 0.7453971387491434 0.7611683122011532 0.7634738631608582 0.767274151678437 0.7839982137981512 0.7888665318742465 0.7938562325534534 0.8088954564251781 0.8140738766946845 0.831260934386183 0.8444278399897079 0.8506140052180892 0.867242002822658 0.887499775501274 0.8918442858600265 0.9122129037593315 0.9393637189614812 0.9526876475956488 0.9582705664497954 0.981473611041379 0.9901204176460894 1.013582196616679 1.020568587450742 1.027524488077485 1.046792606105079 1.058896726163424 1.065004683170659 1.097720033599428 1.107099729737594 1.124671835731425 1.136606232110595 1.153256949213783 1.161590489592099 1.174055233484579 1.191061396315163 1.200877331979307 1.217402983787649 1.221345814961612 1.269945861215019 1.287329856874246 1.306458070310443 1.311204718721359 1.321873299071333 1.345616611773174 1.356975687281115 1.363079836455266 1.37233257775238 1.380796510890611 1.388828524285195 1.407161698891171 1.418760884093305 1.437570979138274 1.447039992143418 1.466947350440326 1.468968141228781 1.478863354985634 1.493373223895534 1.508136110425485 1.539118763613631 1.545925931445741 1.55342780444552 1.568460146281885 1.575160867501477 1.582657593339127 1.587963678213859 1.591018392221449 1.622577421119725 1.637763389379873 1.641540620561646 1.648855856046146 1.661815215470495 1.669004160494216 1.681841502276147 1.687911519123668 1.702245886137744 1.725063056974255 1.739519690491087 1.744391783113877 1.758323571009861 1.767273228932505 1.778009877197726 1.808424594924326 1.814558479952628 1.822971869868048 1.831556621955599 1.875647595061019 1.884785974033723 1.909518681301414 1.921165588502149 1.928067749072931 1.990414174764663 2.01858923968144 2.023530597811755 2.037840529068549 2.041762026983893 2.059864513897167 2.066339187536494 2.083448301604581 2.119754344983034 2.13355150133114 2.154483058309825 2.179923374332239 2.183014260376708 2.186068695854168 2.206947436756667 2.226816902877308 2.25036240128979 2.253736924848921 2.260059761316058 2.27081303608202 2.295867298143316 2.308902015361392 2.333591057990353 2.351435199876406 2.363733416308588 2.379971762897688 2.397998228541702 2.435142532588238 2.439056125633047 2.450477939837449 2.456083318411652 2.482076380352271 2.498325261113318 2.530450216811797 2.548772771599684 2.577517945029848 2.594629056302197 2.603572834369346 2.622056284858261 2.64695255593276 2.654631604866764 2.670460549115288 2.700267984068009 2.712698262915069 2.720876897041904 2.73882150340475 2.752279517462207 2.76347017982842 2.774756116994906 2.799551831604583 2.807244698617037 2.826918924929747 2.845406761359192 2.864745755800139 2.901876184266917 2.913535357283643 2.917433117148099 2.948640714512234 2.957648310438583 2.986763373915856 3.000984749531689 3.003771276838226 3.037720040455216 3.061252631596068 3.079238693158961 3.092397222063258 3.117214234219681 3.125385902296526 3.161715456034436 3.186730329726144 3.188824199852549 3.197847501304209 3.236064020198436 3.239335307338421 3.256406409096309 3.260193363528907 3.262648445746245 3.269195847132659 3.288766449427326 3.296285770678863 3.302562241807508 3.312672815107071 3.321358665930123 3.335209617824691 3.348249407834725 3.369570481048946 3.377964717089988 3.388609852885599 3.407355383815656 3.425234616111152 3.436184571989607 3.461850097715882 3.468935076954049 3.497259124775129 3.517523764246932 3.529691723004972 3.5408460311913 3.574061686410495 3.581914318196481 3.586762949316737 3.60570784250529 3.623110245109478 3.654449818560631 3.664434765747322 3.685914609193431 3.707067821800516 3.754037431129417 3.773103159761698 3.807175805094384 3.825403523618426 3.843616154178891 3.848660735729868 3.869488593775384 3.881409610193476 3.88380017025212 3.888508616796877 3.896944501003311 3.899693481127817 3.906628181279403 3.918721604216929 3.927488607856306 3.942641899267373 3.946657682573701 3.953502236977539 3.959828999412663 3.963962037159405 3.970040941415054 3.972701656805638 3.976034523331434 3.980935476399962 4.016629322348594 4.035883259082174 4.049953453654584 4.078198072966148 4.102980398457436 4.130630596052119 4.148433922264421 4.188765186465924 4.229483198821327 4.256626794002066 4.290543556570213 4.310058797748145 4.318369258317458 4.320878648958302 4.346758141490941 4.368046502694869 4.374313183028605 4.397964071488697 4.432446616631688 4.466094701303398 4.500314569157021 4.523071045529564 4.555138449327512 4.649535752124018 4.661047751629079 4.670053588093092 4.693631777617891 4.742238361311482 4.760647445856718 4.793638357829326 4.814881942190828 4.838184576261051 4.854403657920805 4.870088565429137 4.879235854813246 4.886739032276548 4.900441032252526 4.931378381018791 4.938554192232955 4.972569083345364 4.98225893605402 5.001335338797033 5.01480514966983 5.040636300387311 5.057707906056355 5.091984944397094 5.102859291683391 5.114709521243763 5.126753605013976 5.132731463332425 5.148751356725763 5.152413356545893 5.173030002920383 5.224016405316951 5.234144342262558 5.258475327247352 5.284751916889855 5.318540548372203 5.336788417508585 5.341516987912349 5.364805241409602 5.379198783031427 5.401709804476951 5.41416690715464 5.437327411835646 5.475468796801065 5.490980623539876 5.507794417928094 5.524677189324477 5.541611892983954 5.544829709111735 5.581421336220188 5.601054529024838 5.635216019397405 5.671713456818682 5.821783223080481 5.824866873059913 5.846361723418953 5.853953995197368 5.905702640653957 5.917066067680605 5.97820713255773 5.983292581592728 6.011826301627226 6.036047021981274 6.078650488751932 6.088582672323535 6.106684143860145 6.160449735656061 6.186807828099152 6.19210705343671 6.213565503528165 6.250221250612164 6.387739775993103 6.42017568697153 6.438235053848918 6.499511481391226 6.545898632447265 6.659793816227853 6.730656078814698 6.742325763923361 6.758218356386056 6.762846455367521 6.811868326667756 6.825010304057116 6.893446409917055 6.914705785736959 6.923392947190429 6.954529678876354 6.974692961377662 6.987980138943753 7.007529399890806 7.036872299100511 7.041740365855638 7.052511908332465 7.056806657419315 7.075377736970224 7.092968105215635 7.103624488915955 7.108874360515304 7.118317564773535 7.148518519739667 7.175810963149484 7.208049143250155 7.218244636017018 7.28125320857607 7.298011833705801 7.357114797303494 7.427670211110681 7.484515986891549 7.514595073726494 7.59379348200042 7.767426605643428 7.833985586441544 7.834818268679457 7.877456583871383 7.884074628361745 8.057761659882855 8.119229195333112 8.23575826614986 8.270776634360205 8.297647207804919 8.304206209472543 8.314227558642996 8.460261785594845 8.50626540423705 8.546352692592956 8.639765390735588 8.684004663964034 8.706871853101028 8.728725229287535 8.934491277877244 9.334817154232471 9.407165413069785 9.488229809812392 9.675201235785766 10.01688779624511 10.15325767193443 10.44150370561094 10.5007535346701 10.96581941972799 11.04438441093562 11.47265590016158 16.64420219343032 16.67671487375047 56.52184014708894 57.33729503498894 59.08933078434475 59.72770036665741 59.92628418790024 60.36893284749205 60.90533338874471 62.14206909880539 62.7794519850679 74.79212280813685 75.08454776232819 132.9705656733964 133.0571740733023  
ADF_ghostNone_4163_51EthyneEthyneTS_TZ2P -11.26577689041322 -11.26229960665426 -11.24846251226452 -11.24486559617569 -1.041497250465 -1.023556658547025 -0.7800216440411923 -0.7632767662705097 -0.6911194990301541 -0.6744586963771302 -0.4218961195896803 -0.4204837380449983 -0.4036072286440964 -0.4032946816186502 0.09945604984081018 0.1011747649770642 0.1115453498298005 0.134638536251157 0.1496993531359211 0.1627418128348257 0.1744647856490311 0.1826477590396932 0.267494386282231 0.268000074502843 0.2841458737184599 0.2960489780271728 0.3235419535633247 0.3534262337697955 0.3612248995174217 0.4152306539970647 0.4805773923875216 0.4918536619016822 0.5055407370348961 0.517284720137285 0.5469268127695712 0.6170106023425964 0.6295113523230356 0.7011528762293012 0.7535916501017957 0.7836322031802522 0.7882643228137919 0.8149649482281834 0.8846120933534833 0.9092706391840014 0.9626618636718236 1.007621774478572 1.099071639545542 1.099279124331624 1.111289553925238 1.177425751647776 1.34599351384967 1.35291990264381 1.362438573266591 1.362665427004093 1.524211424973269 1.625717238316291 1.668271323587788 1.734992712330117 1.826804750012221 1.842010116552672 1.845258795423615 1.847298606436437 1.866275353840278 1.86669207649569 1.869277079109607 1.918655265201913 1.937371287324706 1.999564218487535 2.457658283268172 2.51005438640328 2.532985007393505 2.541373812032916 2.582007607552451 2.592834713444394 2.604412118044294 2.611836444506852 2.637125109604574 2.653715984323314 2.763810402176015 2.84805140994704 2.859726216206124 2.877764997404328 2.882566906119537 2.965589382474819 3.165612598052037 3.167450328917866 3.185862365149897 3.187422925536759 3.233101156971522 3.254345746860917 3.285624920810763 3.400574005973277 3.416060317119749 3.45251462230097 3.713284734961132 3.768295063110694 3.95357845809163 3.96914134175793 3.973370566267562 3.974905357231302 4.254526706239584 4.255947682044522 4.269056492697578 4.269057132008632 4.353295042010121 4.384872328930402 4.614528885835347 4.614909973962797 4.63080533153954 4.631962790729601 4.806927258328812 4.808224943650829 4.823848778544641 4.823851931259894 5.066605329765758 5.066905271642955 5.081442789195487 5.091679701521119 5.261451591486146 5.266418305873938 5.812095339196295 6.021335217467785 6.176992596647271 6.177769129430269 6.192185705377121 6.193773597336463 6.252966223585116 6.291632433143454 6.307567374325514 6.346831390106364 6.591897837973896 6.635022828573536 7.196260275779662 7.332596265320376 8.38978743834496 8.396247507919623 8.418022676494816 8.425474035206081 8.463892943623673 9.303939566537206 9.502063842570598 9.605288022026443 12.23008078336742 12.24672011107929 55.48612574775288 55.69007367394102 60.83774964179573 61.07455889985327  
ADF_ghostNone_4164_52BenzeneAcOHOHpi_TZ2P -20.62773692830758 -20.56977380907275 -11.38893748838048 -11.25406120826531 -11.25361201725105 -11.25273729117958 -11.25203625313765 -11.25190737614103 -11.25079958348918 -11.24676559858258 -1.454983155736408 -1.352255750483563 -1.162631557979437 -1.025593102434116 -1.0255609049292 -1.021848129257976 -0.8332011225028206 -0.8329318264787436 -0.8135532128779097 -0.7185615428849697 -0.6972952171305434 -0.6714053436210021 -0.6515442529158806 -0.642032229181862 -0.6277676543341367 -0.5970951060420905 -0.5964259529025936 -0.5760540322271978 -0.5680991407687087 -0.5540480419894616 -0.5115565035779727 -0.5030929779305512 -0.5027906572980092 -0.47345243288931 -0.4461253547029355 -0.3478374638191332 -0.3469047311073065 0.08943395590248113 0.1063516530710057 0.108127881148153 0.1120029265216271 0.1128811362626317 0.1180909222176333 0.1458785112664296 0.1495311647441005 0.1509677000950783 0.1579885276738899 0.187847497127153 0.1928685467020481 0.2029825489828705 0.2347558323433101 0.2874091656403855 0.315018653109383 0.3180191826620624 0.3204232417047554 0.3248582551999004 0.3295811247089553 0.3331253852795385 0.343933849621168 0.3459361875556428 0.3465351767487836 0.3497564997451376 0.3787858381494297 0.4127754177718442 0.4390511586963866 0.439892555075002 0.4958046721791523 0.5015642846054141 0.5019664468101344 0.5238710340583778 0.5352103197114667 0.5411141292242467 0.5438693492353488 0.5465819977268793 0.5510945827016667 0.5571831368757005 0.5594104102400372 0.5661055282192189 0.6013747839995134 0.6079237917782599 0.6204246594118379 0.6611507210817114 0.6831301507042893 0.6837047255595572 0.6989842174149287 0.7070620610856115 0.7243569705120873 0.7349516393945545 0.7473156453860269 0.762231118893068 0.7682190502115355 0.7982036655375134 0.8456313947634393 0.8745656133403715 0.8813202017479208 0.8888314074464106 0.9036133782815416 0.922859620662103 0.9375556412671722 0.9472431030447985 0.9540016045595034 0.9754965345411364 0.9952919009876723 1.020607221943442 1.035955058683562 1.054560654863938 1.085146132669173 1.092612103466425 1.115167774819454 1.132627136576808 1.145057393551967 1.149905284531685 1.184581764164169 1.188352689841309 1.201609685188266 1.228234574497414 1.258051898726915 1.265168050501343 1.285442415852538 1.287490738699896 1.327223336052048 1.329257428023825 1.338826691967469 1.347507141571397 1.352356127787089 1.399519894540937 1.41642368629758 1.425958291981609 1.469620876713801 1.515468658894596 1.548535883128876 1.580256567714603 1.583327142664913 1.627513845537883 1.62990827132451 1.630512839418744 1.683808395013326 1.690993929929535 1.723692336755596 1.736070274646596 1.757539049707245 1.763886064876562 1.771178197068926 1.792737099338774 1.7935117470202 1.820139666502288 1.826267007230813 1.828417234141148 1.873644878044324 1.879086330161033 1.948548464088185 2.014249106184364 2.050515206039901 2.060650314657938 2.066699642232714 2.159384031806699 2.162660642303841 2.180702298644937 2.191566432713338 2.193372146698468 2.205180912391443 2.211417324348145 2.23464587585458 2.254220157480808 2.257428310761699 2.2694883065486 2.291632553931009 2.308525015826685 2.380992590384965 2.405622657055156 2.464957298622374 2.467013802931034 2.495494580182107 2.539046302362377 2.549336334072119 2.554291879675771 2.584316304526118 2.613514327811758 2.640442832732187 2.690285949595174 2.691709425011818 2.711590949952214 2.732064345583589 2.74707231245021 2.760215811002501 2.781533232110267 2.790893308825686 2.850020300019798 2.86168336648627 2.887049424884214 2.897759781946136 2.917230584414808 2.956038114894165 2.9742451840237 3.014208180242576 3.024189712569243 3.050823316006964 3.080321622561956 3.09792445215454 3.133619865876264 3.139613451455344 3.140787605054793 3.151555004043404 3.157496998274756 3.167911390893679 3.182469304227074 3.197976314013287 3.223683646029665 3.26023971221869 3.328034653483311 3.330433371095163 3.347085377608009 3.384315149661845 3.385702856350848 3.403204302870397 3.40731965098705 3.413577237520279 3.44068183533772 3.459356900995576 3.539428274751627 3.584656901782312 3.590662947583511 3.618358616767723 3.630464445283464 3.647689758057163 3.659298074687565 3.759619880724971 3.772152181206945 3.783773139636005 3.785806989328472 3.806792973333673 3.810792793576952 3.827819238774998 3.855193605101553 3.883754172775677 3.894404609615584 3.906046510748895 3.91788672420972 3.947414488852533 3.960437007010436 3.979469748158596 4.050192597408826 4.054591581878907 4.105696257115454 4.110571518739557 4.111933140885204 4.13485154987118 4.148407340340209 4.165301924793349 4.197068346218494 4.227814061601756 4.276496339357829 4.280866083750109 4.329836723089991 4.346119959944516 4.356883582923231 4.36976932810824 4.473039659028616 4.523393961194662 4.52655685001637 4.582192111518987 4.650347461934459 4.71527132728294 4.732656096745511 4.747797668171425 4.754831403958726 4.758266765656098 4.781585711887523 4.819294486133448 4.82315568566098 4.823676851892986 4.856458357565937 4.859979391649535 4.865068591235489 4.910353319356266 4.959596564117653 5.023932739868298 5.027112764580627 5.055700649384212 5.106552583398122 5.13091457423263 5.131579767741705 5.143055402055843 5.179253597422952 5.190898174116395 5.220193190486211 5.255230019347541 5.291322414311379 5.360826845746359 5.412860519834359 5.417804123722622 5.57238578608493 5.579496358644181 5.592214895495776 5.600236932032596 5.676348721716051 5.786012074790856 5.797196968714132 5.925896385928318 5.933866319815076 5.936277010131376 5.987091826721388 6.023646956945736 6.033216140228972 6.049714278117644 6.077954624691845 6.091576152857257 6.122173480489517 6.328623370887273 6.417424960179618 6.419693350799491 6.484537399538741 6.48516856895178 6.629000312966335 6.634799119082117 6.636824392809823 6.660113440888757 6.700071035385875 6.706226088948522 6.717334700726063 6.82134817718837 6.876103304150634 6.878512190015519 6.894207762338123 6.91455885349127 6.951838215407615 6.957621304306962 6.977051725407028 6.981804631645668 7.012641755760061 7.076504448819533 7.078459646109495 7.130892646596145 7.252830771514232 7.430123866149559 7.450252096550034 7.710584502337679 7.712921278791985 7.736061614047202 7.77238679339984 7.790644856925287 7.86972611629202 7.908216303248201 8.043613525510056 8.30083020315007 8.356392245079853 8.507115512473392 8.513775700032296 8.645945660242688 8.904771123398641 9.095934792923295 9.379955566453029 9.442353096374839 9.493471124427648 10.44288626799088 10.44760835246105 10.75885129880062 11.39738973115239 16.55388699231874 17.74642716145639 55.56206532455322 57.40095641884791 59.20199642069613 59.33965489197931 60.65865064305446 60.94284080321388 60.9679845587079 64.87299048307564 132.6554264944632 136.0475450860809  
ADF_ghostNone_4126_14PeptideMeNH2_TZ2P -20.52351024974696 -15.58761225264695 -15.57554399229969 -11.33712328300893 -11.27200979589175 -11.25175490651234 -11.23172027801014 -1.357693352876711 -1.212331053795633 -1.201539283341019 -1.005107498878907 -0.9229955478062839 -0.9170977479457055 -0.7720140206497369 -0.692566403272082 -0.675236883951207 -0.6393267585929788 -0.6296693885115024 -0.6184662676722668 -0.5836812914522863 -0.5717887850243958 -0.5636803996777512 -0.5436558534622757 -0.5420235790228548 -0.5335456159969648 -0.4852213772769034 -0.4294978052137394 -0.4038090105443696 -0.3723914917395547 0.07290230093095114 0.1009947488512383 0.1029953053553018 0.1167963268252141 0.140912602009559 0.1500662488330774 0.1570936602048637 0.1713817322796356 0.1844614284832536 0.196590361211181 0.2048536950553978 0.2273113828270957 0.2336911647278158 0.2462908557796985 0.2628113243241656 0.2965220842066795 0.3172080240531147 0.3233719170081117 0.3455996924145671 0.3518096647760053 0.3705182790890875 0.4069947836874909 0.4184370669300178 0.4353767142454118 0.4630465030301542 0.4701785106724554 0.4812711061372483 0.5001306810478602 0.5080012243809841 0.5273922071274352 0.5596618477602879 0.5716333708208503 0.5748638885407781 0.5899449905971962 0.6012680986663335 0.6104067668484913 0.6176906526683398 0.6328556108022152 0.6474244187022096 0.6554938101099974 0.6745888821562155 0.6790633099236546 0.6904843283647282 0.7144925736541202 0.7233248750926796 0.7562730294938254 0.7767100351785799 0.790573615199968 0.8055695827858793 0.8248936065670219 0.8557171220068004 0.8859278122114091 0.9156833404488466 0.9522267861295952 0.9917555786696459 1.037391653888838 1.047599546738417 1.080311111536264 1.092596824869482 1.11016832186786 1.140363055741179 1.150704325322266 1.163303515131075 1.214452098477319 1.228759828442654 1.249774845320585 1.258543999612989 1.282963915646035 1.299543980318139 1.31433309825047 1.326700559919379 1.335600223158264 1.359412835717356 1.371216786854056 1.398170130006814 1.411890604108701 1.452846755709512 1.461541901965799 1.504959714175774 1.538375488631017 1.551683481416949 1.561097888514207 1.585826203290875 1.596924664580546 1.599605986872041 1.639965369083538 1.670604024868698 1.701626657626008 1.714089126146266 1.748465885697968 1.766372016473415 1.795356771572084 1.830533998973199 1.845272019798571 1.888715443140549 1.906835087083825 1.941244760485429 1.965836491108067 1.999564993426584 2.022790294158325 2.071273236180481 2.077482925042452 2.086994579870343 2.114232384139366 2.151242060152011 2.162379473125237 2.213371965611648 2.234472044096322 2.238666027651115 2.270272545078787 2.285338932828439 2.30633065688154 2.359774062638197 2.379400719487107 2.40095846490797 2.414424566899571 2.41633663421733 2.459029667208802 2.488708255685316 2.508755358611492 2.533184690802034 2.550304297535321 2.583298772388857 2.607783038330874 2.658327186333712 2.681732223970792 2.690656807104574 2.750060711988078 2.752561007459871 2.771780468624555 2.820910637831266 2.844643967972239 2.889026315388511 2.922980040924188 3.019015567241069 3.053536994094137 3.065125961947198 3.082310885450978 3.093249343276665 3.13045769526804 3.146654281427181 3.152273043672324 3.176645457454145 3.187571424459525 3.220227998234216 3.225813841189178 3.244780255613382 3.251839910981886 3.266730101886219 3.27249659414043 3.290984560575045 3.323743789024339 3.334668971770004 3.382288006302988 3.388492818549941 3.420024867774579 3.440921317266123 3.454045506698436 3.493517606312914 3.51838040834154 3.566790329457321 3.571885617305358 3.596241187945918 3.656597112190131 3.663014750805053 3.754686758840742 3.813311412152263 3.848577632300266 3.878795012960011 3.883781043368825 3.894528351718048 3.903207720084123 3.906679235599189 3.914679829520403 3.923382608068611 3.937324138242609 3.965313564967226 3.998671558261614 4.018496603056706 4.038354710132917 4.086568816827851 4.124372914308169 4.126976180103182 4.190718998411913 4.202518674833901 4.236274814347819 4.30765428033596 4.316709221453717 4.3746702329402 4.397225613343973 4.455520645356658 4.491887516296573 4.58571053246995 4.650895697335215 4.667266341009512 4.712484383956231 4.799286354665997 4.806109432938417 4.869869849231804 4.921628120861935 4.945810708921003 4.96913285651125 4.981050908709114 5.031476858397136 5.069398516060309 5.081649501621508 5.101076465952416 5.126897468975149 5.176297017949852 5.252866032477542 5.269626524062179 5.299458868992071 5.33563285233376 5.351240858837935 5.379138269275106 5.405772844443416 5.443443637080867 5.485281858077045 5.502803033204439 5.56156436992283 5.570966106096991 5.608550737250349 5.658264142662942 5.679834100878545 5.74981417926015 5.811248903925958 5.867113733535791 5.881051700503335 6.000687101397547 6.055391348565631 6.076791297590221 6.11297450195728 6.13713396699287 6.163675776617819 6.230914282474468 6.272332808478934 6.379149299312118 6.612710219577208 6.777288933103859 6.796513617956207 6.838068979401478 6.86658785428923 6.917139823471091 6.935933538999919 6.974421006778495 6.98575900368477 7.059067073629186 7.103581534733389 7.109373789285907 7.118185755280873 7.151224119256968 7.163460331763051 7.215413435833011 7.283877622575634 7.380913234250889 7.399681251385576 7.426299407175089 7.61385522776616 7.676623968184826 7.775032208505105 7.81990510171099 7.892227922800653 7.899312667753729 7.966756851228488 7.990381352776031 8.041469062891069 8.164549470773375 8.361166652011555 8.637712618550122 9.126766015370601 9.249115917684682 9.457967860049306 9.506404672020997 9.797163081223236 10.35308484899106 10.38159590897459 11.05354248286554 16.51370003411088 57.1681384298787 58.24375414691723 59.0052861688625 60.47350940172475 73.90474246830986 74.66187420673728 132.5013293389691  
ADF_ghostNone_4159_47BenzeneBenzeneTS_TZ2P -11.25044408113015 -11.24995060381901 -11.24979275504451 -11.24868530687212 -11.24862146648919 -11.24798222230925 -11.23936256250328 -11.23881188635667 -11.23770940304189 -11.23688020000962 -11.2362727092669 -11.23366471146234 -1.158313540894034 -1.145488510585102 -1.022059425087337 -1.021696356010533 -1.009773968763237 -1.009272875684486 -0.8303089640725196 -0.830217429707367 -0.8185771164149155 -0.8181243130315315 -0.7154844667291945 -0.70372395780709 -0.6495076910804131 -0.638215752540403 -0.6248705217777545 -0.6129925782917135 -0.5941447603389732 -0.5937354062754256 -0.5836431272449097 -0.5822564859856295 -0.5097402326450496 -0.500539882841011 -0.500359388207863 -0.4957411902439037 -0.4886688686799366 -0.483917696150498 -0.3453216425582236 -0.3436161204198978 -0.3310893853778002 -0.3274420344574626 0.08790698968124624 0.1002569566563518 0.1077538099538125 0.1104269919715505 0.1107628463340193 0.1150965973687204 0.1270659077793138 0.1286465310785517 0.1303583721118969 0.1386441254983537 0.1505608282789646 0.1525158114529749 0.1746249301713681 0.1904301840010823 0.2028754518194043 0.2374618513895456 0.2838400918899459 0.2942776761141579 0.3166205900507238 0.3197322936334859 0.3258610210153144 0.3338789192131124 0.3344747627144398 0.3419347626898199 0.3449163539419182 0.3470999775153493 0.3488844163856291 0.3535503921920974 0.3578405069033113 0.3594812655613898 0.3689393197376923 0.3844554957369113 0.390274343022624 0.4144015532105267 0.4467927318060542 0.463793823392338 0.4800963645397883 0.504796722209283 0.5075156898972176 0.518422866582941 0.5285536639000165 0.533086428126733 0.545415982513586 0.5458165547725249 0.546350905678584 0.5529389260003372 0.5544897740590307 0.5604848621796221 0.561577231574812 0.5709018018935481 0.5911175188338044 0.5992937139387706 0.6083133453897666 0.621570442299075 0.6396480949835901 0.6669659441233474 0.6813974542901732 0.6979434623347586 0.7017036167769934 0.7102081269999375 0.7194797249896523 0.7253138744886938 0.7290869936640104 0.7487708187018922 0.7587319433286005 0.7844409173365888 0.7969148689994452 0.8440930138125396 0.8643216884639128 0.8759199383158872 0.8922038295191306 0.915228559655503 0.9285903050257373 0.9458483786970668 0.9549120507873017 0.9689244200820329 0.9797688700586209 0.9810564864195743 0.9931758245052715 0.9954600825722447 1.000398183221227 1.012823139305662 1.027161216439026 1.036372188896627 1.045790729712127 1.051324030051119 1.085710589755592 1.119475479673658 1.133893831793029 1.144133524285087 1.161290396694429 1.174931440949427 1.188056389599183 1.196169047397895 1.216053290618477 1.219381131325234 1.21994939458895 1.24709550936796 1.260577930981943 1.278680835070472 1.287743188392738 1.297217754732847 1.331529233330409 1.344650275135615 1.352158615814614 1.368574841701871 1.386237957830783 1.388168874557471 1.408301165303606 1.418173808128166 1.423470636864015 1.426304611171433 1.460081322570135 1.52039234165111 1.600429661444325 1.611276622727629 1.616069783266907 1.634193658061892 1.646573373930503 1.651494520922848 1.684544790791217 1.688258757762126 1.692991916608725 1.698155203253503 1.713243673788138 1.737666004979966 1.76722185238152 1.792437230461732 1.796109173042649 1.809400010034207 1.815403969703246 1.822456898200196 1.82706631500305 1.83341311830582 1.84183974813862 1.871059118123262 1.878223961448875 1.912283446111519 1.96540128841203 1.985881859215808 2.050276436294904 2.171742208563709 2.190195382429086 2.194204225658702 2.197520179115586 2.199109227255232 2.210723615027295 2.21965070558689 2.234384230388704 2.244880379953852 2.251694175245639 2.254946203278561 2.258730155477243 2.261957292927067 2.275499817300832 2.282108877289866 2.297495123670565 2.318369182406048 2.454275062390546 2.464913594706524 2.487306600609412 2.497813949000059 2.498955163765359 2.526266867046032 2.537647941511471 2.56499131090123 2.589832023060399 2.600434010132728 2.612415675008003 2.626288600778957 2.685281169829924 2.694840916102187 2.70092461360539 2.717980197809688 2.726839470416247 2.730627392871985 2.771110243596276 2.77708309968573 2.793633763300295 2.796442559013899 2.816912984451295 2.83883596503795 2.862490307614476 2.87969291858635 2.888050484655029 2.90172157317891 2.925824464623227 2.936002327728428 2.953755464475479 2.965006512129728 2.977088385001609 2.990025705430004 3.053568112563333 3.069409910356177 3.090901269634981 3.097978342502204 3.122884311638058 3.127445170569286 3.142288505115784 3.148057898482882 3.158856158294944 3.159682424173437 3.167237245327581 3.180570489571718 3.197736335820296 3.29451125355069 3.32669323444993 3.332626461136298 3.346318928476724 3.370446694723953 3.382321782335222 3.386498560406897 3.387466070840154 3.398021655044241 3.410408176894485 3.414289571532578 3.427771254341359 3.453313189613136 3.458608480125433 3.472707208155029 3.538507480310092 3.551058324127235 3.572511757689184 3.576567359697032 3.580337952455901 3.600712080582948 3.633396578473533 3.643915027559731 3.650542983904355 3.653796584431337 3.674586961087005 3.69303892426063 3.731819956187903 3.787807399650492 3.795371936690692 3.808183976558023 3.814572727315093 3.825563896045672 3.834190534247498 3.846624831764553 3.871148257645809 3.894443456372201 3.913249181556324 3.955431476180111 4.014710262216052 4.023166498853278 4.059673520605827 4.079326175128294 4.108975069481901 4.110508828867099 4.113707732198804 4.12041859922244 4.125462956482988 4.138654146272163 4.142417706891292 4.15621176414042 4.184035638656538 4.189085462651321 4.231348132762161 4.269393805931726 4.330417394009837 4.34544472372455 4.378990759535998 4.409452659602072 4.478048538723861 4.490926351535039 4.525146221311584 4.530135527961683 4.53973847784051 4.547684153782095 4.726358967240053 4.730184606732195 4.738761493841475 4.748039812208133 4.756848514127161 4.762645281828748 4.770456198997421 4.786427732410272 4.827319908875462 4.827992862271484 4.841350131630771 4.842775827105411 4.861203814213237 4.865667943200406 4.873411892995771 4.882949227313289 4.898885959134777 4.964504276228642 5.027420662719174 5.043374224728749 5.103199260287291 5.133612619849587 5.135804199754873 5.150056022786945 5.151972804467919 5.161054067048283 5.176638736059166 5.187243540505261 5.197293331795085 5.206628378233321 5.293720458734703 5.312821879752781 5.416902190574125 5.418579537926711 5.429695941603214 5.431539911211899 5.587573574676906 5.590287529296653 5.601294028463434 5.610845593642845 5.753917349403225 5.802767561553572 5.817522156168723 5.877881722370964 5.935845423328295 5.939077128037339 5.952905315632632 5.962629400392436 6.008614855346579 6.030313569452778 6.053012276513495 6.057255405800887 6.087211611797999 6.098804452051493 6.100146995444755 6.12192923439222 6.422400950630452 6.426359618709154 6.433100188987453 6.436999782053434 6.48850367045983 6.494769073877077 6.500500275599543 6.507804264202117 6.629569393133844 6.635543249280806 6.653360241717023 6.667378526205813 6.673298882288658 6.678609728672257 6.692261932491584 6.707138788442844 6.876773527571912 6.87922684620027 6.883902381355386 6.892557622000071 6.898985060439684 6.912422154629556 6.91562965379846 6.934458094603676 6.946151292192066 6.967305169010699 6.982846852917103 6.985119561468021 7.006230140322442 7.048099112227185 7.083560338356092 7.093340776340644 7.183053594251632 7.444666553568284 7.463153290836623 7.46908939923318 7.710300556273734 7.718728942066235 7.729560119401209 7.756701532098988 7.775243705132088 7.793003619430485 7.817009686932653 8.003055271364742 8.364790792279829 8.391569315207279 8.510493613145002 8.51310961688567 8.543425287154307 8.644389985371788 8.651966815374314 8.666540901988304 9.100878563704692 9.1439120955324 9.430265166158685 9.432280864313377 9.459868049428559 9.490817288172193 10.4439076823618 10.46582935443145 10.47136423431131 10.49284496739257 11.40233150822685 11.42198276214786 55.23256995524988 55.86495408235314 59.03444331437038 59.11280254101999 59.26115486148492 59.39455839946228 60.91433487428309 60.96881908682259 61.137736639722 61.3022486451579 64.86176672696241 65.02636702111559  
ADF_ghostNone_4165_53BenzeneAcNH2NHpi_TZ2P -20.54384655348386 -15.59776914298597 -11.36191955223006 -11.2458936948772 -11.24565760335982 -11.24478496507137 -11.24388542588377 -11.24356840962234 -11.2400991762476 -11.23891049920076 -1.37834805553317 -1.212154057477599 -1.151852264518697 -1.015755981808601 -1.015684317704314 -1.00607277020192 -0.8244993348343568 -0.8231258292308778 -0.7992489967806905 -0.7263213497422041 -0.7082350211741306 -0.665569843888056 -0.6425834126292039 -0.6184072386663192 -0.6156995057863593 -0.5878392930328851 -0.5876487439021162 -0.5837480193093366 -0.5631510783342202 -0.5244127926399264 -0.5026565765223516 -0.4932878799654947 -0.4930887395269986 -0.4251600910574972 -0.4128458921584119 -0.3376860073107404 -0.3365967002866608 0.08131112720466389 0.1008876991241098 0.1130393235774224 0.1187362413375684 0.1202723385372431 0.1211565270975916 0.1305574416127183 0.142046348775732 0.159011467061299 0.1629979479107952 0.1740059521703424 0.1974045538107824 0.2061703277406997 0.2082335484026715 0.2479034392142815 0.2979728787639717 0.3089239808135541 0.3153503908914462 0.3243665699234532 0.337233234194578 0.3412846706016616 0.3448201591259821 0.3504389278701115 0.3544758937380645 0.357641368541232 0.3661418462792962 0.3974514294513088 0.4137329667928904 0.4335025172770412 0.4343343657077987 0.4709758962516157 0.4972037024885422 0.5045998440643197 0.5089504520717582 0.5217732709672451 0.5377353720847863 0.5491261015964207 0.5516015999779013 0.5529335885796708 0.5537978142833456 0.5550081514215839 0.5739165655323449 0.5853520211303729 0.5912404448094206 0.6034602382730395 0.6318014562050103 0.6549503822404393 0.6729646967612217 0.6781307450199119 0.7019950356537897 0.7071578857604531 0.7139322046090401 0.724508889934588 0.7540883350896702 0.7687321948049435 0.7884742444519155 0.8044933584661061 0.8416089641607749 0.8549396926298538 0.8803886015823602 0.9019194249365808 0.9096903867795585 0.9167266556994692 0.9418581106729115 0.9575235175056953 0.9810920116613654 0.9826068139860437 0.9982919141322146 1.003780810955749 1.027292096123863 1.052731134414648 1.056367194137833 1.074086001827909 1.096015107481147 1.134343812367634 1.14014393445282 1.170744106224323 1.177743983969 1.213115988170985 1.215184613598816 1.219421557831864 1.246363379026042 1.256885891094151 1.259723146555409 1.270898216689594 1.286970468761369 1.312259309311885 1.336102885490385 1.34892064350591 1.35465751460962 1.379322593136281 1.404100200116367 1.423279020897084 1.426116939060273 1.455028042774589 1.51352021581508 1.533899913878185 1.565027019179193 1.585734245358492 1.604773670364754 1.618645568457977 1.627818949191417 1.637067307775149 1.650983438434487 1.676612135663026 1.705809048507516 1.716965058449597 1.754906902960173 1.768196721163368 1.786866182711446 1.798697658958716 1.812777012575828 1.816962794007846 1.82972027182971 1.839686696080675 1.847662514267803 1.871777673033724 1.922766490721233 1.974806168794117 2.050456720593491 2.083723088750895 2.100070683902389 2.106579472765316 2.159359716877232 2.17105372494054 2.194130939281337 2.210306752350054 2.212893795914948 2.221162752995687 2.245099469194869 2.245401312234157 2.267733006095051 2.277412575251375 2.280122742700373 2.316636410789541 2.361280738726096 2.425241138136015 2.472219741243441 2.484869380607847 2.50380487032303 2.518399542662111 2.526810695278369 2.543068251919172 2.551752339308853 2.573205622711773 2.585051547859916 2.623877085478864 2.68319806391691 2.695608631990396 2.709114324766456 2.721247589873692 2.744257780890213 2.781739279736442 2.79187997732494 2.799180748228836 2.814679647510036 2.856695508159872 2.887989174540835 2.906185369145436 2.936624515900109 2.970523901331497 2.977086253183145 3.041539513040977 3.056213794591545 3.067421824709728 3.067846613601091 3.108522913716933 3.117382829469778 3.133283177456997 3.140223377873938 3.162429804425513 3.165821195882756 3.169044699974988 3.171136944374209 3.212013228622642 3.235617700097265 3.245447031339753 3.29774608668105 3.335640599838243 3.343426924207775 3.368843874834342 3.37969987289457 3.398143390826296 3.412537105982865 3.416701052499426 3.452455209640785 3.45749463191161 3.469247069712612 3.544254282445375 3.55336133352208 3.58945285501673 3.621159103418436 3.648270208100703 3.656775490153467 3.659433495065799 3.688991466602005 3.7271890556909 3.749153532597961 3.795498736316765 3.810464320718623 3.820336040094628 3.842125882257866 3.851108279032349 3.862970015837847 3.873138360488346 3.883622544375811 3.89633551507433 3.913707837449894 3.958097058949255 3.984642522553109 4.001029066011393 4.033798553700128 4.070289203781797 4.105208588168157 4.114519379849653 4.120235146080103 4.132249187358176 4.143846265128825 4.166296473309053 4.177959212203987 4.225254996101782 4.242775593817523 4.28989861531919 4.350544537895044 4.359529430681482 4.386268580050991 4.484298549287963 4.511136178361947 4.530195199021955 4.539616957378458 4.621512645292307 4.683935902896873 4.726167333162785 4.739858689669077 4.743678067478641 4.768689766908998 4.7718313809804 4.81435656022219 4.835108592170432 4.835806874751039 4.864958206710383 4.865872362037933 4.897662050799411 4.917287360806379 4.959035007655262 4.996383765349033 5.03420881114319 5.04030244842058 5.105084691346771 5.128437405128508 5.147443128838256 5.176048306189916 5.178352630597744 5.192502865048802 5.224143525335423 5.25483467467757 5.304089560200048 5.305499818152307 5.3596040299404 5.376960601762962 5.422728345555973 5.429366212052789 5.514036055753531 5.524129014734226 5.571655659324755 5.592878208652747 5.602894624927789 5.763862489426145 5.790823108365911 5.819398713751831 5.936943362631486 5.95489303835985 5.960370609521926 5.999860274787993 6.014492922126585 6.025513970777343 6.061541716799115 6.072973571152286 6.118065692140085 6.241412631022223 6.259374236499291 6.425949191560115 6.433754218351714 6.473893112890797 6.493609679266699 6.503587102786078 6.646541300389127 6.649362075545579 6.677761065654273 6.711054085054394 6.731104832544813 6.818573351306505 6.883114054760656 6.890182103919984 6.903558624354743 6.913721664764374 6.934799364713201 6.940506026548874 6.959751060278034 6.993443178277001 7.000790135580996 7.022845126093884 7.049200400637055 7.093098698108759 7.128456085378623 7.183173451933373 7.391666573539975 7.394397306996512 7.464414661555097 7.696159858054408 7.715790059190437 7.728434226520399 7.752301923006014 7.807043566611641 7.87264747464216 7.989768264403537 8.153161406678652 8.372828175083431 8.406305652557219 8.519666679786527 8.539410595771834 8.553997026459962 8.657520659410926 9.110207395804332 9.387373928406406 9.429078176207794 9.440039998029855 10.11128797369434 10.35172700227121 10.44899316800656 10.47206864840343 10.90412272323685 11.40318767620222 16.65017818959971 55.32936396997108 57.45860169194739 59.03368410645454 59.2263552156241 60.31566391029556 60.9534906218131 61.13812800439661 64.88000118644284 73.79913611949279 132.9436958154014  
ADF_ghostNone_4154_42UracilCyclopentane_TZ2P -20.57935292365972 -20.5735922548175 -15.66320667897156 -15.64608492780779 -11.43100209976182 -11.39300882687349 -11.35148969971686 -11.2669326183722 -11.22169762753598 -11.21820956629883 -11.21696531511678 -11.21534452725644 -11.21430881682048 -1.441667808393532 -1.403412985622238 -1.318541075610815 -1.250757120043376 -1.116646227657387 -1.093219426726176 -0.957163349929511 -0.9556552552928665 -0.9376279283641373 -0.9063922480068661 -0.8107070129780549 -0.7785208072071085 -0.7695149427686822 -0.7651872757328378 -0.7179246527596163 -0.681245615530542 -0.6780275562560739 -0.6565752583591881 -0.646351793998904 -0.643108759456825 -0.6184155748514394 -0.6048632235390604 -0.5813086220745212 -0.5713678186505119 -0.5617756823404516 -0.5274156267068627 -0.4877271915185709 -0.475465514360984 -0.4736774620202924 -0.4624277834292454 -0.4618289276437793 -0.4592960323883571 -0.4533969112623426 -0.446407966664226 -0.4388519595168364 -0.371569028005143 0.06650616161179061 0.08102694861665476 0.1023047467977025 0.1041233067278559 0.1155697809426323 0.1310815651625893 0.1369450529919438 0.1417376268924925 0.155457139553602 0.1668841904961872 0.173546332654875 0.1797966614565323 0.2046399906124281 0.2126943094126268 0.2256240202258409 0.2459703882683995 0.2494319026152783 0.269708738016576 0.2784706051695082 0.2912120252672116 0.3013292314720933 0.3106294092519647 0.3268089881734441 0.3274851399414824 0.3318722944031828 0.3365342085657449 0.3419970932825902 0.3448806384770917 0.3634878206063045 0.3667950820407497 0.3863030103243841 0.4125751085189109 0.4219311618091684 0.42682431661069 0.4393361683936212 0.4489685688234625 0.457274917108809 0.4664760249565 0.4748586236873488 0.4840060533925848 0.491074475334542 0.5086636499135868 0.519538706405845 0.5383657537552785 0.5455182461471997 0.5600249250427251 0.5628060802090902 0.570327873567448 0.585619162622682 0.5949828233022276 0.6090762399014406 0.6184232671439419 0.6253897996764587 0.6382448551884735 0.6414164360673221 0.656752420560418 0.6712840607017827 0.681684720645657 0.6830447360031128 0.6984424995356959 0.7037115768021941 0.7123285848026096 0.727525695366157 0.7306907638760108 0.7426205101869511 0.7570915990553285 0.7655503934672179 0.7734221278962633 0.7891795344709176 0.7953605069488239 0.8126932992708762 0.8213420772379362 0.8338960500812276 0.8556060550303213 0.8806685967335256 0.8949147071854291 0.913558999558805 0.918734267866041 0.9276411160769944 0.9435719890017406 0.9646949430901737 0.9816262192987718 1.00438061181405 1.015402266178972 1.033496153958383 1.046840575089143 1.066308612199185 1.079789738395063 1.08809851981573 1.114941755973688 1.127710164584941 1.140574349014919 1.15502701220468 1.168026556287577 1.18492872704812 1.215873571033316 1.217559735112614 1.245594452913413 1.263789674036121 1.271872949460318 1.282165214591577 1.319874867900638 1.328121640956566 1.350945548597787 1.366231016127025 1.374316807015126 1.386569778875486 1.407392032000286 1.414059563537743 1.423790681952012 1.42607157595136 1.439282837804674 1.46873268778513 1.48558549533316 1.488688035887097 1.518449989741526 1.527857349416508 1.532853222161363 1.544009286388844 1.558148530043105 1.569426783330135 1.581250516174362 1.591282008289134 1.598550628570626 1.613632814670367 1.615401480049578 1.626444278127771 1.632717255046011 1.645892008338119 1.657593890700863 1.674694178612929 1.698884565284788 1.713693993886051 1.716847516182545 1.724495464642216 1.742046906242137 1.756337808030544 1.773063417401853 1.796698284657122 1.799109315672041 1.811740984235742 1.828548193828021 1.8323268504869 1.851673669872873 1.882534366565151 1.892487457155803 1.908174657170023 1.923739069806462 1.927582785148508 1.957040809910217 1.973616373213016 2.012957278901002 2.031069571038113 2.040919012273676 2.052199789107545 2.111911052868924 2.115175275630701 2.126033696451153 2.160393209921485 2.16831654800755 2.201109112776316 2.22090578488354 2.231398882940728 2.244870489339685 2.255591188254284 2.266522113417431 2.290894489075457 2.307033366053843 2.319928470050338 2.337893160058394 2.339293467734111 2.357150180739204 2.375289785990298 2.387685629782774 2.437526660918555 2.438737344665698 2.457362082122611 2.464991725433534 2.478286961598934 2.512993100574379 2.542134563540525 2.547294784840184 2.559722271104373 2.608817228804139 2.619630459509839 2.646058740963937 2.661702480628811 2.686082638143788 2.707544291019948 2.712010728405167 2.734081166177979 2.742686093728817 2.769242016396996 2.789266806385598 2.803110935982066 2.847312639606909 2.858147673381925 2.875127930862426 2.893080410555214 2.909928137446934 2.915684383328025 2.930841695897541 2.958415936571498 2.982728135097312 3.00717604357935 3.016563317266815 3.041885418033415 3.061254963947806 3.080110675707774 3.108734862600014 3.127921843507652 3.146147886148916 3.162291343476061 3.179404982566246 3.185092712411113 3.195776488379611 3.217851101527942 3.234557308968186 3.243038151457863 3.262018239864116 3.273755337286487 3.283750113949082 3.293465896390433 3.300148729596105 3.30328651672722 3.308629958758189 3.327803232264156 3.333415333950959 3.342256895737688 3.370379439887909 3.37984622005258 3.398283692948209 3.414303613309873 3.429377920020668 3.438231962026821 3.465746469730012 3.474772602709035 3.502945133637603 3.541489122333261 3.567437420663293 3.594101713918975 3.616404785600275 3.649328207809115 3.685927803080871 3.709957999254252 3.720118124209113 3.725037225342204 3.746593845098234 3.770220952289999 3.805591850225287 3.816144254526473 3.843148980202147 3.844660130776049 3.859775382607778 3.879242518374225 3.890013283993347 3.898940922861181 3.908841652028476 3.913590533912325 3.927851918139668 3.933205242575511 3.940635704946786 3.948951315528574 3.958755478040675 3.971209845049927 3.97605293321675 3.985382358238847 3.993924339876215 4.001372789654979 4.014062494489807 4.025306664942556 4.048904186903991 4.053061917135737 4.108603285971323 4.12031531611379 4.143374237067351 4.180447114326854 4.185486963335596 4.247533757412185 4.270815931917787 4.318390589813715 4.343813900922301 4.347476358013431 4.361616001521815 4.36569786892697 4.386506524444458 4.40327442320639 4.427907184120681 4.464191129035374 4.47622335678872 4.489187691218725 4.511099853744456 4.551602927339845 4.6550216812595 4.6684591358104 4.67775856588621 4.708234165109454 4.729523596739012 4.744924917335172 4.747267049391327 4.753166041670834 4.781192475183897 4.788561979556819 4.816489425752443 4.852237112466547 4.878197316244364 4.881374786318696 4.894790746989544 4.908986454103188 4.923483548130181 4.955904074306705 4.985124516865326 4.991335161423389 5.051869219907366 5.069287762578975 5.074907782037314 5.092326391384113 5.113619098720536 5.150525036846299 5.180546395715921 5.23789289975016 5.261666715710761 5.282749711168924 5.288974348015912 5.330686083645413 5.338121043507192 5.348369691615252 5.350522935897809 5.37504936493616 5.387995142946096 5.393236073250557 5.398725089844063 5.434874291379018 5.446318383747704 5.450129825149435 5.457603477479014 5.476276931569135 5.492206040133022 5.537542532935197 5.5914300813 5.627762975887724 5.650169108138885 5.731972080972701 5.767778842401208 5.81593512877068 5.82545863653276 5.855160380117758 5.888060275772937 5.898730228251104 5.95610951416803 6.010890693911854 6.040161452738967 6.061357445000678 6.087495686205842 6.159579594942277 6.17396706503057 6.183944908969226 6.209893136373173 6.28206368102253 6.337121020577524 6.368493001365343 6.413592227726869 6.429970483951569 6.438288695973301 6.510174589373335 6.519421332416646 6.586995186484748 6.640385762994309 6.701345040870591 6.722198177522919 6.748074042078807 6.772554203557544 6.79673102698121 6.814387085531322 6.838369361881377 6.917785963340541 6.937297095671035 6.956491051679301 6.97180354746087 6.986397451392895 7.034222367760882 7.050822330631752 7.07101579431425 7.076737095160694 7.090264342661873 7.09591667827245 7.124161558769099 7.145930766245814 7.170461268252538 7.233676132785194 7.256774492166739 7.262625947184294 7.307846155920325 7.357942041531187 7.363689933127861 7.393493636054761 7.466854973682809 7.492521019571117 7.551938933251041 7.644554901234312 7.824149051337977 7.839988770133733 7.881018433113399 8.069311297652323 8.183157654333108 8.238671092448364 8.26087343951643 8.28744309570533 8.310077926845096 8.398857069925617 8.541317266755893 8.602069479749707 8.649423309068396 8.702994533329472 8.738124983990643 8.916374521025238 8.947964570611632 9.294582093696661 9.331965377882385 9.39953873080122 9.50943618688669 10.13300484904455 10.23907349757479 10.43731056597283 10.57441057256838 10.9599762917872 11.04299213580665 11.43705477422662 16.60397829000166 16.65718693725447 56.24596335113078 57.43470034990403 59.18339317126308 59.21037010412629 59.9459541985745 60.18194638263718 61.97988474211241 62.21874362535439 63.49512926735734 74.77033687173765 74.97378573568317 132.8440347904967 133.0065567832759  
ADF_ghostNone_4172_60EthyneAcOHOHpi_TZ2P -20.63529015175927 -20.57850683980999 -11.39788346794379 -11.26495740120004 -11.26134000241745 -11.25194966974092 -1.463421973074968 -1.360869409112992 -1.043134401803778 -1.028143466525277 -0.8217516595811067 -0.7773497509937374 -0.7075150945346506 -0.6899155470187707 -0.6761320500796922 -0.6491728733118376 -0.5826296486519505 -0.5731632981915308 -0.5599195062604687 -0.4822405444810028 -0.4585226380170214 -0.4209571766108131 -0.4202438805121533 0.09264909039038527 0.1035897979279939 0.127681589658959 0.1399380716982331 0.1514668423312168 0.1527210984886429 0.1591954782784434 0.1806107482173905 0.1854278558922648 0.2291278751042508 0.272844032309595 0.2859368509914175 0.3162326238714198 0.3171606389068559 0.3371859238160603 0.3686559801992367 0.3869677632462006 0.4078259527403937 0.4223092538433704 0.4614786290312937 0.4741010609627986 0.5159756593478572 0.5264421010653327 0.5431670158395173 0.5741806040139933 0.5855945555842605 0.6060972787145128 0.6387060588067679 0.6592672974590286 0.6857451852869408 0.6880233970863951 0.6958004030049736 0.7447721194776182 0.7728706432614199 0.7769974812594935 0.8137144659328308 0.860144028556333 0.8905668972494684 0.8974111013616457 0.9270488930715931 0.9529497617089261 0.9829707474964035 1.00247110832688 1.078718243109007 1.086379037550142 1.119843693728233 1.174037907571876 1.193464702176726 1.237129348455054 1.271172219760132 1.282237150363831 1.315907920449719 1.33949542435493 1.352064118644989 1.45578477480897 1.457119657102865 1.560080604144332 1.565426676832652 1.575492666044886 1.577577799754428 1.649887864176206 1.687691197456313 1.711133829697593 1.75953771158163 1.809931303497502 1.838213440336307 1.853949921222992 1.876976006916923 1.890431655323016 1.907721602111052 1.952945170538957 1.968734136570705 2.02162833984834 2.036597389357313 2.073498896860803 2.155394445250293 2.17848812921742 2.223930391118166 2.238072277825056 2.37035867950358 2.38258049856854 2.490841636673463 2.526134289190975 2.552415646028088 2.571333217964825 2.603483392736027 2.611973425136264 2.664157115937658 2.679212872582997 2.701524938306545 2.733092280295245 2.796054573720633 2.800078946298874 2.864070192109767 2.905645283999463 2.938075069775568 2.954978946981934 2.987200343155162 3.092014911116342 3.134363547947724 3.161177025610057 3.174643027229647 3.184669915666766 3.207294946282238 3.219524484092422 3.226422904092771 3.272875210634642 3.322984783428866 3.345204559007599 3.391124613882792 3.443460420149049 3.47745499762238 3.562530236224164 3.7200382935415 3.735245113614376 3.754486471701223 3.795430198986061 3.813155099863004 3.867840956226845 3.879670513565369 3.897592039103902 3.951117655539474 3.960444988382435 3.968485822527982 3.983607808618141 4.044765066825143 4.167842045791723 4.241636279843838 4.251230632777165 4.274180756117385 4.287720629905965 4.330224014123824 4.342389517444985 4.374262197897809 4.530552579035112 4.608725204461553 4.612542976636998 4.634335528521886 4.718615626840619 4.762795253096738 4.804213573757045 4.80570342852267 4.825133152222391 4.849761405230011 4.938183434043485 5.003710766015463 5.041676332830942 5.074528382189841 5.083344378408349 5.139667122752334 5.190774383287448 5.240424732871838 5.309500714570479 5.339594741711571 5.520565386268147 5.572151586860336 5.652959914794042 5.815191283595403 5.874294713527135 5.946111986591689 6.021357272110242 6.02967628364181 6.155356905221503 6.162633423705322 6.247332013417228 6.31393331700315 6.314478152056989 6.420979489414385 6.654665797478092 6.658280364783409 6.690222781453822 6.740141431103105 6.951365143354935 6.958653871901813 7.068270205847833 7.099295253291463 7.284733852492494 7.412482868191637 7.717815849340098 7.838593302668338 7.883675243340018 7.950470202515831 8.163039535819491 8.400435456694535 8.428565325927691 8.6177380473342 8.881415355192651 9.290950284434837 9.576500164367431 10.75834880205243 12.22933432858729 16.62931255853206 17.60585603001467 55.67079729017202 57.24250665074983 60.54161997244123 60.99196739797561 132.8838690976121 135.7045537634938  
ADF_ghostNone_4120_08MeOHWater_TZ2P -20.62431355916428 -20.55967470927632 -11.26113100040609 -1.384371343760349 -1.335753222832858 -0.9069358354683128 -0.7439759143092002 -0.679837065169318 -0.6129870722434837 -0.6009214422032622 -0.574481421137755 -0.54034313312517 -0.4805437489146259 -0.4280418049094648 0.06315563699137579 0.1193741213551881 0.1204853184628804 0.167453875865446 0.1705701241929884 0.194133171135751 0.2889343549965737 0.3115715336759227 0.3317216825834167 0.4007343606613133 0.4184963522012917 0.4936916284673606 0.5277834273091674 0.5349536216252277 0.5701458634631896 0.5804258217518256 0.6261729560225675 0.6308597105701953 0.6362501508657453 0.657413989731099 0.7176760836357967 0.7308826708446812 0.7671383794831937 0.8107998591309288 0.8833174042865696 0.910775491772687 1.004355103701641 1.051872795278074 1.086098106758159 1.167756639385603 1.217302799567072 1.232682171829546 1.235051432298047 1.29680782085286 1.33248502479957 1.412514741483034 1.442446664490852 1.534716510693971 1.535351177013592 1.568132119891098 1.620408694078111 1.771153233897823 1.791298557519234 1.819264010219722 1.886738305474113 1.926168032646074 2.006863036572326 2.131724129557303 2.155454700092419 2.160025646310538 2.203299158036584 2.282915006623842 2.288627117996846 2.446913967325979 2.464764390931464 2.52171279610352 2.546376253316506 2.567496607619845 2.598927631899324 2.708353924056733 2.797349507519052 2.899361138510603 3.047377267717379 3.049876699603059 3.070784053945221 3.170922864716059 3.213006325621171 3.215017193703088 3.233498526160205 3.245452447404287 3.271756529697007 3.410117923429913 3.421051776291972 3.448777022257847 3.455541633151598 3.522950952057129 3.806752063379133 3.819622876093052 3.872310671759881 3.922144958186581 3.958794830959073 4.080057465697693 4.104093738992076 4.188241427812807 4.189701042388211 4.25206125310998 4.315164114266809 4.408946057751624 4.444149784479728 4.568900192408516 4.596529125206852 4.722643191934837 4.724225974860734 4.801411033353901 4.864289193488211 4.984161034640094 5.066133292274253 5.101428690801894 5.166069282808727 5.277674200851278 5.284591560977877 5.352182734928823 5.438135234913661 5.633796978435787 5.655075881761594 5.720332820189566 5.801208049991383 6.019972100138371 6.08185719681993 6.225533742736322 6.424672036223808 6.490745272964189 6.529509783344539 6.759501895811365 6.871465495056956 6.916966593023838 7.036430248173677 7.120920729447843 7.191656511050329 7.698787694255237 7.860461012284459 7.861363827206407 7.922371423876859 9.189023053266844 9.501085951603386 17.35709854217865 17.48713420122192 57.90394086461857 134.9769663573526 135.1844237114117  
ADF_ghostNone_4158_46PeptidePentane_TZ2P -20.54264199656843 -15.60392591009317 -11.3591228932513 -11.26500391781661 -11.24541985618109 -11.21538350065393 -11.21493262482339 -11.21379832562615 -11.21204146831727 -11.21083950597952 -1.379079426008364 -1.233851461841317 -1.076814099212682 -1.022246137533642 -1.011550991043796 -0.9343720375016212 -0.9164943427620198 -0.8159799334563356 -0.7924377373727962 -0.7799503985161269 -0.6933227500732686 -0.6555736121179706 -0.6542785368187366 -0.6251877798264738 -0.5990634349330195 -0.5947877923773441 -0.584982576831954 -0.5783672688719346 -0.5572761899272947 -0.5501052755438721 -0.5463913675578942 -0.5452124207940161 -0.5246494703874288 -0.507772112356965 -0.4904499749965043 -0.4715379790587355 -0.456663324982551 -0.4529360245944621 -0.4422262371375472 -0.4239523622768869 -0.3934294740609437 0.0824803266514423 0.1035349297068556 0.110378233250452 0.1165376196627138 0.1289433547824227 0.1336335561717545 0.1384008171536142 0.1497358123472066 0.1623851309241091 0.1749798069258654 0.186891577586436 0.1913139264885904 0.1998691578646643 0.2082001381691774 0.2096607481475627 0.2278300958461672 0.2356082310743156 0.2429026349671267 0.2484070299900713 0.2592786574353802 0.265524465036188 0.2827870094194194 0.2998719357573092 0.306017212628617 0.3110589887983585 0.3305462838703753 0.3354543953904647 0.3509654529367887 0.3602058579687764 0.3842654833836147 0.3996941076037099 0.4119514601689324 0.4174250007842065 0.4264553301219158 0.4300096600806692 0.4460035871394647 0.4551448529885577 0.4697028475407059 0.4776997311897188 0.497569141612585 0.5050108539152954 0.5148287361735744 0.529577377600747 0.5323097703832085 0.5446661412579891 0.5676873786051559 0.5743265550135389 0.5817388917863895 0.5930040513548355 0.6025246176727624 0.6112065004757055 0.6150401490218967 0.6259304751877753 0.6357436483019613 0.6437776896093185 0.6567027782738125 0.6631050913510174 0.6703284118575464 0.6747264178914675 0.6854074252129118 0.6925814757908703 0.7078272017152736 0.71721530041061 0.7343836420345179 0.7420817139484907 0.7678146437731965 0.7711110089375666 0.7798316802359472 0.7899390555291437 0.8002218649946578 0.8132091288397326 0.822295521488023 0.8306073806358283 0.848107253755755 0.8562195619136974 0.8740533070387927 0.8786149339501934 0.91831137372352 0.9248034897310932 0.9667756248787005 0.9934412780255201 1.025343442371883 1.029749497139741 1.056506004725281 1.06111320053949 1.080886192665232 1.104816079490486 1.116647473531475 1.134299497285777 1.138217077744168 1.147986265822877 1.163722693033868 1.173228360077285 1.207193412318039 1.217175651409945 1.253032606765656 1.281107202605471 1.286904614380767 1.294994936798009 1.304173495730656 1.317145664495528 1.322580421047892 1.342161463649358 1.348174083876918 1.353441842884248 1.365072931297419 1.382548742755903 1.404496120853296 1.413501492361622 1.430090098046141 1.448592360516233 1.47635663551825 1.487918948240928 1.489778317420794 1.505073833244553 1.52784937971834 1.535253660791327 1.542164387158796 1.551534697815641 1.567462716755432 1.574970057501145 1.579387504222741 1.586090311674599 1.595712982539225 1.60968650553332 1.623128988253305 1.641136714730363 1.651071602548956 1.667177388062497 1.69042286266964 1.696048127691486 1.714932314533419 1.720082126397109 1.734167976007619 1.737030147232896 1.756562889746801 1.776937532248432 1.807531819052266 1.808555227422403 1.820922635117748 1.833792979792211 1.872587997382241 1.88110363352379 1.89414139447135 1.953733172328997 1.975250362169327 1.998743922784111 2.010228725061014 2.025449315449098 2.036487153755215 2.068410248910271 2.075159280243066 2.097776181413789 2.121860956166759 2.14699203873628 2.156480435251863 2.166756991496505 2.187869471796223 2.203218770307688 2.212965670149063 2.223534982547144 2.243916277766972 2.258048265880564 2.271445157048075 2.30564856561441 2.315516878864598 2.338919186282235 2.355761212319198 2.364032357469563 2.387914874254712 2.401479563486959 2.424247486421442 2.437404558491891 2.443708574436194 2.469399458448269 2.48821440511141 2.49874900309326 2.529646846026006 2.533065390351045 2.553197744966715 2.560881797227708 2.577799551261252 2.582393079962155 2.601184504113687 2.627493696834543 2.662229512352679 2.672937800987997 2.680393106222419 2.698644360238762 2.710706110146853 2.730386202632801 2.753682454117035 2.778081469327279 2.79079405723832 2.812022597292815 2.820003649993184 2.854278149812972 2.862347104905553 2.890921958116713 2.919944777620704 2.941645137661824 2.970758605986171 2.993344263081028 3.02568081745854 3.04203006099887 3.067437251507978 3.071171096788304 3.082601256623868 3.120974389075924 3.140014223884257 3.169750137071995 3.174255536134592 3.195837249462501 3.199622697877792 3.213848646216658 3.223943779585517 3.229455675359471 3.245201169964699 3.254367730911089 3.25916210167065 3.269302832961377 3.282319204013938 3.296882505179427 3.303149686977922 3.314199489890999 3.334317401961499 3.337947031561837 3.340050299615175 3.357974597062291 3.370899667129779 3.38003491610165 3.416379415982083 3.42759493474262 3.448379262966017 3.454575546612787 3.478145685170809 3.485812013900308 3.500058092467349 3.535627534367013 3.541691812559955 3.546277501745186 3.552555400283198 3.58609700738037 3.599042105230725 3.624318612683607 3.639332448573217 3.646488675412032 3.6618691381842 3.681013030213161 3.723194623240432 3.737708119932387 3.780088744421899 3.805597086470129 3.842010424001058 3.865219511483381 3.877855557283905 3.88964443377857 3.891120183382063 3.897277527776681 3.911297289512013 3.916745314187259 3.924117638914236 3.933077662655583 3.941281894424895 3.94553464025697 3.951215798359376 3.960825313543061 3.97270657009356 3.974695069395212 3.980172829843446 3.991515917682143 4.017819067156464 4.033754114765433 4.052551199759785 4.060462275718786 4.102351536106161 4.119158780919649 4.141293291763147 4.161599495109423 4.183566752639164 4.248497108763926 4.280247726227519 4.29865810020586 4.316321324993224 4.324303245538939 4.339127923659205 4.369676925213652 4.445803445078415 4.483730305429547 4.513213676748109 4.546252884862369 4.621268504480958 4.661563190827043 4.673327053454943 4.699697468902285 4.779675926833811 4.831243083419356 4.851477844127356 4.855157739266735 4.867355765371892 4.891106761099723 4.92635425460867 4.956246210726909 4.979042404030513 5.009112447866036 5.023704879811824 5.045785996126575 5.048575261186101 5.074477495278988 5.103957929914799 5.128516243077494 5.13311126821155 5.13776897041704 5.162205344090385 5.17044662331819 5.19942654100361 5.23886895831378 5.247613658083007 5.259888295609234 5.278277305356625 5.290638159093868 5.31494133436663 5.334063776464319 5.394414630749599 5.416364972118828 5.428666610797399 5.442306769559043 5.461858856564058 5.4875752398693 5.524570826473333 5.534781698686198 5.544785433143615 5.578444243636893 5.607819589691771 5.656594439982364 5.66967288819516 5.686792312000112 5.827285638585468 5.84345782105037 5.860527153815032 5.866877322130425 5.914086182777612 5.943548168863393 5.979485923715445 6.000621188691288 6.014635088197983 6.084108330287764 6.100944996298304 6.118875970483415 6.134141923006737 6.182847722079923 6.193409630860796 6.226633493923762 6.24782416744884 6.333951227849831 6.539419052108195 6.587026260193078 6.723457194889642 6.753373873138028 6.772694132844131 6.839262807965628 6.879101250682313 6.897863589930406 6.908769837774833 6.944556763231036 6.972561356490139 6.996991822422122 7.004312793449529 7.038080957328121 7.045369882575236 7.059652618755311 7.075159478068385 7.095851000039415 7.114110318667267 7.122169089085241 7.126172516723321 7.143644213286814 7.164654731583391 7.170095578180324 7.180621359149023 7.202717188195794 7.222738518056974 7.230389978746086 7.238031742295824 7.30688000151128 7.399348837081817 7.575200692655943 7.616961780813185 7.680532445533925 7.757718445401207 7.800726497488816 7.827327549677107 7.862737598837021 7.920694280030215 7.958345265338905 8.014498585675343 8.04971891528333 8.090775899198622 8.108743347842545 8.182092276539507 8.248823227762818 8.287734179539981 8.32093114078279 8.445912535963094 8.532939979430612 8.593107997438093 8.637555376288811 8.700746495119983 8.992648500628857 9.384537227218191 9.490403769550413 9.506385931350659 9.768697456994101 10.06352513114956 10.50008295534775 10.50701890376872 11.06191577008026 16.81924617614152 56.50326804781414 57.52663000139488 59.08726626615152 59.32377435139306 59.58049679400842 60.91553707820475 61.00030331685937 62.809223175262 74.85336548640362 133.4194807688792  
ADF_ghostNone_4132_20AcOHAcOH_TZ2P -20.62933621703144 -20.62930688044246 -20.58831495738603 -20.58826580218127 -11.40731642252269 -11.40728884375921 -11.25397152629899 -11.25395866342572 -1.475028988849913 -1.462631212527696 -1.37291544312365 -1.359010925221553 -1.036378588577982 -1.028361551526179 -0.8407232578274367 -0.8182901601223713 -0.747936127581997 -0.6979392510930165 -0.68844753310139 -0.6773355465930604 -0.6573561201898689 -0.6509830048851604 -0.5916721623417551 -0.5835391701256287 -0.5758532075149787 -0.5632636132101932 -0.560385226827729 -0.5591850255453482 -0.4942909045222091 -0.4831905015396007 -0.4755391648725408 -0.457159039646054 0.0914016952076038 0.09979909661721971 0.1360053131648801 0.1410449101376663 0.1473148067170819 0.151604719294218 0.1621549890625203 0.169953175133057 0.1792592780969968 0.2015926163799013 0.2213252320434276 0.2477330716652582 0.3016930317833247 0.3133340972797366 0.3140482000429243 0.3165933012365317 0.321104837939056 0.3737715173542561 0.4022859369733308 0.4056427846804037 0.4222039545929543 0.432499632216895 0.4748839733583904 0.5078097917610401 0.5096012455046297 0.5218017607703787 0.5688822871893263 0.5727427346962433 0.5738903434448047 0.5799735508218953 0.5819570225199749 0.6042633214433754 0.6113667738563772 0.6382682039142161 0.6444662960652928 0.6795950768432391 0.6998833448695934 0.7437042477583743 0.7526357479146062 0.7635739028630527 0.7742188391325493 0.7827001113429162 0.7946754330685724 0.8092242321650266 0.851502283093296 0.8711911722943743 0.8759271382803443 0.8987387552001127 0.9472476270704938 0.9584276700721398 0.9719291206496068 0.9794635565723715 1.001627397333629 1.045822445585112 1.099023839461668 1.102316031051037 1.139823475089677 1.20512224074701 1.211819715865031 1.237315989114048 1.244577122113422 1.245861552756876 1.274908841004637 1.298301472264643 1.30008591305117 1.312472732496044 1.315648249786757 1.359306310285395 1.430840942016124 1.433850516525719 1.447907677342059 1.454907756622893 1.546717617248409 1.569734385403027 1.576355152819585 1.586360539627667 1.601911947006439 1.624893879587048 1.658396012547513 1.681113390625479 1.721762806858767 1.761084366030844 1.77353117151497 1.809530143465126 1.815906655201592 1.879031450130843 1.959132152232764 1.991444361093874 1.994661635087111 1.99885211263326 2.00332609762123 2.081769051045896 2.084557229413251 2.085644618882858 2.116597984303625 2.161775748057453 2.165314386880667 2.188905125930772 2.231617112743886 2.239871331190841 2.277079561956097 2.284771494453194 2.359176084499389 2.362317997735558 2.382684265295225 2.446739516177857 2.498124664292869 2.502206149451564 2.53393527838469 2.561853232541612 2.605921762959754 2.613718243858475 2.660677702047637 2.708015856382859 2.722869494874344 2.741457882153164 2.765666264839701 2.830264475000952 2.834684668128977 2.838319688715402 2.9073197506432 2.911422626406855 2.942480615250656 3.030871785273403 3.045365672475456 3.051387904523888 3.101077367047464 3.141895722057729 3.152239496799578 3.157286734418908 3.183304822405979 3.201507560509949 3.209145454171419 3.215925162234971 3.218652648192849 3.220702767994847 3.248214879361669 3.273105842609469 3.346783601520258 3.38491752787226 3.3893811528718 3.418090753310361 3.422072478609089 3.518992913918775 3.549718738749892 3.623263839690169 3.668276292833928 3.670122914493698 3.717205184502832 3.757293536544063 3.758842696690832 3.784509970124373 3.838875187923482 3.838988444575685 3.871537196154004 3.872106031076342 3.891902601830744 3.905632123802809 3.910901707987956 3.926958755684778 3.930637162176232 4.066012558709814 4.074359598676847 4.102715784798053 4.131843404814948 4.148517425205567 4.190855263052661 4.25610075932168 4.258705015503057 4.287522583869592 4.318466724789642 4.385096704587416 4.398733973735824 4.425474984893468 4.449714182821185 4.533018428402397 4.567407313767569 4.589377112556949 4.674317541022305 4.711154899945778 4.712757228501458 4.733546323015786 4.735665495963683 4.745344812604622 4.795542124072314 4.907815959528535 4.928397134312545 4.961205047061149 4.989267230990319 4.98960202551447 5.031998982881992 5.047230475072336 5.071763328864658 5.154497360982031 5.156985310595865 5.170471988241952 5.205440086665307 5.27587086607107 5.312905674270326 5.352065416439976 5.487278359512143 5.541278767621821 5.575967853814591 5.584270871847875 5.676494387577687 5.701730129722565 5.749556816934184 5.770441666906095 5.870301433905797 5.977977533534736 5.997724519732333 6.041693072276552 6.070834117359482 6.076853309628034 6.187031333103892 6.256600907867466 6.343676933881238 6.464684996381134 6.493589311965664 6.515383873707338 6.668762279244119 6.70965071612796 6.776454272174326 6.8118266853201 6.814009358678286 6.902627201990022 6.950076673895565 6.952146506274758 7.019526233969898 7.051069593170868 7.056163595443435 7.068884040506501 7.088407397330436 7.247055676436243 7.361656563105562 7.381330452071344 7.720602381155494 7.725906830351855 7.875679693361699 7.889037393862575 7.898912319018741 7.915866901381767 7.947396940394862 8.038096525186248 8.207613602042306 8.26799602077625 9.010563561799602 9.092320992285492 9.273904393495366 9.421720658004951 10.76569829273068 10.7827866694082 17.01936331261169 17.03286091056783 17.6026369741899 17.62396568789001 57.23693592946207 57.30106044816841 60.63499603388466 60.66697548915544 133.8788168682769 134.0795114452392 135.7350028116006 135.7880610647802  
ADF_ghostNone_4177_65PyridineEthyne_TZ2P -15.59488677637232 -11.29486362615859 -11.29479417468401 -11.27881282591831 -11.26045389458617 -11.26040672620949 -11.23226914113284 -11.22856783121762 -1.270722971580253 -1.101648393668488 -1.045841823372434 -1.007929461308511 -0.8705788414610038 -0.8676615785815595 -0.7479495997884955 -0.7316634190856853 -0.671796257321804 -0.6645108918881346 -0.6571424691121948 -0.6091238393345246 -0.587057570377054 -0.5525592686910387 -0.530504692198273 -0.4347607676337431 -0.3954952601183371 -0.3882967577086295 -0.3877547625698977 -0.3578257542675803 0.08626722897715498 0.08935965121910262 0.1040982105656079 0.1076854839591736 0.1101088071015254 0.120747878002915 0.1395850779711288 0.1564402849641531 0.1767950174864236 0.1877442532137969 0.2021989728492803 0.2561691094452656 0.2784449488459302 0.2954541540414983 0.3009258957136986 0.3120300047593073 0.3132675251857467 0.3299246381993498 0.3446335173086739 0.348212390500625 0.354560856968692 0.3716760543564603 0.3912286805404751 0.4074977866887646 0.4082142010839765 0.4494179982678309 0.4878941922739901 0.5107457246601321 0.5237453330120586 0.5261625761149645 0.5301692004903242 0.5414735400291547 0.5439706717319271 0.5457874524729294 0.5587474757694375 0.6067265156521807 0.6094473084239004 0.6398417387966381 0.6738445455899192 0.6770982458689736 0.7297985103151752 0.7494887530630089 0.7787842425152385 0.7854095349074057 0.8327186310733181 0.8507309235785716 0.8640904004191235 0.8660570504639297 0.9159868695344193 0.9186030526361796 0.9367304784075966 0.9650186049648036 0.970784352726374 0.9804546170883185 0.9866928517187495 1.022814176463497 1.091091907255628 1.095497214292903 1.118027965404651 1.151391984502623 1.168463077440965 1.202873124260954 1.207319272631348 1.22932725573095 1.259340537488026 1.26641425871942 1.270153386029667 1.301506923597261 1.312592152581819 1.377711044956023 1.378860400947413 1.413855081598852 1.483628090029224 1.505594667805336 1.525523642530913 1.585515079588093 1.626281384908536 1.633213928230292 1.635613508311995 1.673565381604656 1.704786235494947 1.771534557062028 1.778929804854595 1.79295162778912 1.811523371302602 1.817680533713254 1.85425978283004 1.866677400239868 1.881111795415692 1.882145214751855 1.903471293830565 1.956451684592992 1.965624756488737 2.165765019450423 2.176197042303524 2.194275885959855 2.214415896161219 2.252272487173469 2.258560678887586 2.273443310368482 2.301268578364882 2.362559120582148 2.437812709496727 2.446924485313252 2.488548368631848 2.519223701928123 2.530501696189861 2.565300992162937 2.62292107641611 2.633153896021339 2.66463200055999 2.666130938642806 2.717191377884707 2.726066561621096 2.751087317320031 2.765901129206864 2.789922232981975 2.816487182338301 2.843566276801628 2.864781065226011 2.890063694327001 2.891333279399726 2.9436771237939 2.999322226588356 3.038691829884005 3.049265693407922 3.070723256693771 3.077586200794804 3.1136112655797 3.179451389609099 3.181379691154985 3.196257926466584 3.203332136560632 3.264146728299056 3.301972328501927 3.321456207005338 3.356833380283143 3.359950271712125 3.381713892435033 3.394504010195645 3.458785059147425 3.499925943936148 3.521383186430164 3.560481341052352 3.563500034625837 3.579892042664076 3.585807842265813 3.638164399715296 3.670921698296713 3.795186039568005 3.803241470146737 3.847818929191385 3.857002531305805 3.863820135533177 3.984076158075759 3.9908810104174 4.003089219412196 4.026651595691463 4.078044082028749 4.108656322051609 4.128234087356836 4.239837477754334 4.257421731449082 4.285106975709606 4.285110436225961 4.325938234202007 4.357641138284658 4.438255642743457 4.44756832398908 4.477250859257241 4.535189177456814 4.639085523477558 4.641023438221944 4.663984148210251 4.664962724471594 4.757531231127035 4.761012272784381 4.772733215356154 4.801112132220823 4.837944619943318 4.837946954450238 4.844201494677024 4.861934857114186 4.893222057309924 4.950681508136545 4.99368044052888 5.039620629175115 5.056964279023275 5.086116688079414 5.090511702593153 5.181128720366284 5.191977109223378 5.256175153939342 5.319164669934808 5.358630697066973 5.444513974072763 5.485375160893605 5.521769480296883 5.528068112284871 5.672621891499865 5.75333983248701 5.849266972787573 5.934470773827056 5.995506892806409 6.04804706599797 6.071210966674452 6.114635391289428 6.200088691539994 6.201100754421721 6.287466392234608 6.33855623753668 6.361724956843781 6.38996466009916 6.514422985778102 6.521468446475009 6.559786075622198 6.596582744685187 6.615797400032335 6.627564002957093 6.688957207981301 6.8651899554865 6.920307721433001 6.922053996921254 6.925947785978424 6.938425865349416 6.961986113435352 7.069970496364458 7.167520564897037 7.272264369036364 7.378022358172071 7.573829066861931 7.746999905621389 7.827584359725591 7.95659143899141 8.385629189181774 8.44297663038307 8.452426588638868 8.461405472217361 8.548347252473132 8.728567656332695 8.958360641925806 9.347345165478583 9.531948412391939 9.533286630916184 9.695404869950826 10.54777226270755 10.63204123096748 11.39373861916699 12.29181702236978 55.67044403697695 55.76075593630765 58.81168336109513 59.45628375836663 61.08021980224209 61.21222444655521 63.14855108455737 74.6775174965608  
ADF_ghostNone_4174_62PentaneAcNH2_TZ2P -20.54876796655929 -15.60526080871634 -11.36585436585625 -11.24841808377492 -11.21590220488622 -11.21516163592006 -11.21470121411845 -11.21316596236647 -11.21244661591037 -1.383910209412895 -1.218368064614726 -1.077444806388231 -1.013553409643424 -1.00961743801195 -0.9176664569021438 -0.8167259686770759 -0.804364209452778 -0.7806794014736808 -0.7315385649369126 -0.6692138768035538 -0.6503863822812093 -0.6135472240316709 -0.5954958032190696 -0.5915180703523752 -0.5902138764476441 -0.5654503197592338 -0.5509288395954608 -0.5466149668605449 -0.5305013760107203 -0.5227318089223303 -0.4914025834069943 -0.4724506355694416 -0.4578002618930442 -0.455675771652872 -0.4430991157608198 -0.4288415802168162 -0.4167934336494211 0.07866065084643629 0.1022013531694871 0.1095348413812246 0.120099900943746 0.1315356275986348 0.1326811369742719 0.1500545787001952 0.1519665763214603 0.1680546893725252 0.1807675099559968 0.1889744952010189 0.1964031471552172 0.2001632656811203 0.2216239284542983 0.2239570155351059 0.2282751402289273 0.2402474060794271 0.2547946339740104 0.2695018134759525 0.2991575836477408 0.3061475482742329 0.3102146436060271 0.3240666686669086 0.326509355243512 0.3635949844128112 0.3649168419979011 0.3796067044954474 0.392276771058031 0.3952817180045748 0.402244462455833 0.4248075930460261 0.4300232517047386 0.4395281340813186 0.4507660829436307 0.467712355102639 0.4786553284322351 0.4932996358116919 0.497761903898897 0.505271493295793 0.5314167187297488 0.5501955354432118 0.5639912878280943 0.5750789390702562 0.5821420934500532 0.5950010809985942 0.6165757525159727 0.6219236852447079 0.6294146622765023 0.6387776103474766 0.64593287720312 0.6563153070260386 0.6716962321451535 0.6745124526566467 0.68705509735224 0.6968476736055806 0.7072530146056142 0.7147328986746694 0.7175482548845443 0.7305083047811044 0.7633381856642543 0.7740384344333827 0.7773225550008556 0.793036059492588 0.801058363439096 0.8239634676782127 0.8386590594872579 0.8430840185556155 0.8511164667255101 0.8642042684304352 0.913364936806414 0.9162178853061341 0.9681850537493073 0.9913531149123181 1.012995718219124 1.025508464125591 1.048874328588125 1.064619664912206 1.074566765422026 1.116341596017913 1.120834442108054 1.136892642194526 1.149776185912049 1.172278119855376 1.185554246042951 1.200686877709283 1.207297879479256 1.256953888035093 1.281260495083656 1.286045330570366 1.307258475025346 1.320059584187683 1.325907412844274 1.347728164271667 1.352689591332765 1.359494862204878 1.383696204757332 1.402480834517866 1.411890439853559 1.422650400864954 1.435415571556658 1.441522047588522 1.451437586515604 1.47670781421122 1.495266778303159 1.50858614329473 1.528640097227467 1.54378920773045 1.55416497397315 1.562589669659805 1.576824576935958 1.586522841472699 1.59467776275181 1.602047529564883 1.617516188581109 1.645325541908778 1.651297355349642 1.655085160276317 1.676167955155299 1.686969841313892 1.698997663695998 1.724646361113139 1.739155254934808 1.773799955007674 1.795070657965263 1.811653224718528 1.812024465243832 1.834877489504637 1.872369420935737 1.874056475450524 1.932570921535244 1.942279408646163 1.970401759672995 1.988327319369237 2.01596688692583 2.036039490539139 2.046980078337534 2.066900935022944 2.089242440038242 2.109464729778702 2.125432301973615 2.142371344764478 2.163204968610001 2.177801705493648 2.190326172350886 2.215813359149321 2.242811299343942 2.272293796069609 2.275035078486051 2.287588317553082 2.328174169565528 2.345001758136588 2.355822022908075 2.395728358003527 2.424547241283792 2.429829245600188 2.436325558890308 2.457969773664682 2.479205712178781 2.49834532853413 2.534441963091126 2.535186676711751 2.545717550597225 2.552745374473914 2.585676746727377 2.588540171338205 2.603363340735343 2.635319248542864 2.649975450243098 2.692822873035036 2.710716036926919 2.720138214979668 2.740110382839581 2.748461321093576 2.775498231486027 2.806394822846471 2.816487631814839 2.831146650471073 2.870976462397697 2.888216099581282 2.920929978766287 2.949032533902797 2.960008576263445 2.97581083506958 2.999066842336903 3.024759329815321 3.052218119364791 3.076898871074094 3.105200012989275 3.156431490215384 3.167589333678756 3.188982386457768 3.192277120201861 3.212433088595789 3.217579651645337 3.234737117000877 3.243897672784764 3.248205679888478 3.260473260046115 3.271112677879275 3.272467963417447 3.296461983780278 3.300935099399402 3.308108750954474 3.316248533043214 3.341396756662072 3.345321212560858 3.355185201172656 3.404475369055817 3.413443590940054 3.423257870289093 3.438938101640205 3.482004330596927 3.485482834690911 3.511329012582542 3.526621315418721 3.538192482510512 3.542930890502552 3.580110388699228 3.588325603364353 3.606976845082185 3.62296419385914 3.639192043753183 3.660908957528266 3.690134293406099 3.699689616719912 3.71973424674882 3.78693734729334 3.843260095631344 3.855791030023341 3.874617193796007 3.884369673689818 3.891635401147585 3.895500258480889 3.901822224235122 3.905190404463064 3.929465569745865 3.933151510132207 3.940667923874765 3.945589873506528 3.950246202467368 3.96351308368538 3.971047334797656 3.979673020083005 3.981418787772918 3.994972999426532 4.048958413089758 4.076280236434363 4.103565795847052 4.129914782466815 4.138005555120321 4.154653676283043 4.227234104511061 4.246383412703145 4.272687505410086 4.277369491611474 4.318819195308604 4.33500862458937 4.363716612021578 4.441324362258768 4.508155797024603 4.557833187061064 4.653386910769217 4.671360062122221 4.683078840410396 4.742806662148351 4.792771131372159 4.814665437292125 4.823730671485832 4.852461825215991 4.87378332801985 4.889491283000443 4.92691699242125 4.951060525210985 4.963366172542725 5.009871415022768 5.030166052066712 5.043905742449218 5.072940908829999 5.108875734273089 5.123583492236369 5.12743230719598 5.151082318275775 5.177968055132804 5.203985761506385 5.223728468831601 5.2310021150357 5.269314230828082 5.313539114348517 5.316442351356877 5.333990989474465 5.341509456883093 5.392528714659997 5.405452036355406 5.418889035668217 5.514419785272888 5.516788346161233 5.525687375307773 5.529077014573526 5.550401798119966 5.583402401147228 5.602325337741687 5.640389599227717 5.782330284665152 5.837694599935285 5.850593344565168 5.85890339341536 5.908506795606144 5.964520435719305 5.976554873465457 6.007523159448419 6.027235864982967 6.077162584535139 6.083402807091337 6.142185132389344 6.164003796432834 6.205017361121132 6.21837377360881 6.266773588243792 6.532792955082763 6.586681073833264 6.718365743163729 6.7423732237361 6.754853735171488 6.814013402695289 6.887136664051121 6.892271424659275 6.926265991571091 6.934679346777503 6.982656523405737 6.994954301040358 6.999518834345539 7.010160745625109 7.031124958285806 7.048499011961118 7.063399002505776 7.073340105169247 7.110490558980205 7.113112076533411 7.123076639991947 7.144470877689571 7.160961302708637 7.184025878745284 7.216319216848373 7.224365800665522 7.300152061112624 7.331099840031883 7.415903138474125 7.56945839257669 7.721855354489403 7.77221671196893 7.798854546656773 7.83039402976302 7.871802910462967 7.913812416563696 7.969955085280287 8.030814810266898 8.072424001716936 8.108313672096111 8.284090740322977 8.293376177162328 8.308052231716118 8.420578202454644 8.515305407089798 8.538124697068968 8.606689472612706 8.75132322921594 9.344097312899367 9.41189713694475 9.716316034787898 9.949026876654489 10.0234483235221 10.34194610718287 10.4859600891215 10.96359288495916 16.74073126711737 56.40129926076947 58.02859078659425 59.03410039015379 59.49323776700292 60.3619511259697 60.8661914858311 62.75645631458436 73.91653696835473 133.2012206988136  
ADF_ghostNone_4130_18WaterPyridine_TZ2P -20.5528472435385 -15.60083194328568 -11.29947215681094 -11.2994078718501 -11.28285891307185 -11.26401677479689 -11.26398024643543 -1.31249398983633 -1.276058959475207 -1.105828694521268 -1.050324470857732 -0.8748175049712197 -0.8723385513506167 -0.7389208307758778 -0.6777621586965855 -0.6763953116843351 -0.6668933200647492 -0.6134099098073807 -0.5935538285591002 -0.5576891285159479 -0.5478552388350968 -0.5347077794302388 -0.4696054338581159 -0.4392546474446508 -0.4000535723026529 -0.3617310272664752 0.08268822435663092 0.08487418670551532 0.1004915421521835 0.1031099050917087 0.1042913105606346 0.1316735557513273 0.1461818286666447 0.1704301173507262 0.2363109834331223 0.262351890291607 0.3017472183346366 0.3067324845453817 0.3120177582865518 0.3334123592933718 0.3416582266528619 0.3433219306392172 0.3485180665408945 0.3855796729781036 0.3874453572090697 0.4303161651549833 0.4753411260180042 0.4892958539248595 0.5050161069618944 0.517696904683133 0.518749206142497 0.5200839915373507 0.538983737848352 0.5406848572906953 0.5568660585427049 0.5631181148709031 0.6058081980657042 0.6541496954822995 0.6567783633598476 0.6618344800381736 0.6809886693968054 0.7168184384227501 0.7645934495416598 0.7799149796017003 0.8509663736494781 0.8608615992862418 0.8609154246602705 0.8695648327911719 0.8816536466602344 0.916845672899683 0.9252588553177398 0.9472894503969259 0.9783109113577982 0.9806395088464316 1.021119365128034 1.03652922919983 1.089418661011172 1.139967084022064 1.160253929271044 1.1831947601464 1.186288175734129 1.198843780907543 1.209807658484507 1.249015501585352 1.26518575092879 1.284366206190937 1.297519068178987 1.317894751687974 1.423556746467833 1.426003219551245 1.465612499605256 1.516952945937176 1.560138914156778 1.576904074897487 1.592725692592031 1.631983279534501 1.636317706736744 1.650629574689274 1.669104034153317 1.766386216472545 1.779521600017557 1.782379494512482 1.813226455005319 1.834296640021867 1.868049383607346 1.952583279336089 1.955171484955437 2.041255148229828 2.138076275918924 2.169068659766034 2.175935103972455 2.181958685255484 2.209583526797744 2.24927783086621 2.254831879743797 2.261423233176982 2.318651155628551 2.348640438943157 2.454766873187341 2.479305586580706 2.486195475339715 2.504122197525828 2.524338465472518 2.593135143282077 2.629461199567198 2.705900657303382 2.718245844240429 2.728537995704852 2.738100346578312 2.794943285920047 2.810063739172156 2.834508046183002 2.847063900853002 2.86168094856441 2.873907183987705 2.952839828361563 3.036672732146557 3.042555344574803 3.051974811614956 3.076657001781733 3.079055877793006 3.109350213477565 3.160194766550719 3.179062601048387 3.221821673462594 3.26066069947424 3.311051767398351 3.353206817803929 3.380521966529423 3.383129354247097 3.466072729754054 3.507579825118915 3.508645007824803 3.536107295937553 3.558473895130406 3.581069808423584 3.587334609254068 3.627831153240544 3.653395840043825 3.699030080759677 3.799703833061615 3.829629387013311 3.852791463923877 3.870340648106935 3.917416518698989 3.992340346240081 4.00308121422715 4.070487345162059 4.074471116586231 4.104680118673878 4.143292323203332 4.225391646480303 4.233822333897981 4.315804873337072 4.358271970923774 4.384470242024831 4.413736042828001 4.443607311868697 4.457079395451249 4.478327227906018 4.537064614682185 4.631489537887884 4.636111856877155 4.698197818986383 4.7542702498962 4.763607141846912 4.765267830423229 4.798543022824371 4.818913778088109 4.844231655931414 4.862475274508769 4.891025606625541 4.951550154846946 4.968899779623998 5.034149241848183 5.048317328364501 5.051765979095172 5.179099191236876 5.200563223346514 5.207836032774779 5.339136791277917 5.360319793557342 5.438876395339508 5.490286008476066 5.516151382913112 5.529254683563533 5.671294911726271 5.74757937383943 5.853320416270178 5.860969462886088 5.905976250794702 5.909338679777714 5.994485483715731 6.029927221106529 6.093715166591291 6.128653577114565 6.310010746794983 6.388967764597417 6.484926213018048 6.508686564400103 6.559000863453678 6.588210720460227 6.619434354037738 6.62559059729072 6.719949632866952 6.866151946303307 6.873047609416056 6.900071919206446 6.916462622709698 6.935600069681212 6.956058580678514 6.985515651891186 7.013751861226439 7.078598084027842 7.165846572128671 7.280981681016983 7.572824560492486 7.742530535635195 7.824864732665801 7.97409162892044 8.402570500314585 8.442805869995052 8.528633623622794 8.723152207850328 8.943237570777228 9.487406029680322 9.520596316777601 9.546622949542444 10.53479533518184 10.63399367972858 11.39254292224698 17.2693245405028 55.69248539949765 58.80491978593344 59.44856349858742 61.23032892635579 63.17536066398886 74.65629139906858 134.6222626182597  


==> anc/data/S66_mp2/eps_res/eigvals_BAND_3Gbl.res <==
BAND_ghostNone_4117_05MeOHMeOH_CC-TZPGTO -20.57831519220068 -20.52197429500074 -11.2825320492207 -11.2493807678672 -1.379459908079901 -1.327864978487551 -0.941141862134924 -0.9028230997831769 -0.7144871225672483 -0.6705025026191976 -0.6338469637255243 -0.6084627066744053 -0.5968155731760999 -0.5689706369400386 -0.5249525044223806 -0.4839956308996248 -0.4646654357124902 -0.4232553357021164 0.1264397138648123 0.1625178259700586 0.1670587532224641 0.2079181604153773 0.2111419917487655 0.2341417913247892 0.2526027401333232 0.2637632755128309 0.2987315411318976 0.3494816252558269 0.3785152515503951 0.3896469958426391 0.4170565011503528 0.4470470508482114 0.5223737042438166 0.5609907799376147 0.5749208925008841 0.5953317756964838 0.6148736133519574 0.6265556060206057 0.6367521222164845 0.6433827876326762 0.6490346849255599 0.6534987789398045 0.683295329468193 0.6960061850239377 0.718463548285724 0.7222633903855695 0.738440505613512 0.787705647112917 0.8049869809394896 0.8340625244850089 0.8672965296505033 0.9152412950910701 0.9535032312795721 0.9925797804044632 1.018068373384297 1.05030951693742 1.087174943138868 1.089377573503108 1.119261409738233 1.145334703899295 1.168094753115384 1.202245596139344 1.20740286260976 1.228805472436957 1.247107155219434 1.279901106659846 1.294483076663307 1.317722822509056 1.322947939541413 1.341654247445779 1.369370659940979 1.408386594001618 1.443440196844565 1.489318094714544 1.504321081622775 1.5216720507754 1.525307694709578 1.545355072983704 1.552011198055231 1.560668923929757 1.608012055180734 1.61605525211372 1.620745066604192 1.774890071940846 1.800671335147031 1.909881147503669 2.118283264730643 2.170401724809235 2.183097099502329 2.219060363457148 2.229579517594211 2.293104747492171 2.315643672173714 2.368809934966047 2.376577142251294 2.423663809725277 2.498500479364937 2.5148765832122 2.537003732949447 2.547244386646144 2.61024446726542 2.648037589488386 2.826962866308477 2.890428131157135 2.942659780063681 2.99635705377209 3.053499942462983 3.077637205948382 3.099821088280674 3.108578675509134 3.128461362270469 3.141109673373323 3.157710518533247 3.167127181231748 3.220601227454347 3.242731775497313 3.26496244947974 3.274535549017901 3.303245468797865 3.312509453128039 3.338873680659515 3.341232027518743 3.347374365819199 3.373270171782271 3.385192155292831 3.437880068417099 3.483619570961879 3.533903053595357 3.5996491206599 3.632383973438114 3.638762113582607 3.662132134320073 3.70259098035861 3.710310265267247 3.736216757675143 3.743306115314605 3.750049521336918 3.769309466083162 3.781430363414196 3.791303023512865 3.827218458787863 3.832319997985627 3.852281836665404 3.872696277935641 3.897566368745432 3.977417086912958 4.011206683580621 4.045502473021228 4.057698144375817 4.090890369611987 4.139851653510675 4.145483702951038 4.160174021823585 4.16940837652812 4.199455451432873 4.240368180462237 4.255720099744819 4.280939698721352 4.295672532734757 4.302058492047727 4.318454784409829 4.391219690983473 4.410853152620342 4.425580788541899 4.42940900100262 4.469412301462064 4.484239305090576 4.503900238156899 4.550907769327569 4.581884419318291 4.605792861128802 4.683973718808531 4.746011368772986 4.758207526062447 4.779306599270122 4.822572270961463 4.997013758507401 5.022286868246957 5.037793439636077 5.055532853186621 5.071490883445417 5.115770041960729 5.218418065281438 5.238428597446455 5.266408239762576 5.298148334059202 5.336009332273568 5.34709852145328 5.370879503938375 5.403051755851774 5.441596064892724 5.454896843527759 5.542234000578172 5.56432757980184 5.568448628631689 5.572489753290011 5.602859394084947 5.604979430284359 5.777230310621466 5.835512482152503 5.961470926338115 5.973544181819356 6.178153008346171 6.207222843760944 6.2251250272329 6.244558384202995 6.270504257379361 6.278855553547686 6.393852232674748 6.468167565092648 6.653244517607218 6.712305846567949 6.968831425964602 7.028938068139673 7.143402855675988 7.161337768831062 7.199071926143151 7.229152586306706 7.265934131288681 7.280735320649143 7.346000345038279 7.395304862755187 7.42840448486696 7.571868773926917 7.634750524766048 7.659415035324308 7.902652458479563 8.018324405238772 12.19458134611201 12.34578690370238 13.81740522507895 13.8843998824675  
BAND_ghostNone_4123_11MeNH2Peptide_CC-TZPGTO -20.51002284468272 -15.58534263667401 -15.51661600074232 -11.34601773399899 -11.25820880838774 -11.22755620297538 -11.2261422703993 -1.374676256000259 -1.230075256829348 -1.152966838038768 -1.015242368726003 -0.931383336391305 -0.8813716708302325 -0.7907379290830846 -0.687874604990516 -0.654629418863922 -0.6523280876146516 -0.6276262776128532 -0.5907129422910459 -0.5793617465054784 -0.578074527515516 -0.5552266098066987 -0.5457484022430062 -0.537796667751869 -0.5026691399949417 -0.5000913393331134 -0.4217672834074803 -0.3939048343026618 -0.3770103747625703 0.1247156912983715 0.1548377796622448 0.1602476461299348 0.1811079336804751 0.1861627930741731 0.1937228721113799 0.2165587083681892 0.2232670971785549 0.2258028216046048 0.2461390962989971 0.2512605867956509 0.2716972829554297 0.2875056149678626 0.2909746588760221 0.3221143583457147 0.3457608340815352 0.37132317443206 0.3835381280995718 0.3909262780360575 0.3971515457993769 0.4323270928969752 0.4495074668395473 0.4680124206844566 0.4815082407128174 0.4964111754757071 0.5208704560420178 0.5352172585077853 0.5408027261091541 0.5631433664584223 0.5938183934472993 0.6044102096232901 0.6137593458952089 0.6196728074835937 0.6263473379439086 0.635714820241992 0.6378158474699972 0.6437886654108681 0.6511566110849919 0.6714316061618893 0.6757842129955263 0.6842673876515594 0.6992539641136302 0.7096948596348536 0.7368612863109929 0.7434827060535891 0.7552829654719899 0.7591529183433817 0.7601500360025917 0.7788925645768953 0.7849259029659984 0.8019795549388684 0.8118793652908618 0.8336348987876931 0.8685387185305574 0.8880877244744276 0.9048860586581841 0.9351199812739482 0.9442109552939366 0.9747807126493027 0.9955219278502844 1.009845342860747 1.031596507830661 1.058875985077236 1.081165339926782 1.091424307411634 1.103396915323483 1.105229625912276 1.116340165154885 1.136373654778744 1.150633579015057 1.157590289993617 1.179526456895046 1.191699978991329 1.198068826665104 1.21106143912945 1.214138630316971 1.231334644977785 1.241790868367353 1.26288750317858 1.28427079790795 1.302713295119194 1.319686669446348 1.33313078488267 1.358481385596731 1.369973264110578 1.393958516631988 1.403776642616254 1.409132819393334 1.436006616572989 1.445017692541427 1.47528060405677 1.479393697565819 1.48687413961572 1.503450784975347 1.507748547798722 1.525299797447656 1.539800591255161 1.543625387700139 1.561886650533636 1.563588398897119 1.577011698408489 1.590394053053127 1.603421427527204 1.630208644025741 1.645801330115723 1.656653792005505 1.695659166502364 1.729369939150857 1.737190986016446 1.779839626588821 1.798124910378582 1.809798164914812 1.843651472296596 1.859648102099055 1.868779339841889 1.90113812871661 1.918796361050736 1.966385938750999 1.998981841107837 2.03442664427393 2.051215252060203 2.072259600437616 2.100144538143187 2.133118988900869 2.209064918382693 2.337534272720678 2.364210071949308 2.451839045970799 2.472693617675011 2.504398219843939 2.516707186013269 2.536481127454824 2.581944256951171 2.599786131746776 2.617118513991926 2.647188283098688 2.676630704627093 2.719161586071284 2.763194547112108 2.773469103949264 2.832884501468673 2.866895610171625 2.876751189468409 2.893734399104674 2.919000847079497 2.923881216737404 2.965140450285198 2.997000531830063 3.01809167003757 3.038284184706656 3.06920332634745 3.082463836831086 3.098170130561713 3.112121597416534 3.127390472019827 3.128712424121545 3.141514488238012 3.147140461832528 3.16063812728595 3.167712019578433 3.178816540780171 3.204110414339614 3.214985763725192 3.24292380134911 3.257061870645094 3.268757389983566 3.28280194602292 3.293935243886873 3.296710518715943 3.32311569388948 3.329281549350485 3.343745020902072 3.345439488607745 3.360997548150672 3.37464829403429 3.404303443849404 3.417241090592238 3.425250778869231 3.448752569892033 3.463425641097669 3.50066430021191 3.524016192089129 3.559024168992677 3.581198696634805 3.592829129471402 3.605235183293209 3.61387584105872 3.627180492242593 3.632770363087273 3.643391363930749 3.652529443043491 3.665126508321064 3.674136897224071 3.691024590808567 3.702244276077348 3.719508620553497 3.742420337546134 3.747836367651835 3.749890472324691 3.753290602208461 3.774811607977839 3.785628537315263 3.791698014506651 3.793168681203654 3.8102501338854 3.822162439368826 3.842907789115693 3.858949241263981 3.862030946174272 3.895164181784017 3.913893982698805 3.931338985061613 3.935660367577837 3.954739284970096 3.975533255553409 3.995768310114115 4.015880931563308 4.038495593027686 4.061229529955181 4.064301897752581 4.070520509982845 4.098119045575634 4.119273435945121 4.149731444185378 4.156657485384765 4.175204023843308 4.180436585146954 4.209381575643934 4.225335556303929 4.229600032872745 4.252901864915979 4.258849951422866 4.270407292040391 4.289377526216377 4.29506426449147 4.313243015600724 4.336206067029335 4.339360218805526 4.352979929403464 4.38762425989346 4.393845924365642 4.414385991236123 4.424188956819261 4.436987841884808 4.446195588224534 4.463469901121277 4.499918467028518 4.505087423181463 4.515013087907755 4.528425645545088 4.536432852050597 4.561641543871206 4.58030135074987 4.612844576132803 4.620783547290695 4.642487613631338 4.65566995964753 4.669411719801427 4.702523645014734 4.715671584259442 4.746505590090528 4.764818229251273 4.774774763642225 4.833298880449501 4.862327131218566 4.877864104843487 4.905063473862691 4.945028386916261 4.959029627727627 4.990756263507247 5.010909185232785 5.051846499242497 5.116808487653262 5.14532993985543 5.175528156263974 5.197610151121422 5.203341552157446 5.222820276496808 5.261343875863498 5.262541129330899 5.300323701465184 5.328966458563012 5.346152710536144 5.375453057334309 5.386474615379234 5.407580708931581 5.410575274214764 5.452530818254337 5.481467503876336 5.491208323972217 5.504992019461191 5.516609113768806 5.549318680921721 5.563756916704235 5.577444658865574 5.585309018063266 5.599819129887013 5.627155896118021 5.636285842615362 5.643737440691548 5.657779351030628 5.667125086672053 5.691300070985952 5.702940423062157 5.719154601108787 5.736614476944801 5.773423145140741 5.797875473879813 5.813934168765815 5.837172853917004 5.857453415785765 5.930610625248183 5.98387414666609 6.007758521143686 6.066711342420677 6.132661677655649 6.136574002030978 6.191054121551937 6.205966878931797 6.212335897199102 6.242211174883486 6.254755054721907 6.270447554426772 6.275337729166328 6.303817826129007 6.37818367791813 6.406012016911313 6.493357261029898 6.50307962339016 6.541061151854622 6.55681255841411 6.627796445408013 6.698487052087086 6.869991718497872 6.954107745958805 7.048044319302059 7.11081050313151 7.361576001318474 7.371563844481292 7.431500616193474 7.610746309003597 7.65114122646324 10.15136963687923 12.97410874316203 13.2593829332418 13.76478299826514 14.01311742438343 14.27013763909272 14.54396320358775  
BAND_ghostNone_4138_26UracilUracilpipi_CC-TZPGTO -20.54478466136096 -20.54470842795334 -20.54349256788973 -20.54346713097796 -15.64049010574656 -15.64046442210177 -15.62667919547862 -15.62659584448249 -11.41826256324209 -11.41795297917773 -11.38509098650168 -11.38444502986802 -11.34078409827057 -11.34061470363208 -11.25455463145213 -11.25452870348269 -1.438378776130895 -1.433552764538208 -1.400698192947136 -1.39972879631027 -1.312346177850349 -1.312299774491082 -1.246983859363167 -1.244956010127366 -1.089466159204625 -1.086601124922211 -0.9332978987921774 -0.9326676827889575 -0.9013874168087842 -0.9006135050062664 -0.8055469277032254 -0.8048324844660618 -0.7653440907539919 -0.7643690078111011 -0.7131458568608773 -0.7130890804034552 -0.6904988557634527 -0.6792637455367757 -0.6780377491380783 -0.6534489285801816 -0.652489063199556 -0.6481605867032332 -0.6153321081036404 -0.6152997682449773 -0.6026423501891593 -0.6019796505585778 -0.5855944951168089 -0.5653409422779679 -0.5316464417519172 -0.5146713266828453 -0.4840714233526675 -0.4823568003773199 -0.4529324289223949 -0.4516847135927164 -0.4400635360849657 -0.4381908850166696 -0.3809837675286358 -0.357049225568125 0.08087760089721707 0.09385794783162671 0.1153320595891804 0.1259057207771359 0.1555899399644148 0.1568255494673025 0.1630827866899647 0.1735957205920857 0.1836352524433167 0.1869285491742041 0.2058310820237199 0.2098973883288405 0.2441443231484732 0.277987365539792 0.291217351731158 0.299355001102546 0.3022394245005182 0.3054369614103859 0.3216564342269437 0.3260243732641929 0.3490125831101351 0.3551613022007302 0.3713289434299744 0.3801605491232468 0.380598285654528 0.4103260034092202 0.4207606574069627 0.4229883196792555 0.4306256729026255 0.4338595685910995 0.4592878669565041 0.4608972005970843 0.4698473251893948 0.4790753850312607 0.485158839991615 0.4856266031585375 0.4982260222583256 0.5165209363332864 0.5207452113157905 0.5245903567283761 0.5299752989413463 0.5338575989826564 0.5451858633798625 0.5591105430681325 0.564167322888802 0.5715103567229549 0.582633473358852 0.5862702616604523 0.5930228307984886 0.5968436311238945 0.5994563682104782 0.625464420869102 0.6294177160780586 0.6415303617614853 0.6486632969640375 0.6601811594928798 0.6745405263388855 0.6858096768716505 0.6922362573227783 0.6949905183584856 0.7047926726952192 0.7112944299470915 0.7160460877321323 0.7175747996321189 0.7364461239832856 0.7365087400785101 0.7566231893274596 0.7702688529269374 0.7815423863213737 0.7843887209518163 0.793559142115943 0.7975339435491081 0.8044276647610945 0.8070414271289318 0.8168434047604231 0.834860839606975 0.8409824754005678 0.842201310965393 0.8783942044098615 0.8803024434844419 0.886057150219865 0.894285273497089 0.903939768071956 0.9117803412156735 0.9226235809446766 0.9281793609773494 0.9315970799375494 0.9334134592022164 0.9617089523508381 0.9687300807779529 0.9857864825250262 0.9878271448918167 1.007503604567664 1.007870747315327 1.024810926313719 1.027492846847507 1.045731046375088 1.047227507200288 1.065034524149518 1.070603266755348 1.094302591912687 1.105068806482176 1.12101746030413 1.125900279818221 1.129656377753812 1.137556749359873 1.151361798144149 1.163198687371064 1.171425400360338 1.177535245621426 1.186956056591284 1.212660101840493 1.214841745149423 1.21601143375181 1.22094780826916 1.232412135424402 1.248569884479792 1.268674164413478 1.291632752854258 1.296052389929543 1.304879488857762 1.325161508254807 1.329464946089637 1.34464364920797 1.354298968971272 1.374884681616585 1.393376763232125 1.396645295384024 1.423026017300894 1.429438976286448 1.431605465817378 1.438107075185104 1.454866953626125 1.455595660608667 1.457786757507207 1.462974915406549 1.476620563861583 1.487546969552916 1.506063979340095 1.511607356427715 1.512760515673194 1.531888516801411 1.532990580300808 1.538918282862249 1.566452061831093 1.571625480516369 1.61201927618938 1.625553086614596 1.65688229731125 1.662516457887372 1.675046539150842 1.686420231060985 1.69759530548518 1.712597628396881 1.719138740707847 1.724013286297062 1.736280360955285 1.750556172955769 1.767429117618279 1.778399806615422 1.783774483974268 1.805649994780659 1.818168128641716 1.847508095792483 1.870289131519496 1.893885496529226 1.895657563479521 1.91523346549893 1.931712503909766 1.934604229035558 1.978951432932068 1.983296347953717 2.001312934086749 2.013447738563645 2.02117002379306 2.022402464423309 2.029282787224094 2.038320555097028 2.049224915445452 2.064759831800567 2.101719902035955 2.105290450651917 2.113240771516338 2.15193719070838 2.236994942482995 2.2437429868431 2.252357256454458 2.264010277843112 2.277709370818632 2.299104132532274 2.311603139455499 2.326979639181699 2.339268137817158 2.356613603335885 2.370188889440777 2.392570117366457 2.409795225654386 2.429724586828836 2.431195904329595 2.452987690887484 2.481063449209068 2.499934029174381 2.51315139621988 2.514384882237874 2.536759297386161 2.554248970341004 2.562818700658743 2.587904671879485 2.613963514683784 2.61995335646373 2.632740251817775 2.653784157451456 2.669287563401261 2.694774155490541 2.706103389901025 2.718273317113546 2.725472151242771 2.734421063481798 2.751602217083787 2.797826938666069 2.799178445367083 2.80369364472822 2.841201862808026 2.865392289554077 2.887606609252673 2.896996782610879 2.92522644215612 2.928605941222962 2.945206209936643 2.950020585709483 2.967606972819356 2.985638919742392 3.001007907673229 3.002817711453972 3.014862488230204 3.015865448194514 3.029616979481074 3.051145239696074 3.059640750508891 3.07957236150084 3.088735766120692 3.08915463655811 3.093347447930979 3.112981347655892 3.125009984202596 3.128165174074056 3.154335905947841 3.178124709755827 3.17987859025411 3.187212675059594 3.201053021541558 3.201791785917687 3.217647166784606 3.219746928012911 3.225692461058544 3.2469109710991 3.252344900105456 3.262949928841147 3.272839931578594 3.275635481850799 3.285538281198331 3.290125492829417 3.304447581271626 3.332677004578336 3.333961346318784 3.335356353949077 3.358664425437909 3.367226393599297 3.373958494648367 3.386841809748441 3.395458499196851 3.406090493738241 3.407797329678881 3.422758138977259 3.42575062538155 3.433509295918463 3.438627540563087 3.455320079934806 3.462494881429881 3.462698886516816 3.472667072772 3.483740066584053 3.515411784145699 3.524409864109346 3.530848585266464 3.532786377139094 3.541376021134853 3.554721583781991 3.560917811028723 3.571895074281844 3.574250687055545 3.59099233618761 3.597144757934028 3.599049001943342 3.620369540529277 3.629678481157417 3.640527093635578 3.648011838232283 3.652160691595218 3.654450320881153 3.68241410256765 3.694703817662681 3.708413492007457 3.727667685826328 3.732474217836897 3.739653338624743 3.745767646518902 3.755335288019452 3.758651403190068 3.768817380403953 3.78830220592502 3.793937460910746 3.826528819527256 3.839525109824982 3.846913765181533 3.849621868984346 3.879191493883043 3.893863935633977 3.909697495165777 3.909885070070381 3.931920016761531 3.937356866379537 3.964242235515307 3.965963211970358 3.995189162358384 4.009847527555015 4.018125143501075 4.033200694582637 4.038124927841054 4.055837340002249 4.080381410980046 4.102216608299397 4.105512634379961 4.13324935500999 4.133996159197393 4.146021782774502 4.160100584170439 4.165208976840042 4.177851712979418 4.180436403507692 4.193996493858919 4.217620634745661 4.224458576769785 4.233224607070516 4.26155231201744 4.26377434880141 4.269866024832361 4.284564956416029 4.29191328579351 4.310253165964054 4.313877082710055 4.319032097101622 4.321263779713503 4.360586170381442 4.371024578661967 4.383764821849554 4.389998753231677 4.40603321707362 4.422759663191672 4.424679723061212 4.443973348863217 4.455183975576173 4.470129300428607 4.480580505639212 4.515904300981286 4.55099959601137 4.568504728254741 4.572501051540459 4.59532235910534 4.599964148225219 4.606188399436999 4.610246954631248 4.623309236904035 4.631687704941851 4.643211046057669 4.644570727351907 4.658178284905564 4.6655636050319 4.673336805221385 4.683790732109106 4.726375470038603 4.738387930711013 4.739753759678121 4.767177661181057 4.772536410470773 4.783446213644874 4.856715476199994 4.866308250886437 4.887738269400909 4.88995653846389 4.909170823960203 4.922136249055852 4.953444035606585 4.997297032707988 5.006675172636437 5.031600370107193 5.055408270656724 5.055593972448261 5.103704086189254 5.111467139798079 5.117301923387693 5.121719268286342 5.124904066803304 5.142996610934733 5.154608181286675 5.178345045159627 5.190972804073546 5.214103373138872 5.258834541028627 5.263138053389242 5.315423337500985 5.318517851160408 5.336343211739368 5.338920045249732 5.350968131932783 5.354057453430981 5.357015513994134 5.3850680029425 5.386964348088853 5.398099250840549 5.4094412859675 5.434555737612291 5.459234307117519 5.474218155974902 5.490266934779829 5.506067422839734 5.511023934304681 5.524832632257406 5.529555027591029 5.533547757854271 5.577417146931213 5.581908087268864 5.588233931429156 5.59022519590971 5.616320638800566 5.619350006358403 5.655426138975097 5.656772094792107 5.674347035472072 5.68440966988203 5.706552404082998 5.712202696305418 5.757232812748237 5.759249121489773 5.792363676617264 5.797094789721674 5.812588808499743 5.813149788741869 5.837247375222098 5.849215337570226 5.929924584907745 5.942749412290084 5.956250330750032 5.963947875495366 6.01723242518471 6.029460979550799 6.035608943971042 6.048642635456202 6.080119381237524 6.081755400216436 6.086870156064196 6.089831122502245 6.157722326646033 6.169009803120304 6.177060505992268 6.188653685167219 6.219849767150782 6.22432724526815 6.262282735624044 6.272269357577968 6.350228019601711 6.378532594116685 6.38518326281809 6.394558376380879 6.559827294633931 6.560967125993157 6.59902206543176 6.613521701097884 6.624155281267534 6.629243561618723 6.634389469992191 6.636432600471825 6.696213223714111 6.704612246376805 6.764284100034916 6.774873894896311 6.813247189336022 6.816023478658468 6.890166767972181 6.894679827280151 6.918255670614574 6.930591311976078 6.975376338070804 6.991330520462849 6.999913177464689 7.017282193245957 7.032688977218505 7.039935295205423 7.054303461371587 7.064391545862961 7.246704365671589 7.253927454547451 7.347428951437768 7.353720849876074 7.369392795520573 7.376735708975459 7.384021832719392 7.398514435321532 7.541520920049609 7.548484127039788 7.587836462860975 7.588508093541759 7.592575768919914 7.605716541316971 7.612697728779364 7.631185038406064 7.910948489235996 7.912294604765132 10.07395363180735 10.44115969422387 10.91628028068344 11.0708727087445 11.84518958636103 12.03302505251389 13.34921749947403 13.4190667371153 13.64802080611779 13.66395018783768 13.83567586432998 13.91334427342338 14.21662192615067 14.22787937139408 15.25482169009245 15.34766472994859  
BAND_ghostNone_4124_12MeNH2Water_CC-TZPGTO -20.51233105004099 -15.55809269760988 -11.24820129579807 -1.30393216771723 -1.188910368091694 -0.9079421923133495 -0.6788027602616181 -0.6768130025459925 -0.6131507561407972 -0.567374673761794 -0.5432382950287558 -0.5272747489690932 -0.4651970693420964 -0.4147973916967533 0.128890932265433 0.1736111616487648 0.1839190641809499 0.1911908725449593 0.2172120011327401 0.2394069697016885 0.3086682067865425 0.3413839950125741 0.3942564473307062 0.4264323002303403 0.4783575388182643 0.4803931898795508 0.5573392830314763 0.6019552005509183 0.6138338966131237 0.6201972130944137 0.6224854439774649 0.6547982481493584 0.6651710832356402 0.7027166507771323 0.724701674913857 0.7321216877963943 0.7523751465328666 0.757258637926054 0.7822229199372419 0.8358924683587343 0.8780767475319351 0.9227801830293529 0.9892839395188699 0.990940532322318 1.019291720892582 1.030620356130922 1.090215051076706 1.117206312669865 1.153191703093962 1.165320741813604 1.264734122468253 1.30936744294407 1.315427487411948 1.330527765995324 1.348535625209668 1.360482482439118 1.404910470491102 1.407520621655271 1.490194038362445 1.530412182560552 1.539395114402699 1.569478432469227 1.587444144602044 1.602436560622474 1.638337507911961 1.75148924513662 1.771785602365245 1.799780240301846 1.871882107918582 1.995009385415619 2.028316618546462 2.083394137246549 2.134049291789038 2.173017505822054 2.183726643346192 2.285544205228874 2.336903388371981 2.472415705284307 2.553609008451684 2.586489358635998 2.738149346813078 2.813786003218274 2.844700952726313 2.900857641304274 3.039142536266969 3.05663626963163 3.083889326276607 3.115163453144255 3.133153861322187 3.188649876574429 3.229445298430516 3.293592002103237 3.296126064909771 3.317348610753861 3.335202461228212 3.384174604247882 3.404951358128285 3.494796654618902 3.560830805929003 3.577102470007084 3.587250608432031 3.623866910782974 3.640181621396646 3.660773854438728 3.671460771602762 3.696956861347918 3.709194188472177 3.747744309868478 3.761517762281953 3.801391856389964 3.824666850824102 3.845585119556562 3.8866528315514 3.931671916271169 3.9490412328516 3.991213867923059 4.001059853381471 4.036583685961087 4.078779797091663 4.106303524253924 4.126212382914234 4.163745990483682 4.171327745182341 4.18853984852702 4.201071682397711 4.217250414256414 4.262803373191003 4.279058919629612 4.299555280961787 4.341347304633961 4.3854232842457 4.419987954450331 4.455017911954648 4.462349985029037 4.481339727817359 4.550681619072675 4.596391442621905 4.603186484680653 4.683473926050205 4.68514215363813 4.701587165304449 4.757875730652829 4.826237844974061 4.836725043402327 4.875776506685833 4.947309219296766 4.996806993063464 5.151128171794639 5.221621751320596 5.252528470276607 5.29176598226989 5.327545153833684 5.367184184303353 5.406627561278952 5.471569970039557 5.558973388879242 5.572809385764344 5.592751833145005 5.662583981869274 5.669188220671036 5.726838036882702 5.834314225423293 5.854857703100556 5.944444514667298 6.059988284999333 6.089279031295062 6.150658261649346 6.17385861135786 6.270497722243459 6.346105095190646 6.454598155092919 6.504148303249961 6.575997107215332 6.723275961703811 6.952530350682842 6.99333767037587 7.058742996246812 7.087291312513106 7.122211648140418 7.261941299281976 7.287848057659123 7.330397219270977 7.585826600926818 7.869335882410866 8.345119256163418 12.98007411587097 13.19172183134187 14.1176983760132  
BAND_ghostNone_4150_38CyclopentaneCyclopentane_CC-TZPGTO -11.2109125869961 -11.21089889682749 -11.21054139329853 -11.21049918059061 -11.2103898823919 -11.21035723925001 -11.20993364108125 -11.20990274105314 -11.2096359499654 -11.20960621415161 -1.118453003592502 -1.115812625343345 -0.9593019878775796 -0.9584760720350657 -0.9557225500443973 -0.9550038984008636 -0.7807197915560391 -0.7755201926444536 -0.7680313593994186 -0.7678450958256438 -0.6606700445407336 -0.6466418509936889 -0.6464457174044257 -0.638954847094098 -0.5787571610260658 -0.5770543081893929 -0.5638785176011198 -0.5602157815587527 -0.4776112749423937 -0.4772643038243402 -0.4756455462655428 -0.4724575943180467 -0.4679128606299101 -0.4645274977105367 -0.4642619882727229 -0.4597256235201551 -0.4594440989306323 -0.4531752230820665 -0.4496479619693773 -0.4482740450339622 0.1370592301588019 0.146522964948651 0.1583475786893253 0.167356769259968 0.1747779946120659 0.1861613369064943 0.1874239908021107 0.1993871754017786 0.2005371464945188 0.2194790762371036 0.2226567146313549 0.2247258513790294 0.2260445861635307 0.2292724856635242 0.2380027062439478 0.2710726102618904 0.2729949730578866 0.3007455293746329 0.3018972663047018 0.3106465988744178 0.3138499750237549 0.3204850428084656 0.3336787232575005 0.3337866068174836 0.3388297256741607 0.3444815691391458 0.3551793769395165 0.3750263611740372 0.3847169880143578 0.388758411373998 0.4037835112150752 0.4247051286284139 0.4339219658254193 0.4410372803482402 0.4435019666322347 0.445506946478666 0.4542661988270686 0.4675082136117776 0.4770305435339769 0.4937241885821928 0.5162830058633515 0.5289136055212108 0.5390596975918558 0.551571121040379 0.5617889320037968 0.5837885147076712 0.5850414051141221 0.5910226890316759 0.5980898230947611 0.6013082121081096 0.6080388160610938 0.6119578871624809 0.6222597491069901 0.622353398733319 0.6374900743539895 0.641823724722844 0.643728299517188 0.6524824433028403 0.6590664298320198 0.6645503041227486 0.6655456079827493 0.6656612147805209 0.6707048501412377 0.6825734688290741 0.6867226555880194 0.6917897961971675 0.6932485254609363 0.6973903944102886 0.7019497077361526 0.7112965396099815 0.7145074021896315 0.7149481075769011 0.7233078226072315 0.7294457139699805 0.7355947856974215 0.7479934706884874 0.7542557393004965 0.7568753674946568 0.7645783977644098 0.7712388890714484 0.7882102629950213 0.7947525158057644 0.8179775779051579 0.839138999489196 0.9040684760402468 0.9123279116683641 0.9376202162572103 0.9604998585373268 0.9615516359929264 0.9804046026227714 0.9941540170929107 1.004204968197066 1.01426478148843 1.024914670763105 1.033385624865108 1.044405660523186 1.052065920072734 1.060514835734003 1.080482693347465 1.095067533127115 1.114082616722759 1.114539836877448 1.13184743810186 1.133992270363669 1.141012342658138 1.153432357207203 1.158549845464366 1.186283339636831 1.195644182819105 1.201259513848618 1.222900361308623 1.225024737683956 1.237509760458041 1.239398253126262 1.251006084141185 1.256056961861698 1.264603220789722 1.270409367014102 1.27594594882041 1.30035604591886 1.301459325860389 1.310231529392204 1.32140104189884 1.321820010542246 1.330211379114503 1.330962537387338 1.344072710628342 1.35139288395175 1.353427247957192 1.35565528777165 1.358968376315051 1.370014088852495 1.375554194492726 1.383111340531391 1.386028480107209 1.392135258773412 1.405922592598198 1.411447158832157 1.411749528545895 1.428878274373799 1.441010988059064 1.447316128920322 1.46566184638651 1.46684885541313 1.479904340196654 1.484375932981899 1.489216805046333 1.49202605563092 1.50019709249642 1.50081589126762 1.506219909235784 1.525892444859694 1.525953323529807 1.5295022981671 1.539726899450211 1.555128801764986 1.557309649664039 1.569026798070745 1.571510279977637 1.575763249133592 1.578540069510481 1.594348095785251 1.616088146949402 1.622977489402676 1.623697574860688 1.640631789265643 1.653883051184244 1.66056509558578 1.670558125600276 1.682604420915396 1.705874354692249 1.71418372646027 1.721223349690276 1.736980101542683 1.737787676381318 1.74609285315891 1.746651117427607 1.768422954801641 1.787066897152653 1.801768813882915 1.803564075574325 1.808713219252116 1.811418381738336 1.848946461390677 1.865327808775372 1.866225039046103 1.877735957993475 1.88651407194357 1.891613360799725 1.901845907039627 1.924331805014212 1.96267628621923 1.968094669631813 1.984924434331909 1.996157773182726 2.000734224564933 2.010009809750618 2.018778598470409 2.044580177562562 2.083936022101098 2.554342421806328 2.560412802113692 2.564693704473628 2.632246880220626 2.632436952823237 2.662805227961881 2.693196389129823 2.705259599455528 2.723061671031038 2.74044936959117 2.741135821018937 2.748226456551504 2.750934388007116 2.760216429836122 2.767658641276747 2.796743854459849 2.803966123505635 2.806919463760364 2.826077701832069 2.848366854069271 2.854873660675161 2.855086802827241 2.858904202470569 2.865546580602755 2.868206076114864 2.869843606003129 2.880276010166222 2.894192026404719 2.90706855795874 2.927171315671139 2.932185916727343 2.932968074199224 2.940403379264313 2.942387467777697 2.963942213998691 2.973331765721599 2.982756027254282 2.993158979812971 3.003556463559923 3.012806134376057 3.020914191285001 3.021637746706832 3.028496839785206 3.03313180715558 3.058117359934786 3.062452359388621 3.078005416388341 3.078648348577917 3.096054535642644 3.098672564554767 3.102427897969728 3.124803692402931 3.124996498031961 3.130312182009899 3.132865993406059 3.158179947521983 3.182795226404306 3.189535298972645 3.236437088977035 3.244604682490126 3.254148869840362 3.258675485699533 3.259825765528953 3.271062831191978 3.284437591847763 3.284701045063047 3.307504753790951 3.31162218331872 3.31405089228245 3.338150024775692 3.346420891821355 3.358939977006622 3.361029246771864 3.375430473464078 3.388636621189741 3.403327113964467 3.407433751247048 3.412252376230859 3.415683450050734 3.417601304095107 3.420801520074231 3.440427728585252 3.451799772305041 3.455715677888537 3.459797669196187 3.467340187463846 3.476226147293701 3.481537380055344 3.488419715129961 3.492778823710356 3.497103204652115 3.505601922843401 3.508087959223715 3.52564230114252 3.530515371615757 3.530798501052506 3.539687949727563 3.5398047495922 3.551517846455435 3.558989726437186 3.572011969575608 3.576121548925876 3.580070254661196 3.600251608962727 3.603291142348269 3.606189598708679 3.615165997298995 3.615734185541565 3.634653470828964 3.639113277609456 3.647174176801881 3.666893310022284 3.689036247229692 3.689903963681077 3.703344892020179 3.706256464722819 3.722732396851739 3.724159767622029 3.758086556952341 3.762286208414942 3.790813997533775 3.800102384317988 3.814315260132141 3.814817648650758 3.822650748681925 3.823290877067949 3.841505627744906 3.842113962406877 3.858012886868743 3.871511353248084 3.889655849390523 3.899886909074959 3.912122749222808 3.919958621837682 3.926784919832134 3.952131655252103 3.957553088882074 3.959230757708446 3.968164788019828 3.969375936972523 3.993018450936955 3.998364954764061 4.003141278669815 4.003243625733337 4.011422463544784 4.015256534453139 4.023347102708054 4.034654376745937 4.064432830321858 4.069911056617287 4.086652801332871 4.087186893918849 4.094886513749149 4.106097576313945 4.110777852002108 4.119167018322293 4.132794155980506 4.133278572189681 4.155577507859218 4.162011624411686 4.164613776307029 4.176110760864228 4.177673936777742 4.186674057829112 4.192762868840038 4.202575062205367 4.211020482296864 4.221386152184183 4.228540434741552 4.240661697141369 4.241203140328182 4.252530938877023 4.254760227602307 4.291722173215121 4.300012817331609 4.300460776676282 4.303413734116052 4.307438228658409 4.309523637595858 4.329411633605463 4.331342908432158 4.347194043927962 4.35070818906402 4.359319425937659 4.369959897157808 4.377454022334589 4.388522329805241 4.393822085177009 4.402856560660794 4.409518909103952 4.421002360188852 4.426972183238678 4.436907890275572 4.468797026450728 4.469323530914145 4.478044542747967 4.480736455168353 4.492821150975819 4.50066216256474 4.502885073455019 4.509938369890765 4.529198510314854 4.541355234883543 4.555125697058956 4.564699589677388 4.568580097164738 4.569094649495319 4.57766180590748 4.586077361446629 4.588373479186784 4.594425063245252 4.616721083974311 4.634559132687706 4.638404201923111 4.650258893096366 4.665308316636122 4.672708963634898 4.687682578692539 4.692507021935151 4.69283934458353 4.709220864509373 4.716868110540633 4.73369363047043 4.744213555493524 4.750783514882034 4.762067929812999 4.766780437968262 4.778604172949171 4.797478116735864 4.805719976791631 4.824963807750234 4.830030813059359 4.849133133153837 4.866228932880875 4.886636770038495 4.890000810961975 4.902114639173461 4.903744900051627 4.928347199389816 4.94819467393001 4.975559229843202 4.976012005892091 5.00680033412139 5.023525436768799 5.026960314094262 5.03689528437347 5.042721801970576 5.068460338172534 5.068939226950965 5.076006773352262 5.092112965242125 5.096245605434854 5.102732410967717 5.11504551135759 5.122634729436006 5.149743969758739 5.234589294398313 5.241739159537675 5.245192779705696 5.249658984028972 5.26344534583701 5.2688339522141 5.317525208327772 5.326865074965575 5.339934399193469 5.342247064678494 5.3514742246349 5.360184008073238 5.361433389444421 5.371032350167062 5.390037080450928 5.390638447337648 5.395551555227995 5.399452047737348 5.435720376423269 5.45557374149787 5.468365767263645 5.475388639021104 5.482587371200201 5.501475053753414 5.503273413611138 5.528090413347341 5.541495948410052 5.546957033095037 5.555809138659292 5.560005084748618 5.579213204371156 5.583218917502744 5.587808445913161 5.604521984825935 5.625532945146649 5.636787812529115 5.662454279180984 5.673919195038906 5.708845015122632 5.723711140596879 5.74949146671038 5.761840971655949 5.766091923405405 5.772246573643518 5.781997410878152 5.787397859299453 5.858106197960953 5.86051853420815 5.867625654580338 5.876248606206464 5.92627145542802 5.934460932393602 5.94536027167913 5.945969679280681 5.96107479092377 6.008343160315847 6.012129516697102 6.033309985723083 6.048142175585171 6.052827060222002 6.131617256387157 6.144555579239515 6.224258680486722 6.226390465701761 6.35965325803344 6.387770558458592 6.438389081020356 6.442922879873997 6.449532150105324 6.458113810215954 6.494198771393459 6.505417594603689 6.586837483693423 6.587619696914249 11.91983511562353 11.95836937074718 12.98269808778695 13.05680701360211 13.05821783954368 13.1056811556408 13.76170126780676 13.78998045820879 13.92338266979316 13.92972744260491  
BAND_ghostNone_4125_13PeptideMeOH_CC-TZPGTO -20.58647222836193 -20.49065588247695 -15.55991463582677 -11.32634620213635 -11.29123115670812 -11.24193246876343 -11.21987043811615 -1.387254302243734 -1.354131579058715 -1.208791450611457 -1.002321211792126 -0.9498039336860906 -0.9156685059765279 -0.7744056020713298 -0.7182713192085243 -0.6724898190820043 -0.6470150440438142 -0.6341540247435691 -0.6198132396776281 -0.6157310200035201 -0.5695367166660911 -0.5622157002245036 -0.545139036710264 -0.5333856967933609 -0.524318898548872 -0.4831456948940044 -0.4804520166357145 -0.4025212597802201 -0.3720729304595928 0.115032004383095 0.1521868975993317 0.1644277519634565 0.1698847434487622 0.1932443548492205 0.1979018773805296 0.2130115990878093 0.2201997483830216 0.239481532750154 0.2517308295173203 0.2632201985713634 0.2705309430714726 0.2841018959773902 0.2986632169278003 0.3396001782162459 0.359289125791664 0.3661512028646928 0.3969791943262151 0.3984404300240345 0.4250757367306541 0.4523246761805593 0.4797557233215862 0.4935600432320652 0.5135666275595925 0.5288772575548397 0.5443158059646898 0.5458652809956036 0.5690869173572731 0.5969247071006575 0.6092089339542316 0.6122426295648382 0.6243772498603851 0.6321647514827302 0.6338960536194346 0.6472091328978458 0.6529998231026012 0.6614437978950276 0.6681056178358539 0.6759943065681897 0.6987926007522309 0.7071467288793771 0.7122976409565599 0.7217339778636931 0.7413484268269365 0.7468063810505587 0.7797952840366124 0.7997998741855492 0.8121509163937072 0.8373404462871311 0.8471455845231227 0.8519376357806846 0.8632044264808894 0.9035661117158479 0.9322017918050935 0.9413250998774289 0.949632756590428 1.010023442143383 1.031607809506988 1.042745556926568 1.054294047206246 1.062923087278912 1.08613431807081 1.092331377144692 1.095577873623585 1.122260216999441 1.14646405595224 1.162989925421376 1.163917255730917 1.171335818390132 1.194011366629693 1.207697956158598 1.21924410707887 1.226777830927101 1.246141162394951 1.252154422482503 1.261630529011254 1.267500070593869 1.280866731569188 1.306721596524312 1.335782549690509 1.344348168854769 1.347216849033352 1.380812370953614 1.420846897848338 1.422589365580162 1.436247076078681 1.459449148932564 1.477255302622935 1.500354790526584 1.512779346173138 1.515367734271914 1.532271563005502 1.537919412310657 1.548267307612026 1.563720127633472 1.573772815132663 1.595238524733271 1.60219666220593 1.60550732239195 1.626088165885265 1.639213636945831 1.656083772088846 1.729008553971869 1.756312449709523 1.779637663434716 1.795188615181996 1.809637450712313 1.862183306614871 1.894756527622111 1.945559709130163 1.959235202686628 2.016102312265778 2.042105643459634 2.087853969990638 2.095439712870758 2.164160022789309 2.176975804735348 2.304231378955127 2.331516844251029 2.349866433778618 2.370286026041947 2.381268977290581 2.457663250565756 2.47149031251231 2.487234919893685 2.52667199170464 2.552358449364498 2.560203503850893 2.590365661036794 2.601072762852287 2.640318531748222 2.6788296713568 2.706464522952505 2.768812586643286 2.820125037779814 2.867865832716331 2.870123814604183 2.897689967712749 2.916978115820197 2.965693349590367 2.98503208092086 3.004390962268805 3.013903201343256 3.051678049899084 3.055895628337537 3.0892212617165 3.095933837082199 3.109280424710517 3.114568869169557 3.124149015317799 3.133358781450855 3.139213853935382 3.172217657528674 3.174267966634765 3.188319582741292 3.213010507922977 3.223061765642793 3.248472265184693 3.272832736390038 3.287347439502192 3.300662963884133 3.306067386086754 3.308346780849809 3.317458836189727 3.332418761465697 3.342908423094795 3.350538937313611 3.377391827944305 3.392921219667785 3.426603397456823 3.432209794179689 3.444579893064164 3.468310180141246 3.483440747844741 3.514950166716031 3.539691939088006 3.585091749676748 3.597412418215356 3.601632958859049 3.611187522886617 3.622765543959345 3.633540502304074 3.648051344923234 3.661865213367773 3.667074073010381 3.682885316041077 3.706186314352482 3.723428771780772 3.736918023090717 3.746833021305675 3.750257849930902 3.761325096892959 3.766541612861487 3.780373436710058 3.794029020913516 3.80303574318024 3.812887383893182 3.832544194618143 3.876347260059074 3.886436036346725 3.891090140757592 3.928210974199875 3.945948147571542 3.966219509487963 3.982084583408664 4.026193650176856 4.044347948760976 4.058187585219987 4.063576725691223 4.092789330979264 4.106227587434159 4.12262631849184 4.137174896372607 4.143156501362214 4.151437379172054 4.157245641430271 4.165188738628564 4.198029821277432 4.202219921077682 4.234311903207155 4.242428073023873 4.258175489750394 4.284072694924532 4.29870883390683 4.311082463267534 4.352105694842217 4.364756178752129 4.383398624894357 4.39843298247777 4.408890100863447 4.419894693327181 4.422894686747443 4.445840386409909 4.459022873596128 4.497189961282652 4.507536535201585 4.541949723372988 4.550133107652624 4.552527600088617 4.579558780611039 4.59510807910682 4.611522323256295 4.619836388628611 4.647993816619384 4.677708434924945 4.694379322187066 4.717876887634064 4.740068777595158 4.789533264980606 4.792582099171639 4.864181580049357 4.937573956249814 4.978068366767033 4.989466745750688 5.018101618985278 5.033609280518831 5.041650844552882 5.071452992445241 5.127771037496609 5.172835869906315 5.182666534120619 5.219353136432602 5.230922687460588 5.261754100601071 5.270662761677397 5.298509418202646 5.303172199695623 5.333473522420523 5.347365862810061 5.376758646360083 5.388605649588959 5.440387189092065 5.446425282019216 5.470157711411098 5.499644291206314 5.523578601229392 5.54730451387903 5.547993987291375 5.578787278261074 5.585506192226033 5.60187724884617 5.617949033367557 5.628418641261177 5.65632743077111 5.66059792070591 5.672683983946476 5.685863292374594 5.70611979728551 5.709709541549685 5.765785032842294 5.78604713776198 5.809137027043374 5.848083446749063 5.928295178644441 5.961093531053041 6.020785907462822 6.093750015190153 6.166779449500858 6.18275179116744 6.192204786807434 6.221308592741773 6.246078187659177 6.273269457331143 6.276272551083993 6.29092390273929 6.309582778639551 6.386302494996774 6.394729660198839 6.513520177953812 6.565955823284534 6.652778473295138 6.717716474470204 6.876138151392741 6.961144387579739 6.970149020361756 6.98854641177624 7.093384081400019 7.111192554373532 7.184325697210241 7.325656755051165 7.359598689426927 7.399630918671481 7.403647766690918 7.435762603532803 7.59637622206043 7.611558434528561 7.666649395329968 7.885668709994217 10.06947663149226 12.44780187511229 12.98621646005663 13.72751379441695 13.92847522703725 14.4252069709104 14.63798432212984  
BAND_ghostNone_4118_06MeOHMeNH2_CC-TZPGTO -20.5117273954308 -15.56293949135633 -11.25721180775589 -11.24648373996625 -1.320029428415866 -1.194695154622959 -0.9166171235028756 -0.8970968909534677 -0.6841861961644548 -0.6669299576048945 -0.6216037763826956 -0.5924142237053637 -0.5745527165467789 -0.5633720406160712 -0.5358819333857009 -0.4799502392243484 -0.4156765866868256 -0.4150704461006752 0.1229429715588342 0.157564399416482 0.1803320763046307 0.1813898038222429 0.2117716652096916 0.2120501563184138 0.2472142879291686 0.2706165138948563 0.2851600686076287 0.3042166019611512 0.3537837829532139 0.3674474876153652 0.3892968971033808 0.421099824190487 0.4752339623189138 0.4796758052365003 0.5389142732422046 0.572489024459478 0.598752301249676 0.6069331287628555 0.6166223818905009 0.6200925346146853 0.6363202043012739 0.6494819585382776 0.6515160292872774 0.6715313518880661 0.6776395924116138 0.6958879215199065 0.6984983479505366 0.7155565934099684 0.7434278892382481 0.7437049963628112 0.7762398388589259 0.7889619540516861 0.8844185195471679 0.8988435542804064 0.9184048245509852 0.9605913535427558 0.9752910774261259 1.020696962928411 1.043884979786724 1.058892468299043 1.11599178486488 1.135169408586679 1.15496815592379 1.164575014660769 1.203135915061537 1.212081496029339 1.245579165431569 1.247264902269907 1.297688521308479 1.322439945627942 1.325498033108039 1.330580956788939 1.345318722724345 1.362634668260392 1.383599730486827 1.403309317270311 1.432844518391936 1.471870357736585 1.521362010307746 1.523231046971517 1.537518626466594 1.538945147396367 1.556729261037843 1.576845702540005 1.624499929930184 1.625034982198015 1.629260837826579 1.664973311942527 1.764242828074546 1.774574744768924 1.796181543629902 1.826000113867004 1.878647609861354 1.996984773543537 1.998300934156141 2.194236223521338 2.218780398769137 2.248980715158587 2.274552612748717 2.369178493082077 2.388586673637227 2.459324015804941 2.514171480125138 2.514611806521603 2.579010696196894 2.635155190254296 2.762125892884164 2.801813898163497 2.823656211915397 2.847502917994574 2.903336077536443 3.020753915702182 3.050577554956923 3.078952091885146 3.083922246284796 3.10480272610439 3.124808027914427 3.138042623712186 3.167353901332099 3.171631769486774 3.181983126723323 3.217089705643871 3.256485985020165 3.272929324701081 3.293418711481618 3.306695455492926 3.31713102520281 3.323143733666205 3.351218040712209 3.371154823788777 3.380809625743483 3.391457164152739 3.444704644275578 3.540125720146764 3.561634370036775 3.589637495053493 3.60990394963014 3.617968687687052 3.632846270770899 3.644298496997169 3.663410274819418 3.696078670591959 3.704612259644506 3.712674312121333 3.731094735949113 3.753965330978714 3.764947644150729 3.784352103262883 3.796130294398897 3.81650132394982 3.840535191575542 3.858472640837206 3.868963212214509 3.882011949552999 3.897384471536577 3.967077614110493 3.982564532148547 3.992660034000832 4.053921824788235 4.085872088850667 4.111704265472922 4.153609590216928 4.165718372799196 4.177911498724511 4.186813840790907 4.193560765454939 4.222435185850269 4.247286727289875 4.250177191278522 4.282112588962072 4.291477009313176 4.331584771400471 4.374514622971824 4.404948047643734 4.406015059993933 4.413675340475518 4.423432394641204 4.462209872594598 4.464591412170265 4.523316591948691 4.540364491525427 4.59976117719719 4.605271234645127 4.638465786004686 4.681836946536943 4.707504941800403 4.717163396857786 4.762825824172743 4.802729771140226 4.833769299582409 4.842903318872151 4.914578140095927 4.94269441559441 5.02531756846898 5.058700587912637 5.071789808541523 5.215183255091699 5.240256694060138 5.269473302126164 5.281196940410127 5.315136288846476 5.327092534572714 5.34840888633983 5.391699643150103 5.408120079674521 5.43061499174806 5.485901817481612 5.540137783178807 5.565159699081651 5.567870877979414 5.582099259585123 5.600917931680672 5.664973326098184 5.670723198325062 5.722280618101436 5.812511443840862 5.844015937316679 5.896181358891798 5.95857600406017 5.978837920691909 6.067922289767496 6.145252656407863 6.173719271655521 6.265314556801465 6.280228902554005 6.285111227206297 6.293601985062926 6.352582833233981 6.447039242397937 6.477731137681125 6.49721494334861 6.581162551037974 6.733576261175101 7.038194916386423 7.176826533915548 7.232658680978792 7.29396051307345 7.307510388847732 7.41432647274102 7.625215373350217 7.651940588734336 7.995377482027928 12.37009003235503 13.02692738196834 13.91658160398306 14.0894638608908  
BAND_ghostNone_4136_24BenzeneBenzenepipi_CC-TZPGTO -11.22948771034374 -11.22932751976563 -11.22845898706298 -11.22838344404816 -11.22812391615416 -11.22809525495489 -11.22776551614713 -11.22758720637718 -11.22701283141648 -11.22699873230436 -11.22600882541165 -11.22592548886379 -1.144603836149745 -1.141373973613837 -1.009065033909439 -1.007721314823287 -1.00737765844675 -1.006344708819106 -0.8176188915032958 -0.8174207069268963 -0.8172561795675011 -0.8167695439839677 -0.7035571332361605 -0.7023086889826082 -0.6379799791562781 -0.6378439961113856 -0.6120264312997834 -0.6117589386781486 -0.582178018498833 -0.581396891521357 -0.5811413164476169 -0.5805251951336707 -0.5104228204634608 -0.4882032721233581 -0.4881663046455666 -0.4881494806788319 -0.4880537062068862 -0.4810822744181557 -0.3428750972226368 -0.330431795741548 -0.3277610010268489 -0.317613230903214 0.1258485656112271 0.1321337777779162 0.1335180332558305 0.1336331729155328 0.1381371520399614 0.1536584182252146 0.1554273430827427 0.1726591715311706 0.1830454129816457 0.1853447086910125 0.2004166577746039 0.2034529792208805 0.2066638577311175 0.2197845345270964 0.2337681848581995 0.2383196697105879 0.3300072151172667 0.3316617068788593 0.3529820101131291 0.3616601696969526 0.3645157276710053 0.3660791091326939 0.3727751849430598 0.3885929165514194 0.3934391352926408 0.3994843807587491 0.4185787879728505 0.424090037984766 0.4260532057355299 0.4282425202086202 0.4382790389729279 0.454278426347759 0.4648671426282948 0.4789409802857116 0.4903948232891917 0.4920563241195972 0.4962988262817515 0.5011087017089003 0.526175394699143 0.5395055671643568 0.5413387088246945 0.5456436612655691 0.5506484190009165 0.5787027782750087 0.5803108180383068 0.581854952243172 0.5845149955396648 0.5885025341829412 0.5915914078353497 0.5942801154305507 0.6009630020973498 0.6073870702113553 0.6107210394380223 0.6298164820665174 0.6298761632710649 0.6377990070509277 0.6383109763294815 0.6461918163478592 0.6469995062042494 0.6491637439141041 0.6500393029655052 0.668177761591576 0.6765865110630805 0.6893501106365544 0.6920112687215002 0.7136794376406937 0.7150482411856933 0.7280586457226033 0.735822168693092 0.7382388199390777 0.7495853540916495 0.7542141743897373 0.7574970372216447 0.7602353421568544 0.77767479089005 0.7877970813307237 0.8191870364422558 0.8367527642170831 0.8492421069897731 0.8682297354588021 0.8887769465105684 0.9015354414966827 0.9016561078695683 0.9120661535587153 0.9181775336220011 0.9295337510013485 0.9412377212844512 0.9434969100557135 0.9606470964894632 0.968373329281789 0.9719454199997376 0.9913209033481777 1.003922584695322 1.014432935351919 1.017117090676483 1.022417274615121 1.026619767075818 1.03460650399581 1.056062000925172 1.062637576475197 1.071998000506945 1.106191033733299 1.122890432768938 1.128581703622167 1.13051174571092 1.133419832448233 1.154176921951541 1.168803458308798 1.205436472747332 1.217567625042222 1.231686360656066 1.242815270637514 1.24338705816745 1.259991101560022 1.272473590645693 1.284939882518358 1.295153095343704 1.302395563903582 1.308749942433492 1.311972739566764 1.314511842264914 1.322407038966729 1.335582208232527 1.347172172104697 1.353096062546421 1.356923402946399 1.378199398789877 1.395787428331188 1.400181722564121 1.402599338001436 1.411574790127245 1.412562965352552 1.48412547629136 1.487461704583994 1.499776298148399 1.508844967464194 1.511572540077893 1.511788735220655 1.514899823887819 1.520290540369897 1.52064957091616 1.5226571451357 1.529058581017412 1.534332966258777 1.535483745207381 1.536738693668 1.537012531442923 1.539152942881169 1.59192565022425 1.594807224582834 1.603992700219864 1.606390794222852 1.628550456949456 1.631398194186824 1.638842442468759 1.646608662099482 1.657144833824534 1.689513883692274 1.700848950108199 1.722331991896449 1.731063496170792 1.745242573164803 1.752401750834449 1.769902205572904 1.778950502536768 1.783118440272443 1.786877209273401 1.799370180347101 1.806767451761981 1.817169695718306 1.820340261046186 1.931482476919411 1.944378047990957 1.952481247449488 2.090098373379639 2.107317731567556 2.195971764806513 2.199948099245536 2.200742881955955 2.206028700483719 2.226404456933217 2.230754845737744 2.313073311665359 2.31682377246379 2.321935953609822 2.346830390069436 2.35591063233137 2.384089220782763 2.405806745983768 2.436710838748521 2.459857321376421 2.463723988635699 2.472776741133198 2.476934746507728 2.481586904001386 2.484677398239967 2.488728753065825 2.535978597868493 2.540554429327078 2.566259401597322 2.579270025032133 2.596429077570432 2.61053711689778 2.626988109124737 2.672489081456005 2.695460873584533 2.745538284518175 2.754006722684124 2.764178943485206 2.767005815261614 2.782620853119552 2.787213445137875 2.788763780612741 2.79644743708372 2.815867174558807 2.825468777261707 2.838537397334079 2.855361941695764 2.874201575244051 2.919926590595058 2.925233800893184 2.928701428916097 2.936001793114974 2.93880226167949 2.941274959298439 2.943841307062852 2.964919954739791 2.969711036988379 2.972105800389214 2.993759234226216 3.010138514151591 3.010171133004798 3.014330208867269 3.016391828405803 3.029138319909157 3.0424323220559 3.047307170658551 3.048301539735534 3.050804553304424 3.057466746638132 3.078718140404741 3.081570022098618 3.089996870150811 3.10838108271144 3.111813454249522 3.127262439508549 3.131875420936338 3.165682264861106 3.169039309047182 3.171966682304458 3.175714379523364 3.188909542929488 3.225337031888257 3.264669398331328 3.274288915739069 3.2851638282084 3.286945033192285 3.300772048160691 3.301980424191838 3.311094413898429 3.313987011581662 3.317869252791704 3.345585913394411 3.347218852927684 3.352201388770931 3.367764214190527 3.374854302183417 3.382602704400305 3.384813489749921 3.388706051492399 3.392013423396897 3.393712600942463 3.394123918254882 3.400296488783597 3.403148007087558 3.410703641561527 3.416491834642065 3.42320370031629 3.426098508449439 3.429038233935321 3.433659577949921 3.439211749667018 3.441020201117988 3.446443650901421 3.453471813766854 3.465279598995411 3.478256002750991 3.486215208860667 3.495876368342316 3.503579224359331 3.511223244404087 3.512799504179852 3.51850096318809 3.529178349259046 3.610952875557757 3.615802032915682 3.623164743467493 3.627017699332227 3.636016371648736 3.659735289212767 3.665329996240066 3.669776419382626 3.678342152586646 3.68912817307636 3.690479548435337 3.702265412277913 3.710130143554925 3.713552413682124 3.716735220276417 3.725688131977152 3.729801577649697 3.73391678086883 3.735686445460766 3.744256582275441 3.752569440040805 3.771906044874885 3.783214638240591 3.792624996758881 3.792789897224165 3.797658059590539 3.919797027239751 3.924156264034856 3.92621233906298 3.9328888961593 3.937321927638659 3.941349364902373 3.951846939186572 3.971203319095361 4.067135872003609 4.067528254524764 4.070157035192851 4.072038771134945 4.103427939823411 4.10784560510089 4.10831579603793 4.110880219264422 4.116734604078443 4.129825617292073 4.130586909750131 4.13495832171138 4.137093161906253 4.139005544468525 4.148936394476071 4.151996737462331 4.153104330617474 4.157699864437419 4.160571495639902 4.170516938194672 4.173802640289034 4.186007166555719 4.186100937753001 4.187645643636841 4.198428110665891 4.200269961578705 4.200620921344767 4.20967603451037 4.220506812496918 4.253918685624924 4.306691571705148 4.317927894775683 4.342176178412419 4.346387805326501 4.350334347658039 4.361427585740403 4.393356312463975 4.39707541741025 4.420265154870373 4.435212832713733 4.436631724987283 4.439250072215335 4.447717616807976 4.451200115529758 4.476936115187867 4.48487635037279 4.492560579304436 4.497521799382023 4.516608649507398 4.521367501755173 4.52167929747058 4.536479801776689 4.542250994824466 4.547795293887727 4.551871972851328 4.558940999670832 4.5686649782614 4.57101416969283 4.590209076240388 4.602708940025212 4.669298615417667 4.670885621578142 4.674534145772428 4.675136117115257 4.679435344904034 4.68084763562355 4.681117987540739 4.682168335616543 4.683788928655742 4.687446533080236 4.688454829754606 4.69305496097226 4.700497882069609 4.712635054400592 4.721558323745029 4.732337028433314 4.899582956227118 4.903890515581798 4.906061064576565 4.906686476278962 4.910981009432714 4.943953794062249 5.020026741054867 5.029520791811779 5.066866806237197 5.076780534748923 5.078765768995341 5.090508482283464 5.10068049880071 5.102616879021889 5.121034449555403 5.121383697084936 5.1235022907839 5.126067390541386 5.130354758420931 5.132935999844467 5.133139462524584 5.134374400446743 5.180715353986389 5.181889587396174 5.273048028507853 5.274431735867911 5.338026304067509 5.376745210935049 5.382774909447889 5.382870499822609 5.38563502917767 5.386281184714164 5.387188711390091 5.391122040940786 5.397470426558992 5.425318918791224 5.428547496871317 5.431863156513346 5.437665757113502 5.458883733046276 5.540555877071936 5.552572982446714 5.562660128083393 5.584581469559097 5.751630861474935 5.774315895295337 5.78035061488458 5.824014187675419 5.828422467829991 5.842938136816 6.078811965629592 6.080039295446733 6.082688459841794 6.08431778649956 6.115937764879265 6.118364437314757 6.287930558593436 6.295294609318817 6.299617760409095 6.305630939641504 6.380748905265799 6.383105567851904 6.529596293623465 6.534407198944315 6.536956311893086 6.563718347489435 6.8763309900394 6.880310065171977 7.34530466426639 7.346033495963079 9.651230562879702 9.761385272999386 13.05927420363111 13.09619074893775 13.15211216690569 13.17298653283973 13.62559160925983 13.63265541408132 13.64319167109247 13.65533327880151 16.35114334231245 16.46321028691076  
BAND_ghostNone_4144_32UracilEthyne_CC-TZPGTO -20.54198947033967 -20.53480704768527 -15.63853089567361 -15.62043390557018 -11.41515440453512 -11.37581753657915 -11.33646199172929 -11.25029737697397 -11.24897261933908 -11.2467685556141 -1.431991662062131 -1.392736637798098 -1.308699867956044 -1.240706153702281 -1.083413454521278 -1.031537889321491 -0.928631003226884 -0.8964437520953858 -0.8023109659626536 -0.7720397427410417 -0.7603892899945547 -0.7096064066804095 -0.6844127314431342 -0.6732139247820079 -0.6634314272015699 -0.6488315329502371 -0.6102576935168367 -0.5972254994681692 -0.5658217479212361 -0.5220133256774844 -0.4802396090645689 -0.444710505836066 -0.4334472296194391 -0.4127120530235632 -0.4116103167593305 -0.3641355260904461 0.09350178112788352 0.1152637263892052 0.1443962539341067 0.1566689964674136 0.1637736758225575 0.1670972919282608 0.179474236898654 0.1822991852506045 0.1921479288464965 0.2003660516357166 0.2652075716977253 0.2931286731649199 0.3014675914822714 0.3201547283685198 0.3382434789354528 0.3563253610117291 0.3789008838087057 0.3856264992475146 0.4006378513696944 0.4192231487920811 0.4274025325480433 0.4395760943347548 0.4551901886276433 0.4807371914290305 0.484657366559096 0.4928422541086341 0.5099104770203403 0.5176250098264737 0.5292336495769048 0.5350613878924971 0.5383379401123682 0.5615494907866128 0.5836942372994478 0.5917633506052525 0.5987955995029549 0.6034068585450678 0.6093703355407464 0.6166860047621245 0.6252009257112247 0.6413740079378222 0.6735079947425995 0.6821032107706838 0.6924426056390856 0.7163128060946464 0.7240393489891427 0.7381449009289794 0.7445080675970057 0.7637117150148076 0.7789917251842102 0.7853705045822894 0.7888770796615537 0.8021585357684778 0.8111193006983644 0.8241477201162486 0.8275686406928608 0.8693476140932993 0.8867895836748474 0.8981367100675665 0.9171267609865128 0.9322199114275997 0.9444746307204818 0.9535146530202431 0.9558690808646102 0.9618154355386506 0.9724518695199352 0.9827195199225143 1.007449994076152 1.029783989045543 1.051812540149241 1.061075391709419 1.082756821371135 1.098126872884247 1.105458368201875 1.123898296497321 1.134138443754251 1.139870214811413 1.158268458782475 1.18815606552196 1.204205873192086 1.214929573470961 1.226475642496881 1.265519394006184 1.279581260392016 1.2925087135229 1.312739300141092 1.325147225403486 1.353716574370209 1.379601838990948 1.408347264800454 1.435060356341765 1.44129711272189 1.444072192930607 1.455998326254008 1.463145492399193 1.489181461437232 1.494755713195929 1.50844371792863 1.525135238797026 1.538615793671607 1.598787762029067 1.625034426427943 1.629085590780748 1.644529981806233 1.673752425421798 1.685058136253351 1.693484094589471 1.696969766665992 1.706489487541962 1.728345796810778 1.731227733611587 1.763801872312503 1.8011748462754 1.864381815340918 1.87496681390234 1.906159058919046 1.975642078651708 1.998684419988425 2.010296702322784 2.018741333328553 2.048985917836151 2.067893498647567 2.108794831068006 2.122986605078017 2.234820891418318 2.249420980823312 2.292349038050247 2.305842321215564 2.321594499872553 2.337092130432735 2.364529766041288 2.397696811820071 2.422255626430002 2.443106304518767 2.458594637625886 2.492768414830713 2.500344722674511 2.533979695569822 2.556310401647049 2.575092515976412 2.622140147658236 2.634983272659563 2.663694897572754 2.679692774876145 2.715847123728658 2.720983923055437 2.732421287344776 2.748739111792962 2.770937008937285 2.780811939654622 2.805555665959669 2.82971202776791 2.831611440646266 2.856971929388854 2.890656572240266 2.923834617012603 2.942101657152643 2.944404521341597 2.981807185168409 3.002352544238337 3.015455443594406 3.021240086913769 3.036481732484332 3.047080232005935 3.076287599915894 3.088331892370927 3.120889669262098 3.1483225856122 3.16418419132264 3.181179823942165 3.18593433788986 3.192821894601522 3.21011837242963 3.216324121223888 3.222133138257903 3.229291621928933 3.234446958653277 3.238591684232004 3.260919519266576 3.272145146516573 3.272589967181579 3.281147681271449 3.294252453683171 3.316886914994293 3.322478520720892 3.332870398672194 3.339871446255444 3.357301786833479 3.369643846734628 3.386770045432468 3.394524700650326 3.409727461589211 3.415223564206488 3.420814647835693 3.436640968300541 3.444530394055301 3.464293483881941 3.494113695339691 3.495225555927973 3.499667919478719 3.522218631900625 3.539174972523542 3.541344838788794 3.556301217928992 3.577382369875837 3.587819013092239 3.6148151402905 3.634704676664358 3.64620640262523 3.670750944043302 3.711546722714662 3.724889038858499 3.745651672538337 3.754878950767691 3.776413333539423 3.825282608363948 3.832190532680479 3.874774251903002 3.889409342406954 3.905177445037962 3.907846212332307 3.909420551861621 3.916492591439876 3.943986805869747 3.988008696811861 4.006986655469932 4.035262212967813 4.057814775663132 4.092221286166187 4.119367005197344 4.148174960144788 4.152854567335291 4.158305581582099 4.177575664556538 4.183349327221917 4.202567467925738 4.263867161961261 4.26819815799052 4.281286844696 4.287735225769004 4.292653767236886 4.313522246926393 4.333193009951215 4.364526308205433 4.39046991982561 4.419214423960155 4.425087649987366 4.450696684317372 4.502719238674104 4.503519741051142 4.50720911336559 4.51322598717761 4.556597924063149 4.589759256493193 4.596166553837666 4.601111799781719 4.629302658778805 4.644529873759843 4.665152981359572 4.715829982684044 4.756424225530417 4.769954301775757 4.845146614050733 4.849482284193678 4.888461970258785 4.901267185263914 4.910143797084274 4.921428597355403 4.962288474843561 4.989742841586979 5.045545324426823 5.112155493868776 5.113502710241177 5.128719495840617 5.150524209940794 5.182309115597129 5.226109406197401 5.27243723361785 5.327161023941745 5.33071879497105 5.344252128004711 5.349582614416314 5.394354330077238 5.407163487399107 5.452846908703142 5.485954176062558 5.499497589863068 5.513538236484129 5.567046970431361 5.572541797412263 5.607843974296902 5.652590062562991 5.67242781563312 5.698290854765988 5.755770424816159 5.793957876688245 5.801915252961044 5.804940247328901 5.812162778543697 5.833612137465014 5.937393087279629 5.95772425602717 6.022647191318403 6.042029662654485 6.066494694751412 6.096420345390853 6.154049226329495 6.159668735116668 6.179831455664905 6.213552230236338 6.255728027934889 6.322947064398839 6.340153938038441 6.35964237639256 6.389247353900631 6.394040632491089 6.567469117235031 6.610790079535916 6.634329058577447 6.640765537323067 6.704534522819601 6.775242867914835 6.816760745312531 6.827888833544268 6.893031218888072 6.925129247636427 6.96240590687886 6.999503142030212 7.041688700989548 7.056571296835194 7.244527125925961 7.354885546008118 7.365254579537551 7.378366101763763 7.546916386736142 7.583319513642729 7.59623823614999 7.621177032821543 7.923497445839821 9.667230571608817 10.03663642145806 10.93597960500242 11.84612041097189 13.33894110538756 13.56772400207538 13.81471494017231 14.16558100581948 15.27078168773803 16.98460243148893  
BAND_ghostNone_4145_33PyridineEthene_CC-TZPGTO -15.561587463046 -11.27269053688956 -11.27143746411216 -11.25572237353317 -11.23781673919723 -11.23775070699438 -11.22107149021097 -11.2195137960228 -1.252476364452998 -1.085637783382217 -1.029399459110462 -1.025150231921481 -0.855481358940549 -0.8519863358561109 -0.7849470739553596 -0.7182922187929566 -0.6563875940431551 -0.6510170140840302 -0.6362063687931382 -0.5942997022506434 -0.5785941321971714 -0.5733952174651327 -0.5381128075501118 -0.5162482896797951 -0.5002049197641205 -0.4160010298502967 -0.3806505275739938 -0.3654246370800494 -0.3436582337099169 0.1094337835983135 0.1245938944958701 0.1375315207506929 0.1523968196436825 0.1644341465209379 0.1673190989856181 0.1786458837429186 0.193415726403599 0.2003706719907183 0.207710181431141 0.2265176185954684 0.2639801224363254 0.3058422526556674 0.3239178388144877 0.3487150097123277 0.35170246105721 0.3622762265363487 0.3801323703584164 0.390790939834176 0.3931895369509165 0.4242342807395098 0.437179124177036 0.4551965897605939 0.4594027860992021 0.4828124719696704 0.4899177489688063 0.5027725016955192 0.5048418758457808 0.5136429502756739 0.5544117469190338 0.5626315732628614 0.5706622995280802 0.5780576026490395 0.5788085470221495 0.5922176177078159 0.6062876357477797 0.6070989377771551 0.6179176072450944 0.6245149938088871 0.6246434962215134 0.6405544021841277 0.6501276208681251 0.6539281062699985 0.6798269172452365 0.6946065394500257 0.7074337884109483 0.7136782742241717 0.7182727907360329 0.7424936722287983 0.7714328737457051 0.7880118291763317 0.7974140219012577 0.8063767183690888 0.8276767282463837 0.8388419155732347 0.8581702201916896 0.8607012469311364 0.8654508301919036 0.9018182167152643 0.9209902841585222 0.9294343178427722 0.9338781134721651 0.9543066530594048 0.9630815203553833 0.9950910732140998 0.9999884708984308 1.010806317900659 1.033931061874799 1.042471021416022 1.04372196307371 1.076230304238019 1.125835752360855 1.131845312633344 1.159636211813718 1.170072773124387 1.19325108624725 1.209651668816661 1.230714443064674 1.234894703618476 1.247865967660119 1.257628221356624 1.268335742426537 1.283749953391994 1.297167335154657 1.311590270067791 1.319562053518438 1.335460145178551 1.33908249574137 1.362163117242164 1.383560524509253 1.405459565891751 1.408563608833619 1.429274581440001 1.456876495063238 1.488243944637943 1.490004648727171 1.507417329555173 1.51729108368724 1.519110850110799 1.542186508047234 1.556395628210412 1.557965188811636 1.565631140429244 1.588355797646645 1.596658710747315 1.617400595035508 1.626048781270034 1.634546502029213 1.637938257937039 1.665598362232402 1.690406661876162 1.757959170567761 1.777737851750955 1.819989458215235 1.82415436063995 1.839018545087608 1.851893837661977 1.879885462342692 1.905558114476408 1.915700078460129 1.944913963529043 2.029363548887067 2.123731677674548 2.137871523908984 2.201225302768909 2.264711599591215 2.345755331680722 2.350382982615464 2.370731826152163 2.418170759637564 2.450386607988871 2.473528993194771 2.494897061215179 2.518897123607695 2.535388769904083 2.563463735062653 2.563811433975337 2.572997139651809 2.595611190961604 2.643617396397699 2.659067348160673 2.686031990313978 2.709110586942349 2.721944705087826 2.73677427250665 2.762845305685593 2.769545331678092 2.796552215967171 2.84778054109808 2.850039548109962 2.857163897443372 2.887604336097044 2.924596566897475 2.936891113660334 2.941895068136856 2.953080091996609 2.965345921567278 2.990439320889278 3.002598237254457 3.055421451911266 3.069640586292824 3.090330383946668 3.0933371826095 3.10248059420465 3.113320126917332 3.114983253399094 3.134862010772798 3.140208836791513 3.141251858224382 3.15173470122324 3.183498125541883 3.192036693813925 3.218304592498603 3.226128607930491 3.241923082974468 3.244423174185476 3.251353117975802 3.279399647027998 3.29993643323852 3.328419217189679 3.331286356440798 3.342706838854475 3.344233411458386 3.360156863217913 3.377908645557527 3.384060362525403 3.397338934504245 3.403793385643441 3.418228840925504 3.422071686761732 3.433383116276226 3.45645506407152 3.458517054943831 3.464099832095998 3.465232540815662 3.467195784855508 3.499200654224111 3.508181016286577 3.511119197244378 3.537679257150788 3.554446324178212 3.565979233435137 3.573981064142772 3.593516430113125 3.602111281813328 3.616190401156973 3.63263848572923 3.635879683701654 3.677358534714347 3.683346845933908 3.700076552082099 3.720202994010447 3.732932144111501 3.735596416150006 3.746502052885974 3.767718398450916 3.785232776143475 3.814804729364039 3.848656282767142 3.850225253794437 3.910526047159405 3.945606516421716 3.955675826901813 3.971170603408778 3.976209494036717 3.977034504553235 3.997848040159454 4.034349431591275 4.03640560299713 4.04646792170832 4.065486820892434 4.065830450109383 4.073101828820669 4.137389994522993 4.146240188738309 4.153759818542582 4.160332234200786 4.175014706924315 4.188992469127692 4.198689396135774 4.204418484170772 4.222418238288323 4.231079353687784 4.23621607501992 4.281558066227277 4.285583668400095 4.289487031239125 4.305744118414937 4.332462519110569 4.351742627834629 4.358311246989721 4.383957621333361 4.412866886261488 4.428632359879057 4.440956894599727 4.457659678996711 4.458090051746577 4.470784305736324 4.491856833295598 4.532551745410663 4.580545665086031 4.582508358069578 4.58597741686686 4.604461027439276 4.636558911208739 4.668575027558219 4.678317109070966 4.705623776029549 4.705868852295396 4.737828823916976 4.791838226978816 4.805430983189103 4.867738986046594 4.872382228554647 4.881401019778585 4.892740294547393 4.908051314331798 4.935982583962165 4.960795808788612 4.971110583145768 5.011682094675299 5.013375838763058 5.034340507014981 5.092145270098515 5.123150082376501 5.145887846521017 5.174725364770297 5.179481322096211 5.222976747098281 5.22627147967355 5.244257825973818 5.276400114372465 5.3173414877073 5.325837805573384 5.340722523927173 5.352468023030276 5.395057432856295 5.415183770024746 5.419414522207585 5.447637418011988 5.461678690396988 5.473621698934704 5.478711221300363 5.501181198849732 5.529703268473753 5.579316689521859 5.618931699290422 5.635834095947272 5.715300594294549 5.756846249515453 5.796257721563267 5.826508679239653 5.831593941878284 5.910613019250857 5.931683528800819 6.009528581055724 6.056937399363015 6.148555465137097 6.249497293849826 6.283633797244301 6.354181652095238 6.364603672009453 6.442037831676141 6.49405070601066 6.64094066487309 6.69320838736864 6.742396811920756 6.849607921571476 7.37052696916451 9.846977458075916 12.10252314538925 12.62161394394432 12.82075395227752 13.3878916322643 13.90416669789127 15.00958562173663 15.65362719359192  
BAND_ghostNone_4131_19MeOHPyridine_CC-TZPGTO -20.51146066431406 -15.58345640904005 -11.2903875563695 -11.28941486630798 -11.27267588349014 -11.25317858959223 -11.25313023597512 -11.24368942395493 -1.319060609390214 -1.272812138659938 -1.102396100694368 -1.047152460355029 -0.8954155583913159 -0.8720666389680641 -0.8700165882863491 -0.7369010989334386 -0.6743146296365968 -0.6677269298753151 -0.660009041763209 -0.6115007271935553 -0.589959791325162 -0.5891124623364338 -0.5620881780877802 -0.5553675138413244 -0.5329193117291774 -0.4788897764776036 -0.4316141353100553 -0.4141954858563731 -0.3984429591135418 -0.3601388558057417 0.09126206399293794 0.11021750241565 0.1339347631322855 0.1554055237590609 0.1571051902096969 0.1809083264941969 0.1864028134123114 0.2076358460055807 0.2427151783897591 0.2526061430985586 0.2637538065043513 0.3028699308705716 0.3169586969436011 0.3345516195635534 0.3440128827452221 0.3649703459514444 0.3694143820710294 0.3789977839714166 0.4180019718547652 0.4227654950588202 0.424880427888614 0.4321150909927858 0.4558247461376239 0.4841637387149004 0.4939456714439641 0.5007189707754093 0.5111752261563597 0.5488229122337963 0.5530519778091902 0.5566580133779236 0.5749162466107715 0.5790081791939709 0.5898282812725528 0.5963554632097311 0.6126096887333525 0.6214184888395134 0.6220386425741661 0.6246259390423964 0.635702851559042 0.6489079382067191 0.6548964490649763 0.6716963150377363 0.6935365104201953 0.6944503512115 0.7016944677840741 0.7129564087015229 0.7218143596433815 0.7409078744428076 0.7703119029558344 0.8138400772814648 0.8353038574477603 0.8368588703681022 0.8496411347510592 0.867381262657684 0.8785219837475609 0.9092758945802512 0.9120300277887854 0.9229714704591534 0.9289819028782462 0.9565696014042753 0.9658643422060714 0.97978480487549 0.9981683241954389 1.01979032557808 1.03257684354335 1.034222320125936 1.04775287926903 1.07419948094064 1.094998097650739 1.114989666692266 1.152227296798045 1.160610131560398 1.177123791555789 1.195941572336571 1.208867247876103 1.218490156310223 1.222673510882289 1.23560773213807 1.272982651641414 1.28893345911018 1.311630164299398 1.314544585097142 1.323316279583437 1.323516408773206 1.333058923598518 1.355741427884932 1.370114800438948 1.4135723380939 1.430740154490669 1.463937744109094 1.468786336303705 1.479137667737162 1.490628386252794 1.510117880248486 1.51085312799449 1.528521226182152 1.531537963328893 1.558710826072393 1.567290612796905 1.57530968422006 1.581801780597287 1.583810725864593 1.589528672225621 1.590730162052645 1.624496583621267 1.638689549593311 1.65169323150132 1.705055883023018 1.729348976587445 1.798310325429539 1.80674566427789 1.860092645148937 1.887045111530771 1.904316658771203 1.992966179436263 2.084673373616579 2.09530818998815 2.171471522728605 2.181475965941098 2.213587996569337 2.241587526246866 2.245629175073136 2.268689644908892 2.308434176555711 2.336026730245511 2.352596885313202 2.39011397112999 2.401133305032269 2.438221928598161 2.452892150670656 2.507363083007131 2.514189949126377 2.518911177567162 2.522057097268297 2.54408674509398 2.58218680246826 2.632132372592012 2.647326416788176 2.669170267645769 2.683978587774677 2.723309758452725 2.73655423442041 2.791626516708652 2.791923904642443 2.846834615798032 2.873706790920657 2.910181086387051 2.919609202898479 2.936937609728214 2.94444951253501 2.97461947542862 2.999037435631047 3.023985367960876 3.034069757539269 3.053083181770057 3.085986953478761 3.087484964896056 3.092241566186365 3.122547948608533 3.133815566957013 3.15364760292647 3.169570462758296 3.177627447539471 3.185847210699661 3.195604281662623 3.204588180410793 3.224755016259389 3.235910581751389 3.262225910120659 3.275643143217976 3.300112027710721 3.314540763200582 3.32088347617797 3.324753664097828 3.341510760630432 3.345395723679815 3.36001329219926 3.371452020352035 3.381962155943185 3.395772132759512 3.40311432018571 3.410530245699458 3.428973772395803 3.434128656443513 3.45137176131777 3.452365423647925 3.466600336341025 3.484590409474762 3.495667159986854 3.507186417278509 3.537634955868886 3.54809605317777 3.568816864637321 3.589965709473702 3.617872303807186 3.641829839373897 3.651108891965187 3.668545137261343 3.682944753308074 3.690058223060505 3.703511041951552 3.71597659560093 3.717005877710899 3.726254886785556 3.740177189940909 3.751097381208186 3.786657742558459 3.795788130597678 3.803558620653407 3.827066598289131 3.833850909554029 3.86129352891416 3.873740042475507 3.898402458388771 3.93843547896804 3.945036151737769 3.945435560140828 4.007108631369403 4.015631220983626 4.01924969604331 4.047378362516938 4.080612837216364 4.096864380179828 4.114704405430212 4.130393757245219 4.13883594555257 4.145044065873667 4.158118457401322 4.160927612288454 4.170182647597668 4.189124706558854 4.196118576442056 4.203001389654103 4.209879223745149 4.268734075047682 4.28389705015593 4.309542175985082 4.316059971432436 4.343602400476177 4.356440584707135 4.369316582688349 4.390164517735951 4.415830002073408 4.417601601985043 4.438171808804503 4.464388762293492 4.47118112985924 4.490681176399534 4.509140673498661 4.527074492059296 4.574844520539967 4.579162986377441 4.584264737905476 4.597576386096338 4.621454171315079 4.637595820902633 4.656452098844579 4.680297052170079 4.707571451270084 4.735368738385819 4.747739044820999 4.789483109079025 4.79011932086244 4.825166622019201 4.854957099597234 4.861540671438856 4.905321103003809 4.955038881418256 5.001862849326742 5.004343456698055 5.052238153529862 5.071092998472504 5.073565761709675 5.08861460105476 5.104484586427817 5.143038742336145 5.159494575676292 5.21256071514922 5.24996755154756 5.282315872234436 5.299426838918562 5.304619116048641 5.322202106643255 5.326219876330827 5.344732747197874 5.384127544713254 5.416320468881667 5.434857214162834 5.444005797530332 5.446533858892355 5.463955724671734 5.491326471366238 5.491925859527192 5.577750902317288 5.590889627042864 5.615081409085258 5.632781534466893 5.72387426128131 5.737190295897959 5.773469523512981 5.810135385090426 5.812280441608118 5.840008236642673 5.944728852936563 5.984505159019835 6.003270309948914 6.121184417776327 6.135797291192652 6.242047536337431 6.272235080043097 6.285657711868813 6.308474918365671 6.341032430628399 6.46836571390664 6.477569659361007 6.632661958868636 6.696542606524809 6.723932253917134 6.766080634964072 7.063532786944839 7.192759159620297 7.233888276406376 7.292667748638613 7.357924370497892 7.411105317838582 7.620312436969769 7.648002697918963 8.019811470074471 9.808843562023828 12.36116124258988 12.57405001640397 12.94543016937173 13.3693307272782 13.88272883610157 13.90319547475941 15.59144881443174  
BAND_ghostNone_4147_35NeopentanePentane_CC-TZPGTO -11.22741545670823 -11.21337747458743 -11.2132768454122 -11.2114036932905 -11.20721798068476 -11.20720721544529 -11.20589306820768 -11.20539720901706 -11.20533575579654 -11.2052779788708 -1.106841402353019 -1.082372429405731 -1.016317664782294 -0.9292556007540781 -0.9290754537311906 -0.9290287664922542 -0.9196226105518088 -0.8206972762062571 -0.7862413986546337 -0.7306141786192998 -0.6511982707825525 -0.6130259115930953 -0.6121170653706065 -0.6099895936559429 -0.5991711356000032 -0.594789691740186 -0.5553655375840916 -0.5528871223293917 -0.5523533565812838 -0.5478223776829173 -0.5264237052781364 -0.510064937586774 -0.5094414898638814 -0.5093874973873689 -0.4948112308594491 -0.4767920706679383 -0.4656823863649017 -0.4599511530700285 -0.4523828490116388 -0.4521289083567986 -0.4489416802277364 -0.4474317060124229 0.129909714382094 0.1505895705160347 0.1527268587211986 0.1635386263321585 0.1822959617155049 0.1869682819454297 0.1874693445497124 0.1971432778894943 0.1986775128949903 0.2080412892487313 0.2131349492463831 0.2138579069221835 0.2327852550344131 0.2344284554921995 0.2406083227948354 0.2440609897556379 0.25303566179405 0.2576107642130975 0.2716554098459251 0.2718502094134648 0.2766869953207172 0.2801578494295556 0.2934582292353038 0.3072419828909664 0.3148951979416379 0.3180722787074571 0.322186961820876 0.3329883187245202 0.3354736506790214 0.3561667406296127 0.365152641142839 0.3910286943804339 0.3987909723635944 0.3995425520071864 0.40521552536872 0.4309467042394404 0.4406353846530362 0.4577261969974034 0.4622899744910317 0.4668952763680179 0.4744520447467436 0.4856692911851102 0.4989131177937399 0.5026005863472932 0.5093929720939215 0.5140626945450458 0.5327178902449067 0.5660691782106724 0.5664070445886836 0.5706303331460785 0.5732049562081468 0.5805029156337302 0.5843508809581508 0.6010035452652541 0.6032713634294308 0.6084850094435271 0.6123715374684365 0.614625976364869 0.6241906118425171 0.6316955145269355 0.634389105184669 0.6402651284539944 0.6447191905861885 0.6550837449888004 0.6587551998948528 0.6608904814771291 0.6632797872591492 0.6657069342521046 0.6738194944184285 0.6786311761406071 0.6794050505787078 0.6854343656044178 0.6878874536870137 0.6945789979402011 0.6975610063087586 0.6986419695903187 0.7031616232875146 0.7127347315319831 0.7336672648527215 0.7404800076074428 0.7530209248898414 0.7537469392349505 0.7603242698660353 0.7697762144898088 0.8034306461246948 0.8136768250907823 0.8203794525596281 0.8430597402779846 0.8502442560666105 0.8549024959283018 0.8760542955106619 0.8919447803312123 0.8959122539409644 0.9051970514857324 0.9062640577389806 0.9260143978431878 0.956160557204327 0.9566431604208285 0.9665381504011762 0.9713769171990776 0.9896130665735978 1.008981709381259 1.012199538477524 1.020069157606561 1.022387078191874 1.029944771279355 1.036474076157898 1.05877408552377 1.072577373406213 1.074367424333689 1.088669567955269 1.09686675108977 1.105667262610405 1.11071278937373 1.130711739470007 1.139047518660351 1.142501265118735 1.145413134237981 1.151040680972635 1.157788968410383 1.166794840887207 1.173535735362909 1.177697766209223 1.186694052528184 1.190179522746337 1.210299674000802 1.215100390277808 1.229568509960389 1.248157763508124 1.264547669436982 1.274069583708186 1.281207330998768 1.282209588410864 1.285631152592243 1.295603837321944 1.311579528828136 1.312742472191515 1.332869696573809 1.334240823377245 1.344610585988678 1.346892774424631 1.352435484692609 1.356963364367755 1.365007587279657 1.376264645205134 1.386685158762384 1.389155234403121 1.394969954924241 1.399265763540938 1.415389751745825 1.41564147595833 1.435420445380778 1.444288931708106 1.446051379735154 1.452534474547415 1.460088884864986 1.464265044240835 1.473351316072615 1.481348331577863 1.484499121544226 1.489025462092834 1.494701067830567 1.500646290596719 1.50169239173989 1.511352939072602 1.522579603267729 1.525609901448773 1.528159934116367 1.536490061674954 1.539767831754836 1.543914477573005 1.550698960566415 1.551800077323999 1.57120454065743 1.576471299850782 1.58125791949066 1.589161251591834 1.599852865453138 1.60915183765318 1.618823777032311 1.631623613179843 1.637016638904911 1.644332375933255 1.656439432084532 1.674753421770839 1.683483823764574 1.685986164922308 1.693375043376201 1.70271165877854 1.715385782155684 1.719698247744972 1.734247292347203 1.741667172324929 1.752441655951234 1.763692514647297 1.786008459790117 1.790146691827622 1.801680505380278 1.808777194139884 1.812294925713835 1.815965818583471 1.819742659258086 1.831493400424516 1.833604233707749 1.852323331036526 1.868120722098369 1.876344720039655 1.914293415958254 1.915895229065018 1.916864046244579 1.923900618217871 1.976589285248173 1.995302425450624 2.028181016705914 2.034229311702548 2.047716284121218 2.057044122138691 2.067169303795692 2.530541113159986 2.540919414634256 2.54991934689148 2.56280680787424 2.587569653413107 2.605926258095078 2.619232047545152 2.627003313628957 2.638902748168302 2.650430587846265 2.653817126511524 2.654080430056637 2.6756553697442 2.685813524641971 2.699214227549757 2.721563503791859 2.73855096653553 2.754152955492046 2.755217996698568 2.793792869679165 2.795770256724113 2.795932531128769 2.812024830377103 2.829456728492025 2.864387029577928 2.870842312501734 2.876408165104587 2.899284205820073 2.908399681113714 2.911231459036795 2.922976180849933 2.928316325747329 2.931085278974881 2.938000115514534 2.952380677686088 2.953305319283816 2.958631366969709 2.964095457321815 2.966311249246282 2.973961555528668 2.979945040542065 2.987881586871543 3.011844914329003 3.037870287339592 3.041783669685112 3.049715778827784 3.069551247599005 3.073813440878018 3.091264129986306 3.092630473408307 3.106706281065077 3.117266379103865 3.122506609184309 3.126135668317163 3.126686779608316 3.133119734616959 3.138239876341319 3.14748663730326 3.149561218903607 3.168840726823919 3.179307229159785 3.181109009490841 3.195371047405212 3.196396958376493 3.209340943173446 3.213636262446689 3.216900597934402 3.229523152118182 3.250958914784974 3.259767031644507 3.267033921202561 3.295941784424393 3.299075990046263 3.31038023150852 3.325858052438686 3.331189501711557 3.332599033907009 3.338985467529354 3.349676817303627 3.357450118780689 3.369658271714548 3.383582208919726 3.385801716041562 3.386250865365769 3.389829531269242 3.392484613667082 3.394626665839745 3.401161932124652 3.408751209947469 3.409170700089295 3.412488465478838 3.42599976951501 3.426626137659163 3.436943243647704 3.441150016900793 3.446562456418004 3.45168683422745 3.452712419850132 3.468801139798676 3.471564589737023 3.482676580700685 3.490272616328962 3.496008209846605 3.526779813140509 3.533744109926897 3.54095677924272 3.544766865814681 3.549647950102371 3.552396913978241 3.561596515072588 3.574249937112533 3.575437141456284 3.594489650687136 3.594782802519609 3.60793666454034 3.610604058505873 3.616881971578518 3.626693192416441 3.627907660718753 3.633493736854557 3.645469552784188 3.649666295941237 3.654425921461331 3.656691247524527 3.662399300646994 3.664821469698968 3.686104392151538 3.703863860002281 3.72739244675043 3.746841125612803 3.75532416565702 3.764521120608086 3.767661334848959 3.781866722402729 3.783329506525046 3.789990521803249 3.80315393188816 3.807268804687491 3.814649827596575 3.817384594384476 3.825077551728244 3.827360994301389 3.832906884238333 3.838904068514998 3.844313603126899 3.849713702778297 3.866609982086205 3.875554008229456 3.882551356871512 3.889971145012588 3.898570414445683 3.901006835952983 3.909236958786603 3.913275888912321 3.915223728998875 3.921640058643334 3.927211573499643 3.936205580770542 3.984690092648731 3.988001016760078 3.998040220963158 4.00519991582366 4.016940292304989 4.03481807605841 4.046350258871245 4.061416722211839 4.065593464033062 4.073845047990844 4.075046821126226 4.090438386075115 4.092285964562915 4.100646147522506 4.105557477529096 4.114904016342664 4.115889525834118 4.124570220238887 4.137509790244051 4.150952387957694 4.160380686585322 4.163905213659537 4.169050606340717 4.179206518380974 4.18732159060001 4.192065781072635 4.204934023348398 4.207256324385694 4.247022456868502 4.257110041214311 4.261032008075288 4.268849066501825 4.275688132245139 4.28217090687135 4.295310373899696 4.296446684486639 4.303692452964481 4.311773602073601 4.313823739871151 4.328677546875402 4.335666495707764 4.344785972503091 4.345019708632782 4.362753980793362 4.364718816906787 4.37409770348673 4.378064470814282 4.395167127416156 4.405908742943394 4.406870794204147 4.425790439431266 4.433758331663052 4.440036091249062 4.450393476270945 4.454212825664256 4.461498111855734 4.461722289102792 4.469129781408536 4.47370457267049 4.482171443571962 4.492119478161317 4.498394537629398 4.501958850530735 4.503338697125974 4.51424198985467 4.517551801966094 4.533488525669283 4.543015928386286 4.563903296412959 4.571889327966605 4.576843082726759 4.580892792082806 4.5918400189164 4.596028059562101 4.597291495357237 4.607869765144367 4.611852913212702 4.620612158139647 4.640549767360411 4.643719933594472 4.647559103535896 4.653385623637775 4.66148676417161 4.667141320801602 4.67920958125248 4.686905560067108 4.687318037881614 4.693250426438567 4.702631403378418 4.712527857161092 4.721808269691004 4.731748297727774 4.746482447768499 4.750366235351882 4.755464248689456 4.797969650843603 4.798491123231801 4.817019338848485 4.818115289391581 4.84407596957428 4.88602312706361 4.887938236022445 4.952180412825054 4.988165856175342 4.989115454502392 4.994007277180923 4.994603432938082 5.020609959551064 5.024407067623026 5.030258672069389 5.041309062329017 5.047221163444678 5.060577784263468 5.08417430769367 5.122407497335955 5.147978703181066 5.1573563803058 5.15737310406286 5.162502081651116 5.178233639485667 5.181324902231019 5.189613728228477 5.19411476157833 5.196410674726259 5.207264681827746 5.214290857278799 5.217016671202265 5.23123764442991 5.256040021632788 5.258104838683789 5.271576790820095 5.287411304175778 5.292866847784867 5.326185486963108 5.326653157181583 5.33318498386187 5.336139769624196 5.356697807904284 5.366887580912154 5.414371036876002 5.425198969800189 5.469059623923274 5.472799548250117 5.476365106707849 5.476728915528219 5.511381184545729 5.516275301172162 5.53480488123613 5.545601887890501 5.561543398866472 5.572007287115508 5.592768426048687 5.605873698608647 5.615084278295087 5.617755461184896 5.624516108808517 5.625710337435248 5.630550901190849 5.656895924539477 5.662223025961141 5.664302474828538 5.691922144403166 5.694280653567455 5.697128214367662 5.731202432895074 5.735246530260421 5.739576932987476 5.743423457593545 5.749446366049949 5.765048446514594 5.77979993766907 5.782647074816756 5.793692123097264 5.793748174421495 5.806684262598881 5.828917947434771 5.839486562840438 5.865301591508622 5.876675899344413 5.893935153679251 5.908361011245839 5.910187555705826 5.916526866958336 5.922484798576962 5.924655068509658 5.957182006266912 5.967861326633018 5.972477138579627 5.982170840689211 6.004049131816124 6.004552049674357 6.084233444600243 6.107631201321544 6.307061915603025 6.314958212981863 6.329007843424702 6.339468574088767 6.34996789626176 6.3503632744828 6.375031427424187 6.378648141174142 6.380866402337531 6.389808904775032 6.392928827841295 6.406831957473829 6.45070020252993 6.496056873026753 6.510541002803164 10.46079260384223 13.31366409068397 13.51045207437544 13.87459790237689 14.15754018286165 14.30485773086748 14.51577940842623 14.59779789408294 14.70098731784313 14.76784487525421  
BAND_ghostNone_4134_22AcOHUracil_CC-TZPGTO -20.59926648773817 -20.55756872951403 -20.55521499510375 -20.53736327377581 -15.62875693908813 -15.6283650688667 -11.42371944493015 -11.39822793029187 -11.3784908888369 -11.3336559089837 -11.24974995574711 -11.24626368763932 -1.466470844523707 -1.439683368303548 -1.396625516396371 -1.36417556850582 -1.310539385768104 -1.244462109873121 -1.08375443333756 -1.031999623029267 -0.9306630082470216 -0.9016916919303123 -0.8281254544424224 -0.8060064522081911 -0.7646786195335058 -0.7288793750479203 -0.7030173015080595 -0.6908229856874968 -0.6748857785161284 -0.6704025368809613 -0.6538715850694355 -0.6523301399245516 -0.6096424866405877 -0.6009468499223134 -0.583528935602398 -0.5703287197875506 -0.5693777854317055 -0.5610423603838963 -0.5228638961137911 -0.493939783002455 -0.4886417132280227 -0.4647550354710305 -0.4481854477376835 -0.4424904432250803 -0.364025391802459 0.09359171514591183 0.1376804971942703 0.1427159277961143 0.1579467440852746 0.165044612789073 0.1665000070154764 0.1871293494331979 0.2073788037583226 0.2238787652266035 0.2337714480738572 0.263452652986474 0.2803963412105471 0.2846715693290522 0.2927234518204081 0.3144252727336744 0.3381258288562221 0.3645795797685836 0.3747534541848936 0.3793115654295351 0.3827522878237393 0.386157012405248 0.413145990764432 0.42450678385204 0.4358663391438509 0.4372652728344345 0.443202951676433 0.456237946217378 0.4596534766528952 0.4865285498280263 0.4915396283292894 0.5035978214744002 0.523967578348014 0.5367950110722808 0.5544903057610531 0.5578595573644114 0.5624569695545113 0.5740067240123461 0.5967190671369611 0.6066387621175597 0.6111183552886648 0.617872582463117 0.6256056736906795 0.637389823496326 0.6412568096929067 0.6468959108661417 0.6611205017008145 0.6626027498913419 0.6799826357296062 0.6981538528006371 0.706671051264268 0.7083778945575367 0.7232607126371814 0.7408303395824406 0.7493428216980934 0.7651757764413903 0.7772236315938365 0.7971891184457455 0.7979108420402178 0.8181414753203121 0.8184716543431058 0.8508733332607711 0.8529947851260434 0.8690955105657941 0.8745594712280568 0.8822108776246631 0.8935025685742394 0.9032662782706929 0.9051636764885764 0.9214692345670077 0.9285727417920114 0.9391108523892121 0.9552247771612512 0.9569628329959017 0.9685534465029059 0.9939623024706435 1.006756082872792 1.017304256097961 1.037239593698815 1.040243207086101 1.062507942298617 1.064241481226741 1.078160601467209 1.087421500850361 1.10158742049292 1.136190406802505 1.147853826261926 1.164822143052719 1.170324754375254 1.183250122743818 1.184721623764576 1.209062334045276 1.222706487132889 1.223924876315461 1.270326326163432 1.274487065073235 1.280826066452013 1.302371242965606 1.31164074396609 1.314283600454979 1.323944476062238 1.34690097676225 1.363238818057538 1.363685181135985 1.369883242654079 1.399210269728658 1.435622284960656 1.446948233271176 1.45543170512952 1.456777668475143 1.46647975342512 1.495529197702723 1.507999996520613 1.517816759362393 1.5206291974494 1.520990866700915 1.56678378079394 1.578186985080405 1.601057971200751 1.607584131072415 1.621996813879678 1.641747108728115 1.671171325129688 1.686451755539812 1.686922402218751 1.705480687843105 1.709919035111106 1.751056201509015 1.767008774583303 1.784827800593863 1.798763037442879 1.803276997564252 1.846549186372805 1.872334871908602 1.902464787964225 1.927531148889992 1.952507701089313 1.98164399633033 2.004545653616219 2.017677057567119 2.030227953244857 2.068094225595113 2.086290860877161 2.108597864936597 2.168537664838718 2.205833586483037 2.239652289620825 2.261778435253439 2.276103301164974 2.284923716128611 2.289873307322383 2.295474479860347 2.304238949878749 2.330264565880226 2.358799334348491 2.386421485315764 2.401850544606136 2.432387008200176 2.439361807091032 2.443822778380398 2.470715880109556 2.473123514249642 2.492046040096385 2.521107999476233 2.580470410375548 2.586087283681006 2.596015135378673 2.608853551023068 2.647396317062547 2.659330810300448 2.666529568791532 2.701990980435723 2.716792578455688 2.725629450733235 2.735425584835206 2.809778994039243 2.8235336446103 2.826425480906089 2.856267502494934 2.875000345140122 2.89581458617984 2.921514819700123 2.923678104880382 2.954658047541583 2.966041944684509 2.987348685046349 2.999429445592302 3.011611891214989 3.039912672697398 3.066294198044173 3.068587096805287 3.076736898836889 3.086220862935184 3.101306067720867 3.119012916148937 3.143859389031014 3.150535123406329 3.174704208689784 3.190013029727574 3.193372081912351 3.197454942003151 3.216309030819251 3.231029321960663 3.26231138658974 3.264717566362074 3.276412035908836 3.282005032776288 3.287524833103081 3.299207627741891 3.301277207180644 3.306204016355083 3.31053537332464 3.355264401648283 3.364756698051376 3.367717997788735 3.38668750171971 3.399440707876203 3.402590294662886 3.421329942212859 3.428625534345561 3.436150632837058 3.446495310278008 3.459678476152614 3.484903117610626 3.485419823945444 3.501752268857488 3.516405895807454 3.533495688149402 3.553048644317008 3.572786840050313 3.575019169327547 3.581888382382844 3.589533793950542 3.592403638613835 3.615718007648125 3.6435266098644 3.656484897191675 3.659151361870258 3.677351161171877 3.694529379631125 3.698425096250219 3.715066849060463 3.730662467601318 3.731389467086625 3.741332299293191 3.763781900486863 3.778482361327948 3.786218087757752 3.788970001269813 3.821306547486789 3.826562394027268 3.863445847243151 3.873959911835148 3.888426571466867 3.899448411381226 3.918924047471975 3.938318060346132 3.988068363663211 3.999013513930609 3.999890957931379 4.037270491517676 4.044626354398122 4.05215099388434 4.060216675949801 4.090469562800874 4.106875548563527 4.145258397591619 4.152412071811688 4.15727992230775 4.160161752987432 4.1727011658473 4.176353286619491 4.183753537276539 4.191933474705575 4.228454878031837 4.248582124829399 4.274491984527512 4.277334548975945 4.285194220045761 4.296833548138753 4.316443973572723 4.340764738979902 4.358551946114213 4.364323174762372 4.384854212010387 4.40577195677361 4.407922899458535 4.410475448276238 4.441904174298928 4.459760652408134 4.486447682455366 4.516770170216686 4.519673296675946 4.528968749940514 4.547360211400689 4.574933026156503 4.57661860366602 4.585513648738818 4.595352573323908 4.618262764699577 4.629307902253691 4.640909056988051 4.674935366533993 4.700631895302052 4.720158174117621 4.724856817291455 4.761277059177764 4.776378341234095 4.778097528151687 4.841701694634693 4.896337986342989 4.902324179820258 4.912850997909003 4.945588649694138 4.959634686808942 4.975675277246388 5.016213582061163 5.117222339889608 5.118551122106012 5.120730045750337 5.124160087738668 5.147068660786929 5.168125032025134 5.19093511388502 5.227944621158318 5.261312627103412 5.277556483649038 5.316981730004746 5.339575886997656 5.347569403091987 5.362428104652486 5.379554937467047 5.38522935813324 5.400913705691464 5.408408350153096 5.462671037267833 5.479066115031598 5.49333996167675 5.504766695206611 5.505252177121786 5.52056487348864 5.560451680773574 5.576575433553446 5.591064253253263 5.593943309089806 5.602461553078406 5.607818881734749 5.665975692223498 5.671565706533791 5.672828999832825 5.682292025686248 5.71061506463411 5.73935534677743 5.761283557574232 5.773649916020575 5.799404907862898 5.828105373229155 5.831259905256969 5.886742726460173 5.938373000674303 5.948457728348484 5.957970515480948 6.021444734916085 6.046063307613923 6.057470093414311 6.082879919646723 6.135892617303473 6.145190694511387 6.169847498985122 6.191115758752749 6.201055716250986 6.225379900232867 6.253152310544351 6.271289756739823 6.334814005148858 6.388040972708606 6.478419808338266 6.570000773846625 6.603508757643698 6.61453993716416 6.630979625953185 6.631118073073592 6.680577808733053 6.68659701313245 6.747364535840467 6.750400470524355 6.810141617990855 6.839890296760278 6.885065763374679 6.891911242063777 6.910511471737205 6.977772347661999 6.993516541672716 7.036850571184308 7.042154490345943 7.075074587450855 7.11622782575251 7.126873840857416 7.232152015585095 7.270715591340116 7.299555954000021 7.324295523137121 7.341883208983351 7.360291010088829 7.375807590187806 7.393891142131039 7.569152221060317 7.581883222817602 7.592858094947693 7.645338984613327 7.667284205847276 7.742370221448813 7.800025403603216 7.914836434787572 7.948177993017331 8.157485708666918 9.57071767917378 10.01639060951717 11.00917858498521 11.93232072236962 12.94597905618313 13.31835705361124 13.72018218712394 13.7908667830069 13.8542232340119 14.21773529378648 14.26403103622521 15.27597854954368  
BAND_ghostNone_4157_45EthynePentane_CC-TZPGTO -11.2467658367173 -11.24460653703744 -11.20883875319707 -11.20876058382784 -11.20626404197854 -11.20624743690272 -11.20477758423944 -1.07816623787776 -1.028392445786753 -1.013473531515929 -0.9169356945389772 -0.8177147158337462 -0.7813420289973968 -0.7705887437855349 -0.6822264062081528 -0.6444809369961567 -0.5963744228416599 -0.5910535271902593 -0.5511105217989084 -0.5466575381759269 -0.5238371921668188 -0.4926180420133991 -0.473765303852278 -0.4591591075358343 -0.456457075796413 -0.4437535646912228 -0.4089870222472563 -0.4083814987560275 0.1340599252544413 0.1428215207060257 0.1610366814396491 0.164001328764066 0.1661387372278874 0.1763538471727139 0.1852228783804892 0.2016571452214787 0.2154223461573741 0.2205878400555419 0.2332584201313687 0.2384864849257232 0.2553214658903635 0.2608637676900764 0.282502657848944 0.2909579860764901 0.3092480223748671 0.3337109859930573 0.3366470305078625 0.3543068086565569 0.367648389607755 0.3775849864366502 0.4037034464197847 0.4048207589604688 0.4379695841193578 0.4476329837915682 0.452012405904642 0.4589444702480213 0.4607657768609297 0.4673485140223479 0.5123552215481214 0.5162806950287079 0.5499393683549527 0.5610974965901951 0.5729929924871474 0.5742874538295023 0.59357027505691 0.6053305538745682 0.6079730318946923 0.6186331690185899 0.6345686443697934 0.6365967666800152 0.6370505310490586 0.66188644954481 0.6652794868476209 0.6667684147805639 0.6776386559429051 0.6784425006161888 0.6838493813329362 0.6883347455100429 0.7000868667445924 0.7060109402118215 0.715653971161309 0.7289709319625558 0.7541687364409062 0.7701659473679604 0.7903562960779269 0.8047509420193486 0.8073807155318682 0.8291356728198409 0.8297785981963111 0.8460189770498261 0.8555876274999594 0.8664081060103 0.9224280045251854 0.927274315751857 0.9441535285877023 0.9642565563818528 0.9849033480853487 1.004738489479459 1.008654867897775 1.036516150549147 1.042902824053213 1.047301730916997 1.06429318372244 1.071109920154311 1.094363126425402 1.098264875096897 1.09998679584004 1.111706435714092 1.128404790508019 1.146247743392462 1.165761894551772 1.183462800282041 1.216558127545675 1.229231842365531 1.232525085220088 1.254435857999816 1.269063439938917 1.275661379679289 1.295116490207461 1.308796092440864 1.317659711319929 1.341472278939746 1.34603081021672 1.349976126592568 1.362017126764001 1.384909611314755 1.389628299019666 1.406307940207667 1.42506269422001 1.42632841249805 1.435807042991007 1.437865634936845 1.454696175882094 1.47515334477983 1.482611774495987 1.495811095920005 1.508110753600769 1.510737871412468 1.513013465344335 1.533943444399815 1.545415906618799 1.5754130868263 1.583030972061748 1.596576835386476 1.606974238648727 1.624014637534544 1.624739940915117 1.643043748673446 1.654477802447567 1.680278324282821 1.685487296211494 1.705426539356747 1.705563295005454 1.711932044569807 1.717660177589848 1.758890735450071 1.770081587267156 1.808249494956706 1.817072826437936 1.825164244156912 1.834168015592222 1.848816176654279 1.855767846371654 1.915807510871081 1.959261360212653 1.981908957732099 2.024708452531223 2.098273069826547 2.34727989782913 2.435071744058339 2.506665192283017 2.536346684247828 2.542537079867396 2.562088737162397 2.612536519693312 2.648621851356994 2.655375707774759 2.678544895639172 2.680670527357216 2.7020094791858 2.714720412612579 2.72277023035788 2.735461449583608 2.740715626438811 2.761411515788127 2.773025514410445 2.780991874907238 2.804153892026395 2.819854349639686 2.824405805115668 2.838106730630928 2.852629572285228 2.867391946187539 2.88648657023288 2.921847367710315 2.930984707336488 2.938228851784091 2.939095670649083 2.943156327773417 2.966693513782172 3.016528705601836 3.021576830967233 3.032971297390117 3.034782874178485 3.040593695296361 3.068010654788237 3.095181838273173 3.105451555817108 3.125123181586651 3.129532445754438 3.146702425134015 3.167832281557035 3.171560622681237 3.188218455306505 3.211007348949339 3.215827148301444 3.222568146768078 3.22891099081148 3.232004348514674 3.241506900424611 3.258984629872372 3.261147607625754 3.262363456697095 3.272196911739243 3.28619188436059 3.299190975687728 3.322620978332544 3.329061041197768 3.343112912472305 3.345565685958984 3.345874814048034 3.351279648019754 3.378902387836348 3.39558600418684 3.399209171090744 3.405047963850776 3.419758544463836 3.432911026896935 3.437394397820583 3.443414804372733 3.447533191396919 3.45534879258468 3.467176185216193 3.468710788185545 3.484736031855846 3.488131199977496 3.507454022491904 3.527376364627735 3.553800654066249 3.559398147125869 3.570261246647501 3.574521818917236 3.585703732223743 3.599471706002195 3.619594992349212 3.624594110156045 3.634460527434797 3.643510937123991 3.684132764396757 3.721034578291616 3.744290351386806 3.752336292946011 3.775796558656983 3.789920363864432 3.796336971945975 3.811480295706528 3.856265826536882 3.87919899641038 3.885822627459422 3.887567220633295 3.903924293727349 3.907660765803045 3.908442383964339 3.920338038587212 3.921512909061355 3.923795680252998 3.926524101944401 3.995146784941979 4.00300711388086 4.01445535123434 4.052512785400394 4.086469921013262 4.092372520029048 4.104679297525633 4.115905951343607 4.141327734166311 4.148609486757311 4.157413497545455 4.160633396466815 4.164180592903531 4.173680266544293 4.184462842296091 4.206309291514657 4.223409122569207 4.241274101152861 4.258432086719819 4.260262679034106 4.27884709444368 4.284709730773431 4.300680604837466 4.329919234291675 4.339132343870079 4.348528903169388 4.351816696954756 4.35855227437753 4.390352882616543 4.3962007769297 4.404893801675296 4.419659691068123 4.431445345061602 4.443720761854536 4.456890043704921 4.459688185290495 4.490153372230264 4.49584165657343 4.508233966176368 4.512392468235218 4.513510136536548 4.544505989389226 4.563642638163254 4.582065653832625 4.589607019929179 4.59770641909595 4.604295690748448 4.632631854708249 4.641708057799772 4.677328997436963 4.689795752107045 4.699485021684791 4.706740002225287 4.713635277495429 4.743431826201148 4.791974061995278 4.79694854174135 4.84567362595834 4.862367781680438 4.871783420079888 4.904827228371931 4.915079557404604 4.958846738001219 4.998026208130666 5.023776122049412 5.064479923975913 5.083075873178863 5.092758987959898 5.122553604612766 5.174752554084381 5.179913422705277 5.197302592510309 5.223350205565715 5.232049400039268 5.244906668326158 5.246641874520058 5.255705981308682 5.288597093105297 5.292191528027093 5.326772932909654 5.328683225575953 5.359467058183975 5.411424159028662 5.428849434075705 5.473637223337695 5.508867490914445 5.536838907722573 5.544919771316688 5.606210684550444 5.635203869699729 5.655051032478326 5.726433817357312 5.72695129586122 5.737428315317366 5.74280677319755 5.747449204315393 5.784940072877557 5.804032423764414 5.81084387012088 5.825798174293165 5.861502246150216 5.885475416130332 5.90413154935947 5.915328545948633 5.915804087388273 5.93351606237565 5.949528298839702 5.97414682830957 6.079784814939632 6.084604510760054 6.160390695353836 6.302408958169035 6.313572564270511 6.322789295575166 6.32712401304702 6.33089349704488 6.338620817265834 6.393459743599376 6.404775850204097 6.453501947922419 6.489307583362224 6.832199857405559 9.661647291871011 13.2483473446627 13.44895463559818 13.86591686845511 14.1206824301801 14.28816027215592 16.93586968333557  
BAND_ghostNone_4119_07MeOHPeptide_CC-TZPGTO -20.5251572780426 -20.5139890226484 -15.59577194547258 -11.35968410731126 -11.2649856178124 -11.24389140409919 -11.23880665879242 -1.389156413182216 -1.320496497447961 -1.24159596445755 -1.027127945563084 -0.9410859307668223 -0.8962674196081662 -0.8031523068027979 -0.6996192215327586 -0.6706577833791149 -0.6590087231145533 -0.6432388084714805 -0.5943098183070243 -0.591614954621863 -0.5874709225521894 -0.5643954444955429 -0.5619920521596085 -0.553870009978137 -0.5137482207067783 -0.4752338561253847 -0.4344080622335345 -0.4150670061910394 -0.4051881503990356 0.1201332355290042 0.1490582854118914 0.1609487704099784 0.1750985240680435 0.1836921796856231 0.2134511817013847 0.2160579804022172 0.230387606923837 0.2355266506007924 0.2419236936180588 0.2664759805560912 0.2711644734229794 0.2832689707929067 0.3076982152740705 0.3444364840286842 0.3709500737906901 0.3722931262395341 0.3917490460392296 0.4081159387604021 0.4215040147675324 0.4365761456520162 0.4574918118771517 0.4807618820931201 0.5008041298907492 0.5185954325685116 0.5317824500608852 0.5446444549003135 0.5805715611304836 0.5993192260138019 0.6054153816915602 0.6104900625114587 0.6248453665981886 0.6276295699316816 0.6385277159369145 0.6479978544076805 0.65069302681394 0.6569888975090965 0.6618986984795502 0.6802493235368409 0.6852132426968388 0.696041961297067 0.7116153476589245 0.7291474780968037 0.7344086286426764 0.7471829058495515 0.7526902864057488 0.770387425040278 0.7901469935118541 0.8243453295562138 0.8347880312719581 0.8717367194899847 0.8962898050237887 0.92392289178256 0.9425839239064144 0.9475647461431513 0.9610714111503743 0.9898080803206338 1.001275129202986 1.018375354351715 1.041133673434926 1.072704499675122 1.082089463012174 1.097716759953246 1.106435761040954 1.116846113875599 1.139907213157372 1.165448691069749 1.170935371487448 1.185895111756549 1.196354074770357 1.208025955790246 1.218238273602611 1.223982914376234 1.245065864664953 1.252394448751117 1.265560160104882 1.279603134881501 1.292565929873286 1.311736627723685 1.322234721979777 1.33876543689342 1.366210157844413 1.397098632655725 1.408770252268402 1.414803274418616 1.429189110974421 1.453036264311973 1.468839504748089 1.48795696961705 1.502527435602204 1.514113513623981 1.522182579323526 1.539723687143306 1.544230069605111 1.550809243974739 1.555514224690168 1.569221393770534 1.587918864459602 1.599789134754502 1.624058657863264 1.640937083727257 1.669354297458994 1.715719375725477 1.728583696694116 1.765710269689793 1.786923309289795 1.808036116750787 1.825556370423234 1.854699692408954 1.908685580226767 1.93665710876265 2.032386942886424 2.066378658421882 2.113452201577692 2.174079804773881 2.240316638502521 2.258908932225989 2.293276213135211 2.305399386214702 2.348003160411671 2.384346941302852 2.413850746348567 2.449653227362078 2.472586659892612 2.522991974432676 2.527858416513537 2.545610816505485 2.557849711923057 2.582479420804042 2.624290416971874 2.657450297332781 2.675629168938293 2.694697437040499 2.7623027786405 2.776540102649627 2.834772063080366 2.864892409711012 2.884240003707441 2.901070771886722 2.95552859652416 2.984009328834253 2.996482005518144 3.011703361799154 3.027242278169369 3.077403553417664 3.084073699103285 3.099663178484462 3.116039574153804 3.123695254698459 3.127724342632746 3.13316067726621 3.137063253307471 3.165355665273881 3.180475189785514 3.201021822901141 3.208772037169867 3.23560695886355 3.253881364662166 3.26194293782749 3.277729746082416 3.285358969770435 3.298020154066294 3.315507324106225 3.331912595044659 3.348692665716433 3.350540541086216 3.358747693421001 3.374605874970936 3.392758455751008 3.399794264849485 3.409017587124921 3.427969686969735 3.468158980798177 3.500789732233298 3.507421640219525 3.543073047480161 3.558810229304169 3.571273457402968 3.578211321821738 3.602186109839919 3.623270647000268 3.635887189496734 3.639558604990916 3.651049984911635 3.693417618843136 3.697430749133872 3.711639425457906 3.733197232436797 3.739056805830721 3.748833869256759 3.758809177372389 3.773608190248456 3.783497637927984 3.791469073310878 3.800119408599622 3.803261904327382 3.822607097765617 3.853060866292216 3.867841806532337 3.869132349034025 3.88381401640821 3.898442169940917 3.92829487858817 3.947758766874326 3.999210160487352 4.011735138220849 4.030715123865256 4.046203181288873 4.051657637856721 4.081043489479829 4.087995177697615 4.104681985913916 4.13142853782618 4.142603756301336 4.157193615952579 4.177023675928465 4.195823677238845 4.220232033486896 4.228880794907121 4.261357583812571 4.266778287138917 4.288284192245007 4.304979561821681 4.319200817568709 4.331097795181189 4.341160271418215 4.355702997549386 4.375197611303256 4.386612724475852 4.414728144648745 4.425942119766947 4.431163592789527 4.452724264654537 4.478842897861516 4.484889850705197 4.499372063004431 4.51364525234916 4.535044023590855 4.540284807219663 4.582205221181468 4.594331543070954 4.604979998367734 4.618713160403887 4.635903423731741 4.659752173973718 4.686019317351915 4.722020645297897 4.75249186703333 4.793609880079937 4.834499531010992 4.865633823838484 4.897374648812598 4.940564481916505 4.97912423025459 5.035133594819357 5.045052327494326 5.073669485135811 5.080331842993511 5.115000807789523 5.157868259101192 5.164678432098309 5.178617357112408 5.220365624012872 5.251523091883827 5.265011120139958 5.28144308840049 5.306077586224087 5.346187502603258 5.351963725395171 5.363293003011505 5.410020643863598 5.437126958956416 5.445312273213728 5.476566695253331 5.485963857274436 5.502657024430852 5.530047264543021 5.556108578786767 5.571673379334859 5.578708355148846 5.582561609829009 5.594944439947755 5.603409356660157 5.630982006243259 5.641936630359763 5.645834393383279 5.659055010140289 5.680384894967514 5.707823934072606 5.754433000820818 5.806404315101894 5.843592320999147 5.861516886381165 5.922436172012896 5.982155585140391 5.986226107940427 6.05125745585813 6.125312839464962 6.203744615229522 6.227544740651978 6.231266348599051 6.23731292402899 6.26236602553873 6.279907504525439 6.289792979157177 6.306534006283451 6.370144276842018 6.472225231493995 6.495393594774898 6.531677838404633 6.675568232264276 6.719860443220642 6.8472303980592 6.939468224546825 6.994368234687864 7.047089922176532 7.178473762284153 7.211790089602017 7.252460475862584 7.297157655737093 7.357060073286739 7.382940696489232 7.422251987241426 7.562160574686062 7.640503273284601 7.662594881793747 7.693886489361672 8.036709193653241 10.09082770392881 12.35831488893988 12.99868266899459 13.69367754464593 13.89991827988055 14.17847796576556 14.48449734015063  
BAND_ghostNone_4152_40BenzeneNeopentane_CC-TZPGTO -11.23708068964229 -11.23647473618555 -11.23643872900028 -11.23560787231526 -11.23520030526782 -11.23514878864531 -11.21957050131373 -11.19960900149536 -11.19859842979417 -11.19857808611052 -11.19381222103747 -1.151643038009927 -1.098948864831819 -1.016018149473534 -1.015946160514623 -0.9226454384139934 -0.9220227331851371 -0.9191383447608867 -0.8253144731849618 -0.8253031587497182 -0.7224710540974046 -0.7108952254807044 -0.6455143496236321 -0.6201070629064886 -0.6054015869288676 -0.6047718518528831 -0.6042275114050953 -0.5892127923422611 -0.5891445785750261 -0.5461183244205806 -0.5459400594847904 -0.5099085915279951 -0.5031274271713484 -0.5013862477265575 -0.4964493322588133 -0.4959868648083171 -0.4958769798757639 -0.4450677863787907 -0.4443839532004004 -0.4420875603146483 -0.3385181039955842 -0.3383553334262293 0.1234326464873761 0.1237339752280583 0.1321208794036485 0.1539739434718103 0.1618261603973482 0.1628089259504845 0.1907926843431047 0.1910546272581313 0.1943874518917157 0.198193499728766 0.2025636819887038 0.2160378756434455 0.2219610634507007 0.2224503876190697 0.2601481577716372 0.2635988562156764 0.264033125783302 0.2736056050243019 0.2783831380591005 0.3034087515890185 0.3085560755938376 0.3138609258411011 0.3182193541762884 0.3223193400844542 0.3362273144411005 0.3535310273436602 0.3583059186183414 0.3643733095585573 0.3731486223411943 0.4030065847540998 0.4131590544034313 0.4213986965363578 0.4232628426163317 0.4385802562341142 0.4606427219560064 0.4634802422266295 0.489851170136236 0.4936571432882128 0.5029858076562873 0.5074870740421182 0.5098059916855233 0.5154613522257286 0.5334990525016223 0.5409342451282632 0.5515155066220679 0.56031933473269 0.5697045382527334 0.578482845372579 0.5795947511729669 0.584051274171856 0.5924267443075736 0.5952861399089037 0.6026267688315576 0.6064514765870334 0.6075521209702561 0.6142833506956706 0.625637339420986 0.6348378600707343 0.6368960590010263 0.638814320782076 0.6430713215396101 0.6435012407304874 0.6663471899847527 0.6688882639870046 0.6701324465671263 0.6710892747270383 0.6753232125467844 0.6807879868517779 0.6866204667943391 0.6995000068645221 0.7103548848308487 0.7113023006623321 0.7197349152024356 0.7314922519845672 0.738993489703475 0.7466460178284694 0.7528866549467989 0.754937179193609 0.7688926510705489 0.772403589262991 0.811937263705254 0.8314261496698424 0.8424043902306564 0.8668901856418811 0.8749304061608452 0.8809956480661704 0.8887290627760001 0.896848267671942 0.9042264108391602 0.9463522100573896 0.9482338563025563 0.9533097570465178 0.9685131444562372 0.9711616925000673 0.9905977324012678 0.9953158076978853 1.009051896093763 1.01086202869419 1.016891510543344 1.022915105687176 1.035073041081783 1.040405111007967 1.048469613268271 1.075026750926969 1.084560483653291 1.089188133807686 1.095251880513628 1.105578512785926 1.129281383090014 1.145443136499616 1.148664827780345 1.153000993878257 1.161904724362702 1.163003358882369 1.167152756432152 1.182540924476325 1.202952473238323 1.208570804407257 1.209029855257497 1.227349623976388 1.232181985779796 1.24660134420523 1.252373895806725 1.257970833837805 1.280167213554884 1.285601466240481 1.290070040986324 1.302076912618093 1.303828221822606 1.320753822798176 1.330888248777743 1.340077317434158 1.358423271984112 1.364632932282761 1.37349295330562 1.376355173843574 1.386592729519116 1.389064753563323 1.410335312952599 1.411811713868981 1.456738255134665 1.458361811965277 1.467679348368076 1.471927024613868 1.488791850801539 1.490039330566574 1.491224340566421 1.498727151352179 1.505171132962924 1.514305455803644 1.514357428624538 1.516033033291518 1.523444268178517 1.524185284601648 1.524757877953922 1.536572568909067 1.538866013672275 1.539212753893239 1.54174395040036 1.548725126500478 1.550815247065728 1.582860181567048 1.588724125728032 1.592976214513469 1.606746374499668 1.612121660809295 1.622163086620347 1.64536840526754 1.645821112973823 1.651998585282553 1.681417796095925 1.694376903814382 1.699012869104531 1.711488224694179 1.718941030864089 1.721087127595671 1.743580824818641 1.744141775436954 1.763728449390227 1.767870683187217 1.776250371492963 1.794065166959513 1.804346113056929 1.809761862793275 1.814587579693456 1.816356664405468 1.831431301598876 1.878993925632682 1.885640733855502 1.900869645918758 1.939795488130107 1.94104521893079 1.971492976546008 2.03446560933948 2.035187277417557 2.057494235662048 2.098626795397497 2.18946561853204 2.198259850263032 2.214974892072952 2.330664705363489 2.330970877414776 2.399127074852779 2.458648294600092 2.460174084886396 2.466811734230802 2.499839418980115 2.532101318214338 2.550920871986865 2.551372709480373 2.58215077311163 2.588645398801866 2.615858394219913 2.623693358079958 2.63164078037083 2.647943723574438 2.653954904697518 2.656301655666707 2.685005337165283 2.69592939353331 2.744180664552201 2.747377795627797 2.759533645069256 2.786020413368985 2.787869580757835 2.799832158026379 2.80039914169656 2.836102767906569 2.846454401482222 2.860981973662221 2.899793346794035 2.914225212325693 2.917032630768459 2.918941286914754 2.927484324251284 2.934862287132689 2.94173290637408 2.942533876792646 2.957587207925603 2.96102893740921 2.96698548807921 2.973113892896725 2.974947332393579 2.981681197016556 2.986785031474047 3.003804061093934 3.004870900762007 3.029492508722122 3.036371361819566 3.047567297942316 3.063785534005663 3.065624652506791 3.073647022954239 3.097589576379136 3.099721161384888 3.101756652195583 3.125087037881947 3.138569789482921 3.139533333536262 3.150777086498552 3.155767016290215 3.163824883259621 3.16416971402083 3.180812768275316 3.190703100156037 3.205160888090596 3.210790117966579 3.216565869269744 3.22380353913763 3.24205891229818 3.258642715562556 3.272950686674211 3.300185319619264 3.301091559798154 3.30512410301953 3.306213420692622 3.312082246363949 3.332584824900823 3.341529890660252 3.351331884201216 3.352984237872356 3.373839969994423 3.380824494097499 3.381722791033574 3.385005456164648 3.390813335590597 3.390995253434939 3.396775765127461 3.398555779143441 3.400449162037715 3.405679708366779 3.417461677975249 3.418318144708313 3.421814207407251 3.425520862148942 3.42864459190838 3.4387139855794 3.442943604231005 3.445655208228831 3.455328373714362 3.467859289806906 3.474350333827795 3.478425099928528 3.503068251003234 3.503212658369129 3.505181029438424 3.542154924966717 3.546165625655841 3.556063715508019 3.557778477678821 3.601052912056466 3.611024261957315 3.611393603334136 3.617133043022999 3.619048276465334 3.627529908520307 3.632622241184103 3.640550374600577 3.642288765406431 3.654183868089883 3.658759131027954 3.66414028210055 3.664923374225489 3.681519135264992 3.681523497545133 3.700694362911324 3.709042127665615 3.715699205191407 3.719539637077672 3.725534692034331 3.764365566820947 3.768218728443255 3.772647154037245 3.773228359742011 3.778461733599181 3.793000262896737 3.81375460294161 3.825635065229817 3.835913408405361 3.836445941696149 3.841167835715848 3.853217093822241 3.855409103632701 3.868652691755942 3.884823966352538 3.915226761843297 3.91675480100987 3.917695921578516 3.926678387504042 3.926820959972147 3.934243858079042 3.943719645370181 4.001987706618833 4.004597734871354 4.054439899407137 4.057789870143187 4.062680423481099 4.062768467006676 4.072094663595543 4.078093847125971 4.085308284965683 4.094759972954045 4.097869737866695 4.109166178201479 4.10965874236617 4.122137751972642 4.131168472396755 4.133460634982758 4.133915559000386 4.138801896053218 4.142557734999423 4.155852884429993 4.162493466025555 4.172319972764043 4.175491331259878 4.176005489110126 4.189063858471649 4.193039869488334 4.198054331797588 4.215000220440626 4.22942299111835 4.294044226299237 4.296266485526245 4.29737686122362 4.303595727779997 4.31529350212277 4.326930359914058 4.329778758341168 4.344317569540619 4.346117836738378 4.365706528126546 4.370773696750318 4.385065963060248 4.396539294355136 4.42049033486448 4.427863834765398 4.430553346015584 4.44975328551015 4.451238784382425 4.465199920804661 4.472788949309021 4.477144367849054 4.477301927556077 4.484670033782643 4.485675339010245 4.490784290570981 4.509351265561931 4.510381420354819 4.518623620895871 4.533147684946373 4.540197274960933 4.545868708363932 4.558143162210552 4.561296032478299 4.565422166277176 4.570356693221542 4.588537452355602 4.595651707163262 4.601231251042905 4.623991862583107 4.645311171211186 4.651488557011052 4.65649536642839 4.658425825267597 4.665545275924044 4.669300569675695 4.671642452314343 4.67330986819377 4.678103165744322 4.681894171691932 4.690188164389117 4.691449811883058 4.701158623096978 4.706237488413395 4.708563718427729 4.72642967230288 4.742077309066434 4.818005609994913 4.818935102919455 4.838557915449922 4.896021333979986 4.897750755401942 4.952799372706879 4.990419557490066 4.99193884692869 5.004891143346955 5.010183863482474 5.018154161250637 5.034948142935741 5.043939677084352 5.058728170363818 5.062418832364997 5.08238831323299 5.082413287251254 5.11501296162214 5.115716405651806 5.126143803910314 5.12772965888712 5.162216606748755 5.167667243700524 5.169489836507665 5.172889743436282 5.198705059683485 5.198834408585729 5.21778422906976 5.220712740745086 5.225871021822159 5.266183470812435 5.339077606643738 5.339730041853416 5.353611237329187 5.37348410310713 5.376553307999619 5.377475277322918 5.385644896706594 5.421562105989725 5.422398146842655 5.477362764881766 5.478803413836751 5.485906735592126 5.491352940526403 5.526313902959134 5.541765608587628 5.548347806180812 5.565157699146088 5.579204962144366 5.585069104164741 5.618546050813206 5.623326424795373 5.625964075683883 5.632618972172671 5.668935020715021 5.671947493469939 5.697415000412162 5.699524614155567 5.70608743960068 5.745548362276514 5.757089537450113 5.78126619660802 5.789083755271038 5.791880117348756 5.816870483544115 5.825570131515125 5.828363684569617 5.829218740126883 5.890001541223583 5.910254210479014 5.918859850992544 5.983072933349178 5.994036193416625 6.005675690631713 6.072059235156038 6.074278390850867 6.103424097002196 6.280493031281623 6.284665956016457 6.342458964273926 6.34715577282317 6.36819242199155 6.372610588623992 6.37826473476146 6.388913244632877 6.393392432074839 6.409778222377999 6.426990981226641 6.530898363471484 6.531427066226064 6.868386557483359 7.337086763882738 9.682165881223787 10.46698142221159 13.09345444474131 13.12263997122124 13.62896918887913 13.6376984603693 14.51490599383958 14.62052115495869 14.64500195725883 14.70268635914872 16.36231719193369  
BAND_ghostNone_4122_10MeNH2MeNH2_CC-TZPGTO -15.54419923963184 -15.51359981149715 -11.24002873127828 -11.22619006557186 -1.176633592927234 -1.15007449984541 -0.8985599154373379 -0.8799440304830729 -0.6681008187145349 -0.6466376491012646 -0.6046635722760634 -0.587490008972516 -0.5574716422923954 -0.5368504082785632 -0.5186308916652456 -0.5013785247088385 -0.4020123638434167 -0.3734391779007624 0.1350892542396117 0.160249982189125 0.1741221866992158 0.193083119449381 0.208830446592724 0.2180748609892029 0.2303535648467515 0.2482622754065131 0.2667311876977823 0.2970705630605228 0.3191693906472945 0.3360706445168501 0.3938586033504435 0.4158881665684988 0.4195654220308525 0.4818400331684727 0.4878078275592578 0.5075381632941488 0.5292773642283451 0.5781377851655118 0.6044859891321307 0.6094173113843457 0.6151097371458548 0.6290092072262626 0.6442417218601961 0.6502471172460589 0.6655529680012275 0.6703093779719201 0.6832903221051175 0.7043585287352644 0.7220705549789767 0.725800965063118 0.7414771335082393 0.7529065297896438 0.7814899223627584 0.7877220326965902 0.7927497153074816 0.8208348337594716 0.8595676918026156 0.8841476897374265 0.9368763473917308 0.9961206112195129 1.005912586480556 1.062738162398412 1.069373244377554 1.102511920165198 1.11726534999618 1.13938818626833 1.146513106692698 1.180021132227385 1.189970878986885 1.231584854084933 1.236347759624663 1.26334788401185 1.272865922079324 1.320349848977924 1.358866675346023 1.363472138085936 1.375093290235941 1.389209115904241 1.406698959869656 1.410599048558209 1.447731270267 1.478180929047575 1.481805348616785 1.4875013292714 1.519452673764644 1.53169032497043 1.557616721624382 1.565101148845429 1.570869227675654 1.582086891770109 1.639102628409617 1.647670262471407 1.659535984440752 1.776712759929115 1.789279741132026 1.798353165856569 1.852364767790971 1.871877548761891 1.896058750404735 1.935084862750952 1.937691171971124 2.003812838455157 2.01974377971912 2.053693317584435 2.09625414026019 2.124913504620948 2.482895600090505 2.483885699807469 2.522947788792462 2.578252455946046 2.623908524183882 2.704390845673484 2.767591038959703 2.828392559573026 2.840788040069952 2.87979586298234 2.911386377301033 2.950312475903319 3.064052803282747 3.069670192197221 3.078247513507206 3.107800072309208 3.120750482014828 3.138763304489449 3.148427739806213 3.170114708513115 3.194769370357695 3.207308499072166 3.214792288380992 3.253584017677041 3.27188066122832 3.280519221042157 3.311077088865614 3.314840738700017 3.320735922215446 3.346264042325648 3.356133040412035 3.366378166584898 3.399892049219055 3.433344073225652 3.531610887499935 3.563182880764838 3.57554229024668 3.600862451561036 3.635669412935568 3.644624916633838 3.651682484033205 3.661634777759915 3.663890320251118 3.68517914859316 3.716076591537462 3.724252875826493 3.727599807600204 3.741643799992758 3.751845760743584 3.762273191205848 3.770836547405949 3.774109930744295 3.812234517644764 3.83777793750185 3.846804558342868 3.856189290732374 3.888199737678065 3.89933635122945 3.931817794697067 3.978124027887184 3.994728442906011 4.010566083584478 4.021109681395608 4.039545394625667 4.060242867952858 4.10491887912817 4.154252064493556 4.186214345722249 4.198452380960004 4.20293849901917 4.211704579484683 4.221013051013641 4.236876804381438 4.257861536113009 4.267405434308357 4.279562649472454 4.293871596285824 4.330753811178431 4.33230353157796 4.361993938533852 4.40265398346237 4.410606911957074 4.447427869535753 4.458341440502236 4.464483542934181 4.502862947968204 4.533550749605089 4.576804600797842 4.602876016347591 4.619323316822915 4.642176201443273 4.668725964310819 4.697686658114869 4.725976871510397 4.739023309580995 4.757862712537818 4.815222669828721 4.833761835833403 4.845275232561128 4.864345667510925 4.933424798313202 4.956271857095515 4.965695152445694 4.9925678351518 5.188130660959015 5.205795608812418 5.254703146800351 5.257669121716899 5.300229185710693 5.328209459404402 5.349612868760589 5.366922871433531 5.392049449327789 5.405291340036452 5.412235278606271 5.433843173066893 5.488298716257297 5.503742769130486 5.559565729837841 5.582980168217558 5.59943646936225 5.624865138035739 5.689891620947462 5.697811061869756 5.717631400387724 5.725424086989872 5.788005641816301 5.824186192758807 5.847364558793628 5.857890653427841 5.9569158606561 6.002207976169177 6.083350725835742 6.122922655004004 6.157616714407073 6.191348704246464 6.197967216786019 6.203616321138494 6.289072660827533 6.314440833136548 6.345927702953403 6.396454319243655 6.474594371293485 6.501373490083922 6.534361897135678 6.577344166459327 6.593725404437455 6.646611952661643 7.332722521611411 7.375062183160696 13.01945696442657 13.26649057493953 13.98341903033647 14.03249561917723  
BAND_ghostNone_4137_25PyridinePyridinepipi_CC-TZPGTO -15.56276711385 -15.56271344024987 -11.27316180460206 -11.27300678026863 -11.27181478298655 -11.2715872975313 -11.25605167784506 -11.25590989202834 -11.23861473637139 -11.23854263075264 -11.23665529189972 -11.23656880216918 -1.253813146009451 -1.2522722533119 -1.086940036141892 -1.084477255938226 -1.030871947766999 -1.028701340850792 -0.8557538800394319 -0.8555731019855993 -0.8522544471336237 -0.8519778995120767 -0.7195709813667178 -0.7172983567581802 -0.6567728155641473 -0.65610214224661 -0.6509197661357171 -0.6506578296091539 -0.595203573494317 -0.5938970452891158 -0.5735691183012365 -0.5733308719675991 -0.5525344016385687 -0.5247724591055205 -0.5164441050354871 -0.5158394065899918 -0.4174054280157043 -0.4165660401616592 -0.3859294655632223 -0.3761214540518732 -0.3511323981785896 -0.3344685059718405 0.1051006385637383 0.1104313063155447 0.1198651667144556 0.1292597265755947 0.1299807524744563 0.1527542371595945 0.1561906838390665 0.1681093965939787 0.1891690273961683 0.1953259994294131 0.1954069099153215 0.2140654726433819 0.2190416166351647 0.2269802793076847 0.2934986793189022 0.3110060301657959 0.316561581917103 0.3243605802040845 0.3372291551334543 0.3448897783764617 0.3591061086529655 0.367584991429356 0.3751103263536575 0.3843614705419249 0.3955154737559841 0.4026324634300078 0.4245907146137248 0.4336280905720565 0.4422966537282132 0.4582820788913665 0.4674584207219118 0.4770852824426353 0.4854991014895759 0.4867738473816403 0.4891459612378402 0.4990296976962205 0.5267744376558711 0.5292632465655649 0.5457803612110449 0.5497587834459589 0.5599453464006067 0.5602658011061992 0.5736637539759045 0.5752176830875539 0.5876215224107463 0.5899410432722978 0.5948524868761466 0.6006821362877743 0.614648799626052 0.6201886704722326 0.6222823026222704 0.6296009717628271 0.634080680518183 0.6375340540256522 0.6378781028861579 0.6695736587228059 0.6717842895393676 0.6728731683580547 0.6826340196318803 0.7014716022592594 0.7074259163652042 0.7216954357658536 0.7247125877693906 0.7251454331492075 0.7373498393552012 0.7691381310981853 0.7756200269575875 0.7841096975348263 0.7901609165558374 0.8247053723136137 0.8258726269886565 0.8335158174429464 0.8356451991418683 0.8483911899771379 0.8600059072261572 0.8626115518216749 0.8719246948179799 0.9130433747841949 0.9181844688429953 0.9230304775298086 0.9319680875033577 0.9415964726723248 0.9426233596518555 0.9529212649827314 0.9648781849063168 0.9768730649486387 0.9823434342833992 0.999577830271666 1.002900364184746 1.00408719116555 1.013644223194567 1.035336494873714 1.04381612440181 1.049485057994941 1.062043792133382 1.084580433086431 1.104967858597355 1.115188180820045 1.146306476455073 1.146535927128543 1.167163846504288 1.19830363047729 1.211872775276392 1.214100033073533 1.22379107577981 1.230488677723058 1.258399589805335 1.262711814963673 1.26406651756315 1.282775641337018 1.294445475744869 1.312739668883964 1.31425479296141 1.323183930339261 1.336450130708165 1.340639330202283 1.345338588636078 1.349163769168502 1.382896167064461 1.399184714238886 1.40766308135567 1.409112924833857 1.427969202642912 1.440062353691337 1.445612895331996 1.463953940668382 1.491193027090987 1.500113199958916 1.502537054517421 1.508085730173442 1.514958243530939 1.534541209392908 1.539615034142952 1.549561123702973 1.560432306486233 1.560664014966739 1.571896138156346 1.57225714840226 1.597707579157684 1.60124575830763 1.608855196378691 1.60975742152153 1.625876820090886 1.634976707925533 1.64994039904521 1.693449875742312 1.694892461740651 1.701576469256299 1.726668601408357 1.74296004353537 1.768351018953076 1.793760296083165 1.80357339332001 1.84160529583062 1.849670952538994 1.8667384845673 1.867489950407893 1.897503590026805 1.9182839008187 1.937712159060691 1.94704149663851 1.977649077429237 2.008553557414658 2.037200099159925 2.130846961140241 2.14275715446768 2.144485120147367 2.152485163219357 2.202169256237442 2.210098264227049 2.253993245975836 2.321400524474204 2.3235392311354 2.35561262336645 2.37296801178134 2.386002691480448 2.414371283590086 2.434538047923057 2.466688184070369 2.470036553926263 2.477308530155226 2.50431998061622 2.510800156554965 2.53106051343195 2.535865908691508 2.554887217646266 2.567397632157312 2.576011856900501 2.588701530939256 2.623743065209221 2.662805466856341 2.681117422336247 2.697465966121408 2.698934236438503 2.719741095123522 2.723862783794375 2.739601237574556 2.756859465880252 2.773133395950818 2.776394906374044 2.795079487493429 2.838950927414795 2.841134746756254 2.854469265239425 2.863537718235028 2.888895656584497 2.889556282892126 2.931579539723199 2.937529419046957 2.942546100938226 2.946869296541963 2.963838986111834 2.975236693980075 2.986648469262379 2.998188905739082 3.016467026442416 3.026875634794448 3.029380890727003 3.05689278595351 3.059333662391987 3.073189686566655 3.091650921451518 3.098341012210752 3.111287981171397 3.120332989045167 3.127020215299261 3.138706711778586 3.147233190801896 3.156284925769226 3.178938436538053 3.200832368236234 3.206061261273804 3.210172447907337 3.215664990612838 3.219630658997888 3.247226215693245 3.266063636148147 3.284512570813703 3.292792040610163 3.297932896359056 3.312077195227418 3.322743996158968 3.328516924244133 3.333275400864776 3.335554498847375 3.338510333613151 3.341006178878842 3.355102447721099 3.363483818784986 3.378784897376238 3.382333436247845 3.392997816580243 3.393794235088483 3.399054451803675 3.409863554009737 3.42424568982588 3.433066300567102 3.436674723766461 3.443712842391494 3.444475154910074 3.45357340094966 3.463331165446323 3.469849155155627 3.475641810585883 3.495648036415254 3.505081782229802 3.509666257197843 3.519963396532378 3.53543119562832 3.53565844698199 3.549322949612733 3.557689002674311 3.572309281483921 3.572521384052844 3.583499298109298 3.607111246879344 3.616273041668008 3.616652165985962 3.637834321418906 3.644569042485965 3.677433621893961 3.685500638922427 3.690480600625188 3.692164072059382 3.701493803847217 3.7057908956411 3.721546972810818 3.727765922569003 3.735725732886628 3.743083045478488 3.750117426685064 3.758281438197518 3.768062312467191 3.778463324224598 3.809942718275551 3.811629099263786 3.844851572961938 3.853283578731193 3.869305285525016 3.878453341761626 3.927220328874332 3.93250479533621 3.951195033283113 3.95543345661085 3.964181484618282 3.976397105243034 4.004332137771243 4.015472428437022 4.037019737513713 4.03713434416973 4.070949136507249 4.072136442017877 4.084953595698523 4.094187434840079 4.141557520797314 4.145504872281191 4.15215952437747 4.156450458868706 4.156757966171206 4.163997781416919 4.169677116212992 4.181760240687673 4.186803738467501 4.190955493614881 4.201984544211451 4.203024433878116 4.215515807448742 4.219744038010345 4.248529363554725 4.25485168360049 4.262930274942596 4.287440648854543 4.288259693810855 4.331717864406345 4.33736018088502 4.351233974410199 4.364474363874216 4.380530411327724 4.382252861049453 4.402239444319273 4.433545566003 4.449882722823122 4.452073471245938 4.46872872711673 4.470018449648447 4.475940309573563 4.501590658481236 4.504175292954637 4.543584083857612 4.546482440978272 4.578721563486199 4.584109250009685 4.591632613012879 4.59171256747713 4.595044988800815 4.603707697706986 4.62517617397731 4.630159668856246 4.671434767406004 4.673633449641378 4.707445064568571 4.707608258703534 4.713169644079596 4.715958296684443 4.73984336312598 4.744218827131108 4.795551342672517 4.798789002210896 4.806990091410656 4.809041729349628 4.867186805803359 4.876200469826408 4.883027631049208 4.885227211758629 4.901590592918209 4.924468077441559 4.95711656039667 4.961570237290577 5.013095049187387 5.01556881176436 5.024203352564609 5.047990681540169 5.085939547280352 5.108279455607982 5.11995761208554 5.124706464942181 5.165484500641728 5.176753933157179 5.177442383492026 5.192543131944449 5.216384209913243 5.226777371950694 5.232138915010865 5.243016055601058 5.313274359994752 5.318509734232391 5.325032907514625 5.337565659737333 5.339910975675538 5.343857660096858 5.360211142682209 5.364272142324098 5.400793473487407 5.459126986515719 5.462029943283742 5.463537315279785 5.469634505449294 5.476326356157024 5.477508115628705 5.499575770259998 5.50130925312475 5.507653293054732 5.610014600472127 5.627235247497857 5.646048088329332 5.646808988255554 5.751718020119293 5.759744681989469 5.796165978577934 5.815246207376417 5.823561655731267 5.828039092690379 5.841537931277044 5.861680492896699 5.941676020883365 5.965122362007309 6.0167504485967 6.022623547931547 6.056491169905773 6.076968343028063 6.146637296788944 6.152631935545552 6.260198778690651 6.263676212162881 6.358209375493976 6.372568025451174 6.485229157620465 6.492851381219854 6.641143492077772 6.646924198655824 6.69527905506127 6.699867506042069 6.737686038410155 6.7466410479905 7.367307558949303 7.36758208325235 9.917725363361187 9.960171219690736 12.58721013933908 12.67752695376561 12.77408813924427 12.88630402525189 13.34546331993805 13.46563818184829 13.8677881680686 13.91346438107182 15.63490551407773 15.76330272732813  
BAND_ghostNone_4156_44EthenePentane_CC-TZPGTO -11.22984343656292 -11.22810645244648 -11.21170104861309 -11.21152353869699 -11.21061805510605 -11.20798579843214 -11.20796928811862 -1.081598878072753 -1.034140703773654 -1.015871762967586 -0.9197340049959877 -0.8202113360549884 -0.7934463801298631 -0.7851301299799445 -0.6578917360241748 -0.6352811893259848 -0.5988063327002955 -0.5941431540185906 -0.586627492517101 -0.5543312652798199 -0.5483132785398335 -0.5266200306072651 -0.5081838619362247 -0.4943117772216113 -0.4761439508402268 -0.4617166107115914 -0.459463641538562 -0.4468330517283803 -0.3767478449169487 0.1432189662005019 0.145530224262774 0.1541741290979073 0.1636242462270515 0.1703562045684768 0.1866366828877018 0.1940469050625655 0.2034389545508733 0.2168783318204638 0.2280542734981892 0.2309655238289682 0.2413190890185464 0.2454518683549561 0.2651281681608162 0.2847664291720459 0.2932587779450498 0.3121410148213727 0.3161993105872494 0.323699681474851 0.3434075033887658 0.3749786219588619 0.3775152522062551 0.3863229704292149 0.4019864584447322 0.4148122458617809 0.4369511110701002 0.4430986801718631 0.4482745510509754 0.4560715589856295 0.4839568514363662 0.4978219004237407 0.5026821532376916 0.5179063945379467 0.5191996354474346 0.5359788761178454 0.5736209385007932 0.5782573387311973 0.5802885170558699 0.6048966387927697 0.6088751493844425 0.617444404233867 0.6330272911141563 0.6345318745475315 0.6403213138195407 0.640780466463684 0.654300457701175 0.6564618383425205 0.6689982626554059 0.6712675926105971 0.6781049835093733 0.6835869963947084 0.689720743450659 0.6925837676893815 0.6973868378895777 0.7007954636323535 0.7261347776900298 0.7516512418943324 0.7550724383583995 0.7746445649322209 0.7781171071054059 0.797165048105552 0.8031242000788377 0.8240007689674564 0.8441511730375028 0.8499738991161216 0.8747858625755289 0.8799851616246673 0.9028252354632553 0.9079328261377243 0.9320012413386446 0.9513104245546656 0.9704881957499686 0.9753337613765563 0.9861914720242315 1.03725466059185 1.043978479660296 1.04900709872651 1.052107692133328 1.080101425188316 1.081839768034961 1.105058739445382 1.112345169139481 1.144031712250998 1.144062216111443 1.179045459171012 1.197372626861013 1.20222169052757 1.216409202779984 1.22778151739385 1.227862279895153 1.2423474334543 1.25033401427403 1.263428682876304 1.271632979213597 1.288700383567013 1.292064266801531 1.309579294910497 1.325854241751112 1.350741858992935 1.354645628054433 1.359787986681937 1.363403517866426 1.368494647079533 1.386010453357581 1.391509108066458 1.392239939379864 1.407833684534683 1.419970091971811 1.433299459239233 1.44861562790847 1.45195240586151 1.473435791567369 1.489174771160877 1.492385554220625 1.502451526989338 1.509331840004557 1.513532794562359 1.527443791021314 1.538174878774887 1.545559099973026 1.551705409988321 1.577647385737051 1.59018645649576 1.602570499805501 1.606640178913101 1.619958022478373 1.63288305626997 1.656885394025135 1.657188429866046 1.663455256161277 1.696941415980433 1.706338798040028 1.710096407263719 1.71935897952423 1.762242108609138 1.783896901241975 1.802368497625833 1.811103878196334 1.820013762849984 1.829632238389342 1.850382669897347 1.851640275320774 1.878429405488593 1.880782914668352 1.925298801956623 1.944088921078323 1.97220415731222 1.989459597139441 2.020644845360782 2.372335633087657 2.43814668331177 2.525468075720251 2.545694503090839 2.551018871106076 2.560229564637471 2.585156090741882 2.608439389626977 2.64044981126747 2.66800163748155 2.668313724563586 2.67490463591622 2.675297105474257 2.699496878923864 2.72083030713642 2.734302787938224 2.746294820835999 2.757509738773944 2.792352525784673 2.794752744006467 2.827371328416195 2.862196274259673 2.868725996999142 2.869686709194184 2.910983404114134 2.912582563653717 2.932510432021025 2.933954434962393 2.936991861211045 2.955598491175072 2.960032280246403 3.018803030456839 3.027778691424987 3.036613788742418 3.050298891839511 3.057728911351309 3.085736336788674 3.088406265480182 3.096725679189931 3.111665004163936 3.117497153213256 3.128082871215637 3.128489741959402 3.136870920633863 3.150156553977115 3.164784325119939 3.173869493954943 3.186196231096524 3.187697237558898 3.214003719807905 3.214030890840014 3.223259610446483 3.241178884115714 3.247484785822824 3.274301181267927 3.29069317387242 3.320129248965717 3.336149959320453 3.337593585134028 3.352187896708636 3.367128834242453 3.373147189369554 3.381300814166655 3.390560083292622 3.398865091133398 3.410022538373398 3.414069478953737 3.430742137494461 3.435735503750855 3.443987340914199 3.450604023008671 3.453780084460826 3.468112729000046 3.468727298067976 3.48493360586393 3.493644524318112 3.502820942469357 3.514016038727128 3.525648540393716 3.531870331898895 3.542406626175602 3.562232129669272 3.569026105843917 3.580499640645951 3.591899116882489 3.595070327293009 3.60955236704184 3.611282050076642 3.63205497826845 3.644573509165463 3.666326461365714 3.683260059017844 3.715298728399953 3.747242067258714 3.748148596575744 3.75660016002017 3.783403580529185 3.785278936525935 3.803783062758269 3.809347324460111 3.828450445231966 3.857073206567138 3.87735894263329 3.880557358364944 3.88398449854875 3.908724111377739 3.917841178818668 3.918848574608607 3.927305908462374 3.951407769209548 3.970029399373159 3.979555322172576 3.991201569653307 4.001045981220438 4.006447519497862 4.028756258802965 4.03516659058555 4.043091895431576 4.056676544700887 4.083036004030839 4.099106927074989 4.113997574473108 4.116897154958313 4.134048960172228 4.153540689205587 4.160975416128423 4.163404252370408 4.171442364395065 4.180851633890006 4.188903279880951 4.193404121836959 4.222534517256219 4.240466022827466 4.254353799961383 4.258902899443486 4.26731236023458 4.267756757273774 4.301891796710019 4.311347027533293 4.325700384604841 4.328167028805794 4.340228265030093 4.346582976024226 4.351734068408451 4.363098361947633 4.372927603767688 4.392212580547147 4.40446663958113 4.405693556735671 4.419657704809735 4.428382070295593 4.440046618456649 4.444592675459435 4.462033031459177 4.467856466495682 4.489417569198412 4.496847034591236 4.506503324311717 4.544172927484432 4.568056768025907 4.579698365838505 4.591882775432066 4.597480792588335 4.603519331515273 4.624074998997374 4.63328213951077 4.639895985404789 4.683102249199325 4.683997337255629 4.694934736809181 4.705561043151043 4.712107120562671 4.737874071019037 4.757860113766361 4.793013765674365 4.797242617287975 4.851394617521715 4.870404430174937 4.871280022706474 4.889678635326073 4.93329767363859 4.957175128202847 4.980658120310009 4.997515881558532 5.032136779941511 5.0463622293966 5.061691184855251 5.077888455639694 5.11868049206919 5.136090393494642 5.143503636094998 5.177658788019055 5.178113856768904 5.19654255996628 5.228361209515798 5.235388979081304 5.245380556440661 5.246430905894799 5.248141135686714 5.259465364279488 5.285589305863552 5.292024716410406 5.322905336294452 5.327961556919298 5.360733476256604 5.397552056573676 5.409317605989448 5.418816476213268 5.425086575764798 5.456488034130147 5.46844057033238 5.508774531642001 5.524687721641419 5.53419348243987 5.54890756143324 5.56864073998717 5.614008063088722 5.6295184129006 5.654008486667625 5.684946757679226 5.730173916756715 5.732296808465291 5.740107304468909 5.745157257344736 5.756455747980456 5.783670690698911 5.820883122462494 5.834104691179877 5.860031879577846 5.888008541060604 5.902637843179689 5.914819376217858 5.915812143884881 5.929813459717188 5.947848227855222 5.971264416362221 6.073726086572116 6.087316722044874 6.273446992083547 6.303768436964923 6.322993159811654 6.33192182803722 6.341660146049795 6.366782806488477 6.406099017748584 6.421218714031497 6.468399349139087 6.488718286962394 6.846984459818093 12.07731863286065 13.25960599284633 13.45239543736233 13.85373363679197 14.12133772250759 14.28772294811951 14.90009290451557  
BAND_ghostNone_4128_16PeptideWater_CC-TZPGTO -20.59442320098949 -20.48896443452519 -15.55938907562874 -11.32709176542501 -11.23951094899068 -11.21733795624733 -1.383907718066028 -1.35279123104583 -1.2083594605722 -1.000709289306515 -0.914192907905888 -0.7696125219561405 -0.7457791402571805 -0.673404647637822 -0.6369311565813162 -0.6188135443498575 -0.6151154711142057 -0.5709562235180653 -0.5598010495606293 -0.5454671705739689 -0.5335834675735049 -0.5249881418542857 -0.4866121254510623 -0.4010096528421688 -0.3703546325856908 0.1106611547048919 0.1632549522965837 0.1697105172078138 0.1791486408550416 0.1961999506866434 0.2277991886457796 0.2435775639229103 0.2498019415617664 0.259130506026955 0.2757458731761427 0.3015971481300252 0.3436884853557314 0.3771503926883198 0.3779269111961489 0.3983118619033417 0.4065083616647253 0.4250562454840536 0.4991181828667288 0.5104108443289014 0.5210963107684851 0.5510747564814779 0.553304430855588 0.5740920117659057 0.5870788183251809 0.6166150630040981 0.6291468864262788 0.6439227733355117 0.6474383564345311 0.6497741448125658 0.661388261723639 0.6778283888820984 0.6884284864621959 0.7145419248549056 0.7324813199958521 0.7365558777447723 0.7420915989641268 0.7855845759149803 0.7929773325124941 0.8046325413168568 0.8259759456400813 0.8308397614474184 0.8434574509717778 0.8558665817168297 0.8859784921707449 0.9256236352307907 0.9312587808473225 0.9604421139239665 0.9958033960924442 1.004186809830818 1.034021677515634 1.038944648734331 1.064621210496426 1.073500711213037 1.093542148340881 1.108264545308293 1.119462855479688 1.159530381981902 1.182818307909832 1.207020096937019 1.209655625258031 1.230813392465457 1.245077606990988 1.246134203435932 1.279137544956225 1.321288342712676 1.326162256621336 1.330166463260286 1.354085836399507 1.407975412637241 1.433139476723862 1.435661652578749 1.497049288059004 1.499306893553702 1.514737240259284 1.527806880707538 1.531800933853902 1.542647837632164 1.54794980140365 1.580403296773969 1.596975636920515 1.604251338065729 1.612098493825534 1.649163349116348 1.664803974718777 1.767945372138849 1.786942908714407 1.810103138360005 1.8253932179215 1.897871957156882 1.900412989076593 1.952815679891399 2.026191583960153 2.031716217739694 2.048043706133114 2.068898726422761 2.087086894353523 2.123112374375648 2.150999570134049 2.176992647671768 2.345698646585025 2.378894709736266 2.396052404456896 2.403954895104185 2.454070483374657 2.545846661654168 2.571046530839153 2.578762003626517 2.608430971064422 2.628282151239648 2.645650611455186 2.674706936989686 2.754720254305271 2.775477874972536 2.863060852888407 2.904777373703629 2.911790165321509 2.928740794347541 2.993222293382578 3.001287291094001 3.043293113799415 3.065866168227985 3.084895721186204 3.11795319767934 3.133136124209799 3.137358993201325 3.142015865571115 3.156363172411943 3.19791553126446 3.238486975011089 3.251409174752832 3.254772671253773 3.273266714634536 3.30044201049998 3.324977206876548 3.330413907500277 3.335162154940331 3.393325089857871 3.400400327609778 3.43348384699082 3.444571808371198 3.477436704837087 3.492397263390098 3.512421045542394 3.550457838281156 3.555210034040514 3.57924597515266 3.605270874848698 3.611386304142776 3.619406872476196 3.62780150364889 3.647077998345683 3.654392006908125 3.66214796622455 3.725521970878953 3.727623640484694 3.72820695373167 3.749714171161017 3.761225151907009 3.772707159149076 3.775831530170152 3.816529424047294 3.841093448410194 3.865171543886578 3.871828091123976 3.909596972613208 3.926938820217378 3.941420083059286 3.950323347262584 3.96084882426465 3.979013174447983 4.042960373718386 4.04374956507677 4.054592425365787 4.091604416784769 4.111631926493282 4.118719475912608 4.140637669693627 4.152118068068979 4.163446498321803 4.186362511165053 4.19774732691752 4.207506465823933 4.250949368803256 4.275470438894275 4.30480539100022 4.306424856586896 4.317508379396589 4.369322213376631 4.389725258564033 4.39593697467048 4.401208330171946 4.419533011107052 4.431188925636934 4.471298837581007 4.531209632703694 4.543925757283832 4.546521590809912 4.563030493186541 4.574761480909124 4.601000517506304 4.603993386801406 4.647155754187165 4.672375384323454 4.699927176786457 4.718778031440402 4.723634325600653 4.764323503537367 4.856613096331833 4.916829491213512 4.928066290069226 4.936547807166905 5.022172946439575 5.070462738290948 5.123700418318771 5.133825475530845 5.13578420991637 5.203290595696316 5.241291795459333 5.255415399283521 5.284336437518295 5.324290484692067 5.381768258507326 5.385574892249123 5.406555682723398 5.442963407636249 5.490238780325712 5.509339392963044 5.512587078074909 5.517558693152507 5.520206096183348 5.576385238041033 5.600118526353866 5.601976949304033 5.643163110399252 5.649916477717752 5.692636364389973 5.695981561594988 5.710613135398683 5.740081448100985 5.750595772575453 5.798583049600398 5.837530066255096 5.927127915069286 6.027542761702532 6.062781435168672 6.08535173027098 6.156268222258712 6.199768709273299 6.21267687193821 6.24284807519685 6.271174248934453 6.306561607864185 6.404213082489822 6.50991110782237 6.548627600851264 6.604890292240247 6.720442272778341 6.874205962337363 6.888516632817191 6.900642862815131 6.943413567261136 6.959786310728776 6.974723257818555 7.02062173116457 7.075494456399631 7.150078481814283 7.193130876694917 7.277120917224856 7.40431788465701 7.407446095540389 7.43062620290933 7.615114442146686 7.665070086561663 7.754666442494081 8.272318394425074 10.08070239119441 13.08358184080976 13.18687405637018 14.00827739360185 14.15312727997387 14.59024710457288  
BAND_ghostNone_4169_57BenzenePeptideNHpi_CC-TZPGTO -20.49469327936967 -15.56735973105415 -11.33292819719312 -11.25361885782946 -11.25285969052432 -11.25260266633753 -11.25214225754691 -11.25140578598027 -11.25118917326218 -11.24377160662388 -11.22368023319292 -1.358706234607664 -1.214984427428123 -1.16839299226455 -1.032618327830735 -1.032195169660188 -1.006415800188777 -0.9193406668929989 -0.8411745931522339 -0.8410643619725459 -0.7746174063257651 -0.7266450594610657 -0.6779494126032711 -0.6608019294405372 -0.6391802944428194 -0.6358874021779248 -0.6204971557688524 -0.6051607500392404 -0.6048769612869935 -0.5758854921487085 -0.5696076193135201 -0.5428849949091084 -0.5342569966783374 -0.5165707112905884 -0.5115757163363689 -0.5113980793607095 -0.4916361541408399 -0.4069413583649126 -0.3777748834094198 -0.3557476868743368 -0.3541147507603166 0.1064383435248418 0.1078005078284459 0.1225516184547539 0.142010849506915 0.1531045851280486 0.1690868697596991 0.179029906523621 0.1855687640183419 0.1918020546685615 0.1959619141473429 0.2078731296460764 0.2313798899604733 0.243570367305282 0.2566682824739165 0.2583860510475771 0.2689010242174783 0.2900381296531265 0.3101348293212952 0.3272735750238733 0.3415365967382805 0.3434502100315582 0.3640014889801796 0.3702492240597696 0.3736764087066045 0.3856407673224112 0.3946370667534639 0.4026856351078855 0.4062672996583768 0.4130414491843538 0.4218549016297967 0.4660602571323831 0.4724613945209664 0.477243420739725 0.4839230793074594 0.5035460861082717 0.5130590372836817 0.5278999474505811 0.5409485346375122 0.5522469590187369 0.5579990179074255 0.5648105315199378 0.5666512442782233 0.5717555855749274 0.5796391594910344 0.5824375742036867 0.5937198906603232 0.6111120986102477 0.6134648544665838 0.6221406453912662 0.6259541933880509 0.6289981658960269 0.6314950299519132 0.6509656529657092 0.653489345424254 0.6583581682254018 0.6613614038584306 0.667998633645503 0.673159500803628 0.6825579830310243 0.6931366926528999 0.7008562564258196 0.7105355707423681 0.7132927816890972 0.7247667425162718 0.7307021458282524 0.7346125565838373 0.7536595448629169 0.7698058210292069 0.7731153497755254 0.8003708611281554 0.8140763228657865 0.8177938076019723 0.8417485305734623 0.8633340498120595 0.866423513458132 0.8836817712165627 0.8890235504578381 0.911352823968981 0.9220212821432197 0.9384394193117149 0.9438537823403986 0.9482153981517324 0.9597931107181876 0.9799647097422625 0.9879303265300179 0.9973612851233298 1.005965294909748 1.01008032282666 1.016638114435586 1.02215757596973 1.044796092414674 1.060223115451258 1.070438540109442 1.084961845245906 1.096242908644244 1.111781725005069 1.118769306747761 1.143273621368083 1.147491988463007 1.181628515402186 1.190257318218519 1.195013922707987 1.19884371742229 1.20884121441007 1.216434519488333 1.224749666695034 1.243895701633544 1.255190428439005 1.267027119356302 1.271834090398475 1.276697378254682 1.279917241650075 1.288070084271056 1.305324488811004 1.314049266030439 1.326108246161928 1.344030665244687 1.356087599705163 1.363973794419969 1.379611027230237 1.39533572695198 1.399516418482537 1.410084526178425 1.429924258936371 1.451295633133962 1.471509347738355 1.47439900371034 1.485042437693152 1.495373944117663 1.499514079452797 1.501548432532729 1.503589429012655 1.50757345700149 1.520988592299192 1.536383103234795 1.545314124902832 1.547433428181455 1.555984381753367 1.560200149861745 1.575685702206515 1.577207529655292 1.588434846482434 1.5984059118522 1.610059195290994 1.616280361109456 1.622353035959063 1.661092668685683 1.667728075150375 1.677557518747124 1.693532146319203 1.72052556686649 1.733030896755868 1.75233189259116 1.760753323568903 1.761929218841723 1.788566543274944 1.795059807489416 1.825144643919776 1.844446154805892 1.89180709811952 1.909674126467538 1.924696625605181 1.948692096774248 1.983440900632115 2.070686805024031 2.076674239336034 2.087394769837891 2.107280473997255 2.172530979867073 2.178182323862643 2.19564576782454 2.200633972959972 2.301091068947845 2.322228261296234 2.359722346764433 2.378975226045875 2.389009238813022 2.411642556170609 2.440739176273968 2.445457753135515 2.447821775083963 2.467654502441598 2.486079832234299 2.526694793792674 2.529092020846758 2.561179033490875 2.569383732483897 2.594930160376743 2.597083869903756 2.622662923396016 2.629960806717624 2.667910763165805 2.676991085160792 2.722033662993695 2.726914625642548 2.739633777091075 2.761072858014967 2.77465762616547 2.781461826066723 2.798389037361694 2.840672983663009 2.848438244096658 2.860064018860879 2.872519387334174 2.894041184403688 2.905054190304312 2.914461791618152 2.922820555434257 2.926011918708805 2.953276385855807 2.957680140358572 2.977913537224314 2.984689584976395 2.988862633833901 2.990263841737767 3.011725578194795 3.020396697045031 3.037751551536882 3.046326188213555 3.049391693135288 3.058237760627016 3.084293784112031 3.088750555490743 3.094764376221337 3.116361997041227 3.123414458371471 3.142821456513798 3.149074876781508 3.152911390518193 3.156094137887044 3.163073164364223 3.170810255490176 3.193062680323715 3.223438824874054 3.237669076989947 3.250709057691539 3.262037712508466 3.270367759784398 3.278526225825223 3.28638824813891 3.287315839549127 3.295258986560849 3.307233383332296 3.31695478496952 3.330858704049086 3.342691892583376 3.350423855409778 3.360606863396276 3.372365966826515 3.377063073313723 3.386813773527432 3.390484806517513 3.395247145443582 3.397290053038307 3.398384489355931 3.407195603613454 3.416750440357038 3.434618687735265 3.438276952497718 3.444106496588266 3.4610025888877 3.46666698952194 3.473350637546805 3.482039781342181 3.488477782154468 3.512550198614695 3.527612313234533 3.573543116018124 3.588496188294598 3.5909124090427 3.595317546302085 3.601743305893181 3.615322811793628 3.619418627272708 3.624476424561673 3.642213468028731 3.646051379185472 3.661688256344759 3.663505750864033 3.668479769425354 3.679724547200274 3.688822177805216 3.700517433199057 3.703678590103588 3.709254275522213 3.725348041943827 3.741073527122768 3.746382816843056 3.761509070900823 3.769715871731743 3.771987421725883 3.777565575016351 3.784741510543909 3.796466189914939 3.828290325773808 3.859460207786983 3.896581611964143 3.899473304813725 3.904944312680704 3.914805600318243 3.926445404324231 3.950677773126 3.973330574516888 3.97760090602994 3.992846020341877 4.042423454893097 4.046230204396313 4.054666911509223 4.073241510164084 4.082359808542411 4.090023127922343 4.098663360643736 4.108922641426653 4.113334814501999 4.115336386572671 4.119963418832515 4.121537710906591 4.127610221572311 4.13710343536325 4.14614447256476 4.152903896068536 4.159379839401636 4.161940806964152 4.174908832186943 4.183961925551714 4.19088157386911 4.203595517797704 4.232588168329837 4.236784616697037 4.239223017617194 4.291875841545607 4.313267084564449 4.316264904221256 4.325417259197185 4.331446660764685 4.343340030691859 4.368919642828653 4.381935850942193 4.398913326746007 4.40420602593562 4.409741221678417 4.41473827171217 4.425428836251631 4.438130911558503 4.441527808550512 4.449511864911797 4.477031411762439 4.480021500227757 4.491846181814736 4.506637013022115 4.52482063540478 4.527149360404428 4.541576917342306 4.547777206122719 4.553450631604094 4.56199713793302 4.569337400098672 4.587516480167841 4.613345471217553 4.617896142207406 4.643317493801675 4.649014733474387 4.655809062851833 4.656419487556779 4.661980985381492 4.669284968309269 4.674894981461494 4.678804912361967 4.683039853105104 4.693595097468334 4.720503809970833 4.734952140283308 4.776171939561322 4.878471259292549 4.881437425556568 4.899664314468631 4.935853869131363 4.947731057199639 4.965029907405857 5.014320454744166 5.043683326076573 5.04820808312277 5.061803861571196 5.070363441905286 5.07900874443271 5.098686837174239 5.100229556008959 5.114009484306222 5.116274142599083 5.137127671814038 5.146074782075247 5.154085885624483 5.221547694566039 5.236286099615809 5.250462657391442 5.267780747014717 5.291388984511934 5.346568953477562 5.35517353801924 5.360815806908183 5.361260551706637 5.369173213474365 5.389036437861781 5.398485403280136 5.408376579783817 5.41052883312901 5.440016061493857 5.460057055183916 5.485095896092452 5.509010719173451 5.517763616464891 5.525066823406002 5.534336405268543 5.567675451352105 5.590002280264668 5.598689852705348 5.618207017586677 5.653369245541516 5.658809835121327 5.685701148995627 5.708225272259816 5.717904755900055 5.72606761860157 5.754918455142853 5.757881457682409 5.795563501041231 5.798955974311584 5.804725402389805 5.85609041123525 5.937022430072416 6.054642627118737 6.055127059979001 6.05649811519871 6.084571238032223 6.09082468166566 6.165858846314773 6.219420484640821 6.249973195705445 6.254655804183991 6.271117538510371 6.275896771647751 6.278261401081485 6.311718050759097 6.35400447076229 6.417863637321902 6.508245598589631 6.519691040165708 6.550380722358142 6.562282541274973 6.71776943024031 6.850566955586533 6.881295887926181 6.958308336464737 6.971133314453021 7.106412736670763 7.318232278700803 7.39879137011193 7.400240784246425 7.611770161037033 7.650776547385322 9.731279246191141 10.16356012233477 13.03173971676392 13.09835588503966 13.2324886510828 13.59889978778562 13.61054343206261 14.12317122186851 14.2432879947946 14.66657888048931 16.36572711440638  
BAND_ghostNone_4178_66MeNH2Pyridine_CC-TZPGTO -15.56857407541009 -15.51692675104272 -11.2793322987416 -11.27680876225518 -11.26277499822524 -11.24375346662285 -11.24273863612848 -11.22566123423993 -1.259586208779629 -1.152624234221551 -1.091786454391115 -1.035605322909472 -0.8802790471332277 -0.8612778292679224 -0.8579787353467009 -0.7243964801092387 -0.6626296512171564 -0.6559225001851609 -0.6472685059212546 -0.6000778415965052 -0.5887543432926724 -0.5790097474312489 -0.5460432562334533 -0.535091457634936 -0.5216279356713256 -0.5005421715821802 -0.4235661118848635 -0.3869237566690853 -0.3763149953801942 -0.3496383453537633 0.1017926322958923 0.1202046015803035 0.1380963504162161 0.1577805144707374 0.1642250458149158 0.1808803068440571 0.1908413386780284 0.2007348549465562 0.2164644900931736 0.2331902711081928 0.2520355057068039 0.2729742826705316 0.3129779728163509 0.3230683033855355 0.3322409154443434 0.3515755228315834 0.3614746864403712 0.3701528847941026 0.3960162450896137 0.4085851028147043 0.4210070605516703 0.4409558659749669 0.4690319421459184 0.479906147203634 0.4871621050285172 0.5065919864571117 0.5103057532835489 0.5301179575055793 0.5365469306037673 0.5573152233215929 0.5688053899900952 0.5715382338951843 0.5823162806616602 0.5927804928143051 0.5936972606666991 0.6146324794342083 0.620724328503598 0.623428510970317 0.6255507520593648 0.6335228907541726 0.6439337076438588 0.6639767429263763 0.6761482053174614 0.687054830616852 0.6921628019756343 0.7079390728072971 0.715293050424254 0.7270795968341062 0.7363718692521056 0.7438533838758871 0.7745774319789173 0.7872917824822949 0.7961792557696196 0.8217800564080759 0.8312832103611504 0.8503606658677234 0.8537031242088688 0.8724223595425602 0.8866963027029269 0.9093608060285507 0.9164669768686903 0.9380298547693043 0.9471449510718576 0.9567807253731252 0.9806944166673029 1.002441096407716 1.01413961181514 1.035309637988735 1.041076657247092 1.054395601084298 1.088431819863917 1.09517706368999 1.12600735407096 1.141522116116436 1.16041157739837 1.190820739449826 1.198840984987011 1.203109217367563 1.221662621985467 1.229628153912196 1.244131233332495 1.254508118300745 1.268582285826128 1.298974351584396 1.313555616972607 1.335973974649685 1.349041088280356 1.349394179394333 1.386648260446089 1.392213078583452 1.403120802079848 1.412114921487741 1.446857404837875 1.455350069846655 1.479771414741091 1.487082266842535 1.495762906470983 1.496667170191912 1.512133950471926 1.530955346134204 1.548055289035495 1.553036818670428 1.560958742654408 1.572065672801227 1.578263530185065 1.592213944010529 1.602373575826184 1.620689928949478 1.627470126863886 1.643863179675332 1.670174056454409 1.695089227780703 1.72565322219607 1.746551670376788 1.791913943350982 1.803347283714432 1.820032533615185 1.853938608584908 1.875876638374262 1.8925425739693 1.924844758194685 1.966155356229362 1.990615853041285 2.021384543207846 2.079043823210056 2.09344230817845 2.129362058071957 2.144980565004641 2.197932590465789 2.281219883933543 2.306339583582042 2.385439280406854 2.398596630657231 2.441008553642301 2.46939230859359 2.500591344602972 2.513517655618532 2.528645386124917 2.534632760451058 2.566339130446615 2.57658223218915 2.6254647200368 2.686954107424872 2.687628266821659 2.713996815126483 2.749883670506061 2.759966898570466 2.783175833209595 2.809436667873561 2.842497644547267 2.854704107047933 2.87793028727059 2.912538128667418 2.921923790107334 2.935240912281817 2.942814670245315 2.956853662465223 2.977452338613776 2.991211898949475 3.047260601746825 3.062136608398335 3.070949298446689 3.087806546994774 3.098871522815242 3.120081852946452 3.127888653564085 3.13123021032849 3.152244286408369 3.171816899981332 3.20192596710949 3.207053917429001 3.209328701143969 3.221363061808103 3.22672837728442 3.258928521890633 3.267074735214846 3.280103062637502 3.290144482185467 3.314435754548428 3.321596520861648 3.327079764094948 3.33840978669191 3.344826497130001 3.347492488672446 3.370393325574743 3.376303261587202 3.380301587692252 3.410590421361649 3.414491009498878 3.431600760205554 3.44852024165683 3.461907734332306 3.474081300095523 3.486060821374246 3.50110992446914 3.507223827430115 3.527595501196733 3.564722519925557 3.571937358844473 3.591848592851906 3.605304667725155 3.626063860887759 3.63443517276843 3.659564356249308 3.664905357158245 3.675878826807106 3.68049305508471 3.688877707248948 3.70123903409212 3.708292880672894 3.724208709274377 3.736234052769861 3.74084947176948 3.754677814178736 3.75874986796252 3.774011974191466 3.797791399701004 3.803168621031963 3.81218983309616 3.855769960950081 3.863348393581854 3.888305584892195 3.908634376103886 3.914857371734851 3.94490813256037 3.954961739172679 3.961905023137376 3.976496757160364 3.999562568925709 4.030122209022824 4.04146804136876 4.05856575983922 4.072279120020212 4.074040762631049 4.13772265805158 4.13925320582443 4.146290625878787 4.155700091206359 4.170429996794788 4.186365730906707 4.195261960276927 4.20794498605485 4.214729904091532 4.225124355312158 4.231769663744317 4.235483699081352 4.261191167017805 4.270055465206636 4.291087405376822 4.318302869775212 4.345460986325443 4.349425840160134 4.358947939975955 4.373538609025591 4.4064604359779 4.430393911886019 4.451370908451155 4.455805229088424 4.479207012397579 4.483039348549942 4.505877644851985 4.526854674664497 4.545129854025356 4.577486013222734 4.580375345967983 4.59035823487357 4.612368871508675 4.629724049528448 4.655850386299305 4.684796114145858 4.692564795848672 4.718180376542551 4.728220109563804 4.733774308621112 4.738324298429168 4.785046467304753 4.799212609622991 4.840610279215164 4.866101137264244 4.867167705614667 4.879617783947808 4.912660935783538 4.942750788907035 4.953011966429751 4.992367575830027 5.015000502616444 5.015379797794965 5.092513066546822 5.117770140094432 5.155174436212417 5.172655764060637 5.199430760510938 5.228606148444913 5.233509929981176 5.263180166021004 5.314865142566631 5.319770065663349 5.335433281567129 5.348097707214958 5.358686711381866 5.36846946975088 5.398744928111546 5.414461478008112 5.440311667753652 5.455181975202468 5.466411306984768 5.478347157021192 5.499520744648104 5.509726734385261 5.580690906185719 5.618321888259906 5.639418202829828 5.643817090024665 5.719894302455415 5.745252249015032 5.750836433739991 5.789033047669081 5.81702944800281 5.82280540455442 5.826424150074672 5.852444911281991 5.933502472912135 5.989396307517445 6.008913814689151 6.057975280410449 6.115444589912093 6.152617398818937 6.205001342359853 6.240264669293498 6.256851993722761 6.307021841346418 6.349867596714102 6.37360921204159 6.478270782513838 6.507969661521882 6.55320494957356 6.636618959793259 6.637809473637492 6.700545724669892 6.734594487300154 7.342154202428916 7.364674670240889 9.867258412356037 12.59600586880926 12.81281101573733 13.25279804141496 13.36657854378955 13.88074101023177 14.05716312255485 15.62624069739232  
BAND_ghostNone_4154_42UracilCyclopentane_CC-TZPGTO -20.54557635108799 -20.53969898955598 -15.64348858601421 -15.62626633318987 -11.41887106375265 -11.38074629483654 -11.34057691959125 -11.25452333021081 -11.21212126430319 -11.20894007030156 -11.20754965798548 -11.20609732220525 -11.20510206451464 -1.435928535597535 -1.397646613104541 -1.312953783154979 -1.245269486190055 -1.114924046544093 -1.087862932478708 -0.9555614308752458 -0.9541167903136191 -0.9328953281034875 -0.9011132025272435 -0.8066196460563672 -0.7772108342549132 -0.7663975297117263 -0.7629804637474944 -0.7139518159398293 -0.6771556393221082 -0.6746871433419235 -0.6525881150195982 -0.6450807838415868 -0.641764524653581 -0.6145155652047419 -0.6012457949124687 -0.5784785630977669 -0.5699818619036646 -0.5595615259604444 -0.5238271585983584 -0.4838521457053653 -0.4740273750497971 -0.4723437242022621 -0.4611957701043259 -0.4605262534077974 -0.4580976988528307 -0.4500995136724633 -0.4446860845653633 -0.4353741370535659 -0.3683673481478691 0.08822410686360746 0.1104919293475734 0.1445077673877601 0.1528803170191082 0.1610975517672896 0.1639981178978919 0.1774756270096962 0.1864080293548402 0.1899716532943685 0.2125040124229072 0.2163446287217926 0.2245581589997681 0.2373603959675362 0.2423005338775071 0.2679272370875159 0.2820403965439335 0.2896668758989013 0.2981014645934374 0.3043709297563331 0.3188169020045618 0.3307091503206649 0.3442962411734504 0.3477789851878457 0.3633928709325327 0.3657274666489491 0.3707032642127753 0.3866468945382708 0.3934810103025317 0.3987774794313066 0.4192855471614849 0.4268460757449493 0.4376375860357975 0.4434905126409032 0.4488333753865595 0.4659545617799171 0.4754885108575812 0.4801497083410295 0.5012306946975159 0.5174079911283755 0.5223780768532391 0.5301023628835659 0.5348248116054488 0.5445791218913026 0.5561326981421916 0.5686201233787823 0.5839247053995528 0.5856206788439382 0.594564814525207 0.5975157283555214 0.6022935683382098 0.6046985155664356 0.6115075355847777 0.6172212571774556 0.6324321852374147 0.6374912877892633 0.6406436954252495 0.6510950295197908 0.6580791816041153 0.6636910123713693 0.6677616742195549 0.6758788882875834 0.6836382572720398 0.6911437621461648 0.6948755143106267 0.7049188343723967 0.7125331298325134 0.7208314694807326 0.725155113576913 0.7280981926089211 0.7348305031284591 0.7393751964654457 0.7515388642712219 0.7643298127386166 0.7751290982680586 0.7811440368442167 0.8005098628503872 0.8021112687391247 0.8164688805648088 0.8273518901638939 0.8445481649717356 0.8588920096371717 0.8763417580488733 0.8884237764068272 0.8937437086989077 0.9202344668102383 0.9320900447077886 0.9367956217020287 0.9446001582569008 0.9552990690824513 0.9667638695210075 0.9801104526467321 0.9853004449817185 0.9938584073227797 0.9989407473611387 1.01774121469078 1.043003100435191 1.048303780585585 1.06332578851331 1.068715341943895 1.081665778904483 1.092401211986421 1.10480530003242 1.115391879397748 1.126747698154448 1.136371952006328 1.143750545301385 1.153940407769777 1.158299106052386 1.170548519692211 1.176915420078377 1.190474707318457 1.220339229927887 1.224699708310589 1.233473374707699 1.240488635708487 1.247913046453739 1.265303513661967 1.277623012077796 1.281320477831588 1.300715892517374 1.308673972547781 1.315521007036998 1.329171291799046 1.337007338017912 1.344630013354701 1.347957641585973 1.35262742283568 1.367550338312866 1.373849782170844 1.380066139047692 1.388163054751903 1.4003129117666 1.415581644518569 1.422700364852497 1.430366171290378 1.438680770878478 1.44385614444782 1.449894811118852 1.454525752780656 1.461782887945341 1.479022780354422 1.48560118242523 1.486042771364375 1.49419509223803 1.49885866160008 1.516077227654609 1.523444034508912 1.526914111256859 1.533197928069746 1.54535900101724 1.551969251719204 1.56563467737733 1.58507662868342 1.60033790883316 1.608166120249535 1.62284262523184 1.639721462993527 1.650056633115746 1.666619031581795 1.67858753190916 1.693533804881572 1.69984275862396 1.70383028054021 1.710354138201677 1.726357769076579 1.744840338276719 1.753093946687039 1.762054208049911 1.771259231664111 1.776474985828106 1.778707877231569 1.798614313386289 1.827722851339856 1.84655376821937 1.859050729851888 1.876681770678813 1.88677815822481 1.897325556477516 1.900278591430619 1.92203101642863 1.934179981496097 1.955975730236658 1.982767135539477 1.994795683550508 2.008244712684472 2.022337159590508 2.026049194699927 2.029457333408741 2.055107289804673 2.074720629338822 2.105957590175191 2.138421325682783 2.254510515493139 2.266822072642091 2.308239801606234 2.324344346170475 2.332530095250268 2.375695495873707 2.409115903127661 2.433503587641053 2.48813655136024 2.503518563922921 2.538172743497729 2.550266032165426 2.580592833027445 2.60187042598633 2.633127075997015 2.653296817504004 2.665629978117992 2.679113154240356 2.681873351402845 2.703339279506375 2.733964773790106 2.738558076531573 2.753508181739217 2.765336078235693 2.781554012457694 2.785822212976253 2.802698177427917 2.819877054370925 2.834704269860511 2.853790205562897 2.859618946464347 2.86165319446003 2.884754847655067 2.900832786719002 2.906451796706263 2.909692721539667 2.91373334622554 2.931956294620826 2.94174786076897 2.951214813052222 2.96606537853315 2.981259029435047 2.983825166563839 2.998449524934992 3.003364227015515 3.01365682236987 3.018310801595742 3.037520026201827 3.050925327102547 3.05635203552496 3.060089223058687 3.081611444360915 3.086723320769953 3.094077938752447 3.101498981779504 3.124157855292202 3.126129526187755 3.136274086696313 3.160573230750162 3.169577544025933 3.181852950956473 3.191208809361913 3.197161089269073 3.207468266557984 3.223526464938595 3.235253518629924 3.238457250407873 3.256246372603469 3.269976927288849 3.285515278257855 3.289226258651 3.300853825617329 3.307226460050782 3.316810858956544 3.324030335321282 3.327392171452882 3.336164533236008 3.358269249928693 3.373735883871618 3.383909283585011 3.391072947515573 3.403053512123285 3.407457624292917 3.415008239631651 3.427868090664688 3.432000138999113 3.434337375641058 3.441453160422571 3.456432457898594 3.460611909546395 3.463928608251371 3.476312726080239 3.493203962931071 3.498963777624871 3.499772700446577 3.506159636670337 3.514497486721245 3.520363998075 3.525555634949047 3.531107971075652 3.546390892404186 3.548309805425789 3.57055563927491 3.575467239619296 3.578872117974717 3.590420026355875 3.603304445331286 3.60776061907062 3.61191647529375 3.624231612241525 3.637323659978365 3.645733866587879 3.649158674831335 3.659975579711056 3.684908117965664 3.687029493203666 3.70184352401002 3.72273162179976 3.727933961340544 3.736178688562093 3.757478586481449 3.76574537157 3.773012548477336 3.776741632328627 3.800216634786284 3.808304434795541 3.822045268234715 3.831050014968951 3.838868928084615 3.86037178578388 3.866650530985829 3.883755238414366 3.897409637126222 3.904290339829131 3.915832325382328 3.923430592557697 3.937088693886343 3.954906319870767 3.962032531233085 3.981292055461449 3.993026328653384 4.001740709460403 4.005021502900496 4.010246951517598 4.02213971160219 4.028540073109688 4.037742010495318 4.069533961907275 4.07628368972611 4.0913362450971 4.10559830743331 4.111917230666997 4.129507194667363 4.134677011256271 4.146356171625657 4.149457200701386 4.164842189875206 4.176477884388882 4.178988791129185 4.19067891969245 4.192090557848198 4.207470065779297 4.217270714804179 4.228650881548117 4.236671769332663 4.247771369718197 4.264430995197281 4.270437467776913 4.282067716832075 4.292616185096024 4.301233362608658 4.304515589989313 4.314111557524612 4.326846981725586 4.339033358165882 4.346403323691749 4.366743041013982 4.369725988158939 4.386190107840835 4.387718961390766 4.397311016309771 4.413885508683109 4.425214385483411 4.428608053168687 4.437111222902584 4.466871279326356 4.47369391267708 4.481745720695341 4.494929680740068 4.502367284577422 4.512564516905959 4.534096008497996 4.535443774515377 4.56223506034963 4.566019126675679 4.571139607999561 4.578797272644885 4.582995384979278 4.590750542916173 4.604807671727117 4.624216652743145 4.629134077566317 4.638271515913499 4.648585676938647 4.665314298590608 4.671457158073091 4.685901077458141 4.701815071580938 4.711308987793243 4.721969637510498 4.740435715118824 4.74398279279003 4.761945928705849 4.770817754183066 4.783358390954955 4.796835266334881 4.816657871443829 4.8542628194387 4.859742824743126 4.881059076333357 4.889723222739728 4.90714800702187 4.93153698297491 4.932851408561453 4.956782748945803 4.976604868311238 4.993996742938561 5.012243013343109 5.030176934914558 5.047995055007653 5.063212707064233 5.075614428927353 5.098987064186136 5.100094238626499 5.10673936248041 5.115054855140136 5.128571593750306 5.134089985844997 5.158255325655086 5.178468716078061 5.237837702712817 5.253774901795029 5.270247797221542 5.276147556987767 5.326240853661727 5.334585864703621 5.336122120341286 5.344129656037218 5.349532275591059 5.362307884128287 5.364546175294308 5.372646338230318 5.388195774172362 5.397673567326383 5.410036446965737 5.422312739531269 5.440157818052711 5.453602506971222 5.475386957289525 5.483702871775748 5.490756842470391 5.502765916575918 5.511093811644532 5.53061893542288 5.552428232558759 5.557350136168731 5.558542375411101 5.580937168159905 5.597457314605893 5.600403325355302 5.614498533168409 5.635313925507584 5.656679457074854 5.664263591526996 5.669837635808866 5.6998489688317 5.717099802971451 5.75540766511491 5.764256843568813 5.771418814472478 5.785399119173726 5.801230673266762 5.804918863513274 5.838389734506539 5.859321301050622 5.877888061295383 5.929247682277601 5.935321288793513 5.952505345017125 5.95658602863275 5.990077436159412 6.020943785303309 6.03355405069796 6.034392347897541 6.052881161006182 6.075547321268719 6.093241026023032 6.14435151120383 6.165836746798968 6.193366867628577 6.215125332017548 6.238056801545963 6.260930587012345 6.350390666597128 6.380981489110882 6.39351284004663 6.448281058434164 6.47556848605219 6.48790940635453 6.568142860539504 6.589567169994044 6.613090758053739 6.633627271252286 6.642982324810718 6.709534875153849 6.778654390059237 6.821265271905369 6.900781631613563 6.932677801676475 6.974042078481988 7.000835575452733 7.042680419049216 7.0592124750397 7.245824721044214 7.355276054887332 7.364973077222167 7.379397261192897 7.54699956892521 7.595416948082756 7.601138444016565 7.627575175185353 7.924024952522213 10.09072941037437 10.98449963873625 11.89435863211245 11.94328240083406 13.02154201776684 13.13234584032855 13.42866081875757 13.56959082056823 13.81402869734837 13.91778507439104 13.94697854821617 14.19431978824166 15.28165039557449  
BAND_ghostNone_4130_18WaterPyridine_CC-TZPGTO -20.51080680680654 -15.58187222692709 -11.28895975221481 -11.28798957056816 -11.27144959768904 -11.25196862549856 -11.25191930016149 -1.302124528202376 -1.271160199064739 -1.101163555219082 -1.04577029955733 -0.8710097618636978 -0.868612517154016 -0.7356978391095537 -0.6729457650595821 -0.6700478407131335 -0.6630177510539617 -0.610069709722457 -0.5897976414073943 -0.554975818633327 -0.5403920105131965 -0.5315903100261694 -0.4628945549187486 -0.4352816378972089 -0.3971797160628887 -0.358864220262212 0.09283994599277223 0.1119212339256322 0.1355002518104715 0.159175141392029 0.1621019120760528 0.1876329676953659 0.1953867487452367 0.2144736517048834 0.2865135700122222 0.3048813273223587 0.336576984833065 0.3442837947864184 0.3592137723686137 0.3727786530210282 0.4098787916464152 0.422949342303701 0.4233934364342419 0.4554887242967355 0.4722866062231313 0.4856882609371762 0.4974881826612597 0.5120910959198151 0.5489520171657356 0.5518046074555271 0.5565166832583764 0.5720629711270623 0.5800940269591673 0.5874440350629173 0.5937467777766764 0.6076670189478277 0.623717944816537 0.6240177768723854 0.6333129860433466 0.6465013803339721 0.6830710001563568 0.6929137815844579 0.6938505016404218 0.7125442244531581 0.7293907810934407 0.7734793792844876 0.7958633680751692 0.8364909859063699 0.8371994181404367 0.8432961628548763 0.8507492011388629 0.867460070185155 0.8717120936708709 0.9122743919155365 0.9164066632814376 0.9296217106857786 0.9315470995063982 0.9502480618705244 0.9669855006025116 0.9799264259387305 1.008545228895831 1.024237863335524 1.036737598002603 1.066109800911985 1.072571972348356 1.121979795135691 1.165336930127391 1.166459605541349 1.196453127240895 1.21616403634136 1.221407482847758 1.278051955115425 1.290636562238109 1.290727500139229 1.312996360254631 1.324159573078499 1.329785041893037 1.33586256264397 1.38565185341748 1.413725714143601 1.455622243670052 1.480746643997389 1.492370042842876 1.492439801688726 1.513669610210623 1.522169861021939 1.566276398762364 1.574384949404713 1.584529845621024 1.585755696009647 1.590116614918615 1.593698809144044 1.610913356454443 1.65137750693676 1.701860586468317 1.729558621557903 1.800497884545666 1.83410170720701 1.871988905079084 1.873350582108458 1.993950429876925 2.061397608242466 2.084494731902545 2.1003998018345 2.147777985026592 2.162462483176478 2.184846660347004 2.238938897820859 2.250749869281873 2.261722791494125 2.286112818152223 2.288255432904539 2.342424511386835 2.400743126772494 2.420449655872162 2.452470218124557 2.513088430319077 2.514435208925824 2.514904332684207 2.564608667180722 2.63940157787921 2.655070317556654 2.669534305811735 2.68540212583356 2.723325834816436 2.737146062875059 2.790430123347533 2.793243585691823 2.846294293817545 2.911490506092091 2.920794874376851 2.938629225022601 2.945764630431897 2.976080428460198 2.987175774898055 3.035532404370112 3.051906146568017 3.05494688635664 3.08494908790156 3.0929050749183 3.125565760069118 3.167050242443588 3.177584010635084 3.19664805789673 3.203074259293233 3.225934370765281 3.236979147159628 3.29993106792697 3.318529865178065 3.319282353260724 3.326800091904244 3.349429631289508 3.36359758699256 3.383714347724696 3.383909165586303 3.399778699229733 3.408725688335192 3.435771177051129 3.43974365499647 3.449945222568602 3.452759784002198 3.484065573052222 3.491442252867537 3.504723995816828 3.525136313779934 3.537962550130578 3.561893188353543 3.586103064650352 3.618320185910584 3.644450490628825 3.651286667918402 3.672126273165226 3.691609904575727 3.6983210841773 3.705025329977934 3.716362214228103 3.727017437043699 3.735833128897407 3.76432247758227 3.828141180836165 3.831344095652503 3.891283541792577 3.892606185194287 3.920175220620417 3.939567915921264 3.944786571274104 3.968142566863482 3.969837325267815 4.021011156111332 4.03941355467214 4.046825249325029 4.079570719269065 4.090990620182242 4.117318175243138 4.132216538801017 4.139006261677604 4.142953699741083 4.159368824741042 4.165816965103824 4.187614138140679 4.195990944789999 4.197504032541898 4.208385562630531 4.249696992998005 4.31035252661446 4.326899216522348 4.359248777978599 4.366122015074462 4.404279358275332 4.417645227145488 4.451959225684801 4.46555925760172 4.469424657092397 4.490095584476149 4.517309092002692 4.568410677250399 4.577356027887085 4.584862232634022 4.599218462925839 4.634359613706759 4.653694883456644 4.678174879335502 4.708328883793452 4.737451921315557 4.756561800750792 4.785470559646844 4.789104369141774 4.853482970981553 4.862943122588646 4.913509388524738 4.931008944491776 4.955833840002848 5.002223316422108 5.008189452210406 5.074923323307932 5.105870651913452 5.144257554672995 5.145173524425714 5.160684663371935 5.210474246793645 5.277286165232225 5.296854653112742 5.30119859433288 5.327000500058128 5.335674759801864 5.386133628397036 5.443361238953647 5.447380580938811 5.48418676527999 5.490942959814435 5.514529036721142 5.579013996697625 5.622417278168332 5.725742722399325 5.736910112139757 5.774529786425083 5.809561352578102 5.812920656142979 5.944313621003964 6.003692752187119 6.08434656286331 6.119759339309038 6.135287113077156 6.296083699165187 6.340412785427183 6.468855591419902 6.631909496112919 6.684411303061072 6.723434861649831 6.72950081244209 6.962642139219913 7.005706623829509 7.073462360850369 7.07851369431087 7.132826327308532 7.283727649144753 7.31970119956209 7.359906720091184 7.571656441215548 7.866669396287918 8.344935142861837 9.777370446210973 12.56923361813992 12.9228752903567 13.24506231518891 13.36748985387918 13.88077787234696 15.58579853399944  
BAND_ghostNone_4159_47BenzeneBenzeneTS_CC-TZPGTO -11.23898060004366 -11.23839903368138 -11.23820519007599 -11.23737761772737 -11.23710803285818 -11.23687689382857 -11.22700447491021 -11.22639514098543 -11.22550427993984 -11.22472491925402 -11.22391400911488 -11.22121008441954 -1.153637088508905 -1.140086939787422 -1.01792821078848 -1.017590173132396 -1.004997394727033 -1.00441677829003 -0.827006248957587 -0.8269099585982747 -0.8145509450337698 -0.8140486900280404 -0.7126032279958059 -0.7002492099374379 -0.647045533877859 -0.6350031996821357 -0.6217247654077929 -0.6089998458831061 -0.5911184440865871 -0.5907355122487976 -0.5799454565540085 -0.578673848246153 -0.5072746253815481 -0.497657006065763 -0.4975046053510428 -0.4930331077637233 -0.485118501550783 -0.480410457486651 -0.3427677595545269 -0.341066122052589 -0.3280936411013289 -0.324403244583754 0.1195134349824313 0.121709903796632 0.1362009634545132 0.1370231562329527 0.1386314326538469 0.1555917439038046 0.1580658482639629 0.1682026269867744 0.181291458824186 0.1878656900960232 0.1990616526915113 0.2024063575964991 0.2154551256131124 0.2209176301526268 0.2448776403886656 0.2642100304297552 0.3220834428898571 0.3404821209261192 0.351065675649843 0.3540478983386255 0.3563923341182222 0.3678589567266499 0.3840651668706638 0.3887845136751343 0.400115901770832 0.4128059375985109 0.4179096721835813 0.4192364880718896 0.4252452101162937 0.4275758952497246 0.4388579098119936 0.4533350394612746 0.4740828918218306 0.4774646695863928 0.4891821194403406 0.4925142419670963 0.5157960475854906 0.5186562607493166 0.5280753753041603 0.5334508717229237 0.5396902976551986 0.5463191094092297 0.5522224402391275 0.5679499971625583 0.5698988305382732 0.5775119929240478 0.5787970641888951 0.5860103950498268 0.5909887665113716 0.5920300576856066 0.6018097476000435 0.6054540422182234 0.6120370792206496 0.6146604019884161 0.6218530329654175 0.6265537466143882 0.6331973383777072 0.6374137238424278 0.639271008109551 0.6488812166243401 0.6546419995796857 0.6606778228885205 0.6687590125708377 0.6776294182704811 0.6881110068167976 0.6998917076343829 0.7078253058724704 0.7150104850954333 0.7218663982940716 0.7322952714822171 0.7382178032444897 0.7428887984275645 0.7484461743619747 0.7542910330141497 0.7830016871699084 0.8291144353824492 0.8321072546813715 0.8420424747272163 0.8538918255201088 0.8597574990523658 0.8712365261381495 0.8810343602893888 0.8884965524613809 0.9060555498132641 0.9149544519603188 0.9229112131150283 0.9478000869416421 0.9528459082115296 0.9558943494866474 0.9636383747403602 0.967825346581114 0.995691323022431 0.9957859531437596 1.001869773904293 1.012721455250478 1.017912486650152 1.020246385772283 1.030744750929451 1.033166722224922 1.041905036775664 1.04671198190423 1.083014810782366 1.088199202529928 1.120205754073117 1.126417705227576 1.143072303098778 1.151009671534923 1.18174328379629 1.206380983748129 1.208821776806728 1.221085668823223 1.222969270774287 1.225136305276708 1.226881030200565 1.239839076941068 1.247335194652619 1.252899512531079 1.270566960416109 1.290130830295649 1.291587580701573 1.306614442707216 1.314745164298199 1.326954575255823 1.328102647954013 1.337475728297191 1.339900224965599 1.356756533466332 1.369254650965909 1.394739704589228 1.408203216304215 1.414590696705526 1.424765140040327 1.476883965007518 1.485857778637108 1.502505344297391 1.504348521079345 1.507749783265175 1.509344581203302 1.513095892737627 1.513426997185542 1.520186838317923 1.520904954050298 1.522086989570194 1.52458347311536 1.530597803868456 1.543478504629083 1.550913105323997 1.56163421201158 1.586673615652464 1.588906581684104 1.598803796678119 1.602006973393337 1.605159499417077 1.619446438002387 1.6247831979867 1.629212720995828 1.634053413875081 1.648226250624299 1.667105771642885 1.689792628254617 1.709961288882944 1.730220511511428 1.733575804530188 1.746878378073154 1.762059895749558 1.764154670323563 1.785015050464708 1.805859133753946 1.81994500195826 1.824473076476637 1.827879260344396 1.840089812391528 1.909759425538849 1.920876460963608 2.088470587712805 2.103615314404629 2.183739185683116 2.188730077016439 2.198361304368693 2.208633093700437 2.2134695100873 2.230086167254271 2.294654852762975 2.305654636694569 2.309568477792502 2.337830866275085 2.351258690132568 2.378499298273913 2.403143897978932 2.437675048014848 2.453394695332428 2.458055234780794 2.4616542828044 2.463484205669991 2.472646371667237 2.488886890083988 2.492288684929726 2.511670433686252 2.528703204898294 2.547366829129592 2.559061260860858 2.584435837856156 2.587186946518284 2.608032755995904 2.628830813719167 2.661751385314125 2.696318990767787 2.740001610269087 2.742011549203297 2.748982550296356 2.76315659244459 2.770610895069338 2.783994667422909 2.792249591924941 2.801829171493953 2.818217031604489 2.828153296859366 2.84372003375214 2.855387433671035 2.862143484040166 2.906337012631491 2.908250726498927 2.925151784131665 2.929631385140055 2.934135708034525 2.948940636116564 2.958408379821004 2.960454132216918 2.970969797534547 2.982605389516483 2.992594295201781 3.000797302164334 3.007577850021494 3.0090425982733 3.018832003315364 3.021303425364946 3.030573943128863 3.042045167564215 3.055337483499853 3.057051450970999 3.063027892057081 3.07323168339739 3.075933712434003 3.089102757881121 3.102547524714535 3.107815577077066 3.127828351343888 3.142892116686296 3.158496679161871 3.163027557479127 3.175853418276624 3.177684698503919 3.231567960899198 3.235844098212779 3.238966072227217 3.248757883316663 3.267439448201803 3.273242175122253 3.297849945091413 3.298394617163372 3.320325403492739 3.325475676403595 3.328895376702901 3.329937608060635 3.348523846503667 3.362740212467704 3.36779382914154 3.371357131574436 3.374882029475116 3.377717679790218 3.383897811099664 3.385007607477402 3.390230397372388 3.39184034243077 3.392965856815 3.408855038573908 3.411172210133411 3.415171624506153 3.419129637047034 3.42324426442327 3.42711450463855 3.432503728840007 3.440189708062212 3.445567960342287 3.450150852898215 3.459959245454667 3.463561196770447 3.467620155293856 3.478800244908238 3.488757649224014 3.502344268758529 3.512450467265608 3.543442466759594 3.546265603775673 3.608371733783219 3.609144736307937 3.618333363018105 3.622778687867521 3.624567474143132 3.637351082105215 3.656848000581189 3.668594275523303 3.672753874662772 3.675029701217392 3.681098083542508 3.69173631818277 3.695306703740171 3.703644958510009 3.70861651898422 3.71037198531748 3.713713297119068 3.72240039268533 3.725253219710845 3.733807733852462 3.743968365947117 3.762353874888657 3.772048289972125 3.774690230223272 3.787194005693966 3.801925904634104 3.906634624932106 3.908928472363651 3.914306517620297 3.921017679804854 3.924091406631006 3.940990944535467 3.947946190114295 3.954042076479761 4.059643652256637 4.060945053568485 4.072533301232315 4.075123642542729 4.095376658681229 4.097546890475073 4.108928029198691 4.111199764430327 4.112210807113242 4.11937556889246 4.121855546323112 4.129739234145982 4.13079719219435 4.131421851402634 4.134917040156927 4.138185177991127 4.144711205029073 4.149124627125353 4.153003732569837 4.158472220591626 4.161327823074975 4.166735241671965 4.173724958501054 4.17889678264137 4.189472341478486 4.191540623561337 4.194415844248088 4.199346106189566 4.216948537819174 4.23061961034048 4.267869904903883 4.304105195853161 4.329685546762533 4.331352969978973 4.339932617834177 4.346168672479055 4.382958700121652 4.393024305829274 4.417498623465754 4.423419452300482 4.426111911802517 4.438447529014281 4.441002302506155 4.458022549580917 4.468502410812675 4.470167699802099 4.481268284695965 4.495848305793429 4.499871737175766 4.511245265081613 4.518077273903383 4.534180456063011 4.537422116773921 4.544005092030967 4.550480905368151 4.553239497326136 4.563261049567782 4.56675931116807 4.569016287133569 4.603794948646594 4.661775906963438 4.66277709397748 4.667231356544578 4.670496394398257 4.673835095717718 4.678561453908836 4.680361716180237 4.681240439430532 4.68297742767658 4.683865961339546 4.689032200748274 4.692416328971115 4.696440541269996 4.70039732012882 4.710968258140633 4.767638613754932 4.891747424926367 4.893175641291307 4.896822691053076 4.906173755885558 4.907943203678387 4.967788539351636 5.008726439662484 5.028293968512428 5.058217741330958 5.068889639958934 5.07078029932433 5.079290223845655 5.087201647253932 5.09890171785961 5.108908159718912 5.113267259399247 5.119885827278106 5.123468493738292 5.131499875514725 5.134121327231151 5.151477475112178 5.160952689632352 5.169737130706415 5.18699814982546 5.263845703968236 5.278234950506937 5.337639163143015 5.369123263323829 5.37428590848396 5.375049281530299 5.382894688602229 5.388453564553048 5.388727134688502 5.390410315238923 5.398498079547706 5.420180560359582 5.421054537219111 5.436425853377012 5.451703141056428 5.484788506371769 5.539137106221933 5.549338989572555 5.554072278996056 5.574726107683997 5.7441922280909 5.754608175700273 5.766323485110896 5.781699557457848 5.81493704854949 5.828957002712673 6.069403648437808 6.07079300983416 6.085356444035337 6.089098897625039 6.099143260601578 6.128453854591737 6.273633403999103 6.277575898690928 6.295921860490363 6.305904105081668 6.370337922350167 6.393888912822916 6.520327796195827 6.526607044654518 6.530026369586158 6.53970605057497 6.865184091700979 6.891871147650594 7.334679510501047 7.349015647725701 9.547730715464189 9.699536737036597 13.02101451727052 13.06205093822577 13.19275678773263 13.23897271506118 13.60184545088681 13.61423945307038 13.72509110138014 13.78884324711244 16.28358371416579 16.31174320092605  
BAND_ghostNone_4172_60EthyneAcOHOHpi_CC-TZPGTO -20.60053848693624 -20.54428223860936 -11.38482620352211 -11.25473800735542 -11.25226590852708 -11.24053956576651 -1.457071874924171 -1.354731931574408 -1.039390804811192 -1.024291482161459 -0.8169421366886361 -0.7750717354393414 -0.7031279310899492 -0.687689324140507 -0.6726215587677107 -0.6454966875196851 -0.5789527423306309 -0.5698294086836087 -0.5564630238939458 -0.4783106087007145 -0.454565960642046 -0.4184150569122552 -0.4182681640055894 0.1447865882401325 0.1532905391657681 0.1613232019114422 0.1658280509602797 0.1734343046057533 0.2037113924010494 0.2130405497541473 0.2277047673284063 0.2292656290637529 0.2904665640626434 0.3445772486508031 0.3659245060886559 0.3847319215113728 0.3888016755868444 0.4136517382572482 0.4173529615693431 0.4408390316438759 0.4681289778180872 0.4788380588939154 0.5047055903353087 0.5430957215690276 0.5607208539615286 0.5714121918219478 0.5905857390779341 0.6004453991281528 0.6174955359295717 0.6210791668583064 0.6355117389211926 0.6518647229424598 0.6832779735870808 0.6940465385380952 0.7216118888050678 0.7333897056894377 0.761046914224651 0.7799936638989894 0.7892271902251429 0.808345443715843 0.8223450774866259 0.8327659481768293 0.8669275998499623 0.9152854159137731 0.9331883086523257 0.9410294006383515 0.9537988803312566 0.9659090400721244 0.9918681187450148 0.9979366474542072 1.03531898820973 1.062888894040759 1.063203089296088 1.07639149064275 1.089352387272928 1.09644998596282 1.172108214484328 1.179192216904635 1.183789911275386 1.213166155964446 1.236895772360047 1.271978708961028 1.28663187940951 1.317794901628581 1.357590982549765 1.361953262905418 1.415504047857662 1.4449994625135 1.452954240226545 1.5056803812526 1.514313762498248 1.525014760976896 1.585999152474471 1.588391836230421 1.615807275939997 1.635413406793142 1.669288525033074 1.688111718328564 1.710734318201445 1.731581535363012 1.782669422496805 1.831053676508051 1.832847428976133 1.952704684075818 2.011546563396316 2.02807527953199 2.038098761858373 2.210303849453539 2.222468320661327 2.272324130579117 2.316513844073827 2.316862091918447 2.384933663772278 2.431153393730041 2.456269073423102 2.457670112472913 2.504375540362789 2.540830604771227 2.630568060564797 2.648918318002023 2.669302799815246 2.684027108763257 2.697664888020109 2.727600401855927 2.76742502558224 2.787948018196579 2.807642888669389 2.816059386822213 2.831194755884149 2.849719555308798 2.882312948294996 2.9254498175898 2.992505629742535 3.005300749945637 3.050671324425952 3.073786049705054 3.090467528276952 3.094007407211615 3.170459161777873 3.182460866175628 3.201299446922757 3.205074349298928 3.2143033420191 3.214396606915983 3.233619977270474 3.240523707844377 3.261607410296631 3.267520553307017 3.27186142708807 3.281438947991935 3.285670843459497 3.294068966185134 3.302387757658681 3.325746112965868 3.369379523120137 3.404706230604059 3.433469238214568 3.445459470432113 3.448389604333761 3.471331275318206 3.491049847546929 3.491454575226906 3.529646988764233 3.565947894637779 3.591431249432636 3.599376441526543 3.627822442526397 3.638173536733261 3.654923907023132 3.734885581402173 3.73889405625571 3.763755820068618 3.792746478579758 3.826310880374381 3.87805999084707 3.900729995558098 3.901515527094432 3.919841619680084 3.983238970561038 3.986942364271246 4.055746644975108 4.095154314223528 4.142429789523058 4.146912493323837 4.148586652902725 4.173133762805707 4.18842257493488 4.21426932384488 4.271648053666871 4.284022059806956 4.316016414563189 4.346110462789234 4.352471884393945 4.364263331640183 4.415394124688789 4.419202921828536 4.495069200438348 4.499086560011544 4.505765003955483 4.531080472311861 4.546359987429835 4.571164550845404 4.603303843054852 4.654576738271468 4.734826774711899 4.776956756365804 4.820224886586266 4.851562244333677 4.895542040283821 4.896065559986758 4.937274520913843 5.063288242182988 5.12942265803879 5.233021038143418 5.245130726890829 5.26325385661656 5.378620616679378 5.410998261428803 5.495643241144666 5.498698305149989 5.596233468284604 5.599519879914527 5.608928013051053 5.61818230772657 5.663526790696224 5.694714555215484 5.745572220592208 5.799411125911812 5.805482389288737 5.850234994911571 5.975275013219013 6.054878234540387 6.145940722777937 6.166346329498529 6.203154443388906 6.227033816274665 6.311132404834701 6.34958924930828 6.380443985411813 6.430964408057626 6.600221070094709 6.697722901386944 6.702261572485154 6.813876829015304 6.857822732248941 6.952722422907351 6.956796278900159 7.008199575579659 7.072330883295654 7.179563862901469 7.261826147487283 7.321349374871353 7.38046073687917 7.389944628997302 7.595971221840922 7.687516180378593 7.794360946773328 7.970902212943111 9.643391858431595 9.793947535342662 12.95189446322333 13.69218576746936 14.22051483454387 16.77110885798816  
BAND_ghostNone_4167_55BenzeneMeOHOHpi_CC-TZPGTO -20.53374688118104 -11.25422387227559 -11.24559267152919 -11.24503378311197 -11.24501543264153 -11.24403451325634 -11.24375637932263 -11.24365952620185 -1.337640850228093 -1.160796142364993 -1.02477768031565 -1.024494494426023 -0.908609052940806 -0.8333868764704256 -0.8333711123060463 -0.7190578846598028 -0.6748210046687354 -0.6530585426241641 -0.6282164029096142 -0.6033346416668404 -0.5973647204590778 -0.5972847564767444 -0.575817724300376 -0.513398102401615 -0.5038661787440826 -0.5037909822962707 -0.4862345475130955 -0.4317132347135013 -0.3477786284452038 -0.3476681783763564 0.1160127519976815 0.1161085495653467 0.1318931528435118 0.1566878954678948 0.1606625406726034 0.181427723407866 0.1923640794005501 0.1952531941066769 0.2176488305740871 0.2311023474382042 0.2385680207962442 0.2524244950786113 0.312629887468771 0.3270236586771658 0.350739660642758 0.3516852606234368 0.3723160717137072 0.3826028112754711 0.4114255373638092 0.4155853575017789 0.4194638382038042 0.4234024010601245 0.4552843526237349 0.4722305430854042 0.4782698787314694 0.496576044711693 0.5200741346323386 0.534641406769129 0.5450766440948349 0.5697624162265253 0.5701701969022148 0.5796623354646396 0.5808881854205866 0.5831603448984184 0.5871714284495808 0.6003668185772383 0.6200276392695594 0.6251947192750295 0.628249895953112 0.633336044560093 0.6435667550058197 0.6488923056785403 0.6560633855741596 0.6666757698031697 0.6820834680817699 0.6994867351593987 0.7096294965053584 0.7116845871146693 0.7365565093618772 0.7391074893308767 0.7424796477719454 0.7732826463296059 0.7745608726104803 0.8324051995713868 0.8431874960201254 0.8467061854922705 0.8800081311449823 0.8818415299321752 0.8852028487786425 0.9147606874849575 0.9442410168836021 0.946529793684633 0.9586522041167493 0.994556101448273 0.9982019370853649 1.003245031106158 1.013466050935263 1.015388819381071 1.058006556708134 1.059824275262715 1.096677473365876 1.102808910898827 1.122663480417912 1.126198787129617 1.176804572890763 1.199117841011954 1.205384379397404 1.210424366542645 1.217062384099771 1.219614971265589 1.257649710709401 1.259706763372055 1.27807346137011 1.286826752337806 1.304413748912572 1.319568212625902 1.334749119996292 1.340505266686421 1.34544364971391 1.370483596935731 1.393763168305141 1.40061654259588 1.468423796670803 1.470562654629856 1.479784037078158 1.494465195341656 1.497132818811018 1.503669288150353 1.504623351298961 1.506108333177463 1.51319585328372 1.520349496969323 1.521913913037719 1.569110469176282 1.578964737059639 1.583401254036814 1.589409007123151 1.612802823857757 1.625420638505196 1.634421958812219 1.653926039520892 1.701408097659018 1.721148416473335 1.733187020518029 1.744270358671853 1.757944646148869 1.768798238882639 1.799996077316287 1.818285510861543 1.85316083746778 1.898873673414516 2.082136191494963 2.156759193872905 2.179012735330652 2.184834331808787 2.206695656631523 2.220321453881877 2.228823852665524 2.304142369693074 2.329344152920164 2.345016198152742 2.35066486024112 2.387803952804467 2.446805111573565 2.449045439201217 2.454407106571654 2.486205885698009 2.503872085139748 2.520412697255873 2.529340764565145 2.548589103082626 2.576908759796533 2.594549059684975 2.630365363545577 2.731002246552395 2.73651013847606 2.741945462879258 2.785928611318926 2.789500506434041 2.808366566063194 2.832472366311335 2.847864358255185 2.87657899016589 2.899455828629097 2.905965058768103 2.922302184157509 2.943253723077274 2.944343941766739 2.990546389432533 2.996023294467178 3.002814525904947 3.020583579972066 3.027677456623121 3.045643576315001 3.052384780682776 3.075021489498099 3.078204047684268 3.095793898302363 3.128417269783792 3.131248314871206 3.145380282486931 3.147039782927578 3.171059714523705 3.177195310682642 3.237511198721728 3.246063422477312 3.261303262584405 3.27491802141063 3.29035363015945 3.292212829843165 3.300813954455403 3.315466864569805 3.332861774871636 3.339195533648301 3.348527125634126 3.360630848564845 3.368946911667582 3.371443242480157 3.377956903443505 3.382599114364229 3.400295182081794 3.402859982142123 3.40557857090945 3.415643459760354 3.438258313599791 3.44022748127002 3.445221576100961 3.448696096273997 3.477154686519943 3.496143708266326 3.514645776781913 3.553115696260342 3.602515482449025 3.602684255169923 3.629305644823094 3.63200731135458 3.650149973681519 3.658528017105042 3.667301342522852 3.672208081514625 3.691339752816398 3.701362840778907 3.707720724982934 3.712355755886288 3.736630008069733 3.752166696346348 3.758884700268135 3.765154333123237 3.778738581235353 3.799360705686338 3.801384560435003 3.860299988972173 3.876435974524045 3.905143914328518 3.907410054326283 3.90767066120419 3.917418882059627 4.008763882558522 4.050847502318641 4.054125705642158 4.071164474669255 4.077953089970762 4.092166144981841 4.095259142517917 4.113612244666208 4.123195502269545 4.12345413295172 4.123978544930336 4.127197160148175 4.131648429332139 4.148390525456796 4.15841843951427 4.17219883461888 4.172884224298353 4.1758058673729 4.20839863911433 4.213293010370577 4.265988509484608 4.311667432611461 4.314930986433638 4.317218375205045 4.344703013812996 4.354021673739759 4.374975496090135 4.380851895092731 4.408405708496905 4.413241930083094 4.421783633291511 4.440720950798315 4.458293257618523 4.460953807826676 4.473000817301094 4.495916252234615 4.50838311878817 4.509752342382209 4.532236694358282 4.540665534250377 4.547088335555133 4.564051780336628 4.618235175937718 4.645431495884768 4.655525709256087 4.658853176148459 4.662938607362763 4.664176786024281 4.67512518912798 4.68323685180962 4.69150789349839 4.715974748654426 4.756490512384826 4.822690322424242 4.886704900137982 4.888416687337011 4.932003539640765 5.015552932719688 5.040646570383758 5.054021910163019 5.069482262808578 5.071674590545496 5.079401022771467 5.097006958355982 5.102727108065351 5.108173279348158 5.1169422846297 5.129569777624783 5.161676091488804 5.230648285697033 5.257269018052194 5.308786027997125 5.35185989443565 5.364360603181584 5.368499213203662 5.36869460674464 5.377601797964861 5.403434424293071 5.415308332554543 5.415554574595876 5.442109844492697 5.455705561067734 5.527295116771662 5.542354874099873 5.570735672085561 5.596526057515365 5.633001600306711 5.740939577359262 5.772188911344443 5.807854970874804 5.829233825579117 5.970575163240714 6.06315432879904 6.06343324589946 6.093898212723517 6.244626769869483 6.264200004917801 6.267288432013692 6.277618811502701 6.28746740392639 6.362252648263522 6.452516835636655 6.513033753897146 6.524684847578864 6.692997883973561 6.857906549729732 7.027192024994161 7.161473830145086 7.228786008788833 7.277614696186211 7.326788617798692 7.391122363882556 7.537286957148588 7.641107440862134 7.969078247925376 9.714646277119742 12.43601590704867 13.08569228690546 13.1377184749097 13.5999989730756 13.60247041412131 13.96753436188455 16.29260742504749  
BAND_ghostNone_4135_23AcNH2Uracil_CC-TZPGTO -20.53936206386178 -20.53272333680807 -20.52660139634914 -15.616805207763 -15.61369877652119 -15.58645266358683 -11.40953064215558 -11.37028333027448 -11.36779325544814 -11.3223869265795 -11.24808417552451 -11.2380738564713 -1.425883126391427 -1.393886344529033 -1.384990866079552 -1.297118905517009 -1.23143942494776 -1.223223025877453 -1.071429391323497 -1.018384350119305 -0.9182992951274229 -0.8881370742742566 -0.8122338761754337 -0.789759143019458 -0.7528514045331062 -0.7359257559257699 -0.7065426273537887 -0.6834007916727944 -0.6623600874256949 -0.6566835009614153 -0.639318088464611 -0.6294658098082517 -0.6029719290716737 -0.5941608164793527 -0.5864025063950611 -0.5720584308035892 -0.5586754067683468 -0.5381072911047532 -0.5088920077464384 -0.4807044203982741 -0.4454805963830268 -0.4365204325119095 -0.4310475351157723 -0.4267139003876533 -0.3518009566492067 0.1047713350260671 0.1238062412222383 0.1503366282109422 0.1646242548516108 0.1670967343208012 0.1741078258880525 0.1761402406947029 0.1968961954561014 0.2094945790144835 0.2288154028726103 0.2478806807193092 0.2687055826894712 0.2902312750400916 0.2980724929188109 0.3036831710899096 0.3264990257993168 0.3517217044846725 0.3653060388433538 0.3718314788018235 0.3742364967379023 0.395253019731494 0.3970133248500883 0.4104970557200135 0.4242455905467891 0.4367869065298393 0.4511147325007375 0.4621130387146278 0.465533862029718 0.4766046654796797 0.4997768529098448 0.500414472602873 0.5106117661168751 0.5184302499948603 0.5378440237678573 0.5459604739884893 0.5625893589773803 0.5656279123045204 0.5730880148507833 0.5768765917731604 0.6048807301676665 0.6093120825301845 0.6098005768177333 0.6159377281620878 0.6311073685002759 0.6472341783686832 0.6507287789912838 0.6526239809656047 0.6657210783347411 0.6734363163775569 0.6823679583176988 0.6938394871728067 0.7129731327577076 0.7184844505092273 0.7237525410648965 0.7352410327195583 0.7488032745704942 0.7533544888410184 0.7565286026619497 0.7819486940863078 0.7949461056687007 0.7961960622539891 0.8033952156128173 0.8187901181935182 0.8444473423364877 0.8587517502115725 0.8765459920460914 0.8805390318237588 0.8949263832608746 0.9037945628970918 0.9169970836831618 0.9229728273608014 0.938172798079834 0.9548834650022292 0.9624269482897917 0.9703203924743012 0.9766278621401224 0.9771707633668884 1.002002016977958 1.0260869110433 1.02855910272401 1.046207658321182 1.057120621175806 1.067810017684394 1.076687742569838 1.093956240509387 1.103841164481155 1.116376039143831 1.127528170669537 1.139406508936386 1.145527724552292 1.150083785271851 1.153704149661565 1.182158920110685 1.187905110092415 1.196101990727829 1.221967788290571 1.236333827186333 1.241716771905853 1.243035365033867 1.285170223903058 1.298298007645253 1.319243255981879 1.327231279960719 1.328160569028817 1.346332764309224 1.363347946321768 1.378697627596042 1.396274296426418 1.433237068437163 1.441138783848891 1.441851639764358 1.447332792116142 1.471947093791579 1.480732626220126 1.495770006895388 1.504745142239003 1.511526438071238 1.526281677856451 1.528932930480652 1.530464240568336 1.553551712637886 1.559025606396685 1.587529885972394 1.607637103050392 1.632853520028613 1.650360754541859 1.65547241014197 1.671668307265463 1.672531637913793 1.70581221899024 1.717833302908738 1.72243881307416 1.737132884986681 1.777605075730418 1.78365245936752 1.787971708929522 1.811283842888751 1.857708157008975 1.861366700002132 1.88693595170773 1.923266214696703 1.944503071444479 1.959746599052992 2.012173112437545 2.014292963383173 2.028627218256973 2.03799770172396 2.068877702744618 2.091232405083152 2.102161565433434 2.133233137452957 2.14818799583978 2.250962034419311 2.265995608372254 2.286443061769151 2.301433878959468 2.313051184820435 2.330969865399127 2.339669524564682 2.363014206236438 2.393080364054049 2.402699933630829 2.416340090960776 2.438861505408019 2.455213115886042 2.479624822759881 2.510174888068073 2.53555979073644 2.563734650133231 2.5852700832269 2.596957069392108 2.61912496134121 2.621868652135016 2.632256365221648 2.677868944194147 2.693777887786605 2.721923275777141 2.730882608480626 2.746200475600209 2.763237627640021 2.794097244971644 2.824861360760682 2.839671493122164 2.848344153375969 2.882271902528149 2.886447635569694 2.936258186022147 2.957598754341825 2.963150114756114 2.989529087158328 2.997788676898162 3.010234843832219 3.032476063167723 3.049504623525469 3.055056318401951 3.07460779635022 3.076923520135521 3.084592127610435 3.102717883639125 3.115939396623088 3.142411410730775 3.153668607930602 3.165967267696069 3.179391908980533 3.20345244859969 3.206682950003817 3.207170430729857 3.228796698398265 3.230402283110951 3.241381758351769 3.24814344489223 3.263255282943198 3.277711642431918 3.298794580084426 3.306994769190424 3.317788041293286 3.321279830165819 3.342612389206927 3.366119416257543 3.370323737447383 3.38650427268263 3.392111590041002 3.405758717510168 3.415238575654377 3.417034438791707 3.42915741448987 3.43181397282791 3.440267455340155 3.451421167780311 3.465929574759909 3.480163385786096 3.485374881475349 3.498787746666507 3.517996259988788 3.536946203642779 3.542613914982544 3.54431891340491 3.562389850941952 3.574031753968207 3.59102882787968 3.596764345910074 3.604114937856183 3.615639005878487 3.642422850631596 3.656818492777104 3.677984119442235 3.683690639572361 3.706462694756568 3.718508020061321 3.724180827460458 3.736931068281794 3.739324116275711 3.753864686776334 3.759261038057968 3.781596427668191 3.786918695275117 3.800625738862661 3.831282350436729 3.861466029377439 3.866742380645346 3.885390098332102 3.889666866713902 3.89443573281264 3.919251366593372 3.920473323866067 3.930371228806843 3.946086006341595 3.967482210521051 4.011494313310065 4.045724886565361 4.052277274106276 4.053405051479521 4.079577287525966 4.095406132624103 4.114998264514236 4.125861523986847 4.139730850666881 4.14732196213131 4.161831895124475 4.173991884865169 4.17470821255586 4.186852394340243 4.198973709093994 4.216584316999109 4.221804528946005 4.274920943823241 4.289925437881728 4.292259049908829 4.300636607423988 4.315988826802248 4.32172692300828 4.333060817395663 4.350571810862771 4.358588933746096 4.379354881376432 4.385740165301386 4.401237041073176 4.412989312716832 4.419525433105729 4.430513329193899 4.457358890750752 4.477693221722639 4.481828498743788 4.517042681721446 4.532038561642501 4.550182800574803 4.560518164942439 4.575560838387459 4.585237389663664 4.594039968184171 4.595125948336264 4.606108514518072 4.639533999314328 4.647009517203512 4.665759244619736 4.672284483963151 4.692896327509723 4.701253823217615 4.740181923414129 4.779162094066608 4.785083984292879 4.792044758082832 4.820568993477729 4.89174410846323 4.915800128167525 4.932639792332582 4.958794611603724 4.98823645620792 5.030708995969181 5.053245065342333 5.074518095568185 5.091644875131726 5.121431429797271 5.128043420050415 5.134178151646133 5.138912718845978 5.160188161881094 5.162820096273668 5.168082961639906 5.211308407839217 5.236949333799581 5.286915526256035 5.306582655327191 5.325721981620419 5.352087614953548 5.356047001702748 5.380220596999127 5.396868842178838 5.402803827546345 5.408026099193789 5.436019976720043 5.438437539231451 5.473111928007479 5.495979564931512 5.504639127171133 5.531396832990299 5.545591494613071 5.555252419870123 5.56375119318658 5.575801100925649 5.588561414515539 5.609598125625824 5.618629411052569 5.634088469593169 5.675280287243798 5.67555243083348 5.685627015036252 5.704268244505379 5.740143796042478 5.764434834125048 5.783976541798846 5.813904904535494 5.818837571058155 5.868786463093985 5.884382334690193 5.93369818540286 5.947645347714746 5.970532149321427 5.977162471063571 5.988804204530884 6.050962620066749 6.073397100694241 6.08885360609309 6.095403457104002 6.113129158877414 6.144340878838291 6.173783324513059 6.205407087703122 6.211462949782542 6.212985101944958 6.232140481268371 6.27805887355391 6.291927788087206 6.346436718739263 6.381461666929142 6.428565049353756 6.581768155380708 6.594856677078934 6.620354220916827 6.623426585864587 6.653016800345138 6.658760546528766 6.700799147573341 6.760547672532113 6.774518683725089 6.82130846049006 6.910181887820595 6.943495107831101 6.962478913009337 6.970940265705269 6.986707922392119 7.034373235850812 7.047186874254012 7.135250985512501 7.21901548114946 7.297873862995539 7.345954177373991 7.351400166487741 7.368361824913554 7.370323337102747 7.44765026293376 7.494584249973471 7.580136840483362 7.591210728387562 7.648406440957116 7.65666776815655 7.706562296543679 7.889422667863131 7.967668397972654 9.584952165483486 10.22288324556827 11.00388745031095 11.93792229603501 13.21995062701512 13.33259773679559 13.70532440722175 13.78654164868245 14.21425880458689 14.37078608277799 15.03102971890224 15.28037174317906  
BAND_ghostNone_4153_41UracilPentane_CC-TZPGTO -20.54598276802734 -20.53971345665546 -15.64317532534858 -15.62621207777237 -11.41908911924967 -11.38072109403609 -11.34086401546885 -11.2546656702002 -11.21811934194597 -11.21653482853038 -11.21396218311063 -11.210279140427 -11.20221606466365 -1.43616711934552 -1.397577899716155 -1.313077085466842 -1.245317914925079 -1.087878877591677 -1.084256215487519 -1.018027766943559 -0.9333406070674113 -0.9221372154609612 -0.901031433822905 -0.8227266735329252 -0.806601098786093 -0.7877533205327669 -0.7646038094563187 -0.7141137393680915 -0.6793326708744931 -0.6771177544574608 -0.6527400656227969 -0.6403247763449362 -0.6144564651266639 -0.6023034577168329 -0.6012222631543485 -0.5983156970898186 -0.5695535367281539 -0.5573796365386899 -0.5503131048345518 -0.5294020996765262 -0.5262422979533109 -0.4974684836089683 -0.484269920194862 -0.4781223220752203 -0.4640078913465374 -0.4595802873590328 -0.4488804586154215 -0.4485733103049844 -0.4358258900112586 -0.3683251737492002 0.08662003889040562 0.1087192389495949 0.1458458279690227 0.1495206000189419 0.1583290933289016 0.1631931739608045 0.1797511847195619 0.180734237682415 0.1861968845638739 0.1980668501327079 0.2173599556826233 0.221056778832416 0.2381216985380495 0.2460201251427842 0.2567023523443895 0.2590936124564799 0.2718552289559462 0.2879567087604677 0.2927899657388278 0.2961409295677414 0.3077019725710461 0.3262030780457965 0.3295284240447723 0.3380779623804116 0.3464789920385263 0.3595912198180288 0.3672758792582426 0.3721555547765896 0.3930383922065752 0.4022602178518803 0.4134900233788064 0.4206859539107253 0.4243065355001442 0.4451235017948064 0.446086254995565 0.4531150622375184 0.4584444548085367 0.4744233201567991 0.4883497807852253 0.4945762040196297 0.4995222257798914 0.5065807769221411 0.5204052570838191 0.5367422229876118 0.5394760232397178 0.5464020688014123 0.5588627080656955 0.570339605574598 0.5793796864321891 0.584519632626937 0.5912830408714638 0.5923007865512108 0.6061020170870348 0.6115716262786567 0.6165905495943359 0.6254147866409216 0.6355895119301581 0.645070787883365 0.6474085908780937 0.655657257276651 0.6600171619360825 0.6661341963445145 0.6742168159694819 0.6834017975984359 0.687502962890866 0.6906673297191297 0.6978914322316742 0.7055013827174229 0.7165241863903969 0.7217389055169847 0.7343179503811851 0.7361815494023193 0.7420102474688527 0.7558580520874213 0.7696207830731561 0.7723815596286261 0.7792876954851514 0.792301852020076 0.7940454782543547 0.8002575515514893 0.8138745075954924 0.8156380322995883 0.8232389625956599 0.8284894298883322 0.8455293864699416 0.8551973552631731 0.8619980233693417 0.8903001488145442 0.9068253017203314 0.9207122235608376 0.9245228201587102 0.9312486571721736 0.9454931071086933 0.9535350522242241 0.9625780513390177 0.9707530742132396 0.9865905524387096 0.9918280432789989 1.000167063409007 1.011175519903433 1.024383011285371 1.045552260680448 1.055171847837183 1.065155072604752 1.072444071068739 1.08355027200397 1.08437840473657 1.092523213654498 1.103912703848152 1.112441153245396 1.126602329901156 1.132369873389351 1.144286216855409 1.148626000050716 1.160904591826193 1.170931454073117 1.190349094080376 1.201973995828565 1.212144521159941 1.221310481843427 1.233679150928638 1.245139949754595 1.253457054661869 1.264649393979378 1.272130178033537 1.284207545924281 1.28641959880052 1.295559806068136 1.305202662467084 1.32455731812245 1.336020774693408 1.347041245573488 1.350291624900255 1.361556038868428 1.369472412299326 1.381521806532592 1.394496702760526 1.39697059802495 1.406152193433997 1.417168303298683 1.424118614272326 1.428173476590589 1.437483196776576 1.439921068374213 1.446247016527505 1.4511895411765 1.453054746173576 1.463015909486193 1.481802605547108 1.493493773364721 1.499593772826729 1.501031538004064 1.509941553616633 1.513317499368434 1.518864585623833 1.525028750292169 1.528041758628802 1.558991355170968 1.566744589588065 1.580246398308981 1.590680567345857 1.601867237298213 1.609304600620618 1.618755463110235 1.621750435687928 1.644352553841696 1.654591599647123 1.655696623890608 1.672198105029337 1.680206869301902 1.68961412723976 1.692817387535826 1.709757390572181 1.719932641238585 1.731404858950773 1.740092030470378 1.746965954120492 1.764164873315246 1.781190351884118 1.787391754400914 1.812048384596405 1.817177768160894 1.825056610658059 1.847417308232923 1.85743471298576 1.869120328435033 1.893977526044514 1.904349304244024 1.911177805020932 1.917069284016561 1.951698944812579 1.989343687865526 1.99601459484472 2.01610131362002 2.029676915835674 2.031977069734988 2.040057860161277 2.049823270026269 2.068742848896831 2.089970341037021 2.125528181486642 2.252764921464537 2.274405744214889 2.309974773573477 2.317219796342618 2.345126152934778 2.378404583875461 2.424875879899358 2.455973705175031 2.492023152631833 2.511075518556679 2.533089713636637 2.543275344730886 2.549393555761099 2.578837888838318 2.588403285528315 2.596920034299534 2.633722329690161 2.640275862753895 2.669492234180457 2.672426022711221 2.691951697996685 2.714596769586918 2.718315800779944 2.729676467846148 2.739287114021754 2.757738870315986 2.761099497124265 2.780253400236705 2.785261698913713 2.795525032332094 2.811928604481382 2.843956472614414 2.858661004299532 2.863633463016459 2.867714202709994 2.892823183156287 2.908459440994874 2.922936294414177 2.925630503889908 2.934126483565845 2.94185576410888 2.943776907795359 2.959278325501489 2.967886703791819 2.992677770808963 2.997448628493211 3.011230216667198 3.026811711643652 3.039050283617192 3.043278682266569 3.049497126737614 3.05843081547712 3.077264388855729 3.081058957146779 3.088581809073044 3.097777644828019 3.108032590082908 3.120040254945647 3.125430435467573 3.136401509528649 3.14252361163609 3.15068446252724 3.170267083383738 3.173737632694211 3.187586775995129 3.200670727148875 3.210843291159966 3.223118912890377 3.227989943808195 3.234193761772669 3.23930199814298 3.249268484443972 3.259863649901466 3.277602842678134 3.282466234861573 3.298285997779584 3.31042360167668 3.31957084457839 3.326089538268572 3.337614533520164 3.341237066656091 3.353424941454285 3.357173903424302 3.369498077723369 3.379296868949828 3.382713971181583 3.388774643639726 3.396057067083673 3.399768413067915 3.410190383498374 3.416029104052776 3.426175843837061 3.436797004711475 3.441310422648125 3.443078319946622 3.447305257023357 3.455055518800731 3.458002529179507 3.476864802688635 3.481762582603741 3.491136409424592 3.506743045963771 3.517639616203845 3.520779762323091 3.539952542509849 3.548314954796004 3.556874784228289 3.566148139929871 3.569535331517553 3.572877033356585 3.576281412797933 3.58286564464311 3.593512380259038 3.606946590203704 3.610147662272249 3.620382415855998 3.628676913324172 3.633203292138191 3.639990933026959 3.661036950693543 3.674241549422203 3.68346042066694 3.70229666475001 3.726815084879149 3.731560183179087 3.737025732596573 3.74588257906454 3.752881340119543 3.755073770681592 3.767427467181034 3.781590511077551 3.793142079774815 3.800522584801848 3.81529551153733 3.817174879151337 3.842393791413456 3.84381224801877 3.863964757854223 3.873777122058012 3.881664615437517 3.894030720525575 3.896340818322754 3.902031121479733 3.90746615856448 3.918138279041676 3.920638739023202 3.926704492619733 3.949497481850353 3.957461250480633 3.993094258300398 3.994415489660897 4.008956557785551 4.014216703107332 4.017888429178011 4.032426803744706 4.06137668933972 4.081432839444841 4.086168809820652 4.099973451462368 4.113372005204264 4.116338168834354 4.13188360414616 4.146692831594373 4.155165047914131 4.159365063359613 4.161518749955149 4.178015043627868 4.18163229651016 4.191500869224829 4.201874009025297 4.20561008664462 4.209578396333642 4.219641463113406 4.235854674124849 4.254713177494089 4.260643828787782 4.269891307593731 4.273169645188474 4.281156386378739 4.285237044910058 4.300492467961533 4.311606981290737 4.325398929652346 4.331467462280781 4.341651254071787 4.347623372921204 4.354722194504422 4.364892803664402 4.370060196494319 4.389377451281675 4.409801480107287 4.411907132479056 4.416731057637607 4.424157548272049 4.43274616736382 4.435057921706155 4.443203666515091 4.449716646187604 4.469611715949016 4.472838862197474 4.494533293665023 4.509038441487988 4.514526097249989 4.529463269257572 4.549450212105095 4.554357283551679 4.575794088422485 4.5826392288989 4.588703729221554 4.597685825968331 4.601036954194635 4.615227337602165 4.631054440125935 4.636926536669184 4.641877551950714 4.648978922172175 4.655466902475662 4.668633323396578 4.674562514657276 4.690340908088675 4.695269149298716 4.709292369965963 4.71151459611667 4.722978041257739 4.734884772216322 4.762534541917365 4.771586801103362 4.77949497483457 4.793124216898941 4.822595553101904 4.856905392099341 4.86857100540074 4.883204041269391 4.888652226425187 4.932951770447541 4.965285668616335 4.975466144493135 4.985284322400608 4.991772631038973 5.023879615848789 5.052369012680592 5.064636167422965 5.089556483270612 5.09084262679956 5.107422185462751 5.120575494536488 5.132314750765747 5.152648970321922 5.168923181703072 5.174190454451777 5.181227703410904 5.194815491754259 5.199679593818171 5.230905197386158 5.24880540175031 5.254221331326551 5.266994148830523 5.279242847553983 5.290668397670212 5.292785673959919 5.322113590471111 5.329346032731702 5.333523904452519 5.343678331914864 5.348095762076603 5.356981208435853 5.374741823761378 5.401311629861662 5.417359388365651 5.420780183086454 5.438891678918274 5.459935324005235 5.469991958197504 5.483599205711218 5.506098035250452 5.513015953458492 5.524763219666639 5.531888261543674 5.551838857352735 5.568087473729066 5.578788260068953 5.604863200221108 5.611930592669122 5.631776611869915 5.656324351792838 5.658430632760984 5.668803375859846 5.711017781403315 5.728514219257099 5.739076341315227 5.743157603900989 5.751243866352918 5.759547526465569 5.770090108480154 5.79420873036049 5.802394293452512 5.805522621645509 5.830451937603082 5.844549268597462 5.877369375157674 5.890822382433061 5.903704855297415 5.916184750501079 5.922208323273763 5.941033234132698 5.945148347657573 5.956094131021382 5.970152105351509 5.980965381142702 6.036273751408916 6.037594938378438 6.06683601188091 6.091735965817095 6.095392901562264 6.101292645747143 6.163276125747655 6.194511918072046 6.21528117755715 6.256481011855111 6.314790102602531 6.326066382143302 6.337553866597318 6.344147686500216 6.353753851189286 6.385207734790097 6.438223758794167 6.472555752819904 6.529944517914935 6.570380112275713 6.614672941378116 6.63516636927927 6.643073911261069 6.712946231214827 6.778478270274493 6.822812536775868 6.902322790354632 6.932424171337519 6.971817307001263 7.007011805249993 7.047740859054488 7.058643980678624 7.247637923253408 7.356219947014484 7.375602866565326 7.379643253698043 7.548572090874135 7.591546333741054 7.611360581048109 7.627055457848372 7.925318559206288 10.19250520770256 11.03654971668957 11.92844357301142 13.32939591279916 13.43741662405222 13.48334600022011 13.64536326044274 13.85181577090376 13.95350374300957 14.15780575167116 14.27596426233066 14.33826897530017 15.33600088917732  
BAND_ghostNone_4174_62PentaneAcNH2_CC-TZPGTO -20.51565290894373 -15.5859760881841 -11.35424972828243 -11.23792763156762 -11.20741861864109 -11.20636676733644 -11.20562168486948 -11.20429914931449 -11.20362238867916 -1.379116098134819 -1.214563320107436 -1.076548425613211 -1.012289826534024 -1.00709361386976 -0.9168263198483871 -0.8159218269252386 -0.8012081969241445 -0.7799738575584902 -0.7288098717914233 -0.666407196048982 -0.6494830948038883 -0.6116143224988657 -0.5949249253044879 -0.5907146525664486 -0.5874808716033421 -0.5632658747453595 -0.5503353423008385 -0.545983689449415 -0.5288024332293141 -0.521317552971659 -0.4907372068127721 -0.4716431595799718 -0.4570176133789483 -0.4548673370801816 -0.4424010921182057 -0.425899061414394 -0.4145804145390138 0.1195191829744767 0.1488120153875421 0.1541022093672445 0.1720076307480797 0.1783217828188031 0.1829460340813922 0.1884721368002544 0.2053603618343041 0.2103129872707167 0.2201287186598404 0.2319664510001615 0.2375842540068354 0.2426944482675724 0.2581970481342057 0.2617349355882569 0.2720038213764338 0.2897763659575633 0.3009276397756822 0.3077053298092764 0.3309950873105924 0.3341859978142052 0.3494057808127334 0.35484842198916 0.3756225711705153 0.3833476449436373 0.4074078109034635 0.4197204756412993 0.4337772167920808 0.4385669683100951 0.4492914772324915 0.4622661694772084 0.4662503365783485 0.4840693213721784 0.4851770215889212 0.4937526757849419 0.515548092351058 0.539562698261882 0.5547478704135506 0.5638504595529203 0.5742968926252711 0.5849081500668121 0.5949130183444052 0.603539648292819 0.6105599206672311 0.6224471380237618 0.626454384444953 0.6306555035262137 0.6380369681648916 0.6543125295669497 0.661295323249443 0.6626104522018347 0.6652329139152107 0.6726539244206147 0.6813556678444573 0.6839716712233012 0.6891611784131439 0.696151035175167 0.7003402717876265 0.7105538393083808 0.7150349987393221 0.7269180303632933 0.7386944739097436 0.7458250386565424 0.7512459250868642 0.7608461619181194 0.7646222784416239 0.781269781911149 0.7984619494731096 0.8065771983344193 0.8234180445405292 0.8406419604088068 0.860867821131627 0.8712715358624024 0.8758536045018374 0.9033547170417233 0.9228214479948633 0.9479284576036419 0.9565455419863654 0.9690492676663905 0.9756258999838224 0.9941590080180344 1.002737572643418 1.017098627978484 1.025546290349308 1.046638483881245 1.051174811594902 1.06528240990229 1.076047504168355 1.092375497571548 1.107961588850082 1.111713052029692 1.121275211852915 1.135127359971557 1.143086748416329 1.152844494747302 1.16374566904745 1.181559630537968 1.188604828666728 1.196723289156792 1.209432201943087 1.228118206685632 1.235109813690013 1.241773735383782 1.259332615656559 1.266540272143018 1.28669654775286 1.292503500318567 1.303745081620458 1.315034697480618 1.329371610789914 1.341342764006698 1.344827721613147 1.349744820403945 1.375757564543588 1.384675654582536 1.385444919656557 1.398583333746095 1.400139467001464 1.406078998604032 1.41378969751446 1.418602571133467 1.428372965645497 1.440095632679139 1.454759271950248 1.470373742120625 1.483254056999248 1.495534531194141 1.504592040347476 1.508699516593486 1.512374026702918 1.524813848046968 1.531887851849858 1.54048519824911 1.561403032519664 1.5675992086239 1.572733782338088 1.588308816047156 1.595336397009271 1.61023066095904 1.624058394138207 1.629676723952037 1.633028043728704 1.640104666967479 1.667514440288633 1.681410095356585 1.690369660124782 1.694449041409294 1.713918422787392 1.736491045540435 1.740337960970052 1.752354770566783 1.777087663896196 1.798441948922606 1.805059313769357 1.815660414127316 1.819229030392442 1.842539653681347 1.846629438909192 1.862674245676642 1.878209614984287 1.891102143090474 1.918934773273975 1.923318801952304 1.969317952525812 1.99067542307305 2.014362962209959 2.025853250717578 2.043785192027114 2.087732226606647 2.116254276103442 2.251421922186568 2.385970578819677 2.469898273227222 2.511084537509356 2.533154884351267 2.543377988822149 2.559336789855735 2.572737964266183 2.608789571765109 2.625640317628755 2.659827892775559 2.663692032466539 2.677169543980489 2.701396562945039 2.721864080614242 2.729345408288371 2.735939012553159 2.754152692079708 2.762350887371448 2.793116077647516 2.801850803493381 2.808328698543393 2.840103598067983 2.850437928209731 2.868751980817407 2.875494230304461 2.904853022892044 2.91572915854688 2.935753858232106 2.937009212147594 2.941214005703451 2.949328588627599 2.95407275736078 2.978483110047583 2.995664711132819 3.019675737354162 3.045048794949845 3.052887544765353 3.05666667157862 3.066147184890333 3.090165827483346 3.099851774061566 3.105696380761307 3.126703545419157 3.131729678045662 3.135389277254176 3.145316786329508 3.155198156362232 3.166022073508301 3.178931529120807 3.188523535123751 3.207115224798709 3.21633153010745 3.233884661868922 3.252726464449974 3.263340029681137 3.266878689857593 3.271300153322839 3.282380636846002 3.309551839961522 3.327821881192436 3.332754183068054 3.338217561279052 3.344414823317873 3.352258288075312 3.377222903915279 3.385914162666952 3.388127926455704 3.399714757105532 3.403066453202491 3.417259143203583 3.427961813127455 3.432147212578238 3.440564999819091 3.448729186812762 3.456922219918612 3.457072509738986 3.474567109569803 3.483649269506061 3.49113166619493 3.498020515821723 3.507438754418383 3.509764069807175 3.538913993016068 3.542633187293339 3.555402754930214 3.572786718710174 3.573703319735127 3.582118556157975 3.588703657071069 3.593885641164621 3.607060642559504 3.621257302344965 3.627226689906525 3.644594655807537 3.653647765862227 3.654690467180131 3.678931575902264 3.689245816659334 3.700752131295932 3.714870030053503 3.737305014519182 3.748700649384946 3.754599039683041 3.761029275956989 3.781300397562075 3.790567129203926 3.801114115076154 3.804964125278485 3.810228162715011 3.835432267987132 3.842253588229217 3.86451127709891 3.881180021531539 3.886291813884804 3.887315996767745 3.910674544327668 3.914049582114517 3.918639834682986 3.921584664757476 3.932404605122895 3.939603085913415 3.956907599810773 3.967296766498885 3.998862559754567 4.0051140048205 4.021973411767819 4.037744669138975 4.050321947998464 4.075647010953663 4.091152121374003 4.102717007243553 4.122421308453965 4.125518864168331 4.138597789701054 4.1439897616576 4.158433876091155 4.164892310361804 4.167423792652214 4.174206405794509 4.18289200713724 4.186885529748938 4.194929694288214 4.215998565329408 4.236200769733087 4.249480013250305 4.254917555380135 4.267002211103777 4.273112914864463 4.275311230478591 4.283075826751706 4.312267861535886 4.318986074680251 4.3291872145376 4.335575066537767 4.339804593069747 4.348002981431426 4.367881706800867 4.369891126051341 4.379815670090883 4.395555820327925 4.408253660028324 4.415561607587133 4.42168421659533 4.426597980939309 4.435584724595054 4.456049849453076 4.461433249498513 4.463874211557767 4.468163647071957 4.475884977910305 4.491154199475965 4.500622050539633 4.520771143474634 4.550947305468764 4.558410662499622 4.566812675980887 4.592929741866013 4.596089184654146 4.598912859300101 4.608833047936657 4.625357930008777 4.63297712697475 4.639191535207778 4.653609631835224 4.66546351628212 4.686150035743086 4.696233802358746 4.705717124282557 4.712158964059688 4.716816826761982 4.725171971505925 4.740015431613364 4.765264632821675 4.779612506357585 4.791274907700863 4.798963715529746 4.830703397585717 4.881890136961932 4.894372816997389 4.972228928239355 4.993282285156247 5.002344539163511 5.026197098200071 5.048797396028172 5.066367469593382 5.085087018846178 5.093015857953394 5.111308642178909 5.122029827944048 5.133482274721935 5.157549258819558 5.178069198218687 5.184601855122553 5.198867727292816 5.21107605289578 5.229705767970108 5.232544923281117 5.248330838898044 5.253958208564954 5.269196822463543 5.289026098984022 5.296349061157919 5.300175099932948 5.330843391373087 5.333409634255992 5.36675390536307 5.411465491925369 5.425626257440534 5.430321657928129 5.464565945975075 5.47486509396091 5.489380710626789 5.512985761511317 5.528474838423048 5.53306919903323 5.542459018949847 5.554864279440225 5.594797719350804 5.612774910420694 5.624025988727468 5.632860666226692 5.654576813404108 5.68312260121856 5.702139201908698 5.702854034427215 5.729062380300603 5.734602396234417 5.740341049841951 5.747704657698627 5.75127056081008 5.759723883051602 5.787386169719777 5.801239187290321 5.836704510089368 5.867758754098201 5.893998351778257 5.907754514774296 5.92184048168042 5.926663642683923 5.935417864484599 5.953388161181595 5.964457039981052 5.980396515798126 6.000245336828264 6.084263753612378 6.09308497046418 6.096203816260128 6.15244814510161 6.18947000259118 6.23917744243671 6.24759035086558 6.302502187940899 6.317246105708287 6.326759903921919 6.338962100226554 6.347323247230674 6.410521987657821 6.449599519209618 6.482223443685012 6.506547840855184 6.608836338018416 6.645272172427291 6.730477440516191 6.952731011908503 6.977893559007784 7.03215378165281 7.28322492889049 7.440577207065446 7.445587817099755 7.61786473559135 7.665579549085149 9.981156978677896 13.30100091603669 13.39700177356195 13.46799176919102 13.89443460652705 14.10945856138747 14.21189019668596 14.29568112445934 14.83497040582727  
BAND_ghostNone_4141_29PyridineUracilpipi_CC-TZPGTO -20.53713468987666 -20.53135970783207 -15.63360459887632 -15.61744435926936 -15.56778177812378 -11.41035416515258 -11.37278833158325 -11.33242805621576 -11.27549572675587 -11.27416988377275 -11.25815193974532 -11.24543972724426 -11.23979454856993 -11.23891378575207 -1.42737686334766 -1.389061775198517 -1.304380975072225 -1.256954890986389 -1.236790718925626 -1.088192047766917 -1.079216867823023 -1.032351961996157 -0.9247818810942957 -0.8927973364737556 -0.8578770766577629 -0.8545220733434252 -0.7980536982265509 -0.7562705075557075 -0.7207707988557579 -0.7053780816008994 -0.6693113025605769 -0.6629531202135278 -0.6587654356319802 -0.6517410468159361 -0.6445329369972855 -0.6062183795973687 -0.5965956940741168 -0.5932197815200351 -0.5761096560190148 -0.5640637212479757 -0.5385185361377062 -0.5193250600132434 -0.5157054544398103 -0.475606829933329 -0.4414139945271042 -0.4292185198430811 -0.4214515146628796 -0.3840248217504574 -0.360400801903641 -0.3443559609049108 0.09329800510795461 0.1094366346654676 0.1190694940923009 0.123053540852152 0.1451640218678019 0.1514177805941416 0.1726517653466711 0.1748805849518404 0.1831817184169099 0.1849245003263634 0.2067476892450404 0.2127017993328164 0.2207195924246027 0.2721412698210786 0.2918286789991631 0.301708056064838 0.3169833832185328 0.324369371675927 0.3281416409371101 0.3514241558977351 0.3562595135781146 0.3643761908504993 0.3741245519743363 0.3859928698408478 0.3989366567106338 0.4125834068685741 0.4313071233461556 0.4328540155007117 0.436158369999505 0.4477919831351267 0.4596162742795032 0.4775723494355636 0.4815208519747944 0.4851674753046569 0.4929557891348791 0.4981777863043654 0.5082384728874187 0.5285555126740588 0.5313995728547735 0.5432958454131919 0.544771719283981 0.5558078032768757 0.5603534899588732 0.5727560595891564 0.5820020665794936 0.5875258450470755 0.5938617710839049 0.6030628346948106 0.6055310474201469 0.615472636639244 0.6184949043520451 0.6225643189130214 0.6336583819187904 0.6392546420425851 0.6476487780690294 0.6551734941830452 0.6721983367629674 0.6848849547840604 0.6859256366708808 0.6965407050967171 0.7035711820595183 0.7073068008766067 0.7242701103917445 0.7295256862827371 0.7348505266099051 0.7620562084722918 0.7648363970839868 0.7742264449615009 0.791121169307426 0.8037454769342863 0.8107932289142548 0.820012117015835 0.8235922511285896 0.8347861641531955 0.8455803740791819 0.8511714652343277 0.8653140122970097 0.8895887637361779 0.8969839620972269 0.9067792130084186 0.9124628974089536 0.9222526851761971 0.9309263753243328 0.941807389519974 0.945554283226414 0.9549384389521821 0.9595305001886563 0.9767714148269413 0.9825926634769947 0.9954756103294325 1.011599746058998 1.01467073083693 1.035256822277277 1.043808631432603 1.04861202578057 1.056815241065227 1.07356641682468 1.079963189693721 1.101889207057686 1.112878336106111 1.123765114359894 1.136397642387136 1.143354446728228 1.156466122153771 1.17561701767374 1.186587500557291 1.196936639011328 1.206080963271717 1.224561437218271 1.227902612225621 1.236323293936872 1.249948240030206 1.265233970932578 1.280053441425504 1.289607123257102 1.303582689712473 1.315212649881135 1.325849813638627 1.332054289367562 1.348161519487841 1.362773911165493 1.36901053128933 1.396109422021693 1.402311064683199 1.409765297431388 1.425964361774782 1.436124324358063 1.447004167585969 1.453783906268902 1.461479731035113 1.473376226797995 1.484252717734038 1.487369170459785 1.501599796396588 1.512247547888 1.517507450763976 1.531858622823961 1.537086192514666 1.549103168491721 1.562435234804121 1.567621570749234 1.577014529778149 1.599656025191063 1.618716280585015 1.629090190245133 1.640055634035463 1.654367750998496 1.664161965792971 1.678329248953612 1.690444276623308 1.700054941502658 1.715787219823351 1.727480435540747 1.755900171185776 1.768262996477812 1.77532096606546 1.799132561263493 1.809015261390424 1.84066950718753 1.856033494140297 1.874975159830034 1.888483398074972 1.909002565872929 1.925048676671555 1.931877138846012 1.951090275812866 1.998665141757435 2.01465305499526 2.020824923166306 2.029497046731706 2.042729131116487 2.066127968582473 2.102931697811333 2.122397663328066 2.145108194862905 2.155285897718318 2.200471483176213 2.250969049292541 2.262454644281493 2.288638192477535 2.304763728529396 2.313852110143945 2.348097112120465 2.35996449823956 2.383017365477221 2.410227339564564 2.411685078216043 2.433030534372193 2.44908356811693 2.4610052550011 2.474089208545336 2.493064462845387 2.513836612061334 2.521270482658981 2.542221966907585 2.549059382555651 2.553266572669983 2.58493709256511 2.600232460325842 2.638473358490904 2.662440535154696 2.676280513457803 2.681143700259649 2.707367588189678 2.711689654581317 2.726536510365307 2.742471790481371 2.753573613764811 2.774169031938511 2.77941161589631 2.795456374220731 2.8442498602323 2.851772287606402 2.862378008318759 2.884341936719734 2.912287219722348 2.926365262887099 2.933150383370178 2.941715281107118 2.953085920606694 2.956170730091674 2.981886683897385 2.994738312228554 2.999073668802841 3.006080022060353 3.01204969196356 3.021116702313045 3.045117245396191 3.062122702347477 3.063762834214845 3.081427131095905 3.089021618201941 3.090760897364825 3.11916433943781 3.121435327220884 3.136463473720318 3.150383358142799 3.154012574920253 3.183513594833695 3.194202032330136 3.199956657327001 3.21043343194188 3.216079483183805 3.231527705093079 3.237122758673415 3.240138644925485 3.250985825268669 3.260197084534993 3.274883755474379 3.285614883889323 3.297670124965409 3.306053585723424 3.320235614446029 3.324371030368685 3.334463748891181 3.34568387344891 3.350949495398538 3.357579125582697 3.374847399877099 3.387436371901444 3.392632252557458 3.397968776593834 3.402589268390814 3.410275795739308 3.42444544073705 3.429269011356527 3.440196148861094 3.445426331772627 3.454277575082302 3.470360230011191 3.471508789198002 3.479809654658237 3.491358257065808 3.503995471637365 3.522649426559118 3.525070485599874 3.528684015836686 3.542992161991174 3.547894549525377 3.556751212096525 3.563112403682575 3.572458971460287 3.585627944619991 3.588465882772804 3.608835592586458 3.615759516947295 3.626494129300464 3.638142107081278 3.649204525842201 3.659682252251404 3.678959424029197 3.688128353582152 3.697087587537856 3.714399857373814 3.719558920956093 3.726028011105425 3.736504847954942 3.740907642825859 3.745944048292771 3.76372653890363 3.769578259499482 3.770299087087035 3.781196618797735 3.798977075119588 3.837860827269474 3.846860849471466 3.872750706362922 3.878748128905144 3.895150523334614 3.90068629596357 3.929504550215667 3.942687134497978 3.953542032801259 3.964048471135962 3.966147750494714 3.991492892509248 4.007901771114641 4.027406170343857 4.035450428556628 4.045112435184814 4.061337689134176 4.074789390714022 4.100658865676668 4.123237334042002 4.129305285784158 4.148056487488158 4.159341593739779 4.167647453723828 4.172337041170722 4.173784725860636 4.188442510408197 4.193820907272726 4.198884800751702 4.203910963619797 4.213813117331514 4.23162270741773 4.24455038271397 4.260175335402821 4.277376361206702 4.284881738433556 4.308761210689026 4.310218707201952 4.337516461577971 4.341618734020129 4.356137698204721 4.364851487864878 4.372467599797104 4.382150920846234 4.411144410996767 4.427186216482034 4.443901211145721 4.447539791173543 4.460920886527383 4.47107639143452 4.482247081985388 4.498500292032864 4.522866297049545 4.551436597463377 4.573612848311761 4.581659000442598 4.587592360628461 4.59171839512404 4.601311940009941 4.61532626531411 4.616663854240198 4.636336129697228 4.65480992889311 4.662688484054495 4.676040364664537 4.686110695027876 4.70926212375178 4.716641383098517 4.730443649001431 4.735618235958467 4.7711563027172 4.778671312314321 4.792479583016122 4.802779403053396 4.863204689681001 4.874954219754291 4.881198482019439 4.900041384005525 4.91985447371388 4.936642144685752 4.958432056523087 4.965171344053034 4.993372225030029 5.019416513236833 5.045030488953651 5.053894352522033 5.095792334553725 5.115449296833006 5.119746379265772 5.129232449915282 5.139835481476441 5.164866694948587 5.176602983374588 5.182203515959171 5.193641976673572 5.2320035314064 5.252762741762517 5.283542035350042 5.3161226084461 5.326456045822911 5.338923332024256 5.34280163760738 5.348116770605667 5.358512354724276 5.367510623132667 5.372502404379849 5.406694157531993 5.428707423515406 5.444593852600106 5.456691803123383 5.463636319214125 5.467767026089922 5.489667472304586 5.502240167642513 5.506219293187415 5.51946320383133 5.535706555853372 5.582070099653497 5.590652656021256 5.614106069138838 5.630849743728305 5.641285758868038 5.666419634425861 5.680887805323508 5.714594935513654 5.754497584763827 5.768956031974628 5.805831151276232 5.811605723444405 5.815247114285761 5.822605262688528 5.85153309849856 5.873976504244746 5.93402574127552 5.95412483443878 5.965551017123835 6.019941344919327 6.035315432251172 6.044807840820964 6.067750641803165 6.098017739329952 6.102451811664579 6.154295530862671 6.170992439971942 6.197924947484684 6.224166795765454 6.257221582098869 6.27030357852499 6.362847519114415 6.371235409748902 6.400393252004839 6.488570484739646 6.574399655241332 6.619871402290367 6.63551373678365 6.644291436477981 6.647939025434662 6.703835814514766 6.714220156888069 6.739224391248185 6.783033225459088 6.827240746700384 6.901178599171449 6.932029948071967 6.979852335968567 7.01177271831232 7.053813696263298 7.065079679281892 7.258012051753095 7.361104302283583 7.363405510871565 7.377305794421403 7.38546262754739 7.55444146834012 7.597289295804708 7.605548059595498 7.630979445691706 7.931805970848337 10.07299987033482 10.17229785063465 11.04707054092809 11.91744417859227 12.67767754520275 12.8449210783826 13.34269865801741 13.45070969963849 13.62797042472811 13.8983757011567 13.97615362519117 14.22200715942471 15.34017958501189 15.7255401364145  
BAND_ghostNone_4162_50BenzeneEthyneCHpi_CC-TZPGTO -11.24224625802874 -11.2416542333132 -11.24165145580423 -11.24063315349726 -11.24041481315124 -11.24041189175214 -11.2305402630207 -11.22694217956393 -1.157408062387931 -1.021185869842536 -1.021176122691132 -1.012113207237983 -0.8300630773772248 -0.830045874663257 -0.7537511257636498 -0.7157189472431736 -0.6657186537001271 -0.6497935770150502 -0.6249573011499333 -0.5940514887678128 -0.5940365027130537 -0.5080137031255212 -0.5005910405616413 -0.5005650840329379 -0.3946313084845643 -0.3946309669545917 -0.3441901542954758 -0.3441846725387162 0.120231205501378 0.1202456384502111 0.141149436740835 0.1640455336510328 0.1640478464876206 0.1651742266239825 0.1895986564613358 0.1896006006522789 0.1983375632730804 0.1983438158292754 0.2203084553153435 0.2487331654516987 0.3197443836689419 0.3235399677985835 0.3545953134353602 0.3545994144816225 0.3889154964858372 0.392602951506944 0.4047581340756997 0.40476109283344 0.415454120494914 0.4257418481653976 0.4257474654668375 0.4793570659988386 0.4865900033333956 0.4865997925025712 0.5120030653610399 0.5120120733612188 0.5382921284072096 0.5488106763995634 0.5631804202403149 0.5631900727638919 0.5778579124760169 0.5800346736952663 0.5800526061617837 0.5894742498980037 0.5894805722567826 0.6345976586812624 0.6361681073808838 0.6362750994620237 0.6362848936038606 0.6506143185400164 0.6506279355969391 0.6616898953107139 0.6970247948836017 0.7175035496314838 0.7175064976190896 0.7441076384936923 0.7441265426675477 0.7660653718777416 0.7842978530072561 0.7843461454027331 0.7895825653338087 0.7895867058799149 0.8139161179176645 0.8352905082740497 0.8790883304165744 0.879112745503556 0.937190012975747 0.9372168898157582 0.9499828124712019 0.9503040407343754 0.9503213212764746 0.9793412550000455 1.001245874907092 1.016125382678095 1.016131298770687 1.022485985063958 1.04598257653349 1.07747528634473 1.111056086101801 1.113545652705757 1.11355011963847 1.121736518844697 1.136600750367053 1.136630077265485 1.198815542361813 1.207008641064522 1.219556157783288 1.219593851757065 1.226941187577934 1.226950282967604 1.2878769667481 1.287892626602699 1.306466985166856 1.318717298937906 1.318748192402359 1.376474707575704 1.390491102933996 1.390507676762424 1.475455056664895 1.484072941258991 1.49886762188488 1.498888093757331 1.506718909589806 1.50672144232035 1.511438678290415 1.511456205052217 1.527921634155547 1.52793342468919 1.583843339574199 1.583875506624608 1.605888911697415 1.605895181888007 1.615177937203106 1.645996135235456 1.658957196178884 1.658994298989816 1.726096267237904 1.726110172175573 1.740381801617961 1.760965836244389 1.803368473551783 1.831143321022605 1.831146299687106 1.883687953046209 1.886776906195758 2.062506245870015 2.085217067027952 2.180540391671252 2.180584418067971 2.207764755990284 2.291852167598118 2.291884779900967 2.381147968759131 2.38115826281475 2.394467595559948 2.449607045083604 2.449630153830125 2.456773964255166 2.489500912652243 2.48956754333841 2.529377390436092 2.529398875302515 2.582970360971088 2.596265714321179 2.652147808845572 2.709267428863253 2.709286818567912 2.738976607786587 2.755949929344633 2.75597046763688 2.758826621937295 2.776827833676576 2.77683651942856 2.800756320219778 2.800760133945555 2.831836369140865 2.834781170899364 2.838929849676312 2.894228981618009 2.900128808274553 2.900190435179761 2.925790045932349 2.943385037744481 2.943413469228789 2.988794814062095 2.997723521369021 2.997733385244927 3.017670476797205 3.01767866420499 3.037879046431165 3.037896559791189 3.068387245182513 3.068403833493293 3.100049659105955 3.129748096613264 3.154424863326082 3.154452444702092 3.209269969193796 3.218750433546436 3.218761340557325 3.237945622632035 3.237946497704771 3.24696411876184 3.24750471310432 3.261432572859072 3.261453647109921 3.268381776873967 3.294149609252125 3.294161297679104 3.308868024996034 3.310458099322743 3.310460521674564 3.321847770279173 3.321893047549184 3.350765159265153 3.367220389171753 3.367263260794923 3.378394504581235 3.380050241079865 3.38006154868 3.395913491001136 3.39593968971414 3.410951325337611 3.42346271897652 3.423495651678351 3.44595834384917 3.449734413274788 3.499427626388517 3.515919057983248 3.515938811772027 3.568560649886909 3.568570381320141 3.599268152467613 3.605781204915035 3.605818893824546 3.61042599413484 3.65364265993074 3.66814488736721 3.668178249147523 3.689582910715869 3.689600565498302 3.708946747015216 3.708992117238263 3.762850427414655 3.762870570751857 3.768661606642877 3.901009547805439 3.901048588604155 3.910491881657096 3.91503890860737 3.935405055561791 3.945581449154184 3.945585921287309 4.057443520953203 4.057782151584904 4.094112593431754 4.09416952602888 4.117835504567987 4.122157163215964 4.12218109870895 4.127371669485131 4.128379296253462 4.12838666680416 4.165990976649183 4.166012957421779 4.169493994454739 4.181785753733754 4.19597836599869 4.19601429060837 4.2341188626422 4.234122197559446 4.325382219880124 4.325446763149003 4.371207217339995 4.413541019638623 4.420880537635838 4.420914867366839 4.436361919310041 4.436384410560107 4.458224916097605 4.458251258174808 4.492708177911717 4.50500681170628 4.526939066810201 4.526964761475363 4.535652458114038 4.535724916292166 4.536519459397052 4.563240757325091 4.615395353697748 4.661004606651854 4.661097724265553 4.665158985987786 4.665264887934478 4.677575118804478 4.677611965440156 4.685418037112178 4.685455094828534 4.871102728973964 4.889930621871108 4.890014460812711 4.925837570308565 4.925850606265693 4.967974825343067 5.054386441139455 5.060898468843669 5.080081114802138 5.080123316656257 5.105141712654018 5.105169121090546 5.123316455059566 5.123368547274286 5.165751055325021 5.255184821095597 5.260479424950224 5.365944146611931 5.371773250426835 5.371804620344284 5.380404899068118 5.418102910075428 5.418139161261967 5.504607406144897 5.531765928937853 5.531860638836124 5.738899089915177 5.738993955624044 5.811745900197579 5.828805433800783 5.828822571752655 6.066248400661476 6.06639661400878 6.093429729119899 6.171772952265134 6.267454089776771 6.267508985985863 6.344223392650289 6.344237474522506 6.366478429814506 6.440155311557239 6.516505470105687 6.516573525002108 6.861163777666067 6.939290269388807 7.331189863614537 9.592936944198266 9.882185762000699 13.10338320967673 13.10371613729163 13.58871637897852 13.58897832138689 16.24692491107301 16.88977427146625  
BAND_ghostNone_4146_34PentanePentane_CC-TZPGTO -11.21324361781432 -11.21320483002933 -11.21311436989078 -11.213112853207 -11.21103037645127 -11.21093111959612 -11.20696326338373 -11.20695421338958 -11.20695031079772 -11.20693578794103 -1.084581074604443 -1.079749625772112 -1.018323109660664 -1.013879562202479 -0.9217954580785611 -0.9173958666339987 -0.8205884751871757 -0.8204826497846529 -0.7890860902584762 -0.7830118525557148 -0.6622894456831081 -0.6348501437646354 -0.6053434717729155 -0.6008353995838975 -0.5972951249226449 -0.5823605741397089 -0.5558545600765636 -0.5534578823661775 -0.547900630622806 -0.5474097269430147 -0.5349396467920626 -0.5180981899807964 -0.4960286094799664 -0.4937413326422571 -0.4792094968328149 -0.4741569631443092 -0.4698961280975332 -0.4672081112585205 -0.4570768884089441 -0.4498630841334335 -0.4479438676156238 -0.446587840308289 0.1424566444611807 0.1457949866709567 0.154999512488574 0.1609743927339123 0.1725286947049347 0.1757648415058652 0.183526961657871 0.194160115118056 0.1986388223802317 0.2111406120904739 0.2187651145214689 0.2250821388203617 0.2271415325979253 0.2399653598196655 0.2421276987713966 0.2449527540854551 0.2543574747733708 0.2548252348997065 0.274307883806674 0.286909359566635 0.3003771481110211 0.3116722859816494 0.3130379864851984 0.3133807305073252 0.32935512695216 0.3409474269826538 0.3432510163856615 0.3484601992661443 0.3573978667054081 0.3595772938952921 0.3705228148882718 0.3805955487977247 0.386203309854332 0.3956643147303696 0.411419839410354 0.4237891933324556 0.4249437727691832 0.4335502437306322 0.4542776416904777 0.4552713978306326 0.4557221687128162 0.4636452006808338 0.4748747831648817 0.5006334200324261 0.5088055080944235 0.5101435829783373 0.5391215814698748 0.5585146111168851 0.5669218835173582 0.5701103682816308 0.5858333531830502 0.5888302127514644 0.5889052166228833 0.6094771053510424 0.6127851475196048 0.6199704405210867 0.6251746436918365 0.6301789690802251 0.6329685029676261 0.6330095218577114 0.6407421879496051 0.6441165758669587 0.6549214254639564 0.658376301645702 0.6660332292528326 0.6692788997986574 0.6732966415780673 0.6795619771790117 0.6798353626691691 0.6957873680923994 0.6958925302768625 0.6973133204060449 0.7056147907942723 0.709741864236738 0.7121664970967438 0.7141592644935513 0.7183484359036802 0.722914269918561 0.7317079742690465 0.7383473033267716 0.7397334521989031 0.7440004022246576 0.7481644475234134 0.7510819562592769 0.7706350523566423 0.7759327316012893 0.7846869288163643 0.8059508024325208 0.8129512992149673 0.8472579884190387 0.8554338335011115 0.8568762990553778 0.8576152681714152 0.8684432466288968 0.8993862424604295 0.9052096754167704 0.9066319734729188 0.9423711278632776 0.9526406276833477 0.9561042334380877 0.9685314194459947 0.9973278133766845 0.9986533560915996 1.008571690437913 1.009700654337707 1.014232929385779 1.041344534693515 1.041726677136231 1.057428366662314 1.067173941176778 1.080713059606137 1.086734320809174 1.093646259919994 1.113849240157096 1.125372878722435 1.125940952884232 1.130238491419703 1.15229232223238 1.157391727017747 1.15823586032728 1.170954761189551 1.185222387192634 1.189452422464631 1.207954609440985 1.22848530607536 1.235200121746431 1.2406305943339 1.256425010414504 1.270111084035263 1.273899244753411 1.282166894836394 1.287043095571767 1.292798378194385 1.294713090912416 1.300627798949573 1.311944664588952 1.316535768492286 1.320297085708537 1.329822480231976 1.33900853273598 1.340824177633072 1.352807973146171 1.356711572100497 1.358986910437246 1.375708184177262 1.383813692355709 1.383931823279268 1.391050824004943 1.393125227190592 1.400576874070917 1.411280690636339 1.418441033672275 1.424089224362321 1.438996272817934 1.440028552019615 1.441860340222046 1.457880743899395 1.461911558317117 1.462718404618788 1.467951488873638 1.489444562643704 1.489937834148329 1.492269591549645 1.499574309079305 1.513223019325441 1.515503656499897 1.5198139750164 1.521755206558015 1.530712000761756 1.554709187660651 1.5582207726353 1.567412781122599 1.569662067861811 1.573590706096155 1.59782003050207 1.598119987367052 1.604681162716535 1.605112669977555 1.615777708843851 1.623870350660443 1.63421698569113 1.636459886135755 1.639446664786253 1.646373316608168 1.651099913233431 1.675525086373147 1.676437663206877 1.687178173061707 1.697348164179689 1.711522486299832 1.714048154024169 1.722766507524945 1.740936901545986 1.743317345252963 1.756748105362338 1.785557742711168 1.79583915328327 1.797273135102304 1.800083917209255 1.800932538258861 1.8336615297729 1.84429384091445 1.847633224051509 1.850904704211871 1.853090382355623 1.864834343965448 1.865268815312287 1.86705678655269 1.89146238402013 1.923916011176903 1.944254949824191 1.956344917075872 1.96830573359934 1.985536296138132 2.013762620321786 2.029623604372903 2.062519470155654 2.141113108202823 2.526687171335011 2.541472666986356 2.553960487299509 2.564928958055075 2.567482814738795 2.608500432311496 2.620124962353264 2.647932183832899 2.659487411944297 2.672356064681873 2.672427215879538 2.674153587876518 2.698280145968305 2.703228112710828 2.724852553975641 2.728399605548915 2.73869465012251 2.763621285667456 2.765628436560643 2.775309544999945 2.785433858238559 2.796180822542539 2.802329450464027 2.806727096832237 2.826453606334047 2.845018439094377 2.859010596999506 2.867987289462913 2.886192649413402 2.907294281799154 2.923648386608841 2.925557666592133 2.926164252959627 2.938156356957528 2.943386879651889 2.945804914160343 2.957999240982629 2.96652132925938 2.968965119907749 2.9697909770412 2.984749120718312 2.994079946766007 3.009091261031799 3.028497454541446 3.035672196853957 3.039902411810585 3.041538970168144 3.052856798243833 3.063623146780885 3.069396056552806 3.083361848751069 3.091913079353644 3.099927791088655 3.115042630630754 3.126710968061941 3.132500858254558 3.133656408207133 3.137962712788393 3.154685408520069 3.156895507303518 3.163393780985495 3.169754931352568 3.175888463570065 3.176949212808804 3.203963610180633 3.209440159046167 3.229952915830451 3.237415407719324 3.244866482294662 3.250275892579276 3.259015309433948 3.266412300073207 3.287435170449682 3.295668579625839 3.324740911882586 3.326071256318559 3.331897118274161 3.339324722592527 3.340030404897253 3.343000777571287 3.355072737489963 3.363187558873661 3.372259350952482 3.385490204335884 3.391779583044886 3.394886106836482 3.395521524851623 3.397399255301154 3.401849130131058 3.405214689416623 3.409742213813306 3.431468647897055 3.439868881878084 3.444198239578436 3.445693971822974 3.446248811614885 3.448974272129162 3.455340486555145 3.456080514652624 3.467521496834221 3.471883537977744 3.48031389525034 3.484344045038886 3.495803849514337 3.50114746841283 3.507214403195849 3.521679559408264 3.524164937556698 3.544561824151934 3.548446457483717 3.565721821524391 3.565887375903507 3.571894755556194 3.580745766194025 3.580856544903489 3.581428041263269 3.58818686551845 3.600104956551549 3.60997702208799 3.633289792542126 3.633450978955104 3.635226153662081 3.662481847843349 3.675855590314026 3.676643136979719 3.682862547713342 3.683549046484352 3.714353857770698 3.735237530702725 3.747188385208947 3.749334420851244 3.749961439308545 3.758814190038602 3.761530212915454 3.767850032225398 3.78811234100533 3.795185788014138 3.810099237214256 3.810468166919113 3.81599651222031 3.825091457653211 3.827714229427623 3.8654519707834 3.865481890451025 3.882268708773866 3.882367565762393 3.888614505932376 3.891879612964698 3.895813870434653 3.904209373062199 3.910608586526222 3.91174689416489 3.915804804462331 3.920324671368731 3.923028942169905 3.935699790487327 3.943817910755632 3.948968936949099 3.991683646645552 3.991853258906537 3.997131832165792 3.99901361333171 4.017010669883886 4.033740109428898 4.037693920891756 4.056950677366892 4.067477346042748 4.078933129734788 4.095018601986629 4.11591579932921 4.124391850019573 4.12570068553198 4.130434923993564 4.131813553704613 4.137012739629226 4.156156287831458 4.160522424043087 4.16239792321238 4.164221455791071 4.180707229025528 4.180942469706197 4.186441148295834 4.195808345186612 4.199341394760898 4.20313261492262 4.220693814914663 4.226715028900048 4.241658107339691 4.246649450299635 4.251643881760332 4.256820318023394 4.278241934140677 4.287675965929979 4.300067634010209 4.303226930172094 4.310945408260881 4.328058025158055 4.330896663906004 4.334320040253721 4.340095536869147 4.350798901964893 4.366384728299586 4.369209993146865 4.369599624733719 4.376499549440521 4.377909028680573 4.378396792653869 4.390177590504373 4.401293635271879 4.412538508995711 4.426816000100413 4.427799311913561 4.43137314289471 4.438419629740433 4.442906298952814 4.445601329740552 4.455091585032761 4.456642396068764 4.457224038565993 4.475445924991456 4.494987883976655 4.496278864859812 4.501163216802558 4.507223709571798 4.520296472264327 4.550015656469902 4.555233560336154 4.565588300133098 4.570344140474647 4.573283083720291 4.585259267119447 4.590768894537149 4.592118807989154 4.598768589998157 4.608931333176889 4.624209727481334 4.62686096918845 4.629945104918992 4.640668876466929 4.649900852302787 4.673310372469664 4.685631863157222 4.689141744426788 4.690243684535453 4.699023457145414 4.718061648302514 4.718162785984115 4.719648809541673 4.72245176224932 4.722734638653166 4.742086690392938 4.756336653311914 4.759069359205879 4.787489809160072 4.797471665430947 4.80786175846476 4.842692640793001 4.845030428945673 4.848092177128656 4.885720208883109 4.891607857430276 4.911633409647491 4.98201711565032 4.990568745836448 5.006364053635553 5.00754636618381 5.011365053428014 5.049912167637398 5.060795741192353 5.068247035788547 5.072378719095216 5.091968033192227 5.098249626388123 5.101705331014493 5.144675154300298 5.164057559307744 5.17562396055486 5.18418489475529 5.188816263458006 5.195521053776128 5.206100183693267 5.206530729800456 5.230812802673333 5.23681607947164 5.24406362635905 5.246666319316284 5.248417497785022 5.26685121828071 5.272631988983976 5.284297661192149 5.285873211696726 5.291818103518541 5.304029824550572 5.307016395510167 5.320719396898829 5.33280094939524 5.339020332589957 5.340063371335682 5.352835306593517 5.387721463988288 5.414308344367817 5.435759712949742 5.43637917778868 5.443198645624563 5.471105807628668 5.473965816567491 5.507193474033781 5.516120230407692 5.535057775314409 5.540662614031548 5.54931669279406 5.5749761510516 5.610029150255159 5.615396019915949 5.625793892845024 5.640422403866471 5.653920080570908 5.66460324871615 5.724227126072731 5.730807345848128 5.737047193854695 5.738434025755353 5.744419753073688 5.75705043279872 5.759139690059548 5.76032361818512 5.763093323270247 5.790139663785541 5.797742785291687 5.809985784992716 5.825012647596123 5.846201773298795 5.864183999636039 5.872200257154232 5.88823620724737 5.895351507467548 5.903193067168702 5.911097893043483 5.921007260160414 5.927286809671124 5.930606183863318 5.932413722111116 5.938586077171177 5.961431554363189 5.970635897881609 5.995912182427936 5.999798825615738 6.010621530067891 6.085897320083633 6.088969105649264 6.096634910853989 6.104348010832548 6.302219612481217 6.303775590254724 6.331402556374526 6.34286300461731 6.346445556717604 6.346565957975415 6.395481195185729 6.410055385075448 6.426255831644009 6.460090061718694 6.464339763048295 6.51522104289357 6.534054384249013 6.544597602142404 13.29314144053133 13.41612091841289 13.48369348963831 13.5585340640694 13.88284276687484 13.94477124774805 14.0773873814324 14.27965977699448 14.36670938540709 14.51175379129214  
BAND_ghostNone_4133_21AcNH2AcNH2_CC-TZPGTO -20.50909310550371 -20.5090689938658 -15.56366195032733 -15.56365170689358 -11.34795275170332 -11.34793707376101 -11.23210466957884 -11.232096371144 -1.372843291297151 -1.368040349041047 -1.203726945894642 -1.19717464110332 -1.002421707745649 -0.997309721176748 -0.7976625324225913 -0.7826677901486144 -0.7195331313011261 -0.7156915899114727 -0.6722567022845006 -0.6448081738220214 -0.6118450687356349 -0.6094304850289872 -0.5849068041625423 -0.5725709089571249 -0.5586290305970834 -0.55212174512896 -0.5214637535020195 -0.5155243120320431 -0.434029365064466 -0.4123423925102118 -0.4093264924296215 -0.399170292195117 0.1354501991520568 0.1398506158942971 0.1800689926658 0.1806196008265022 0.1811446812681619 0.1883003938130576 0.2226327750358424 0.2255165914502413 0.2429204990717069 0.2464864984638365 0.2804997655092731 0.2890318856045175 0.3089150847585265 0.3388959152697505 0.3790712345608685 0.3818604558967909 0.3870840769533824 0.3888177109203011 0.3903653530635759 0.4213366272513216 0.4544625434715014 0.4635219852210762 0.4796551249681887 0.486739506259126 0.5102093663246279 0.5353965791671486 0.5377909247531364 0.5722621468594604 0.5807248127662991 0.5916102153771167 0.6103092862603728 0.623279784360856 0.6241919746131962 0.6275719632512228 0.629067128138488 0.6314904130249157 0.6472286322893552 0.6596346004143175 0.7012628827821522 0.7040132344370972 0.7133557356157364 0.7259036760876157 0.7350671461005683 0.7435840263619167 0.7540164391121966 0.7633879631374988 0.7723384293714922 0.7805667450858977 0.7941557321763441 0.7971376395025321 0.829260419479991 0.8364677382402802 0.8587922384708211 0.9171787017867432 0.931725047486277 0.9688768202574845 0.9700895574878716 0.9841168545385609 0.9988237869694465 1.016085814860872 1.026788851296417 1.045436656926 1.06774019780722 1.071465181698117 1.076729149267815 1.098249149688559 1.131616259557962 1.138349953463076 1.139589957948959 1.153017127647168 1.161106428754897 1.170434428808859 1.178752415418092 1.185036444779143 1.188960483431543 1.201339304715336 1.221455639972388 1.241136054168563 1.24339466483306 1.276943062977824 1.277582735391647 1.306270323393939 1.358056802949875 1.370011663249318 1.406506273212569 1.431295562402202 1.435793882738579 1.459382052321508 1.463582817552332 1.47350406917297 1.517269589809624 1.517679661379894 1.526172779367821 1.526383897278355 1.550942465816469 1.556681931108324 1.563936824520292 1.572114252692198 1.573747710444526 1.574660119035514 1.661491637908481 1.672332302246123 1.679073596557485 1.686675811654041 1.687499444705134 1.753609496242899 1.788763315970541 1.798503848979898 1.800599223469521 1.804348826355677 1.862218130125047 1.863634673896878 1.928692630139645 1.969604268092866 1.980498126227837 1.989410673984386 2.064473641402254 2.090769443824149 2.099934854624848 2.130714307562192 2.153454839251122 2.157630041062306 2.347166688108883 2.361932955836226 2.393702207942672 2.406307047846956 2.425510296220553 2.443965972604534 2.515407838348035 2.538754864507931 2.558184046907776 2.594396080100299 2.615230972128861 2.616197823605032 2.630312208975803 2.649336101299219 2.697819950852875 2.739608720899074 2.756632804258148 2.775264321863987 2.8004939457058 2.820838327410624 2.848139143916423 2.865552796460042 2.889885182683087 2.897701466908009 2.97778246854888 2.999312749777267 3.043542143343954 3.067380650910349 3.067679878414095 3.068753647396437 3.092830465889731 3.094800893343958 3.112772469295422 3.126591118625875 3.146279162948212 3.171624406136897 3.189215828651085 3.19429872420111 3.238325540012496 3.253331366942372 3.256221103660288 3.260545878651088 3.279798601572351 3.280724629510345 3.294937167507481 3.349533884561743 3.363305763862367 3.378040036521333 3.395721179221379 3.406890151942441 3.412728213534485 3.424469293712191 3.438582765435594 3.441209216441604 3.446115008669895 3.469822100879892 3.503664250253543 3.511241582547496 3.516792471469266 3.527516194774092 3.549426593556561 3.550381732413399 3.579253301945631 3.585745699137078 3.606473168188984 3.61256278863309 3.614263054054091 3.618706510626575 3.680598810805108 3.683215398072087 3.715217256314138 3.718080229451922 3.735519304864273 3.73671240956102 3.755597389378099 3.757261997808843 3.765042296871667 3.781171630978243 3.793232430101564 3.814591847644879 3.879759441510963 3.897623430701378 3.897933924705716 3.912745803321711 3.920051032444709 3.934707458389234 3.948211518377164 3.954649066917957 3.967583556322649 3.983751355997066 4.076768013240867 4.082804725307986 4.102037688590477 4.12552037658817 4.135364522628178 4.151888742794065 4.158908572655904 4.176291435131617 4.18169257093997 4.186734503282322 4.189921191482786 4.209743180083674 4.22641672469962 4.239882083696266 4.310289637643981 4.323992212949673 4.327409277634197 4.341376395654414 4.348921643878378 4.358039055968232 4.368738202536757 4.377879889317992 4.400752416165843 4.40733875056749 4.416741091502256 4.417732127123866 4.433248460426253 4.447801820452593 4.484543918406098 4.499583558034081 4.508046456363832 4.539646810540703 4.552368572691622 4.573600716728758 4.592333590864814 4.597872483116366 4.611524002918143 4.619707010130778 4.643900135940744 4.656539944339921 4.677570585720705 4.683257933963256 4.690912721962329 4.741789661762494 4.78170591242228 4.80986946212827 4.827467856072508 4.86416938263968 5.025284566288079 5.058128809869475 5.059891375192112 5.106366183945094 5.107303838496133 5.109945872799242 5.138241975759252 5.146816847442531 5.166545450564241 5.171808388941783 5.176856601858264 5.184238645701495 5.238172818523013 5.255989471466497 5.321193975901908 5.328977050419785 5.415660340043947 5.422273865844301 5.444579116943643 5.446790038340617 5.450848057776819 5.451167671327166 5.547045921127965 5.553984325547663 5.562343100120582 5.568745546138209 5.573838612993744 5.586314928854637 5.616915363715429 5.632120947997862 5.634711111018286 5.644938163565189 5.689264104208842 5.696833504817603 5.726023500589823 5.733499162406969 5.75733952666318 5.78052093081117 5.852986564462299 5.926189500464712 5.960277285461638 5.975154695651343 5.995372515840893 6.006747446920446 6.051358272026008 6.087821886346688 6.109157325163411 6.139140901735923 6.199083324167471 6.214500475690227 6.224994469388119 6.225087586002262 6.237802120809442 6.244806729706771 6.270025541676139 6.316235995853902 6.390627413978047 6.457391886924906 6.605967400964657 6.64774220508325 6.681086536650947 6.692896332336638 6.709629231997458 6.745075531073493 6.971817905923386 6.97207463803021 6.981818359528818 6.981925103078902 7.178320961006611 7.217485744032346 7.322080191813227 7.374223109208994 7.391438641203575 7.441259952005318 7.467821814848733 7.499948479630774 7.652731282582965 7.665780095309275 7.763659656061145 7.835923495232562 10.02008788359589 10.30820507767582 13.19568084595545 13.31066633464895 14.33138900466443 14.35627752084873 14.90042066442849 15.06011246108814  
BAND_ghostNone_4151_39BenzeneCyclopentane_CC-TZPGTO -11.23704186344251 -11.23645566830805 -11.23641641941461 -11.23558083565947 -11.23517427826592 -11.23514224881276 -11.20390858679048 -11.20302031364592 -11.20223913698343 -11.20194019037011 -11.19772944260508 -1.151667121863214 -1.108362371236308 -1.016027261962325 -1.015974134756567 -0.9490254707565853 -0.9481704397436446 -0.8253705235331524 -0.8253481405170437 -0.768573299489187 -0.759918216086875 -0.7110485471522254 -0.645613143178966 -0.6432824981949666 -0.6367891413505472 -0.6200568331990117 -0.5893673282449261 -0.589327018870985 -0.562664138635814 -0.5613551535295954 -0.5060228266070583 -0.4959866331423036 -0.4959677812410533 -0.4673047093025986 -0.4659570451005349 -0.4562720902352878 -0.4507916459945096 -0.4483953739272505 -0.4418299366768723 -0.3384531256859715 -0.3382742761359076 0.123075459052679 0.1237243548780191 0.1339274355591047 0.1530498264354705 0.1560739388869234 0.1600131098748589 0.1848546966484473 0.1904706829144695 0.1955145167786382 0.1957545820735563 0.2164227025648213 0.2178427109430357 0.2271309658514596 0.2315497978805366 0.2506371344963358 0.2615734113251578 0.2751131859573749 0.297163849144045 0.3145064584843149 0.3242003536753563 0.3292203243904394 0.3333291061112958 0.3545598207882873 0.3605981439261426 0.3666796077032424 0.3770280869385857 0.3981742097427636 0.4019482854376424 0.415510647209837 0.4188663831182859 0.4223658632599825 0.4237528799888423 0.4347744031506355 0.4539843199309886 0.4575659975930052 0.4698525288114169 0.4889665426363113 0.4924748948756941 0.4997697932779835 0.5364649200170478 0.5401592438232508 0.5519280717888085 0.5545176330729636 0.5645520687796231 0.5758843335898925 0.5803887344148305 0.5818580156381241 0.5859627238492493 0.5958666024717743 0.5988638962130652 0.60213364939535 0.6150458617519875 0.6197683380109102 0.6248208977791071 0.6335120792027481 0.6355802013655319 0.6380900836175042 0.6393318504201586 0.6432083279543943 0.653124936858769 0.6664656133846732 0.6724878221558637 0.6792491056749876 0.6821529555636818 0.6886248114258415 0.6963475697834073 0.7078421015619527 0.7125465200730652 0.7167781816083886 0.7269731126053682 0.7342293047074063 0.7368534845212541 0.7400599525410257 0.742507773382052 0.756045118584274 0.7632272837177237 0.7765436368297182 0.7946106859479463 0.8132623002666484 0.8368586327273477 0.8489860075334253 0.8830147997631048 0.8859443692011122 0.8986367507068448 0.9326831674181466 0.9361922455310779 0.9470396405228956 0.9525419056503969 0.9555124820570218 0.9741883308821705 0.980635740979081 1.002022172803651 1.005365668590312 1.01155179045764 1.014727832068801 1.030065909859938 1.045245716209092 1.065022971038825 1.073232582838692 1.082762640940485 1.107673523737425 1.112013336303261 1.125075399035824 1.132483214524272 1.139150443513352 1.157514104106977 1.177754645023161 1.186761469218276 1.195502946380428 1.208077071425621 1.218094627362867 1.229996879513567 1.238762236690714 1.250178898807546 1.263490369547578 1.27095318040614 1.277593082833305 1.290946427249181 1.294170153058013 1.305963059757441 1.308797249325189 1.311491910433815 1.33070463710672 1.34012278685822 1.343701214863068 1.357109170116255 1.360693167684206 1.361565403488851 1.372734520383189 1.381204545130086 1.38660724539798 1.396802172240364 1.400548236708888 1.403858943692142 1.416829689632476 1.446339673549211 1.454847982806193 1.46083619371318 1.465509713599703 1.484174648326264 1.488024584432627 1.498673694140996 1.503122541757034 1.505633995503243 1.510808226209301 1.51953019191145 1.523121409435942 1.527935522392924 1.530415658763667 1.535280679942042 1.541937562813014 1.551063186703061 1.561684283046808 1.579412410171261 1.588087515477635 1.59389940016422 1.601037220837957 1.614963674260871 1.628978757025178 1.640494045534521 1.661527395122151 1.665909469186356 1.668990597874637 1.683686399410362 1.703204899933465 1.71979696874037 1.72946359849261 1.743415471330727 1.754934750396936 1.757426618206911 1.766508976205056 1.769462388286882 1.773873964332107 1.807784267076393 1.810660421777471 1.827246722807071 1.843782918432505 1.862177138131736 1.888999320033738 1.918917567807741 1.922087770063633 1.932808513288483 1.94546062160299 1.987572643868508 1.99416723554078 2.025585716770881 2.046218274830429 2.101785349576923 2.198585171969851 2.20279263971795 2.219440344605204 2.340766677673969 2.342526239015244 2.374345269255337 2.461105221762332 2.462228130320073 2.472980233367587 2.511491255749543 2.52888848701441 2.556066010885381 2.585307990416072 2.597433507733802 2.617616715811248 2.641175263267196 2.670429224924261 2.683021421961746 2.701736859483906 2.723126194270191 2.738142829293649 2.745092102917465 2.755747186646719 2.775361858824113 2.785236127103002 2.798365624398456 2.802146968381237 2.808144030864706 2.826466925592237 2.84737510784231 2.853132667572682 2.854884677138285 2.868236629065382 2.884670314748766 2.889964575942294 2.898168335969864 2.915201285523099 2.918102020531587 2.933205092023181 2.933871615691604 2.938430638621002 2.961608852236377 2.971574394675487 2.975924818416692 2.992686008736729 3.000664797240549 3.006843579493708 3.009956848785282 3.021312768494314 3.02171787339635 3.02966530076326 3.039485427652078 3.052306365331843 3.056867750878622 3.063549314742335 3.068542733384257 3.081495318899684 3.089231388682963 3.107065569183378 3.112863393811534 3.121160081962446 3.135260365522388 3.145690000640267 3.156895848643031 3.162894352242675 3.190588540857287 3.201146032034933 3.232096606824841 3.248883259233929 3.254613026607184 3.264480982473679 3.274017326992047 3.295285711591204 3.299970503515077 3.30119623367778 3.312475868301664 3.317715773286729 3.330062757761886 3.33779429949892 3.343355290822283 3.357840573048152 3.377040808692805 3.379766207952418 3.38296374019294 3.38601472563702 3.391786708650322 3.398104988836791 3.403603123471746 3.413323403865213 3.418834286257402 3.429251631696338 3.435837529938987 3.43923024797959 3.442689704549984 3.448576073962727 3.454959595598133 3.461977053680557 3.475349107507256 3.476377135421784 3.483617994497192 3.495008062989778 3.504463799544555 3.507240159911394 3.513174954068825 3.518465593847982 3.528125618399979 3.545359434362031 3.550853214002644 3.57474077561186 3.579409380373806 3.591878421252717 3.610067185082008 3.61509387898594 3.624213491302446 3.633919534322968 3.650198629691521 3.652550062290618 3.657464721153428 3.662719256925889 3.676113961963055 3.683815322041046 3.690556141320266 3.705922192321045 3.711402644245649 3.713844468909195 3.722631759978823 3.731402820044141 3.736839226781695 3.770743963966538 3.773072126475781 3.781318795860008 3.793683338142534 3.795408488705738 3.829503122242655 3.844595653739294 3.856832099134089 3.887756927789872 3.907524856185808 3.912722282864138 3.920421458572211 3.927605763162648 3.936266389690569 3.941446085793544 3.945619104057137 3.959529112670232 3.995192236343155 4.0022357444562 4.023289248632662 4.02878892678663 4.034929025804255 4.059900280573808 4.065525656759777 4.072461351185516 4.095492627370335 4.099730179546765 4.107754857086815 4.118534883723167 4.128581435689298 4.132279500011494 4.134576773374364 4.137683800469218 4.140009127334091 4.146319836824449 4.148559244817465 4.156315618670503 4.165579438470336 4.176665764225926 4.179133664937271 4.185106126590981 4.191052012188661 4.196616554861067 4.201696596182545 4.223436074447696 4.227960189650771 4.240464825388477 4.242983522902706 4.260162947250263 4.280283433190532 4.309364009111099 4.309705637649314 4.323059493929615 4.332779340118987 4.338468349557992 4.34918910636231 4.36877439916915 4.372360582685212 4.381816053104957 4.394284280862148 4.400513917941009 4.416514494084288 4.42608838564523 4.427124506429283 4.438241014386931 4.443066076647769 4.464381217425973 4.475690357680004 4.479955810122502 4.492982537977343 4.502587058152275 4.513284587618117 4.517262358407682 4.525330265198019 4.527210092723069 4.536645604588164 4.543753694278754 4.552603728351877 4.555073073725103 4.571779506751134 4.574811773534512 4.5827380698065 4.597608500758226 4.617109900800516 4.638227027609855 4.653592396189522 4.661467094072584 4.669704732144194 4.674551645242171 4.675157779925271 4.681213305986374 4.684494530324446 4.688042833244261 4.699069085901709 4.707156856931702 4.708917049436018 4.724952041935992 4.738842984410093 4.767899949613111 4.783549187043627 4.809163792378017 4.810283813777838 4.868278312960753 4.890036925531891 4.898761038435389 4.900069369332596 4.914617729155586 4.929183899891228 4.950885875520468 4.991812438167836 5.005633864996487 5.026145456032697 5.035503882810958 5.058828787163804 5.062980410239525 5.08102795902351 5.086601609875482 5.093095889234636 5.105025479827317 5.111676052798459 5.116964493093971 5.123359557142919 5.126806236053663 5.12944147246249 5.147657634899461 5.173656733125652 5.244233123621618 5.259183527248555 5.266994195016795 5.277817644929148 5.340520835953851 5.358170902076025 5.362197236961634 5.374680742160503 5.377580026883836 5.377680828168822 5.379526877112919 5.385113304023969 5.401804592042847 5.421953100705108 5.424266880443509 5.425962565078646 5.437614843024531 5.459814718912782 5.493625637531008 5.502489886906861 5.515425946283709 5.539805144913337 5.55339508093776 5.564113578515957 5.571681538116324 5.613835166387835 5.620812076834675 5.632682309834128 5.656619334761745 5.714373373283794 5.752257887584778 5.774872172997214 5.787604890197214 5.793472695093937 5.794175922630023 5.817047541964059 5.862973287883974 5.89062716737814 5.935512373864385 5.96173389909752 6.005621307739653 6.023916160246951 6.050183525134044 6.073690498788508 6.075120704226865 6.105532921391402 6.157365519692206 6.23380660306986 6.283868178726692 6.297626693640971 6.372509174088401 6.3743017540407 6.443106317175544 6.465332191825569 6.495052781200146 6.534475147751547 6.537149643561298 6.584020608419218 6.869160876343945 7.336833495420861 9.729818973166287 11.92033578173849 12.97710756049159 13.06360842280514 13.159302351014 13.2028199356241 13.64616317484121 13.65432119339868 13.82903409079861 13.93508720656384 16.39254663384127  
BAND_ghostNone_4177_65PyridineEthyne_CC-TZPGTO -15.57641320780483 -11.28452649681387 -11.28358461507982 -11.2675114194616 -11.24849066469587 -11.24842743215614 -11.22118888354653 -11.21759476172689 -1.266190872563841 -1.097164834071173 -1.041434289118546 -1.003403545830573 -0.8669309725991234 -0.8641176227349965 -0.7451677841158731 -0.7286880182095897 -0.668528626352492 -0.6617277319197085 -0.6547683467943431 -0.6059056417012468 -0.5839193291988433 -0.5501270589547306 -0.5275153868572464 -0.4315628021396741 -0.3928496752074794 -0.3856812656346825 -0.385223740145192 -0.3550703871415012 0.09715598453140874 0.115365751749198 0.1384952347732147 0.1580749779865836 0.1696691698138447 0.1731411367174738 0.1768840777663831 0.1953778365972411 0.2050400446878231 0.2165485488497022 0.2635448577227663 0.3087451165432174 0.3120018479732559 0.3467055084898401 0.3472290867874475 0.3616591505165996 0.3750063272193878 0.4108343467019853 0.4151675875993617 0.4217997240204369 0.4282480327863689 0.4475993763132701 0.4585454560999339 0.4645043798163581 0.4801474951294575 0.4964147138807593 0.5005027166336715 0.5215613656781923 0.5519060201851294 0.5565954232679625 0.5595513440865227 0.5771913215404771 0.5799660915007294 0.5823523466718713 0.5916810213935729 0.6037509749776239 0.6079230628454575 0.6238625225427161 0.6310094885067873 0.6340863251906091 0.6568380654767579 0.6788372735312747 0.7002121548162401 0.7220300721906484 0.7267335989123186 0.7698339325005273 0.7874732134778707 0.7892216238968323 0.7923706929134213 0.7973886499329917 0.8321805642819902 0.8411987178614834 0.8541809781216628 0.8663918763281744 0.8760295748311251 0.8800365815906882 0.8940982743533148 0.921359434481174 0.9315128867952377 0.9395585239854065 0.949815010599063 0.9685797509931913 1.004729386463087 1.009044790421027 1.040893117407165 1.042087906514293 1.056333893459184 1.093399149781993 1.094213652070727 1.104034473220718 1.114256406584652 1.116712309844199 1.139601185222581 1.154381631494633 1.161603368245647 1.199858823730204 1.22523721266371 1.225993432118811 1.258893680322231 1.300221564922823 1.316348418534207 1.325130191422699 1.328632294805441 1.362489440668634 1.403794963097381 1.413320510102552 1.461282317262336 1.467501449151902 1.484115136766322 1.490342492640296 1.509214838486634 1.519998517933908 1.525600575315776 1.525800377550297 1.568415827275411 1.577874419967494 1.587659133418846 1.593224754320671 1.593917257616257 1.611175248590895 1.628844460999556 1.666674421033385 1.707842905701226 1.731334548785791 1.73536069744884 1.747081935736878 1.798276433367712 1.868660676148471 1.890138862566441 1.948848629572818 2.0006240993761 2.031378719486232 2.115046672084125 2.122277458308437 2.137099987702874 2.201497883652165 2.246043325901486 2.286551360647672 2.335697860119751 2.354153655909005 2.367487535870107 2.404545863456393 2.404740583044607 2.454455534322914 2.50544843929739 2.514459435133616 2.517326863601828 2.541384529384871 2.572937237336633 2.626901903826061 2.67243069314133 2.687495845497847 2.700557040113683 2.732976726398648 2.732978615103569 2.737330603589427 2.741074255672632 2.792539050226911 2.795718618208953 2.800629840243754 2.801966415672515 2.843002608240035 2.843005804970246 2.853184097174714 2.916079265043212 2.923922844911093 2.938454370352129 2.950018803301003 2.979480474976749 3.002670165909286 3.039467888923387 3.039670762053551 3.042277581510336 3.059846254660722 3.086973950629976 3.096665504716427 3.124660103981225 3.160295070877297 3.182552504890194 3.197704694878587 3.200713673066003 3.207725610997207 3.230164431793386 3.235092446736254 3.235962826765361 3.242001171275661 3.247260038720478 3.247363491323937 3.254605068176607 3.254611015653968 3.26326496247838 3.286635597744234 3.308035555699719 3.31914042168945 3.319823734471017 3.324645465846703 3.328481240010389 3.353331745233895 3.372591440540824 3.377537399510528 3.396742766237044 3.40794668720072 3.427119805618487 3.438842464630889 3.451662728110961 3.456435240152119 3.467899665980584 3.480376988197803 3.493623185026042 3.495399173939036 3.49708421520455 3.518370965509246 3.523083083995045 3.533068145820873 3.559785800760561 3.58231636016034 3.591746745820332 3.623094487409185 3.655797885901478 3.6813213379742 3.691610278186859 3.711012900404535 3.71870540026949 3.724501463432944 3.73481324261802 3.767443648242756 3.832481672124931 3.839035354815641 3.891595847046287 3.927603983219081 3.92814506086465 3.94217011084536 3.942618374476926 3.968479472715646 3.975495487436802 4.021964077579327 4.043251855015075 4.062903880686954 4.11770439950842 4.135450852270132 4.141655846749214 4.144453460718543 4.162834307933066 4.174985101964841 4.192567128348661 4.197546676164616 4.201115325499006 4.213142694239846 4.217530656417957 4.262448536510784 4.313180340867232 4.335231264426405 4.338397603834709 4.372493377499104 4.408759341369332 4.420380333347113 4.450502885303277 4.452214811689458 4.468982791814486 4.521283426481775 4.523917090680124 4.525107977999332 4.565096002206092 4.57556332699315 4.58038491806128 4.601314238294608 4.615386124866691 4.651976715807429 4.682294089513617 4.70978649248051 4.733545469355009 4.778238061728121 4.790682863403248 4.856136681685082 4.866848618813203 4.87515643881522 4.921145261647058 4.921775353686727 4.963522619523935 4.963988054731026 5.004514207352391 5.007368119022814 5.078824228466099 5.1100502765482 5.143954615624104 5.148437716247654 5.164144223927109 5.215621804632883 5.287876738375084 5.304219900937896 5.306646258041674 5.330084567162992 5.373209625834591 5.402966929862636 5.447970964747242 5.450401004465619 5.489401775037337 5.492210447180695 5.618818255718031 5.699738471406064 5.733172610458293 5.778105532962528 5.804293683023401 5.815102185731688 5.820677848858914 5.829301846713039 5.942298037335298 5.992543984883153 6.069151630278652 6.13109389939086 6.200860320900175 6.279192554391715 6.335904712696894 6.347027310807827 6.368834458681625 6.445899589698081 6.475551053180949 6.637664770832871 6.705422694510192 6.728533009009006 6.939253799407359 7.359888158368787 9.747677849507308 9.974965736437149 12.55897283070566 12.89558321521955 13.35801887057416 13.88433960234745 15.58940472033644 16.84705806179442  
BAND_ghostNone_4149_37CyclopentaneNeopentane_CC-TZPGTO -11.2276114388439 -11.21102026958271 -11.21066114911461 -11.21038332145822 -11.21008658094081 -11.20921124390378 -11.2057630216369 -11.2057139938163 -11.20565567899425 -11.2054638271579 -1.11675972593546 -1.106833844536555 -0.9575983006305718 -0.9571728458709577 -0.929629675315506 -0.9292035725613101 -0.929008917908999 -0.7775778415723523 -0.7683732551565496 -0.7306579950569636 -0.6525061599020554 -0.6451146260546818 -0.6127070955133601 -0.6123681700733494 -0.6107350555591859 -0.5734671774190402 -0.5708068048724072 -0.5524388147981378 -0.5514804036580152 -0.5097002917473374 -0.5096830252166944 -0.5094708563360872 -0.4755513693205042 -0.4753182297164661 -0.4645935195035138 -0.4638619765888458 -0.4601531614474477 -0.4531856168963376 -0.4526400871240007 -0.4493329027679505 -0.4473806154642962 0.129488618227792 0.1468596437860651 0.1663687615254744 0.1701731588295907 0.1812467998195408 0.186956728120191 0.1871677390496805 0.196945558616402 0.2045273567963041 0.2055654543242977 0.2121752676639053 0.2139544929993015 0.232899790012303 0.2346346148721557 0.2421641992725618 0.2582413166535294 0.2588305109675384 0.2739618647864621 0.2743653958088174 0.2791319860283403 0.2846398852418697 0.2990656753882817 0.3023667915029811 0.3155791919459913 0.325651673642287 0.3304608824622434 0.3383018433094186 0.3391074422254781 0.3588697629567556 0.3640833169079432 0.397113145617476 0.4072228808516608 0.4205523729570989 0.4236950421717926 0.436327043414735 0.4542525009672594 0.4585036561456535 0.4672797383002027 0.472491495881558 0.4771505803821647 0.4981030444885832 0.5075730650567259 0.5161685568709133 0.5264434778535969 0.545855934824344 0.5577228864983098 0.5641085488897892 0.5693082499884355 0.5748782745464853 0.5832536238111816 0.5916966790213501 0.5952825657490458 0.6014730853573695 0.6078232544893891 0.6082605615816344 0.6161977719728884 0.6243189754506617 0.6275484760235329 0.6370369024099961 0.6498659049870114 0.6511944039731624 0.6550476549375726 0.658495866538631 0.6624498660693267 0.6634253174612394 0.6658592703508405 0.6680603798505915 0.6694341775382271 0.6769614950689747 0.6820111166086621 0.6935707606493161 0.699781208209892 0.7160952431687421 0.7233228169793998 0.7284503180378858 0.7310020302755422 0.7320528404314512 0.7401111700694607 0.7442045058794301 0.7561751771612572 0.761237976742833 0.7959404796871942 0.8073994555169554 0.8123116318488647 0.8331548064407179 0.8682195378170188 0.8758116699064784 0.899985242346785 0.9155408600175821 0.9189415602910718 0.9298611266432982 0.9332090919657315 0.9483380253226529 0.9910268183495009 0.9942411868711518 1.011362083369735 1.012380278979314 1.019541673840354 1.032692605400696 1.043587615560415 1.049744100314755 1.064955318472659 1.07507583311594 1.081221921193487 1.086376951776163 1.096347969017263 1.107812151120801 1.115905305254344 1.120740048302355 1.138652512572314 1.145173549754486 1.151978480107914 1.153190516125074 1.158023367036859 1.162126033415313 1.18095421194566 1.18688053344416 1.193287566949956 1.198490805329895 1.217994305126936 1.22380801846688 1.22876282109552 1.25015135040665 1.262946833703573 1.264636508339204 1.278166583103975 1.289692564265559 1.295274967608529 1.309117100354997 1.319740240574486 1.325571806304108 1.328616439493923 1.338254804916317 1.345446249110397 1.34692839793319 1.359485662530012 1.367033312499531 1.368916498953058 1.372196702734196 1.387325381816921 1.402188352536357 1.411572308557148 1.413409723219568 1.423496912570019 1.434581207965585 1.439805614952126 1.444677462928683 1.455134948926507 1.455601834394246 1.46735448673696 1.471146653098034 1.478511011151757 1.483862949977033 1.495656828846843 1.506329606806732 1.507142552154652 1.51087356282297 1.518026180610687 1.523438874799968 1.527893966252249 1.540292113465582 1.541985317215327 1.549423174350686 1.553651878547146 1.558825772644389 1.568082592868877 1.572279474140337 1.592952542723717 1.598140628915002 1.599987585074978 1.610279211339624 1.619833662423793 1.65261899113463 1.653443887929622 1.66587335685854 1.671038520844123 1.678677097967344 1.697947462753253 1.702482012715399 1.703169913796383 1.709536682161062 1.721794510733135 1.736857230670579 1.747101518541291 1.758015798093937 1.781231829990956 1.782483500070615 1.79244564678958 1.795287885707223 1.799916571997993 1.810703795462052 1.811776424223818 1.829038869232002 1.837935542350224 1.856024529484864 1.871869998280324 1.883420434719886 1.888806082362548 1.902523080334694 1.910639432591485 1.937412252510604 1.953732438309514 1.984721801835311 1.990303884088645 2.00302617242141 2.026703935218909 2.034111948723341 2.064425780350301 2.071722519398783 2.558928749115485 2.564981578713756 2.573781919555723 2.608217593324369 2.615153880049152 2.617093403534601 2.630667706468528 2.645372866955287 2.64830897475571 2.672702066502822 2.689814590195092 2.713107925879213 2.715564891921558 2.744571071365953 2.748824920165033 2.773590698953537 2.786060910951261 2.786637832851365 2.810203909916771 2.823359277693231 2.837155828177126 2.841014740807239 2.85240620260413 2.859977802328425 2.863763542275358 2.882026054896625 2.896533049437898 2.915029726413451 2.926286462182585 2.932826663106055 2.936981633328005 2.942493553283565 2.949732173297867 2.951189236679285 2.955137057320789 2.956712611302958 2.964905173121001 2.966886568865636 2.980412779838592 2.997088476600431 3.01089996893419 3.019617108291916 3.033860706478951 3.038417319050497 3.053517469175771 3.081858777452594 3.088349534150226 3.095927184923362 3.105887402482052 3.113321486863739 3.11634651457282 3.125248766530043 3.127710933469182 3.134403067264667 3.14546264981476 3.153688663799395 3.16787702597369 3.172115413101661 3.176220447014112 3.183449175239238 3.209872323716231 3.215662595730728 3.231908648603597 3.254310707006155 3.259132968376369 3.260136327078575 3.284863469203123 3.294723360708667 3.298220994690991 3.304439553260747 3.307219758162063 3.309201122288163 3.342381158325378 3.346229938473793 3.355209246304875 3.368045713540192 3.381223630317739 3.38294719623403 3.386074739602889 3.393191332889903 3.395945354539283 3.400014447790893 3.403129291220015 3.418053251653634 3.419711479801268 3.429024447960697 3.433085909590895 3.440325191343229 3.459476457433556 3.465897737993373 3.467416578162393 3.473818964833387 3.489058521183778 3.490416441925521 3.494230382092137 3.497542962427656 3.501056011651148 3.520945641342585 3.52167074269947 3.52563431696711 3.5300506685747 3.546804009398953 3.549238689829763 3.549700625581436 3.552735406118874 3.583274852999901 3.595568425623112 3.60084566418611 3.606152211945763 3.61349666839627 3.61652914244101 3.618507495010857 3.625754308448113 3.639021345314742 3.643533669830278 3.648849959364648 3.658382321067305 3.667989655812105 3.672378997946935 3.69328989640316 3.697188826190969 3.708564932504772 3.733211480942873 3.760955298918201 3.763900678187563 3.765609516807818 3.77288857938751 3.780511819675636 3.807579007019062 3.812809975176235 3.815989449821166 3.81981646733012 3.825592102368511 3.829267585974249 3.834844064003514 3.840009924277243 3.843933955656736 3.849303365222266 3.8572320698678 3.864508451481695 3.871029482402558 3.900258009446636 3.9092427718811 3.911274102602237 3.913099374953396 3.923427865256262 3.934865660276083 3.949841321988169 3.964131581073449 3.989093677964656 3.993669422781041 4.001946629434779 4.006431163404731 4.013818720846866 4.024399490016675 4.047584228265952 4.050833526870146 4.065518749287039 4.073059232558215 4.078099306418557 4.080461250862828 4.091634444358146 4.094326793953846 4.10095484672189 4.112703498833176 4.116786557976464 4.125457970511436 4.132920107247728 4.138226913443226 4.143980807413822 4.15130257856222 4.154379881639023 4.166247152391087 4.185656144991612 4.190973197647971 4.195327213375822 4.227574098002009 4.231901775576896 4.235123752701946 4.258443837775342 4.278016753221561 4.28846638674211 4.291082490786515 4.293885975748758 4.300812902140015 4.310691358597928 4.325113625540146 4.327582584984999 4.339196056465974 4.344723563112669 4.352821074854255 4.35445258888905 4.359513615542296 4.373448425291538 4.38625002192533 4.392666135641514 4.412966997043497 4.420512312790141 4.426322412201999 4.448485785985041 4.450143682976715 4.46733854247038 4.475796048112839 4.476239784336831 4.484608656709766 4.485854195104833 4.488780378589373 4.493775224476377 4.500097898028469 4.508241803362418 4.51596824438669 4.518224498375926 4.526778573805916 4.532593606422949 4.54676962824045 4.558132106515926 4.58073792033315 4.582295729236301 4.587578544108132 4.591149444946204 4.592158975799154 4.594762993468909 4.619717449598084 4.623162512703495 4.634304072144275 4.65159012031502 4.653412049991278 4.659891927425853 4.665340358992019 4.673982065640997 4.683398575691201 4.686715683632666 4.696786105603105 4.698810990087883 4.699148779848788 4.728770899909825 4.74289908313009 4.749255206205482 4.75286416877307 4.774435395903692 4.797411486355821 4.810955428164502 4.812843083533282 4.826140446212479 4.833614229736971 4.850656788190883 4.882545643129724 4.897610807380126 4.939551663976071 4.960753918990514 4.988227568425007 4.990915350821814 5.000404746676589 5.003403159480024 5.021966174658418 5.027266120468989 5.027559994807502 5.040654134591304 5.051472694636804 5.066106352335232 5.082558628482637 5.098408193486001 5.100669113863407 5.116449134015665 5.158157703234435 5.161680887272718 5.169971149485278 5.191179713110873 5.192376131821291 5.207781775907058 5.21543880592727 5.21856989895379 5.238968294384219 5.251472669274325 5.275381962889155 5.326685925664532 5.332702512720421 5.335566639879376 5.339163842662186 5.347191503843015 5.350032427528574 5.368667552555508 5.389963736294019 5.392658370717755 5.446340384744398 5.468991763232469 5.472086676895564 5.474684514817258 5.47540159589281 5.49388984096807 5.498607390471466 5.514475182020058 5.539681965421801 5.549457817671628 5.561293690974528 5.577656111665783 5.582070491527418 5.587059205463768 5.601448843335857 5.611154836554505 5.618110110453454 5.622076840215569 5.625381396214589 5.628856018695099 5.650293907566605 5.665043741421076 5.665260043371555 5.691143506194662 5.694784721123169 5.698631211695173 5.71568049507944 5.744860670496625 5.751596135859862 5.765111618553788 5.778214030726596 5.789109060987185 5.793643993965926 5.794685178488359 5.821319914051212 5.821970786796783 5.851481403672151 5.875751815311859 5.884221638290667 5.908169317876091 5.910915799331009 5.946444856359835 5.952844450983121 5.973917057206441 5.983328037605792 5.989537552960494 6.001517585853255 6.039599016759944 6.047791402937867 6.138700905638041 6.223742136779032 6.339399532976298 6.345776014171153 6.377095125273571 6.378334009768407 6.388383271569281 6.391387295197901 6.395655759372397 6.407930182692686 6.419499011663363 6.455521721393493 6.492689372352918 6.49952311349989 6.579893720721745 10.45953252408831 11.92129125432387 13.04084421945669 13.05479859949831 13.77395541119938 13.91024031392087 14.50856662279824 14.58288690852606 14.65581333731974 14.69514560194235  
BAND_ghostNone_4176_64PeptideEthene_CC-TZPGTO -20.50920244391237 -15.58470487905707 -11.34653118473503 -11.25665569465466 -11.23140612902795 -11.22009424444514 -11.21753626587851 -1.373891215453058 -1.229767299110354 -1.02482811538629 -1.017319284106992 -0.9316124370143797 -0.7896170494293243 -0.7824832490145541 -0.6895532486071423 -0.6522245900895439 -0.6457636780147439 -0.6241542714638825 -0.5862821171095028 -0.580894188926105 -0.5748553969872264 -0.5538798461114405 -0.5445235941302564 -0.5045273633426828 -0.4974037145640144 -0.4206560334561935 -0.3919020283399368 -0.3681316752565008 0.1263511040671777 0.1535375446200372 0.1586284109222583 0.1708180514494518 0.1809224757832391 0.1876453909164602 0.1974077031263886 0.2155820474944541 0.2222876568418523 0.2420632044401893 0.2548446261957683 0.2647762492553148 0.2754256909620393 0.2982955092487516 0.3268515545260038 0.3512278857000757 0.367986310343789 0.3793642805884251 0.3868047633880831 0.4081251672703561 0.4172526221504123 0.433109958709243 0.4575672691799391 0.4723565579904492 0.5028798418794793 0.5225294479107804 0.5383557695630223 0.5480266820902977 0.5594593084262236 0.5773249128033042 0.5899436301977302 0.6011266601508458 0.6112812566541159 0.6171335963543048 0.6213052520286555 0.6305774798514324 0.6349277066721373 0.6482636288076895 0.6615929155068081 0.6704832262844109 0.6755385052863657 0.6820833990310696 0.693256604900496 0.7233391462733538 0.7330337478634429 0.748588579876036 0.7627045530889722 0.7784076834645103 0.7837547191509268 0.7950291395470825 0.8165043848030556 0.8303548218480103 0.8633127544547178 0.8738204101900766 0.8818920344217434 0.8995198585716201 0.9104862485168763 0.9322782402132436 0.9541958473483764 0.9679377226630624 0.9846256421743933 1.019643258798773 1.038336970666694 1.066278402148306 1.080138056847336 1.086076673278726 1.101875028778041 1.127034602318567 1.147158919648933 1.168594036712298 1.174715226265448 1.184199700079722 1.192999075570627 1.199004065239673 1.208672623568325 1.239567077184958 1.24227813343136 1.259140708230558 1.268116764389807 1.29015007422353 1.307032528985739 1.312734647089219 1.334519319248989 1.33852889102323 1.369364955145677 1.388389875382643 1.391958707818228 1.411704356698619 1.421389709221657 1.435276357923282 1.448461991603598 1.477293811361096 1.492272865235026 1.499074162539409 1.514877504132191 1.534012969783647 1.54569754909969 1.551219503574975 1.564183727228353 1.607116142323552 1.609256947979779 1.618818687368209 1.635633571178339 1.642540717731308 1.649112917410074 1.66628451564346 1.7022135270832 1.738775892766287 1.761064640735013 1.776996641257776 1.803302569572597 1.849370208596615 1.865985177382401 1.873221065683061 1.891880962054525 1.942270916861057 1.992600802427177 2.04057346805424 2.063264644041801 2.097611279321014 2.13272321236516 2.314328664155651 2.372304873328309 2.388157295402249 2.432738768815911 2.451013216489108 2.470675081025014 2.535782789620152 2.557023334570069 2.566595580641777 2.575185306084579 2.613140506059159 2.619371181415045 2.634139212031271 2.669508335148012 2.683450027780122 2.69689461620966 2.731388912177001 2.749958990713051 2.767596025297667 2.79696558676721 2.859449480689563 2.882017851886559 2.906386003255543 2.927535913397518 2.967779815031005 2.971095202217704 3.02067088613614 3.030478944216806 3.049707149677876 3.071747339073001 3.085070831384328 3.097595954948223 3.106535366698189 3.112058232232589 3.12126441788019 3.126741910512806 3.130139144905496 3.144284056403168 3.16249551800419 3.170113793579197 3.183889657433664 3.186349840074043 3.219981080883118 3.223822526796097 3.239675755295629 3.256671239157895 3.261936642477585 3.276871365363557 3.295623326548018 3.312038287450326 3.32717977004627 3.333515005422552 3.374012421895629 3.38356051201687 3.399974734940271 3.41835711827021 3.427902365332936 3.433664721561537 3.442378306690507 3.449068461378974 3.481233116678383 3.506291344957624 3.508868803876311 3.523411996023877 3.527996152923234 3.545746067965242 3.571203442596998 3.573188373192843 3.60787179887408 3.615945863375153 3.619265340604034 3.63075137142295 3.637712400423436 3.646865811014192 3.664534393772895 3.696441267463522 3.716344923459855 3.739980520872729 3.747684750345186 3.757852389276355 3.77477410985709 3.778464035356399 3.804815334456506 3.831556661886946 3.850655206560625 3.87207708426878 3.900784211533064 3.908888107998884 3.926027450589867 3.942114449666663 3.956538058362136 3.965446106996392 3.986083101113936 3.988717882964133 4.02603790250092 4.034635699099577 4.048654682741313 4.062499492184862 4.083828925386457 4.097182325027444 4.120382234461926 4.140346857659956 4.148787998744769 4.167913293542484 4.177571202809486 4.20296862414938 4.219410286658253 4.23632765897134 4.256093266857623 4.263996582356911 4.284322324663684 4.291956437752953 4.320808779262368 4.337065454924518 4.350559620345826 4.358880406171285 4.373786608420136 4.386386010124405 4.39787427899734 4.409407199566623 4.418761481007071 4.428185481242599 4.439915183973232 4.479546284079613 4.509494111606812 4.529915860361742 4.543294656960443 4.551664134924368 4.589087973404103 4.592026706775176 4.617418914302089 4.634216891873503 4.666786969952153 4.684197632316415 4.720492052085709 4.736254456708854 4.761163413416416 4.861899379912737 4.866057355895371 4.880639917116123 4.913429389965157 4.918253723702692 4.935995719706045 4.983664703283091 4.996208707176911 5.035752887912684 5.043547409355828 5.097406368802591 5.145166861866293 5.166129758366191 5.175605228752143 5.21857925658073 5.235975244513245 5.248742789710373 5.252998342647552 5.266606688121938 5.308598698623472 5.373223747467991 5.399364615255847 5.41110879154213 5.430759675837234 5.441312596021289 5.455638686721114 5.469708838781428 5.498171300404641 5.502721954146977 5.521566151718823 5.529200120512313 5.542186869753426 5.5878552030539 5.588592468325382 5.605378736407062 5.627943477459938 5.637734696810885 5.66548217270677 5.667234773073395 5.694715626587816 5.703338019610214 5.71892426925012 5.750747755991455 5.792658422222921 5.810682060343873 5.831337484645132 5.912415726730972 6.035123840472154 6.062968650835599 6.132514595583275 6.188148099215216 6.216237510565553 6.243408027671908 6.262244923329639 6.283784766658006 6.2952179535726 6.375443145067114 6.388988953427595 6.427530637480731 6.504336701089497 6.542314614592566 6.71283753175033 6.848725702112885 6.877985470423059 6.948615304992536 6.959692012695243 7.106500539842742 7.379267225043782 7.420915332867173 7.616214115525966 7.638548912348168 10.09533344430244 12.08960271579897 13.09645354322038 13.82403273026998 14.1102058348078 14.53687797323288 14.8857107782245  
BAND_ghostNone_4142_30BenzeneEthene_CC-TZPGTO -11.23186422785609 -11.23148184600882 -11.23114468753893 -11.23033740831977 -11.23012513126539 -11.22989366287755 -11.21780352418679 -11.21623855406989 -1.146039990602059 -1.021788049613963 -1.010725945444601 -1.010696936948839 -0.8204345027056704 -0.8203288506081149 -0.7817773657706072 -0.7059945630498999 -0.6409474951995332 -0.6329363043353111 -0.6151167818129509 -0.5843321521959699 -0.5842989914596151 -0.575523383648055 -0.5002246196880151 -0.4970123959752912 -0.4912834352805909 -0.4911455985850727 -0.3620078736291319 -0.3329802154524479 -0.332951287817001 0.1291084521885541 0.1292627792351675 0.1382812412557937 0.1561500709511953 0.1616932635570214 0.1679700726760125 0.1804680823860276 0.1954657294365682 0.2015628337861282 0.2088737959022887 0.2100687320965057 0.2230595012018753 0.2612601389733309 0.3258902224920396 0.3588920670234886 0.3597475603634954 0.371278065744129 0.3824511207795123 0.383020874782464 0.3937016988146452 0.4160433046086577 0.4201843434033973 0.4380362790550487 0.4401113870152902 0.4722385411303626 0.4831397882292006 0.4848439346713478 0.4982114913965355 0.5079705278559892 0.5320854816906475 0.5438675167805076 0.5766684030333905 0.5796404755735822 0.581239725253975 0.5854233833019753 0.591671191056401 0.5940562455424276 0.5962917752636723 0.6119004431370897 0.6171246509983274 0.6349925555482325 0.6411337371465409 0.6430346475059603 0.6487672064448876 0.6556747592845815 0.6637300969999259 0.676543012218352 0.7095274271315902 0.7143880847610212 0.7198208255219902 0.723379225504003 0.7303639984041806 0.7439073369768255 0.7506869942768364 0.7817710628866452 0.8160454620600974 0.8236558653598415 0.8391897222486739 0.8473689740407543 0.8841276857362783 0.9065854419724809 0.9068383311476814 0.9222383720834441 0.9369898125439443 0.9590754273277585 0.9653046124578746 0.9901630300532817 1.00367740831744 1.011107466351557 1.013610860323288 1.02492849645591 1.041533882538276 1.0522269240175 1.083772595500997 1.120732336659976 1.123192870147262 1.143720159433743 1.168228630247754 1.201555714181592 1.202042737534558 1.220354839974038 1.228878709017562 1.24193611211613 1.269388356497516 1.28381303014881 1.291268008783951 1.296410149092787 1.298797370724042 1.320698136967184 1.32458164469316 1.328134779851419 1.338168116367401 1.342387254645812 1.369077169765026 1.39675127155692 1.399275435979955 1.444850339900105 1.479386859252689 1.490930111245709 1.496967306244031 1.509932218275286 1.514581538383424 1.517333181696405 1.518076371888092 1.518698918331776 1.523588696551901 1.530429829468831 1.563935665469786 1.589694375207015 1.595144151179848 1.598094922499641 1.624584800396237 1.627206099426706 1.654228225155099 1.666097070324815 1.6827472299346 1.686588874180309 1.743339979996877 1.749524474515473 1.768013424675358 1.770320845509382 1.81278943039297 1.825927228810268 1.846192307772773 1.905683625244067 1.919014787801686 1.932288063693311 2.093111576175251 2.189813252064897 2.194066385264941 2.222382992186747 2.309179125905873 2.320768270803034 2.353449795841843 2.363294876874094 2.405471386459155 2.456172169201928 2.462785059671048 2.468062411746168 2.486018956440029 2.528884830877242 2.542603787469952 2.546124243816903 2.563610926053102 2.574293684320665 2.607634858805954 2.646520942448004 2.655734566760433 2.736435508864251 2.736707235503502 2.752942766663042 2.779368329073794 2.780975992964271 2.784759422363538 2.796709250020667 2.847670131735676 2.855119588806595 2.870079647168053 2.901207561605157 2.918866681267209 2.936852534589565 2.950247603758689 2.958492352656589 2.961668734928085 2.973358186339571 2.995848993597157 3.008300535501375 3.012091987365511 3.031632469917733 3.042319251835538 3.070114216908555 3.070517795332074 3.093977087844568 3.109564034971301 3.114320940158455 3.116067973253877 3.131900706064111 3.142151083731586 3.145992043277242 3.155971047950355 3.167523523714346 3.193459825251851 3.207257533236538 3.244975943373908 3.247874833832801 3.264429690049783 3.276165511170892 3.304451487580804 3.305317827302424 3.315963237579086 3.330922879224075 3.37363255270493 3.381506031179627 3.382004982656199 3.387653863413751 3.391986959454754 3.407360787729877 3.407573361195608 3.412032169609778 3.413623663636316 3.417105803671039 3.428400129190462 3.435198882177714 3.436495786385178 3.447652057128722 3.453341660425572 3.455355237899458 3.460667350508669 3.481895976170383 3.50865425537617 3.523828589549192 3.554986780536019 3.569708715157788 3.609061908889827 3.615879463908368 3.620479952112947 3.626238994165422 3.657319824036494 3.663751887821465 3.677256977941159 3.682846631315553 3.714781808689691 3.715437020207372 3.717584770100951 3.724057809587292 3.739438717386946 3.759810888409303 3.774128260040112 3.783476774522273 3.815254212486451 3.901770253987318 3.913531628523532 3.919282418905538 3.934481971393435 3.974843910745392 3.97654350501384 3.98279802132191 4.037810159572349 4.047791897712631 4.064118034362602 4.064921021238142 4.066832021039667 4.104151139522394 4.107570376356406 4.11883560218584 4.130008259770658 4.137840806409254 4.138926580988158 4.14088650323244 4.141609957055198 4.146458676870096 4.164115386464004 4.183027031697856 4.190564154606916 4.196041555435725 4.20067752838971 4.236630466451941 4.264914560244939 4.285814960155881 4.290639476925603 4.322276846660309 4.33563868972556 4.336271690215876 4.357137466714061 4.381428940440893 4.422050352514471 4.429650546958578 4.432260469056161 4.433724107189357 4.434455738061991 4.469754696377924 4.471180524691178 4.473830579488368 4.504345694123966 4.522778501107113 4.532817726829935 4.544158170805136 4.545084017730701 4.580927493861061 4.598831461527627 4.669746391498485 4.671302140097188 4.673976547429062 4.679186637512305 4.680263909327161 4.685943596026688 4.690034982849473 4.700444121526019 4.702069874324573 4.873423119977225 4.899803623761259 4.900538008149081 4.902800726244926 4.907848099958806 4.938902713316735 4.974501798534658 5.001266471296844 5.035574326227983 5.068994254027207 5.073856648978539 5.093154879450192 5.113337751007677 5.119617549691668 5.124506344015903 5.126474863951299 5.145993966191255 5.178275734738132 5.247897367106691 5.260329600330771 5.270012894205702 5.375463108155619 5.380700682090857 5.381259994662004 5.390701111378893 5.395998663177934 5.396311146440418 5.424340519274143 5.427127650189235 5.427642788605294 5.464848943833949 5.534012945459616 5.541483829391745 5.557404091793645 5.580241773410511 5.715754816981717 5.75195728473146 5.763371563866538 5.822736735520285 5.906560499906007 6.076826031607468 6.078106444335587 6.112666145577006 6.27570599648948 6.281752228314871 6.296806186157024 6.366325488627096 6.379360470717427 6.4461933290945 6.527495770718996 6.545864266105255 6.852710348978351 6.873963328576302 7.343634444271832 9.531344918451866 12.11119459511693 13.08835786070331 13.10890979122124 13.61658772076358 13.62801331663328 15.01916593352024 16.37736082517871  
BAND_ghostNone_4161_49BenzenePyridineTS_CC-TZPGTO -15.55653257561835 -11.26673323588996 -11.26589162544169 -11.24613480060302 -11.24505354957127 -11.24446492396519 -11.24431916552012 -11.24339732803172 -11.24319747733931 -11.24305848298155 -11.23136750154305 -11.23050921946574 -1.246721476188789 -1.159798250468751 -1.078251348496703 -1.024303100989034 -1.023683306493645 -1.023021646459976 -0.848402550605587 -0.8456201004046479 -0.8329681471208058 -0.832840918880888 -0.7186063922309885 -0.7116984211737524 -0.65286383057596 -0.6497515708871724 -0.6444484082878721 -0.6277178123184783 -0.5970452459927914 -0.5966727718314158 -0.5882881509862359 -0.5696131669622669 -0.5316001973196437 -0.5095420384710454 -0.5066569442865972 -0.5035327469659712 -0.5033825353212759 -0.410470182015341 -0.3740783559587624 -0.3472974648311036 -0.3457802402970616 -0.3384294938495883 0.1132624708618488 0.1156352363076921 0.1164877884199144 0.1324450029275066 0.1340616304321036 0.1509556148635816 0.1637356958399913 0.1641718131278862 0.1827626717779637 0.1928166790160041 0.1945665197763988 0.2047214052043628 0.2165809969720431 0.2406191140794064 0.2541785119974781 0.313593564938127 0.314183061106438 0.3303970576412525 0.3401797779259403 0.3496350850599433 0.3511040953841246 0.3658694200413097 0.3755093323216397 0.3843237793512392 0.392819504185614 0.4017035874313126 0.4141117178470435 0.4187061193151091 0.4229486722785155 0.4444660805590441 0.4572496669343998 0.4676340844612111 0.4733430936056564 0.4809716060750192 0.486959158395011 0.5038712144116406 0.5072753556083602 0.5258619975648937 0.5343970865647156 0.538336897304491 0.5443891692450913 0.5558628652209974 0.5623419162647032 0.569750888606009 0.5733580107782249 0.5744833836639015 0.5854215568773473 0.5867113679921114 0.5917971908634735 0.5982884541673444 0.6100989937412423 0.6143426549735631 0.620234226846513 0.6219816836870393 0.6258582177755789 0.6323326323708854 0.6384760557739353 0.6435320454574452 0.6612748842675886 0.6686897000871193 0.6704801319636557 0.6765190628911801 0.7004574964667706 0.7042782499368803 0.7094203230868406 0.7238366217502237 0.7317818394150366 0.7355678950125591 0.7397369202437862 0.759288881472007 0.777250262872428 0.8115356623668488 0.816508888533763 0.8305975514446349 0.8378567141820729 0.8404748853127948 0.8495770600311954 0.861861931495583 0.8698544780197129 0.8782663940209474 0.8825461872336718 0.8837605762551699 0.9350925683801136 0.9463593383250708 0.946646537629935 0.9493171985753891 0.9601800056131791 0.9648289035285224 0.9722308352133078 0.9790606738657562 0.9952228827928172 0.9982726829739975 0.9987279893073555 1.019824589924009 1.025058765885973 1.041750384549885 1.043389287696599 1.047988811221504 1.059210007547759 1.075116364334904 1.080214259126946 1.118961292329153 1.128272562410754 1.152188490643778 1.173826492753921 1.196183977578707 1.202865351453551 1.21534463012284 1.21571565451448 1.218268431374482 1.224460227482234 1.236056911851896 1.237983826834234 1.250412755533467 1.268384101364617 1.286332506788165 1.301174060462947 1.311895134714278 1.313147023901177 1.322293086737404 1.341222202407901 1.34881177643375 1.355386605831574 1.362168733205642 1.378054356260399 1.412382076315136 1.414820530638149 1.463127693257587 1.474668473729903 1.481075973336815 1.492412583771549 1.494391989135042 1.500994178212727 1.504150038176425 1.508742928991127 1.511901812155568 1.51389332492697 1.514328970882114 1.521812972492546 1.535406326987097 1.551495975430831 1.569259521292625 1.57780842299043 1.584606860995048 1.59224970565329 1.595759108990117 1.604559314776857 1.608110937787 1.611170605274052 1.615698256241382 1.620516126571088 1.659385279788939 1.679681071574236 1.686369908856229 1.719226969501997 1.722299959568387 1.745068382423241 1.754588342915295 1.758189091467496 1.759361086214124 1.800510468603763 1.804995051471396 1.838952144655595 1.850422254000548 1.882683091137067 1.88746817015499 1.916658698266262 1.974549673284787 2.024998911720788 2.083214633205592 2.132772516442925 2.148481971368847 2.178347053554751 2.183566171672268 2.206202727625944 2.211922575523797 2.266556129605262 2.290976154223392 2.305257701810193 2.339745331489853 2.370694694337681 2.376918776385407 2.402881023902957 2.424020477040078 2.438325598162194 2.452795696385497 2.457531874829306 2.459493707049859 2.501970266996934 2.507206317522172 2.516244631918869 2.529501129391212 2.532372013921759 2.561780151109538 2.578372914773749 2.584677397044529 2.606624157909489 2.626966912778908 2.662785575824798 2.691860330300981 2.710431430728041 2.716888199136262 2.73454534727541 2.734897071570121 2.760981763376246 2.775726104466701 2.784052253136618 2.795431520453589 2.809045945353508 2.827711897674817 2.840803025551635 2.857213011535824 2.863895516040735 2.896049513867076 2.900814236897022 2.910639013371802 2.923633446594256 2.937925168192191 2.946141776093028 2.960678462285284 2.973010159958199 2.976778026843921 2.983669604091735 2.989202663641169 2.99739138408943 3.009740797374633 3.018469599774668 3.032703992864201 3.033018187777154 3.059006141491439 3.059572488236653 3.062163567353882 3.096411779914551 3.098913236914672 3.105413401388179 3.110186745530567 3.13873224660988 3.144555495002904 3.150860504861547 3.152138761084419 3.168046346952773 3.196048892091353 3.201535171200462 3.223959469313538 3.238286195611399 3.247239246740848 3.264985825713876 3.268899414337837 3.288938027203284 3.292526193036271 3.292788470618357 3.308099798369411 3.3197128657807 3.326232544402145 3.341576675022285 3.353877847130961 3.369494205080968 3.369982586869969 3.37574475134381 3.376836747804996 3.37909348911576 3.385453827207165 3.391353232303551 3.39531786857058 3.40102503094705 3.403849893310437 3.40993263260579 3.41887044321571 3.427095646062877 3.436463910165528 3.442007351652284 3.445414704650524 3.445961627551851 3.44902392130213 3.4541073504832 3.46111529721427 3.478950203256914 3.47906190647041 3.493030972093655 3.494487396095569 3.496473783479981 3.522095489324116 3.532560090758671 3.576609337811343 3.596857335725709 3.602199228929195 3.603256558493233 3.624025782452044 3.634814016354904 3.641707599151012 3.650545598760601 3.663783330233218 3.665096200732663 3.681739326644853 3.684962305868129 3.691299177225355 3.694671019777904 3.704987310622383 3.729606635460782 3.731098559884253 3.740026099915753 3.750725953737299 3.758687255331488 3.76944516445291 3.770928801684668 3.771914694807175 3.7769637721636 3.786149955213951 3.84878903407635 3.852456718286347 3.900222400220355 3.906307009809832 3.910082651362525 3.915922268068213 3.923059017558601 3.962241688771925 3.969002225673553 4.003685499520251 4.04076419224833 4.054250670895803 4.056033616091485 4.073997847510257 4.075997501819272 4.092009090099207 4.095055983550609 4.113621146319111 4.124487806724662 4.12471615949541 4.124998909547459 4.12762190093775 4.130734203204175 4.146895973744354 4.154945575675922 4.159404446019888 4.164546231585277 4.165362774401729 4.170550351094133 4.175212737963906 4.187746260654279 4.20249875414755 4.205886143225791 4.209756751730048 4.213544652937965 4.226633200728753 4.249073470793587 4.275746274445872 4.309234371493755 4.323756976484377 4.32519337424517 4.337715861060775 4.373224740755191 4.376794683192638 4.411964719264083 4.414388821825566 4.417807391716768 4.423145621448128 4.440421583145982 4.459490258363034 4.46027581850727 4.467978947471366 4.483035713318561 4.496415912362407 4.503253389803053 4.526464659986308 4.531914530206116 4.532927624157688 4.543763466508333 4.556658772388261 4.561030651197691 4.588235702694331 4.597076059078212 4.619608397822914 4.620251062074225 4.655663391138828 4.65735500107749 4.663920377035238 4.66491218738215 4.676296067329974 4.676567133528009 4.686621379245786 4.689050404878434 4.691127094138206 4.712259854638106 4.761112014421315 4.766925264830996 4.801104326666981 4.810213184286555 4.880396924965021 4.883228504701528 4.888564714314142 4.893121318031506 4.924364692323402 4.949191504864378 4.966672080207253 4.994602087279946 5.021707814546432 5.052407708726642 5.068271111310011 5.073842049512158 5.094158203137989 5.102841879188201 5.106512936187676 5.109415164759289 5.11707956473848 5.127223012244173 5.132616390126703 5.163162243457154 5.179133336936396 5.20000422494409 5.21007602719189 5.231412486283851 5.258130727452629 5.321249191256189 5.329979766425379 5.34518530563192 5.352189362456236 5.363125249941793 5.368386750611267 5.369408441907231 5.377492018531606 5.4143525309007 5.415093694854602 5.417725219364507 5.46280906393465 5.469628404402608 5.473041228555748 5.510484776570232 5.528501239252709 5.530922565634609 5.552914023737413 5.625482840325263 5.637327287229478 5.736214482488301 5.756842000078437 5.77661521230018 5.799423688592695 5.808549783717109 5.831533393738433 5.840190165085128 5.944591708533762 6.00495597730497 6.063025908806656 6.064655084850443 6.083258507623537 6.092411501869365 6.153324904953582 6.260962364813242 6.267415001935428 6.272001482477569 6.36375548526883 6.389889707477119 6.489370444630278 6.513469233038795 6.523496671406862 6.654441715637764 6.706153919964835 6.745439326881145 6.858688262148977 7.328019137547519 7.375133456428119 9.690418834208595 9.765264102793918 12.60847595644556 12.84571488868315 13.08394299156165 13.13083509736331 13.51087024984101 13.59629752553426 13.62056380344257 14.06175682428501 15.59586551390609 16.28761220746071  
BAND_ghostNone_4139_27BenzenePyridinepipi_CC-TZPGTO -15.55846436645726 -11.26911728987039 -11.2677034378402 -11.25233833317972 -11.23427007609346 -11.23316681777314 -11.23253513978046 -11.2323411695558 -11.23174674156066 -11.2313352330504 -11.23021121456649 -11.22961198616483 -1.248883526386946 -1.146709516042298 -1.081699154741954 -1.025727957910859 -1.011340907990713 -1.011155775459381 -0.8516972202417756 -0.8481158161537645 -0.8209234678078108 -0.8207181414354562 -0.7146833698822449 -0.7062926743916246 -0.6524551975578593 -0.6469849404643406 -0.6413258292915118 -0.6154481750322213 -0.5906994744511098 -0.584960326065724 -0.5846547216270251 -0.5695829477334727 -0.5392838892956373 -0.5123523933260963 -0.4947277634478439 -0.4915801207285817 -0.4915028148075068 -0.4128876221218814 -0.3778718293029018 -0.3446443318634497 -0.3329456408382562 -0.3268864629497981 0.1118764131914464 0.1227272851028596 0.1291781888285576 0.1314879130798746 0.1347398189668286 0.1505903766129874 0.1599161452321406 0.1697806711344337 0.1820414745886764 0.1926148828419018 0.2005190837635225 0.2016368211437019 0.2171378476957896 0.2266867107550479 0.2332624695569467 0.3082372599822433 0.3227549021754403 0.3287033628480948 0.3480890709375319 0.352718418106875 0.3604649135422353 0.3670936605956041 0.3729836009111138 0.3807094424616786 0.3957003956514033 0.4073767361563745 0.4168435896971471 0.4222372548752986 0.434343932892073 0.4410676233633631 0.4540086401361609 0.4708754255068089 0.4795716013858203 0.4853741578104943 0.4892968363582187 0.4930397858895402 0.4978380143973216 0.5278041250859143 0.5362176025522876 0.5430877625302456 0.553412683864473 0.5591551594982747 0.5633947173629624 0.5749098142753852 0.5802759406026053 0.5847416625952141 0.5882170352986719 0.5936732219495021 0.6005581855081489 0.6039331046733375 0.6064094187712914 0.622479860238496 0.6279190591507414 0.6328436203230705 0.6405311699486157 0.6424135736677241 0.643648488744622 0.6519987556677038 0.664055963276511 0.6706431339940778 0.6812672632434423 0.6866232081568679 0.7005207080266287 0.7106829267866398 0.7211394103911262 0.7243320210864823 0.7347488128750833 0.74704121989061 0.7507958129580219 0.769248102518739 0.7803087632726471 0.7905429241795598 0.819054964899023 0.8337190531314715 0.8434248069421844 0.8467470787644475 0.8517268994701613 0.8690631331069377 0.8757198971752527 0.8979889828059808 0.9074921386016898 0.9142638400916061 0.9304225064743943 0.9378110025736567 0.9436648776921189 0.9531169827664581 0.9605655397602177 0.9624618662508531 0.9797559639601342 0.9902220556940144 1.005755515726018 1.01432380673524 1.019635494323745 1.024128497168887 1.036567451680628 1.05303576119316 1.059681295219147 1.077924194133108 1.082517130565157 1.108370879748032 1.119889166807611 1.132738441607922 1.146244447423009 1.162593037969436 1.182537477443283 1.212104867907912 1.219807189755239 1.230660522533747 1.240339474493863 1.251547640767161 1.2640148673587 1.268901944863406 1.281478441726756 1.28666406811188 1.305275171176747 1.309734422285765 1.314394331512701 1.323574828006185 1.328451634430215 1.342738697065701 1.344953685560729 1.371459602601967 1.378803363586734 1.389155490536566 1.400440603421435 1.403757690519395 1.418653824704366 1.439145549636991 1.462491051753109 1.491996871154963 1.495650890956375 1.500260649801783 1.505624774031516 1.511366965220845 1.516966834770673 1.519142190125154 1.524149511434452 1.528316104879389 1.532309983362106 1.536671260729801 1.548841697692518 1.564346000982456 1.575532407227046 1.593612367532291 1.594379669321058 1.60733930478843 1.610359168855035 1.623172349838178 1.639135039635994 1.649037643353503 1.655698618357814 1.692405578307021 1.697586786103025 1.725063644807536 1.735602467818354 1.737279119258915 1.764603941599879 1.776575982329942 1.778514152256028 1.786371072881456 1.791234712753865 1.816538450620445 1.856378083939123 1.877288338600068 1.882936701987438 1.918403485914233 1.95816797813951 1.981594023164877 2.035136885133839 2.094868173902347 2.141172116116618 2.143857680937877 2.197488459687708 2.203009618200061 2.207642506324738 2.223918688054554 2.275230305659583 2.318033375380353 2.321088540150516 2.35044877942794 2.373472570824761 2.386590600434038 2.411160885856692 2.430673778579436 2.461412760837663 2.468501930930618 2.474275180158613 2.487933615861042 2.494227095147617 2.509375096177635 2.530953586573472 2.542557281489517 2.555677567913006 2.565895964939065 2.583282492718887 2.612536606178519 2.623692482409023 2.671081297322571 2.687939231138241 2.692265684236105 2.721813009755175 2.746879893984353 2.750466610661359 2.765183220884801 2.77378273446467 2.783023398083199 2.792792578176499 2.811164317680487 2.823630286207742 2.849064120532736 2.85889675058867 2.865879430502013 2.888916026644724 2.920941528378726 2.930982245707167 2.935860116829508 2.941665576605706 2.943846280746454 2.955055591185572 2.963300973118289 2.974750635350551 2.984613331599288 3.005749124267985 3.011757873911391 3.015925000424868 3.02850963141928 3.044661068711601 3.050035582199862 3.051757195117157 3.068665372469936 3.07268202650314 3.084718498828865 3.089472017012405 3.108288528295485 3.117347127962856 3.122051931055143 3.146995039847122 3.151567849531003 3.166085547952932 3.173380556193796 3.185909501874822 3.214194405255201 3.218013529819519 3.227607249709585 3.247965039637041 3.269941488186148 3.281278790830179 3.295625071555671 3.301459185012141 3.304854818922896 3.308608317345256 3.317196670254074 3.327776387158658 3.338784926801391 3.345828710275637 3.352682290838839 3.355877849898379 3.376704229003527 3.382346219176878 3.384289523156499 3.388459411745067 3.391267213161595 3.397704298771422 3.400508837762406 3.403550139894361 3.412122969487725 3.418052425297005 3.425089088529328 3.429345955526163 3.446102639077738 3.452049028913438 3.453313042729824 3.46197445967306 3.467164626217987 3.477031094935891 3.479303873309862 3.487005871886678 3.504304292892697 3.508759970263159 3.51594892696531 3.529794489920122 3.533239452747877 3.54951142910876 3.573356034778974 3.595625170791364 3.611228342525888 3.62075146701226 3.622001873604048 3.643985731593648 3.650233633311843 3.664850866150066 3.683203466699006 3.68663025316333 3.691157422604904 3.696297998201258 3.703111975170861 3.717308283458568 3.719413919345492 3.721918047912415 3.725630632821887 3.738424906155906 3.748372982897072 3.760874823331769 3.767120629158571 3.772969603419715 3.7773584003888 3.78731603279569 3.817178460788604 3.860294077443757 3.863873253095733 3.918338192315515 3.930766121871924 3.934649667513263 3.940525260171285 3.952018704845485 3.963248437175575 3.971830152143121 4.006378517949683 4.039081273113661 4.063113725959279 4.069742353267899 4.076798471840082 4.086954994846554 4.103888928854741 4.104962047126281 4.120190181844131 4.137180541770386 4.141717132789428 4.142500026294408 4.145988779223776 4.148896420595391 4.157804416630169 4.15922009477117 4.16803762598815 4.170708032742287 4.180113811607978 4.185207232078811 4.190965887508222 4.196532657517829 4.206452525820428 4.207522600852249 4.222636116211393 4.238883436959909 4.246597750231315 4.266536001359039 4.309348455302486 4.328899749166701 4.336067714022732 4.346299993856366 4.357252128993715 4.370978650218463 4.390683581764961 4.396430199471628 4.427161819876837 4.435405895662038 4.447125594071062 4.451193216249232 4.463301189868021 4.474047522675062 4.47803562881396 4.488995204784643 4.503166670981032 4.520763845645946 4.528254322391088 4.546980362311611 4.547596114863149 4.55096954770393 4.565757253335459 4.582691412603442 4.591759497523763 4.596549009221472 4.605730429188221 4.625377885479745 4.669094880088179 4.670819523887558 4.672915764456432 4.677356054756081 4.678294754178665 4.68649177838709 4.691247847215946 4.697625809672859 4.70513569219686 4.721583226402238 4.72457480212452 4.744816613793484 4.800344679043532 4.812836659336464 4.876487032252125 4.886447504258688 4.899456730460302 4.902818277498346 4.917885473227396 4.926697520322697 4.963797994779261 5.012945060867749 5.025655624917964 5.04728668708753 5.069409191934309 5.083514540662144 5.0919665300551 5.103882509850058 5.117257694856471 5.122112484734571 5.125855663248696 5.127746791504881 5.129722092773382 5.176428953300364 5.178775439654902 5.185481677414969 5.234415531122121 5.240062100525813 5.270122580565919 5.321923279128244 5.332824175962486 5.3453655215448 5.353227168898675 5.377701969537605 5.379071364841467 5.381722285619581 5.383218150051457 5.391438727223916 5.426877679869787 5.427392656050746 5.463570732610884 5.46698187977615 5.475448490764 5.494551497210622 5.505582170329808 5.553712295217496 5.566212331821554 5.634493876094567 5.643364594830691 5.761480229232845 5.774126480949292 5.781833178089683 5.818065145660508 5.822278002137246 5.830668694368875 5.851922702339295 5.959070580870787 6.021780061801659 6.067988408488795 6.076550827817238 6.079004629180796 6.115188678237801 6.154244617039325 6.262931100120045 6.294197009376256 6.303667719386436 6.366010222843413 6.377591098858542 6.491711433053873 6.532239018899782 6.544494089596391 6.64912742549845 6.702880875968634 6.745120503328537 6.874029211027102 7.341117218379983 7.372514149238843 9.704912184652272 9.997445813737391 12.63905611261774 12.83458344473145 13.11689226700642 13.12602549416187 13.40707907037809 13.63443042770741 13.64837277579323 13.90013853922177 15.6929976186717 16.42363840442265  
BAND_ghostNone_4129_17UracilUracilBP_CC-TZPGTO -20.5512892458049 -20.54176477107014 -20.54122903684628 -20.52879014132045 -15.64513851558592 -15.61906620443477 -15.61866057827085 -15.61861948222616 -11.41490861023229 -11.41201196499794 -11.3912225115148 -11.36996377356392 -11.34645266358639 -11.32571801733213 -11.25718097269003 -11.24131787104146 -1.434897053724475 -1.428304959290595 -1.405200132776997 -1.387391216196239 -1.31398875251449 -1.300457640992845 -1.245326374431445 -1.234363101655702 -1.091236957248575 -1.074653841480473 -0.9362092323695445 -0.9211603135150308 -0.9038597600103824 -0.8897468585118311 -0.8081103806061963 -0.7953365866695141 -0.76765475604962 -0.7540225789138291 -0.7210320798686589 -0.7080383249214979 -0.6859199391775344 -0.6683622989932143 -0.6660572840095884 -0.6591049125678387 -0.6512369117398086 -0.6431504810100619 -0.6209727981967184 -0.605028037957299 -0.5971663097236367 -0.5884403646745652 -0.5797943232820455 -0.5604647740948001 -0.5253739049858979 -0.5123279983955429 -0.4917746373543068 -0.4732070471945938 -0.4584751909887537 -0.4394567232356608 -0.438878617991501 -0.4314465178538852 -0.3723910348327985 -0.3549371950350566 0.08306977101518025 0.101983262587818 0.1111613695819952 0.1456202351515771 0.1549325796869351 0.1620858808418545 0.1726281698026194 0.1748700587967684 0.1831941474670661 0.1933777155477384 0.2349443619858458 0.2545274659382394 0.275653202970697 0.2869370941318557 0.2886189157251524 0.2994501609136512 0.3013564445041642 0.3184562166559401 0.3266765641307157 0.3401365602584676 0.3639757782729154 0.3799808603932175 0.383256088647056 0.39100865225004 0.3956302940953669 0.4035442506452407 0.4173461574169835 0.424422872885131 0.4329268601073609 0.4392880513647577 0.4412018339311435 0.4560407664745191 0.4639057399678595 0.4708387768069867 0.485975160850308 0.4901766499462623 0.4904939830766289 0.4966271078233629 0.5137960600269124 0.5151404453947432 0.5319131779269426 0.5365974577357452 0.545465668577002 0.5494348485261193 0.5520347627414167 0.5638224690919665 0.5731186159661182 0.5771869403658879 0.5907826599774487 0.5943849461351779 0.6175028600236875 0.6296521292417115 0.6348499050748356 0.636967435140363 0.6506377416693876 0.6535363911269201 0.6541130043747259 0.6635512980385766 0.6777390121332538 0.6790947717825362 0.6862330641318463 0.6919887142437118 0.7036770895809822 0.7286930990850814 0.7341723747039763 0.7439651071092914 0.7545448382071887 0.7698871009729925 0.7768544337053079 0.7791343948023196 0.7901164276272847 0.7949527024362747 0.7956392734593126 0.8081991050670332 0.8194175164330222 0.8313306504654741 0.8538631831839243 0.8663881663741971 0.8690262360791908 0.8813206728955599 0.8829399751558261 0.892590986416492 0.8940390348739089 0.9035498252669721 0.9044419366002421 0.921245364925361 0.9232504087417104 0.9290126176282865 0.9305228535144574 0.937917123636601 0.9412048939199628 0.961398611404195 0.9675727690127709 0.9679787723585023 0.9912828973092545 1.008169610955898 1.018525281682904 1.022441664576517 1.041566661425145 1.055458480343707 1.063625838888454 1.072065950575939 1.075587078988608 1.087561797425675 1.092016484591564 1.09447112680088 1.106912923786801 1.119814248495512 1.124934942756947 1.167347230843929 1.168880619901674 1.183674522277459 1.194925728949696 1.201865202622234 1.212527924461861 1.229389026565461 1.234272990828249 1.24280445421364 1.263809071319918 1.27328375917656 1.292404735343028 1.302354980667372 1.32276309606923 1.326674211222333 1.328306020262294 1.333587811917035 1.346317113765275 1.367544157528999 1.373044061063423 1.400692758695875 1.414271909918315 1.429033280024492 1.43148600940961 1.439379574250871 1.442844583885601 1.455860852919046 1.468915421527986 1.475069639429426 1.497973356195404 1.50267929040476 1.504355381154412 1.5109509220991 1.529240295547456 1.531075937105465 1.5458401764798 1.592627902794498 1.600201004766814 1.608597081403028 1.621844750004082 1.628668188472202 1.644546189967399 1.656236788337615 1.659968846283408 1.679867753255498 1.687377755850682 1.702354310185759 1.710199086610313 1.719812956235671 1.739837977499115 1.752188460033346 1.780185813456721 1.785806702044977 1.788095691326067 1.830181292547092 1.834909122514967 1.864860724390703 1.867978342756465 1.894289360764777 1.936417454607035 1.949534681232719 1.974179079445376 2.004198300834263 2.009421645664568 2.013788300444393 2.022997286618401 2.036637040192496 2.039228474374101 2.053342310623661 2.064316338879078 2.096171322459879 2.120551348817387 2.132798720052593 2.201428140887086 2.236194272593485 2.247728370561171 2.250976651268223 2.268035708431618 2.286684134529282 2.298575886346507 2.304394258995485 2.310797381757328 2.311927705318154 2.328827021580187 2.344917024882867 2.356973706253004 2.363511855393729 2.375674879006684 2.397739863829007 2.412497126310067 2.429026447879724 2.447311182204425 2.466218988732013 2.467759950851576 2.478000732104246 2.519622768606676 2.521838414230634 2.540813066857609 2.577371880590246 2.596417724359914 2.599677353894722 2.618023624761042 2.628715952317216 2.665856119255732 2.686003356032337 2.692660327233589 2.707612859771189 2.722099964098073 2.726986622583978 2.742387502112424 2.744398406188344 2.786683256886135 2.814428613768455 2.830583698338877 2.865919533998492 2.866300718275903 2.883525621594057 2.932190957975999 2.934771999408424 2.942816782460368 2.959012828380831 2.976494088767339 2.983910825759533 2.98958769424588 2.999291389375752 3.007403646535206 3.016212874961197 3.030816453851562 3.049178362153484 3.051713108590881 3.067266008687027 3.072624017475936 3.081647058255129 3.102262284309524 3.121648753121502 3.130459920995384 3.138228757198625 3.151543420861532 3.155899305308928 3.180391693207655 3.181935603637753 3.192009149369551 3.200343171751144 3.201471259450221 3.210226903364998 3.211981639866694 3.229359306994843 3.232090794459709 3.243417570678528 3.249461712579362 3.275984557199402 3.277559581803515 3.297121584932164 3.309122664572445 3.31618742944509 3.319687407814372 3.329204190154796 3.3478848278877 3.351338935471397 3.356105851314319 3.364575129139867 3.37492374793914 3.376243501940493 3.39176635972794 3.395211762876989 3.405866013945009 3.426537246237749 3.428766192775525 3.433211827381565 3.442897918171228 3.444623970092663 3.467073925331504 3.467124003105259 3.477556828843077 3.484134701113702 3.49977447158602 3.514212207282185 3.522925671729141 3.535618193165345 3.536139345215911 3.545371840825534 3.551678245460893 3.583025028337564 3.58661098956348 3.588252988295891 3.594554868406051 3.601447158465514 3.619275668087778 3.635510239770904 3.660449745367105 3.673214132256451 3.68186378714453 3.684318347555298 3.699211349642427 3.705822716457455 3.726086294996312 3.732240760094791 3.74731967111404 3.747995708045501 3.75927678423388 3.762568741752494 3.799846733319453 3.801899774990376 3.823238457710693 3.826117743046448 3.846566554002245 3.858065019495784 3.870360146135002 3.873927862705321 3.888421051394141 3.897748112854078 3.898448949720553 3.918485943478395 3.943074130596631 3.96494283943567 3.99186511172313 4.010129379446346 4.018839992331 4.020353805363478 4.04193904333017 4.050179832200276 4.062651979588334 4.064217674074381 4.088279314289 4.11396166450831 4.121171397512543 4.141804155384264 4.150952769765697 4.151586476436216 4.155728307286024 4.171592214258948 4.17233144365023 4.184794243886783 4.205814982405398 4.223704125028533 4.262687100860422 4.276769003397432 4.279682944457951 4.286261425148433 4.296481971944674 4.302056103405715 4.302546047467161 4.327325629039702 4.332609513484269 4.347061226145139 4.356659130904285 4.373036677480574 4.402193991557147 4.415760023700822 4.417926921806246 4.42269290738018 4.429625181435914 4.449025361281604 4.47593138917526 4.485715420465583 4.520543022041521 4.546501494692968 4.555171855187054 4.560695130797267 4.561034524663895 4.582347568583353 4.583599158120486 4.588592824624206 4.592942914327311 4.617218776220334 4.629874505800607 4.636335914907909 4.650187703662137 4.658361515021388 4.675644193769589 4.709764278372479 4.736680656071352 4.750723951716935 4.751824724980976 4.75421990015924 4.781796143426695 4.792657534838329 4.854098109555649 4.869836138823098 4.895604559840858 4.910669449832056 4.93793030593633 4.938621139567196 4.967728601514217 4.97143301307889 4.984276081583081 4.991391790486523 5.047355039562551 5.058710206328366 5.102359736537649 5.105785265329112 5.121035258578769 5.126494484350418 5.13370713548233 5.1360544644902 5.161752300884826 5.166471607516676 5.178801223793011 5.202170793962763 5.272061128959042 5.286377616939276 5.317863844584495 5.325005776911388 5.328891958668085 5.337448380413934 5.343522023632838 5.354040990922313 5.354473759162485 5.363857983259757 5.391766917450949 5.399040552522975 5.403211486178664 5.425459434429279 5.447185660337858 5.469502382911512 5.472382601383905 5.491970681153767 5.497599112480683 5.51712512792193 5.529200121212732 5.549608867162698 5.551983595968125 5.570736610556833 5.572704339747617 5.589766708165998 5.606019949770673 5.643083384433269 5.654302366193015 5.66108247534423 5.672909282103735 5.680394562637422 5.698779790742295 5.741441382941378 5.772604009555829 5.781137756671936 5.790770718189089 5.794588820804624 5.811097447006025 5.824234002989556 5.836654728283222 5.869927748695765 5.911349761341953 5.942317654492638 5.947997719084734 5.985432889866363 5.989122749138009 6.010533170836009 6.027341510442842 6.051705227729493 6.061139906513853 6.091993849556344 6.094494796405775 6.113339310481081 6.136619266563046 6.161733039386189 6.172519676136603 6.211039367529722 6.21121618886269 6.213587261769497 6.251968360867623 6.275803157162753 6.340888797626777 6.38864122310045 6.394401311989127 6.415150978411861 6.561993517725843 6.586496351108109 6.594788782984268 6.600615524012913 6.623681056179355 6.628139017922289 6.636361669799256 6.656918239774979 6.709702659460286 6.748269818058904 6.752366975095121 6.760809796559243 6.808184568887353 6.818792265206985 6.900691676267546 6.910100811863445 6.942084260143384 6.946026199308769 6.949074066288314 6.985672857635913 6.99691732088251 7.03119157091547 7.045814027321532 7.062289193793918 7.132107654333288 7.187196736690622 7.260135472865578 7.333717506120889 7.338724048886247 7.353246682620453 7.360315711633073 7.368228578480957 7.379203986603761 7.447796051453071 7.570513719853042 7.580365967067162 7.588199204723093 7.590574288738128 7.62670306108907 7.669820603506263 7.76717782725283 7.841476832718194 7.952877918754341 7.974464890456229 9.536726658481237 9.655990653821723 10.99216048111265 11.04298960958478 11.94459431317499 12.03288388503649 13.34251136804341 13.4372649251314 13.60210418293807 13.73983350410136 13.79005932101517 13.90235954909309 14.15226712064055 14.26583057226894 15.19705009297967 15.30827854292067  
BAND_ghostNone_4166_54BenzeneWaterOHpi_CC-TZPGTO -20.53510375737928 -11.24647364732364 -11.24585792402916 -11.24577148898627 -11.24488902295417 -11.24453023073514 -11.24448368208198 -1.325028558771364 -1.161450292242047 -1.02553236306247 -1.025222688603769 -0.8342622940332056 -0.8341350780024785 -0.7198119900254393 -0.6861878654913861 -0.6538554531563306 -0.6290909795839946 -0.5981599257379671 -0.5980336400262899 -0.5648160982262171 -0.5106589862990993 -0.5047042911384471 -0.504580153526577 -0.4851033469427828 -0.3494962793184792 -0.3479798578036512 0.1149435308209111 0.1160658048270504 0.1352062494331819 0.1608502063670873 0.1638675229783235 0.1762566230600696 0.1951772457029367 0.1953891346028371 0.2174045590246994 0.2664262573628767 0.3191009278469912 0.350497736451233 0.3506217245306558 0.3850409391497195 0.4078809284002335 0.4092431080269412 0.4179961684486261 0.4457749338250295 0.4577804329636297 0.4636594687113249 0.4896972286560645 0.4967925022210039 0.5182801295740994 0.534490735554967 0.5558522587121985 0.5583306966971529 0.5724078094494646 0.5747373339698154 0.578365557358837 0.5838746758416729 0.5860727848222739 0.6199249902817028 0.6310669068042932 0.6323369670674889 0.6326858735809779 0.6425891382713982 0.6577152590489298 0.6891568768207158 0.696483926991439 0.7139261777068189 0.723707273519222 0.7394693160831612 0.7397684545221934 0.7777854674299695 0.7872447513577571 0.8218745872381091 0.8284448159305136 0.8443270153860656 0.8752415472163418 0.8795482662311834 0.8989689128879439 0.9109767059420278 0.9458952874372467 0.9467218453582359 0.9552602206207695 0.9808930427247723 0.9965087554623198 0.9978994481729025 1.024004786433675 1.024353339797682 1.071470304739583 1.111873769267853 1.118550285546123 1.124114491329109 1.194844119327436 1.203179789363582 1.214220579577636 1.217447348735923 1.228300435690824 1.273371818742904 1.284522784140479 1.302622294101825 1.314675908718274 1.319207796350448 1.324333423489123 1.370613776557253 1.389232282883386 1.395013139785286 1.471668750814016 1.480254360281642 1.49813078253444 1.499791503475072 1.502636651898449 1.504809564912034 1.506565110691722 1.507310201011446 1.565575964246722 1.579645760604098 1.579966111030796 1.601732138364248 1.611039829477453 1.613698451155048 1.65906317920728 1.66803350151842 1.724685151978938 1.724992715998829 1.730662862744006 1.756529676700234 1.799034225708502 1.836469709949631 1.880977867477819 2.067317519381171 2.08110614906802 2.091959551319913 2.14374501393993 2.179451987354854 2.184816271028196 2.20271034978918 2.22658112583094 2.261387311192273 2.307205858402306 2.332277730748136 2.35600975126814 2.438863688218363 2.446679908549664 2.452503801772922 2.465517744479616 2.491296741325407 2.525760478051296 2.531353644271216 2.573948615638092 2.592050465718307 2.668117817947983 2.730862459457518 2.732811215979807 2.742753842881631 2.780984017435022 2.78693561227174 2.824423249179159 2.831523919070142 2.895768078565262 2.896428582211479 2.921613829761866 2.938534227380155 2.94123992753818 2.990322829852219 2.991414648405681 2.994969852373126 3.018114268482295 3.024592815482361 3.036315417242186 3.0517178058126 3.07157061589218 3.096212853293607 3.115722593207807 3.152360546593618 3.153681767420774 3.220214023364921 3.231533005337408 3.283915930963073 3.289074113035163 3.292266280333021 3.309528910244013 3.31939535886907 3.34779923321399 3.367324853364613 3.368276838761189 3.374172348545371 3.376458363916935 3.397138015397752 3.397725246201826 3.400977548303308 3.425954024572261 3.436878168402734 3.442125355489277 3.445334006269677 3.449966595524071 3.478768605250753 3.495318023442133 3.521828263976745 3.600628868646009 3.601998996891538 3.613997564569131 3.629860396884202 3.649370469054714 3.660740834448087 3.663349131591715 3.689829528378963 3.697651343057497 3.70282565032841 3.706875854844581 3.708321069117178 3.712803783074553 3.718518543453351 3.768681070990264 3.890350605305054 3.89702209168128 3.897644074578199 3.907737850469536 3.910872800936082 3.938279362083343 3.993497484092969 4.033179354072694 4.048743315910605 4.053234912937682 4.063462400734067 4.090513540108167 4.090628277268958 4.102796031371621 4.115291532195023 4.121204155662778 4.122787422263588 4.123447983493729 4.129887056764411 4.144345749814376 4.160977970634768 4.167732445335034 4.169009736352309 4.179179422237408 4.229203685003215 4.229241161605225 4.319284755134817 4.320423800905938 4.328453393007898 4.35469602163234 4.374287116578293 4.403565917073522 4.409563627218562 4.422010029101455 4.439795311112111 4.456633681599645 4.461556175815972 4.489395768820557 4.501946816680324 4.529674916768137 4.532254698756509 4.5424923500106 4.561147530061142 4.646244591767045 4.654073441927253 4.657031002224159 4.660040448051053 4.662652885917865 4.6660361998536 4.675876366998239 4.685746093085816 4.713265354630517 4.722484387144799 4.885782759342987 4.886310012661444 4.909661014680577 4.935408284237961 5.017181098955984 5.051178860207653 5.067644283902689 5.074751707711002 5.099867871324816 5.100788542875343 5.114442603810122 5.11478682871896 5.161185762302558 5.210534625359811 5.256365515199982 5.291536126838487 5.361539959470189 5.367302511982385 5.368039409180958 5.376312009659383 5.414098995605586 5.414316760868513 5.439282092753172 5.526425566623503 5.536875112727349 5.560972437320595 5.731485655185174 5.74544638786091 5.807527687264859 6.061862795047118 6.062089299888037 6.078539824162744 6.091750175348346 6.263345997304236 6.263377973002706 6.361796294435615 6.510053828391543 6.513134023733327 6.663932234470587 6.856951700025004 6.932052691614364 6.972814298337756 7.040008006340693 7.040139701710289 7.105851731289391 7.262182419555464 7.263152884768205 7.326417622975617 7.534200594744694 7.840382562244256 8.327893675460661 9.642578861350435 13.06945494808163 13.11097875517768 13.29160672163547 13.59069694250683 13.5941908392559 16.25403937326161  
BAND_ghostNone_4155_43UracilNeopentane_CC-TZPGTO -20.54426121872134 -20.5388414226642 -15.64222760118608 -15.62425091873852 -11.4174866226276 -11.37964576490769 -11.34028705466478 -11.25375654075234 -11.22668066639485 -11.20814807070633 -11.20375516768238 -11.20368807721257 -11.20189518688706 -1.434619752838021 -1.396458773865993 -1.311821416220835 -1.244057136797005 -1.105797973109991 -1.086993327564052 -0.932859384605746 -0.9303815730343685 -0.9272822194971422 -0.9262423680282846 -0.8999180046628757 -0.8055055268964934 -0.7635602356980782 -0.7301442179875459 -0.712848865965319 -0.6761690740122229 -0.6682164686483929 -0.6514361319359626 -0.6138762355946999 -0.612448162846805 -0.6112205661420901 -0.6106787272272047 -0.6003506870373024 -0.5695013419122592 -0.5534351818384453 -0.551232041439373 -0.5256564283567036 -0.5091115503515169 -0.5081602831028286 -0.5070333732981825 -0.4822606796287209 -0.4519765671153536 -0.451813132005333 -0.4509244678492098 -0.4470772327507355 -0.4348629958704833 -0.3674752722640945 0.08881175554390067 0.1117489201872204 0.139580735479177 0.1554627482790034 0.1662885079063508 0.1693334152310454 0.1842055932831093 0.1867580009713824 0.1949244657568245 0.20147303922236 0.2072622899122327 0.2134712508499864 0.2235405553795895 0.2574186227151997 0.2592183515900999 0.2684214563398971 0.2804502868919971 0.2820445843339407 0.2860387244141592 0.2895110579176204 0.2958930726366424 0.3029007765696355 0.3131734321691605 0.3222378704731143 0.3433089710275864 0.350760484050869 0.3626783569763797 0.3709393574087052 0.3755293247549867 0.3875158354441743 0.4207715088928468 0.4283051853616884 0.4387238942295814 0.4475583809561208 0.4560944340434474 0.4664907117482657 0.4820953696298756 0.490834641168629 0.4979581774810079 0.5026523511110622 0.5073377612575311 0.5177057558870687 0.5297873521659622 0.5326674094100895 0.5372629634805923 0.5473759425795005 0.5558216006930331 0.5618354410559696 0.5727154641064157 0.5903219060346776 0.5920695639230309 0.6010217424811748 0.6060810673806485 0.6093146347868899 0.6125695596366466 0.6206867260619396 0.6256896992721166 0.6282419017671389 0.6458154422749455 0.6536065876888209 0.6614451638966174 0.662787936648747 0.6678326649650987 0.6724999984911393 0.6756951122882154 0.6858728795107596 0.6922944979405471 0.6935261198361714 0.7095023045715163 0.7211208229103785 0.7260052732264964 0.7354963912320048 0.7453182937813004 0.7548893562063116 0.7629606855923958 0.7747403861326875 0.7866462475469793 0.7957113239834055 0.8011487792688144 0.8049452856693862 0.8191919877912361 0.8327017565258344 0.8389155051606936 0.8600094514727066 0.8624310364729739 0.8758001368883467 0.8806812768531498 0.9036958544941035 0.9116665743366619 0.9283619859310193 0.9372650697502128 0.9468812481940081 0.9517123649988622 0.9654626768646304 0.9677414559230372 0.9835492265066522 0.9908627710027368 0.9931036276611428 1.012848244824407 1.026501086673652 1.043496487628311 1.049222180737091 1.065773044177331 1.067035768308946 1.076925746935529 1.084515473120459 1.089735752719481 1.100662219394981 1.114681560644002 1.12727848372187 1.140825927828478 1.148701494468652 1.151866537813822 1.160204334557332 1.163526817450602 1.172498270968278 1.179019265884612 1.184042935951936 1.187353991500959 1.209515016472584 1.222877317631831 1.236760906665114 1.244381862746485 1.258631275107758 1.267860216289557 1.27551769528027 1.281176293145934 1.291577015160032 1.305542147916775 1.318996393423839 1.339192018091693 1.354594825889254 1.362225073118061 1.36356735618431 1.373330214169392 1.380276913459813 1.387349652940721 1.418740467565273 1.427399505424392 1.433899519508206 1.437804939026975 1.448022051578542 1.455433761882049 1.457096792482831 1.46498286120603 1.476546027766734 1.484972870913396 1.489869096609777 1.500057657867939 1.506488993999541 1.510941091229196 1.517302879512469 1.522692132435189 1.528543312337694 1.534668440542492 1.539315504479268 1.546678248766211 1.549283641492914 1.556817814653192 1.5648096713896 1.581567645708892 1.586800663961379 1.601913637058253 1.622665861675363 1.635810470229679 1.65969698638519 1.678099920483433 1.683950396714162 1.689763880880032 1.696777025303253 1.701728954764439 1.704491384586311 1.715005274460653 1.725401436607278 1.730862410541671 1.74832814073053 1.757180255870324 1.780643305379054 1.783144517724923 1.789782581636369 1.795848108125055 1.809625980747496 1.816334707851979 1.819881173746665 1.822461742412811 1.854593671362895 1.896890313054741 1.902311878030089 1.91500491207334 1.922119706218165 1.923101262056073 1.98934833482132 2.010117938717571 2.014917355727281 2.025894718177369 2.029096933112884 2.034846906431063 2.058564326183163 2.073661206814932 2.080606501970772 2.122331893577898 2.242676226427588 2.26531622688365 2.303314776519944 2.318703202352532 2.337928201245772 2.378734754133228 2.406465645227501 2.433901393114364 2.484076629034142 2.506108230624822 2.541975348687304 2.544787531092069 2.556149611048609 2.569717009895391 2.584926669282564 2.61490584757569 2.620544287353855 2.63261139245734 2.636843668204015 2.655620688306239 2.674050595765343 2.679620550769932 2.683141065244384 2.721501729612785 2.745109663212776 2.753925956277097 2.773750430884234 2.777602452555728 2.801030812328399 2.806716796152429 2.834358949312104 2.878691992880517 2.886316000782706 2.9114449315339 2.913280766166632 2.920037258815739 2.927897633930229 2.939293045086262 2.952104154541366 2.954164075696089 2.962198602548569 2.966738367011377 2.970381314394575 2.976866261319845 2.9933377154666 3.001803923768146 3.01204033779275 3.03034786434761 3.048044204115279 3.059283834209505 3.073882739997948 3.082028362659404 3.08818585675813 3.115431263145632 3.120541557729728 3.125852091245408 3.135547173201108 3.138172946275841 3.146571618134765 3.164387140869507 3.171698118042819 3.174642675858872 3.188467077212009 3.195965431229505 3.200070051714525 3.212790629013517 3.222760749399948 3.23289806258167 3.237241545449993 3.246929752815056 3.257124206752925 3.268386894322594 3.283900417495853 3.296123887848079 3.299781164928995 3.303052969903455 3.307346027056024 3.32740619267728 3.332172781731094 3.344183085782366 3.362377877687104 3.364445090551119 3.377186686136537 3.384312477952506 3.386979701624457 3.390481392869693 3.392612821162641 3.39904342010835 3.400392891732942 3.412861352387871 3.416385978030877 3.425410987613354 3.430259513830797 3.43581144551704 3.446523141596383 3.462337570997806 3.465746349765612 3.480655580065046 3.499916420315961 3.503137962755341 3.511317728818839 3.517481555889247 3.522411311778262 3.526370345712624 3.532677017323569 3.539733716230849 3.553806461142831 3.565197528090434 3.57284296766481 3.595541129532374 3.601032555589562 3.609780695328241 3.617054363213413 3.621768244028361 3.623967914210843 3.633401745433984 3.6417206801634 3.650849363252154 3.658899201647502 3.66206509376845 3.676821576803596 3.686218113692561 3.704785131650881 3.720952565563979 3.726639977801947 3.7404002310933 3.748264030574901 3.762356058441013 3.766644758299185 3.774752555335831 3.79894049647807 3.804838551428119 3.814506032910831 3.81648874395277 3.818779119742775 3.825126180116523 3.838519739640631 3.841385969273107 3.850424067069585 3.858124844876709 3.865140383077596 3.870699913480522 3.886178620082438 3.897586991711325 3.911196456461269 3.912260272678844 3.918957679087959 3.93475259796997 3.953906334601843 3.989745659847908 3.991874682091244 4.005424412754981 4.010918241313091 4.03146856614067 4.039678072026337 4.055429402375979 4.060611528297115 4.0692357967579 4.082247493658778 4.087109820371306 4.090363745684375 4.102520602501563 4.109760619709562 4.121853992101381 4.137220334420167 4.144825774032077 4.159260602333953 4.167297179526214 4.177316366605671 4.185809021813338 4.192890738826224 4.199136808058819 4.232283023210494 4.261795352742477 4.273592714380743 4.2849916299357 4.288429403103576 4.292355613075798 4.295300540042795 4.301055411603144 4.307148943230508 4.313368844883865 4.330678471602343 4.340081305724498 4.344518047702397 4.360546709065544 4.37348411797452 4.389569744735867 4.398022466194969 4.415432850610349 4.434183532299555 4.442360362023465 4.444559701149386 4.455303850799653 4.465101961867932 4.471807011527979 4.4762912690683 4.489710508340942 4.502903288637426 4.508596098846942 4.52700278900137 4.534443463451612 4.536540524674973 4.546631172600632 4.574447797561667 4.57552007314848 4.585238324780435 4.589082043628999 4.591343885660016 4.596007094297099 4.606484928533719 4.620260960392966 4.622461394473826 4.63393521531492 4.644290567291817 4.653936223223822 4.661063481634484 4.664465077757586 4.668276834612079 4.676534511017065 4.683325029702492 4.691041048184416 4.695804374853732 4.703350714752959 4.725015928910603 4.760534082670199 4.772207422441679 4.813699749632387 4.817278901940196 4.828683978920197 4.858060891508408 4.886229656830889 4.926030704322184 4.964000142256726 4.979689430337569 4.98888195108085 4.994972873997173 4.998221845587066 5.003514168161054 5.026362915004118 5.035161077179918 5.049128714160655 5.054801886804372 5.108446196600749 5.115755638993585 5.125732625671349 5.149080238916639 5.159104824858954 5.163173433268605 5.164137452918328 5.182238052071441 5.196611004423298 5.199848884194846 5.211619359753878 5.2122956557592 5.22409873688915 5.274455729302867 5.330423048787172 5.331704510076615 5.335033279111022 5.336335434611481 5.341092676862584 5.351073705182439 5.356622808856627 5.39904928204807 5.410710958838202 5.450007504780285 5.474316341220232 5.475398560337839 5.479251339387854 5.483866341695973 5.495570380886287 5.520787157524515 5.524539570293959 5.553347086818077 5.561269421905407 5.5635714803519 5.575874707786698 5.584743795183184 5.603466684597652 5.609744356881706 5.619393546472264 5.622873186168572 5.631824236145582 5.654295032965035 5.662051526932916 5.667262524588202 5.669637804332869 5.675548917414946 5.690109195882428 5.694353647938512 5.703232680225223 5.736976878666724 5.760292088534863 5.774655091724029 5.780702041764872 5.79001069207809 5.793748457257924 5.805648921915423 5.817352049402795 5.820725501444441 5.838360316055567 5.88772440832387 5.894949769475383 5.903467582309164 5.941077911596157 5.95982604271709 5.976264108224272 5.98053656956624 5.984333559915055 6.031214288375185 6.039271074060399 6.071269433556841 6.094163967060315 6.161271282937992 6.186421932399481 6.214046186528254 6.254867716341573 6.331108975095687 6.340395672726251 6.35455066753661 6.36375353956679 6.369692670125263 6.383730726309583 6.39176617418219 6.40102773418046 6.448736136089637 6.475019403401261 6.565975478164316 6.611795978375071 6.633346239446496 6.641314969221708 6.708592973203659 6.77943780142564 6.825111820535648 6.895955356844533 6.928515758559416 6.974032778191318 7.001199576609734 7.043372735879181 7.05685073460829 7.249742356590782 7.357002174369346 7.369013320342161 7.376224595846332 7.547610681065304 7.588208733589658 7.594245137140268 7.624585649327805 7.924202258062016 10.09234993423381 10.50540815647224 10.99553654647462 11.88639207631147 13.43472844380293 13.55704098744322 13.83754917920025 14.16296535298225 14.53113042713008 14.53687370797895 14.60715108849577 14.65623311843797 15.28523650669119  
BAND_ghostNone_4160_48PyridinePyridineTS_CC-TZPGTO -15.5756835702687 -15.55612812385853 -11.2857152660311 -11.28443709110268 -11.26963852128907 -11.26590534050076 -11.2643004434821 -11.25094008547273 -11.25088633768807 -11.24721042679139 -11.23202017223853 -11.22745380683404 -1.266507640362162 -1.245876152554567 -1.099119139544827 -1.077964104569425 -1.042739251769099 -1.02232696293947 -0.8683461150871803 -0.8648490189204977 -0.8479108300984959 -0.8447633291706501 -0.7310337494187671 -0.7115500715053554 -0.6693022847345224 -0.6629523713652344 -0.6491908205987823 -0.6431188919296232 -0.6070734238327156 -0.5894757190823451 -0.5847309364685038 -0.5729670184004191 -0.541962312393117 -0.5308556232833128 -0.5285944376805448 -0.5081316859174496 -0.4294249383501785 -0.4103821412159812 -0.3933614424062309 -0.3748936521237047 -0.3559133017386842 -0.3371870215736689 0.09512162105768081 0.1095290255606922 0.1160328815308558 0.1330352495423929 0.1343850634032629 0.1595191700904842 0.161719617914658 0.1655587150816307 0.1846172909314613 0.1947278697195976 0.1983806986182521 0.2061085375737013 0.2385789790222449 0.2481358603195581 0.3049786941648796 0.306746692144967 0.3202288874751782 0.3227277501213027 0.3428845856068318 0.3456591134432315 0.364339426530505 0.3700958021843732 0.3781557477131313 0.3921344659087241 0.3941438145273504 0.4022418023842166 0.4150039475698298 0.4373104591075183 0.4468872798424647 0.4553422032343583 0.4692271434295866 0.4700040567871301 0.4808413634927418 0.4884144593866374 0.5043008191553954 0.5162661625415841 0.5265854539010143 0.5346503276911879 0.5381225078174597 0.5465646309059241 0.5539158673932674 0.5551605163072056 0.5582950845918505 0.5659083593769668 0.5778641298283551 0.5814253624300708 0.5836571209671789 0.5990711943208253 0.6058690944782009 0.6110785374247326 0.6138470517066407 0.6180145591154114 0.6245776326398998 0.6411690674477065 0.6468805641637392 0.6485180835990525 0.6602074957799889 0.673069022057396 0.6773612220270239 0.7012650124107402 0.7052818178872852 0.71107035939896 0.71644628115249 0.7170834244726408 0.7305215878913652 0.746933608561972 0.7772777084339733 0.7889533242865503 0.8084436555945752 0.8104604699814599 0.8241624365654384 0.8287138681586316 0.8363849242485637 0.8460068951796539 0.8483735998044591 0.8654117800900607 0.8667261366748892 0.8712659582816917 0.8998579591238857 0.9101212817863582 0.915841331258613 0.9290611207790758 0.9454964026325133 0.9555546424640375 0.9591346546673523 0.9720367341836726 0.984465644246011 0.9847837329174042 0.9887236175847542 1.008836588910361 1.021869332519787 1.027732426227308 1.035302300503897 1.047904339049967 1.051027878488133 1.055122420090154 1.058356366075965 1.077059113544464 1.127988875389349 1.133765897502378 1.137532199424151 1.167438700194053 1.193411003193312 1.20458015560672 1.213997643587236 1.217925416628506 1.226387440769056 1.234668162228578 1.235215818273584 1.247889452814745 1.253241709865501 1.266902156372734 1.293645822398385 1.294942968843498 1.316499704871251 1.333368726865882 1.343986237347623 1.34815896532578 1.36246071595833 1.380818256719405 1.383462769856173 1.413242510464048 1.42810188684165 1.428873494744165 1.46700101064327 1.484232273905889 1.493813249650298 1.496512459872509 1.497543965935548 1.498301317611187 1.51895120447422 1.535112126577735 1.540452901114166 1.545711454646056 1.551052512338495 1.556049229590924 1.577055842296026 1.589211915645892 1.589942619449392 1.598129654418929 1.603442085760023 1.603994036669955 1.612448789690585 1.616326723589917 1.619649455156724 1.630726789368878 1.665264495222978 1.681954905425357 1.710949793804283 1.714584975771974 1.732597019305526 1.741588006409578 1.766864257832899 1.81432246990129 1.819751615189878 1.835135290180333 1.850948616005547 1.882745146187485 1.886553884561301 1.898164349729066 1.948923102042159 1.973074650101555 2.002285334971819 2.023383211459573 2.123523947244685 2.123697510735855 2.135001923603082 2.153377778862415 2.18626273565385 2.21328894653093 2.265467369366266 2.28655846392166 2.319945759544019 2.333957091050017 2.366668525006271 2.378036056584023 2.392749306697412 2.409874379973576 2.428266380318868 2.451748025185343 2.477422938847209 2.489813066145206 2.506518164300755 2.516378530893572 2.520220714347344 2.527236815748304 2.531135466887434 2.55460031700835 2.572105806829505 2.590013777457189 2.626086717355339 2.658337695130097 2.673663209511728 2.693309440764877 2.699178251598057 2.710874703312099 2.716328178773869 2.748874766131769 2.749619311138621 2.754997322497089 2.804404364775079 2.820157234406356 2.830847177001205 2.839786086524687 2.840436185290176 2.861455485986641 2.873983515633655 2.915953488983224 2.920425912019062 2.929783150989972 2.942266657476816 2.951378829136323 2.956390253011111 2.972092178189293 2.974763609476717 2.982677562386785 3.002843424491216 3.013643277119327 3.040444983573056 3.052358862379528 3.066189657557029 3.085200320257976 3.100962859502133 3.101403139034147 3.110632329586011 3.112907039598789 3.128353807990314 3.137774349530339 3.142592974522384 3.157061505384493 3.194802547303461 3.198971664602913 3.203836436594654 3.206254948704347 3.222637345716966 3.232182930335394 3.248353899701889 3.257673618068974 3.272853732882 3.2851675635657 3.288421981847613 3.301980394333881 3.309347462622622 3.320228757061757 3.328437596549677 3.335900385462236 3.345392519031105 3.356719952864847 3.36570720530263 3.36922541953573 3.380581700475599 3.388938423473494 3.394411276224917 3.402814898227389 3.40655826336969 3.417884747663253 3.42999645848832 3.430399210725705 3.439705082265708 3.444156662440297 3.447345653517148 3.455230716748042 3.460598474312071 3.466688589936913 3.469733414535231 3.480518607897872 3.490864085990927 3.49791834086138 3.499912632234272 3.51261975958977 3.533243860781848 3.541071105559397 3.555801016620384 3.564071998333077 3.586072944769815 3.605246743453032 3.607794717153194 3.620146867989557 3.633865907092953 3.64476794200931 3.66053455664898 3.6715406696214 3.685046172425845 3.687612456973081 3.690420625472879 3.697628116041939 3.714169548097958 3.727961405040368 3.738002231680971 3.740948699104895 3.746500811263058 3.748491949451807 3.758404808815216 3.764303929779486 3.775934540407306 3.782043071636726 3.840851564326327 3.847442808611582 3.853164048555425 3.856868659220678 3.899588074539023 3.925682760184735 3.942136444774541 3.952568216174392 3.960321488299258 3.967469327588602 3.972788754364071 4.014347529139625 4.019130754457848 4.045518598916291 4.058752985899869 4.065619782540382 4.077408542610665 4.08384982718513 4.131695808470113 4.135919766875801 4.136802782064773 4.144999330930886 4.154777964522747 4.159773198334126 4.161322218012062 4.1670918375341 4.179644944990522 4.179966479025667 4.194827395140301 4.205122096244765 4.211667479075719 4.216365842302477 4.21773776717814 4.226949916203152 4.228157656792009 4.262228934165482 4.271349072350884 4.307661099848143 4.314743508536573 4.340126185696536 4.341313882904004 4.365924562618035 4.375700355070555 4.419090280640352 4.419348000360683 4.436842058237905 4.447872476317149 4.451727360695279 4.467162197381094 4.473865705715598 4.478620066405013 4.511602978586616 4.529187949913164 4.543685221000773 4.567913086634839 4.570334616827759 4.573803491398464 4.595258479062251 4.599071187404571 4.600244917543084 4.621224520404727 4.62355612778801 4.657779087259653 4.673607204336514 4.687620348575734 4.701268113916228 4.710333600913033 4.724998653059507 4.758919140728072 4.771956127176745 4.776408400172795 4.791463022294559 4.803292644943109 4.810905383037793 4.85823415570511 4.864522395089579 4.881273091699097 4.888804874152404 4.907450157738244 4.930690428588129 4.944850050061705 4.964573237536006 4.998871687428061 5.009417591803778 5.021548901250826 5.076037055205308 5.085769781429706 5.101486975663775 5.109704761796612 5.132243257640967 5.153888335388146 5.163383675048705 5.17234016209572 5.189388357179135 5.196411861878748 5.218241633546111 5.231403253094082 5.243320536203792 5.30219176154485 5.309837188275661 5.321861373361032 5.327091752392729 5.329760735942397 5.344357867132919 5.35260841693314 5.371155837651248 5.418606669146812 5.441735146819516 5.445200771757265 5.449825129321568 5.470729018479891 5.473286952239103 5.484680597906952 5.488913618535724 5.508560809584581 5.526836814409527 5.606596518563434 5.636134645711841 5.63619419220897 5.650921299786216 5.737129566560924 5.756915300674144 5.78092019446467 5.801594244782813 5.814638814156424 5.815149369063822 5.831860271779121 5.847678934173418 5.923431491412577 5.942605052520883 6.005486918893044 6.006784715736607 6.059833796648706 6.079285225586043 6.133490978799149 6.154737157550631 6.241553452318469 6.268125287356245 6.339649790153371 6.396690105123245 6.469457175573361 6.491974146994944 6.630309024282775 6.654663239212857 6.681070762849743 6.707680016064777 6.724504642484285 6.745215317843632 7.35504330931501 7.375980442337013 9.761796581103177 9.895631017386947 12.58492167083879 12.62168296041954 12.7733689235784 12.88143755310296 13.37365924417037 13.49377340407336 13.84825047528786 14.04291929630859 15.55830927723328 15.6442000732335  
BAND_ghostNone_4173_61PentaneAcOH_CC-TZPGTO -20.61390405116464 -20.55076161889846 -11.39025204853031 -11.24538680064289 -11.21527881405282 -11.21232333725917 -11.20953695866178 -11.20912859649221 -11.20318027375818 -1.466533726895255 -1.362567740991538 -1.081977859627346 -1.031013185635703 -1.015866513218662 -0.918803634439834 -0.8232021178360414 -0.8200966954840831 -0.7857825847298231 -0.7082217488925938 -0.6823724158380244 -0.6637531262802273 -0.6379947901546188 -0.5990489700195132 -0.5947650956225634 -0.5864483272631996 -0.5755599499899627 -0.5628987054019895 -0.5538007002806802 -0.5474842525729675 -0.5247755963332366 -0.4953292669496278 -0.4887600794249786 -0.4760830887931622 -0.4619849464987368 -0.4571577916577689 -0.4557423378413573 -0.4468739007613611 0.1289210598621738 0.1455100103069236 0.1571896268770258 0.1601595014964737 0.1678639406166113 0.1808288695419339 0.1975209941038793 0.2027670907097709 0.2190924870145074 0.2208607382622041 0.2351645616358426 0.2410300565894025 0.2562720288999333 0.2588774684811043 0.2679980372655948 0.290576943778166 0.3002486057980459 0.3084563854309936 0.3200581525460844 0.3351780191751587 0.3451117293699567 0.3551654304956638 0.3667951701186772 0.3784958962502936 0.3980395441633107 0.402522778912498 0.409821062982289 0.420878195706303 0.4361196547682672 0.4510644082448273 0.4603875925619099 0.4766693115244932 0.5006129515072091 0.5060647285953745 0.5127590124480688 0.5612450405476266 0.5685144871428202 0.5786115841458526 0.5932367298193555 0.5959002161423259 0.603498582987433 0.6117027340947963 0.6158002157651143 0.6256550684990382 0.6335603356274258 0.6338086652134083 0.6480825722484581 0.6504130722906967 0.6578590648997384 0.6589473727873996 0.6661363315225788 0.6692953167960146 0.6753425541605552 0.6809542223811521 0.6897436783525438 0.6985197099227046 0.7050432246396393 0.7157292137526515 0.7277866873080794 0.7312002080538943 0.734023284500061 0.7558835488662677 0.7629804781663417 0.7733470125392036 0.7903292369190608 0.8049898008724382 0.817895282610769 0.8308051912184977 0.8446011688903536 0.8700782095599102 0.8882430588649581 0.8962738561508347 0.9000754689424023 0.9064548478232763 0.9473386451610893 0.9518886302338918 0.9580641374843909 0.9832339476862531 0.9917751117915029 0.9963181744412267 1.007878882439741 1.032532715717901 1.038792912624234 1.046714690526363 1.062347143037919 1.07399029086666 1.0917743765414 1.114058347645276 1.118617336207677 1.126099913400685 1.139303054139952 1.158424311180091 1.164002065385882 1.188697801680544 1.189271530471246 1.200752580682047 1.231315540537576 1.245741465168845 1.252293513020975 1.259704013337474 1.279106218137842 1.290021050267864 1.297420794200287 1.304164765880544 1.318512574197433 1.32410025880587 1.332875317591168 1.343674685674796 1.355812670644041 1.361809092936871 1.380239193492349 1.388015875891033 1.391418472260739 1.407474991281507 1.418403665937126 1.425937034518905 1.433243118067924 1.440531101408363 1.445683841359878 1.452276173662119 1.46919446381595 1.477454797188825 1.495559401757271 1.499802376688236 1.503805363636352 1.522374052287249 1.525013896003786 1.538111664581146 1.554846644405802 1.563891318516299 1.570268555065989 1.586787126355496 1.591598606337743 1.612053787614206 1.613944934978251 1.623502629082031 1.625420875308683 1.638749242989972 1.663052413467016 1.680999372138434 1.701002022023784 1.712184852865164 1.720455358726468 1.737500007547552 1.756961005338264 1.760610313635386 1.786279204747527 1.799660846234765 1.814100337578072 1.817486356527554 1.833709913212341 1.842754791705768 1.856833063444094 1.883263239715101 1.897725579785115 1.925534893037125 1.954639611803437 1.978630554071729 2.005033456740682 2.008903331452687 2.017083149901012 2.059181591158103 2.225767863882859 2.277212663483645 2.286004550461545 2.328956665518328 2.373293987352707 2.440428934363534 2.524407674190412 2.532291802427149 2.557731388083503 2.563642894784119 2.60625296433132 2.625659880210894 2.646107249157434 2.667877248065129 2.679089502042001 2.68218580809435 2.691966511809368 2.722244385872714 2.729881231959026 2.743738808630797 2.75602810546583 2.781785229100501 2.802059449778521 2.80784991315846 2.83381748580295 2.855335655132514 2.86556707500834 2.873322644956656 2.882484147577609 2.899333355397967 2.913215819905659 2.931920894072821 2.936337352876215 2.93966054243305 2.956283837674226 2.969285512628948 2.98266396137526 2.986674457987679 3.036599547636499 3.038098923277905 3.048521805562327 3.06022231945635 3.084990186710811 3.093566880617143 3.099289029733633 3.121645162475529 3.128844680942492 3.133291934291555 3.134996662612788 3.156690024030768 3.174705206258071 3.175647980396384 3.190018996529566 3.214895291109224 3.232927231845788 3.248301217278518 3.257159278483607 3.267334896645471 3.273684007107934 3.287159192898158 3.30767869296465 3.325134621073361 3.326148151675115 3.336096880245392 3.343069039043506 3.352491764445252 3.361284186089672 3.382611528383781 3.385645678865548 3.394526392128807 3.402994865012686 3.406286044245497 3.41373186401706 3.437191355961976 3.440124264437717 3.447022840751379 3.454529539349403 3.458861258011876 3.468203292792643 3.478925913488792 3.492692472562183 3.50048189637587 3.511650503434092 3.544934787022199 3.551028949191345 3.562594282332327 3.571027929650658 3.580710404483742 3.583536594186123 3.590154115572796 3.605383955809252 3.617535094382091 3.620600995481701 3.632997529157302 3.640691777015195 3.660086386855421 3.66359764735454 3.677085051638553 3.694157284266816 3.717137535697431 3.72569583875567 3.744328326382666 3.751639514146158 3.7565615961439 3.76566506943097 3.781675245542937 3.792254686431674 3.799046982895674 3.805288528112687 3.814894146618329 3.825534806914651 3.859058201786034 3.872115373271877 3.8828510374268 3.88395179898246 3.903674221205194 3.91007201085614 3.91941345230597 3.921376565154137 3.92547142805894 3.969843082423965 3.984135507581463 3.994048935481464 3.999195514539612 4.016001363781697 4.049435523397951 4.062106351289446 4.08106006690486 4.084819934532194 4.092516924452863 4.102363833490221 4.122196003770829 4.13640655605651 4.140914985186349 4.154288592872897 4.159026461829419 4.165770306130674 4.172657044374011 4.186807846230749 4.18823076775225 4.196025430753612 4.218016462223148 4.236255292161005 4.23972328811384 4.249535871443412 4.265302163073322 4.269558688665587 4.278977888533485 4.306593896929778 4.326039308451032 4.333084697494102 4.339898219432275 4.348422719524399 4.356943347986104 4.361276759274278 4.383670031306555 4.394137949420838 4.399366111296827 4.408469271842389 4.42052017398268 4.425891831988485 4.440794441844679 4.446928116521199 4.453127587281691 4.471376577532592 4.479993448560117 4.495716315156706 4.501221978030595 4.525844924860229 4.550400284498313 4.557829826142066 4.573962466636977 4.581498370247045 4.591364085809486 4.596659119059505 4.598299460645412 4.604224070007793 4.629398986052515 4.632609965367543 4.650232203707041 4.674606006955812 4.690118377045992 4.699573507197898 4.707554279069746 4.708558896558534 4.721783580447998 4.735837970944501 4.767060488047934 4.781967704094657 4.795779968848417 4.819269682476944 4.857541908528077 4.866149689257561 4.883338295293365 4.932463816514992 4.971665523115059 4.996397374895913 5.020176916754354 5.052590091354578 5.05853664956651 5.081151865511015 5.103527328576297 5.128126943256111 5.150563054041527 5.17729577661079 5.18161661070356 5.208047957977395 5.228417240429212 5.234852762133244 5.243412126335505 5.259214980352963 5.265520642236689 5.277531286879584 5.289353271916784 5.294911926835539 5.322179806953213 5.331114497238492 5.358928951472365 5.374298771969999 5.408231824740821 5.424254454663429 5.435377606079459 5.473093066500597 5.493303563968587 5.504006007337976 5.515416329306256 5.538399915307254 5.546010752509276 5.600034383429165 5.604859439652679 5.611355113304025 5.614550388523208 5.629705038699418 5.635378121897176 5.652513749792704 5.65624578335592 5.705861155002937 5.729784548281557 5.73331034820981 5.741385812434432 5.748478124947818 5.750562814030176 5.763885704363584 5.789485764934252 5.830302122454878 5.849503833411748 5.862896612530228 5.890312571529251 5.902919383204057 5.913994293049329 5.92237913601039 5.943006181603969 5.946472710216423 5.978051563548131 5.980078045661787 6.053892380978371 6.078860356078733 6.085099425256794 6.16991297694793 6.23336811179622 6.304114390838654 6.310372741968481 6.323112549696327 6.325819231909658 6.349472166933556 6.409747722178 6.414305776899995 6.463612141875686 6.501721115725331 6.574877447586023 6.709532234313207 6.71534201689971 6.873024658005389 6.935371256872183 6.949611236070703 7.019845372969455 7.080972532604534 7.188031399632566 7.241458772356995 7.266259282302843 7.369862521807133 7.412601951285295 7.583095057225297 7.677753985874629 7.79554426781359 7.928901765876184 9.893527635340181 12.96568538879013 13.29218555728325 13.43786588997204 13.72183589255848 13.86530992832032 14.14591615889563 14.30516448199823 14.37534459328317  
BAND_ghostNone_4116_04WaterPeptide_CC-TZPGTO -20.52168253430606 -20.51100554231877 -15.59413886390979 -11.35810105377291 -11.26236126682353 -11.23431235600352 -1.386294287391224 -1.302282307501797 -1.23974453745459 -1.023673238176111 -0.9385249345947619 -0.8004944469337916 -0.6973359301074589 -0.6731686159349191 -0.6626692489673798 -0.6401849289969416 -0.5901677362230998 -0.5883208056242454 -0.5615720620951959 -0.550953067563658 -0.5356384680342741 -0.512191436659958 -0.4640643932700134 -0.4334785626514481 -0.4026796939418328 0.1232847966612265 0.1559347308630577 0.175192433394335 0.1770252243715641 0.1929812995655559 0.2132653069637566 0.2214414684195042 0.2383210032601432 0.2495390375034433 0.279602660820636 0.30329529343289 0.3401859947619983 0.3650581045865989 0.3690969527219448 0.3847301835355992 0.4019620112859168 0.4417393279726505 0.4815823390024419 0.5075403934772033 0.5267857302954291 0.5352506814945669 0.5531834478171677 0.5964415051199675 0.6027330601809312 0.6104394910199945 0.6140309365926315 0.6306108644303927 0.6322022986315599 0.6355877268787888 0.6530456651088098 0.6574207382620008 0.6808078646263713 0.7110820919578036 0.7367410851595515 0.7426531134684256 0.7464164332800044 0.7715956243283328 0.790130947890072 0.8004118476148981 0.8268555838305182 0.8361521988478902 0.8575226086030056 0.8599069757353739 0.8964349785679112 0.9367259165130314 0.9430758525189816 0.9853046941539935 0.9994787004183429 1.001267258254178 1.017369097478687 1.05728362591503 1.077752050793594 1.087925270588484 1.103424322107119 1.121276030713046 1.142536151370603 1.155130432932226 1.174949622191007 1.177260947215221 1.195982157180388 1.227040641491102 1.251561101008618 1.262429176759555 1.276148567549099 1.284356383182228 1.314737605440445 1.323058954598174 1.366518320105387 1.404152956919785 1.411067095216387 1.416064275558138 1.488391145023337 1.5064478679235 1.507013117090499 1.512167192202493 1.529100574651045 1.5395348800055 1.562115119046172 1.564764612032354 1.589395507716407 1.5982274988104 1.601475036328361 1.644525544425379 1.721993540919353 1.752568808283483 1.753621760604441 1.783891142110009 1.853197474473278 1.870476126164703 1.912570465169875 1.938174693495067 2.005258238825082 2.062644692898823 2.085678254979626 2.108971256519866 2.176421042258808 2.190669995309359 2.248767673000043 2.268472735059853 2.336231560306041 2.348522626304987 2.365147180543534 2.4312103118426 2.491947197594225 2.554011536586588 2.555934924600611 2.601015320095156 2.630241930297576 2.63972679755016 2.662640168008106 2.715859150623635 2.756686666063167 2.842354273263029 2.875134587524806 2.8901474302226 2.954217087884344 2.971853411189325 3.011085081870085 3.020370867834447 3.046971283928217 3.062693545768115 3.094109211307277 3.096963448188964 3.109424364618872 3.116562344309784 3.13758049683254 3.167315297816262 3.167864792902594 3.224976470620917 3.232890308907491 3.248967656203896 3.25586118863324 3.287798378516703 3.308193993239759 3.329460907225587 3.371070241152888 3.379186252191147 3.39352437946457 3.413885646460384 3.436492062408421 3.464254756633603 3.481329430191796 3.515671354905726 3.537719784995744 3.573285072919379 3.575765150464765 3.585111754734968 3.600899808404072 3.62229782397761 3.633011017271107 3.648847516022647 3.65029127129182 3.653393508831893 3.700038449488434 3.712025040575054 3.725766124349037 3.734262645517458 3.745582843908356 3.758169002972046 3.82040501176516 3.824187822799569 3.859130534504951 3.864201529049958 3.866082267376839 3.911948590538937 3.923777671529104 3.925487250395882 3.969249710343647 3.988717546614676 4.011634017933983 4.040878430596651 4.075285546122442 4.081845028560953 4.085162848206276 4.091868536812024 4.119267631701308 4.131054859858493 4.155681231430436 4.177994554926666 4.180441876117821 4.208084735302854 4.247182233900144 4.270790530219563 4.289016523722525 4.296094998616772 4.347686539780839 4.369352224035802 4.375005650377292 4.393777586238327 4.398314113644299 4.399921164375526 4.407343025717561 4.442009869136721 4.457056507173202 4.513017944811228 4.52091442733297 4.523988704047704 4.554566696978577 4.572744245254869 4.589858284968503 4.617934392788673 4.667480109289535 4.686560297747331 4.693865488375673 4.703242608053104 4.733732158779744 4.794042273786773 4.883794910516556 4.898102154631381 4.91468216858366 4.94190673019174 5.007355032509636 5.052171684804756 5.114620077918474 5.115023107488344 5.148347392187095 5.213349709627034 5.233238058272305 5.238736225090252 5.264142395793241 5.295049695280163 5.338976044442219 5.357369980702918 5.397880211227202 5.424849356389422 5.475624779792433 5.497712513057409 5.499884534960909 5.507565112404587 5.547883526244721 5.573220072225924 5.579780480837949 5.615793185252336 5.621278247980929 5.654497305594043 5.66992634824131 5.671968042233977 5.71326650665444 5.725313550891044 5.778914750748545 5.786924024574722 5.835019475288409 5.918225069210039 6.028964678058384 6.051549331758259 6.083938793553069 6.141734826703973 6.17231268636382 6.207183049608441 6.231515332912716 6.279002890177585 6.298262326751342 6.390397235659829 6.504561815352471 6.534348998534298 6.668594820210137 6.673767361088037 6.857972038491579 6.871282209711886 6.969261080827812 6.985503312750962 7.031483226423004 7.059385521733446 7.07142416912279 7.124210454460198 7.241345654814271 7.261585486785072 7.323838991644472 7.382567646970434 7.388995325752663 7.566675971225466 7.634358148180683 7.714795925668557 7.884886301161406 8.376037486617134 10.0822186164291 13.09440814194134 13.29493336930921 13.88997233533236 14.23175638095852 14.67335645790201  
BAND_ghostNone_4165_53BenzeneAcNH2NHpi_CC-TZPGTO -20.50906899676212 -15.5760015962976 -11.34888639192019 -11.23456637000268 -11.2335484836175 -11.23264776574882 -11.23197977780953 -11.23172514582041 -11.22805588955883 -11.22718299959088 -1.37199768026837 -1.206510652188505 -1.146726243694708 -1.01120178324177 -1.011171032765208 -1.002367078682995 -0.8207531463481257 -0.8193851376695921 -0.7944743560174397 -0.7218033487637241 -0.7049463697345126 -0.6613833618597571 -0.6397337120566543 -0.6147654119389613 -0.6124561574603454 -0.5842896133705328 -0.5841500806112903 -0.5799282406937101 -0.5600430568817426 -0.521024382261268 -0.5000643724064943 -0.4900199513262884 -0.489766660700269 -0.4206696442095471 -0.4093139548123975 -0.3349419977281022 -0.3335737893451299 0.1274931289327016 0.1285203922495046 0.1304252085403924 0.1511569530445046 0.171344921626636 0.1743028714774458 0.1821029127329241 0.1849423977622918 0.2068135950997892 0.2086148718303617 0.2248509666211387 0.2394279071543889 0.2423301319549182 0.2423820729031729 0.3036370615187255 0.3303319141775407 0.3604759771432894 0.3646321827453478 0.3693712382496673 0.377883935634186 0.391254080550311 0.405245646946086 0.4171372702761548 0.421826106827812 0.4289480229055543 0.4323023489789233 0.4586986795387833 0.4666393715405326 0.482039535592682 0.5016551288311761 0.5049342173333151 0.5167873700608516 0.517528663669239 0.5385546357434146 0.5484495896946747 0.569342912837083 0.5753303256428494 0.5805792467929779 0.5854662808584271 0.5898582797586879 0.5957435735938864 0.6004151245883987 0.6067451225021055 0.6154474329506716 0.6229583508813868 0.6270064242133118 0.6382386443196085 0.6405132587617623 0.6471749839686951 0.6493038893219019 0.6635856731171788 0.6787399222086358 0.687812841301476 0.6951699620873987 0.7157210922945719 0.7192277791543548 0.7275274426997929 0.7379945081958166 0.7460437092914339 0.7516001274121462 0.7843749926575632 0.7940003522172961 0.7998251490037873 0.8174689161909988 0.8437562498771475 0.849911287676537 0.8602968914091242 0.8917274597024339 0.9081853791460208 0.9123446222686672 0.9213214636081279 0.9512632058362508 0.9563388267227944 0.9619833829562578 0.9731065742984184 0.9890845636847438 0.9974101166036713 1.012279094409282 1.014981788775564 1.030424353411489 1.03305311917114 1.047257527178791 1.059697988816193 1.066831486942885 1.085011837680489 1.120274296957259 1.135676954457868 1.149556340205498 1.160900837929134 1.170217143452091 1.182624075737262 1.193750756889102 1.213290349591822 1.215983662803187 1.224760095434994 1.229675044473467 1.241513951223112 1.25167440384171 1.273579640007454 1.295097370872258 1.307683151964304 1.310935579287109 1.315874944266632 1.325952638587574 1.349365302699104 1.390429079601818 1.392207752828052 1.406582274582666 1.431592933303958 1.43866029887039 1.459193331277143 1.481333906806157 1.497202577838045 1.502746790678547 1.508957294285298 1.51197808735914 1.517221863869578 1.521829525927713 1.528451297745819 1.530532625190566 1.5324520547118 1.54535861901245 1.562451189612863 1.57743237157668 1.59453215831836 1.602930761539997 1.616758067609909 1.618268341676407 1.629286562626559 1.641410791595047 1.648501551234897 1.683267315347195 1.694382855984127 1.738800015415141 1.742870436802612 1.750544882659283 1.770047336369986 1.782469462799301 1.788101609873917 1.800589065442943 1.812760639496741 1.858520868625129 1.924000172944574 1.960216247216764 1.990664375866047 2.034238022463102 2.075290511055793 2.097806613788812 2.106052269744485 2.194579796438806 2.195490754827516 2.22321106186224 2.257457249986164 2.300993471405742 2.32388783235653 2.351239247126961 2.383244927613585 2.418399612654439 2.451636697213465 2.452843107997832 2.467028600129693 2.474494476847624 2.481480983855497 2.484658350703998 2.525236833395859 2.54134257635856 2.554798198193564 2.585393409628278 2.60356910714338 2.626874703168486 2.668422731649562 2.693959157284893 2.734909865005013 2.747181931082156 2.749153680818567 2.769551644550991 2.779226079550641 2.791529327223779 2.814544743853121 2.84492421621298 2.852604338082241 2.858022646372574 2.888452380728498 2.919675657923258 2.921576439015229 2.942619999165811 2.953119317363367 2.965936549017882 2.977440026634564 3.004354055941794 3.006790743937641 3.009955396289123 3.018911409592094 3.03573559814888 3.050771848390884 3.064345522232 3.073641633986447 3.076635674882294 3.098537534194636 3.118396691976083 3.119799628622261 3.124958698119301 3.16428120476983 3.167232855603955 3.172033433721458 3.179327376476442 3.225371796286089 3.232206775941786 3.235831773145074 3.241949954297711 3.252415304730533 3.283592872662593 3.303729614583889 3.3095592886447 3.311160985950599 3.326444896191383 3.329837737506331 3.347385115091547 3.363669100352419 3.378424432821652 3.379421502415179 3.386305566924576 3.387238629225689 3.398287161100112 3.403926373144331 3.407982362792175 3.420890257819593 3.423820101533243 3.435537009472481 3.436285023808116 3.448165071056938 3.456709232848915 3.460459993677444 3.48875791277525 3.494347541688707 3.509430612784679 3.516061641567771 3.518453336317873 3.548360122961835 3.572156406017107 3.594432495691201 3.613262115492373 3.620935737479618 3.634494067343715 3.636132472024711 3.664688084337974 3.673090794351225 3.679468724995075 3.688752501708739 3.698793168337518 3.704331014009273 3.707906378379138 3.716675219967506 3.727908947561243 3.731155053053716 3.738595045344848 3.7488838011828 3.753800021096807 3.754875715753153 3.785614162215014 3.806308117682721 3.874123185825905 3.890954443969073 3.914746740258595 3.922383466371536 3.924874448333453 3.92675901194455 3.930069531904587 3.959585682795201 3.972870279856554 4.04498415147239 4.05992141702649 4.077044629117657 4.080078454332934 4.103745289565653 4.105985086085199 4.116029823727586 4.123998257975948 4.133887603387208 4.136705264940741 4.137844153173195 4.140742238026014 4.145206663430524 4.157119471503593 4.163727325257518 4.166172523623416 4.178734308205845 4.18412335404842 4.186741999987212 4.206801149052763 4.226420001776661 4.238870066301374 4.259067353322686 4.313324571649554 4.328941368670603 4.333600021008817 4.339814412592526 4.351210811730872 4.359876454830546 4.380019658097 4.40384918179899 4.408200980483719 4.427998554621795 4.434616102345306 4.435480094251605 4.450085688839962 4.452994617092648 4.474029159879426 4.475665448357558 4.508735960017821 4.517970179149852 4.529668794182867 4.542729540309613 4.547387535690929 4.561976608651231 4.578128329968779 4.583304420101905 4.603563536057662 4.609847086402591 4.631140115267214 4.663974645842123 4.669027645322589 4.672628647158687 4.677871716130013 4.680172812949893 4.681215267268608 4.68455485657382 4.690222978967679 4.718365195537271 4.729302179225114 4.775943418601354 4.806746912913709 4.898941502054902 4.904101153082446 4.915921500826405 4.99056650490345 5.009478284175184 5.064945032887335 5.067260349026405 5.072574843535747 5.08523494862686 5.102654444817762 5.117742569639927 5.118649868874424 5.126572490262809 5.131408069414711 5.149323376830871 5.158896975556822 5.176237780084705 5.187768878611571 5.234690142342163 5.273103706439905 5.284033732886946 5.376825044415259 5.381316388431196 5.385423825688828 5.390648008401946 5.395428718022949 5.417532175562049 5.429315446472027 5.433210038624646 5.454539679785229 5.467468258699384 5.523005509108495 5.543004330343508 5.546171058767106 5.567804986777666 5.582461293211956 5.621229280496925 5.641376326401754 5.684222868718147 5.713231260401475 5.73516805379119 5.749831132079954 5.781760310809647 5.821120692453032 5.822947862394814 5.971906866226918 5.999131209295469 6.075691491092737 6.077544276647446 6.083167474823446 6.119829297965442 6.139593339926487 6.188089711119999 6.227391634550686 6.240535032526715 6.27687338273189 6.28616705378654 6.291816390408478 6.378074846951485 6.424102932724095 6.523003300726178 6.532056790037958 6.617682645608362 6.670092091541182 6.723239502104025 6.87158772957122 6.95948504149053 6.967358152360128 7.040669829619182 7.321108607836576 7.340060563072855 7.397244272978995 7.465316774405325 7.60773676472057 7.685915894602648 9.529534456494797 10.00932646025885 13.06934062829379 13.10818241599828 13.30276197491404 13.60017130524293 13.69049629751768 14.18560684900878 14.69975679374443 16.3195886795231  
BAND_ghostNone_4164_52BenzeneAcOHOHpi_CC-TZPGTO -20.59319258244302 -20.53541396382777 -11.37574165362409 -11.24251459303419 -11.24200308327703 -11.24119850939759 -11.24088110587093 -11.24033662328572 -11.2396794143261 -11.23543673659392 -1.448659992711492 -1.346094735161811 -1.157804761015613 -1.021448659885464 -1.021390780870415 -1.018020307065063 -0.8299115654150343 -0.8296336101734622 -0.8087241946707612 -0.7156269352159432 -0.692878728546464 -0.6674876472599784 -0.6491515218918332 -0.6383168810467408 -0.6246430268779424 -0.5940734486106876 -0.5934022770907563 -0.5724854752607473 -0.5648319773298093 -0.5505458229082805 -0.509119173629841 -0.5002615730419527 -0.4999562888312488 -0.4693436272342669 -0.442091145612098 -0.3453461937935297 -0.3442948848820667 0.1195218883403333 0.1209253572579373 0.1412903401543607 0.1509489535950354 0.1665037313604402 0.1711600102249974 0.1782245814629439 0.1995628036086408 0.2020803031072103 0.2169343933433339 0.2238527040894147 0.2341248676596649 0.2455104824818621 0.2928185244884959 0.3235536567543369 0.3439814903489544 0.3556528467237443 0.3561000584791341 0.3878690855484843 0.3897339728000678 0.3931448196646348 0.3944911605826175 0.4090592014124556 0.4186876377751097 0.4315792631449237 0.4396934881946785 0.4595060176214839 0.4702071123016092 0.4855082084140873 0.4880000125372055 0.5156420917306723 0.5384400135885072 0.5404877971278661 0.5678365145576502 0.5729883404979759 0.5755219120536957 0.5836345307921756 0.5858410526691296 0.5896132964545683 0.5905546434462199 0.6001388350966049 0.6232662325011283 0.6246168856864984 0.6322614564380019 0.6355776668732143 0.6363761299507584 0.6381676907113387 0.6502755872879348 0.6581731921289894 0.6854458311785947 0.6919280225500091 0.7092406660002061 0.7152554871431167 0.7207712903411907 0.7345344755530148 0.743636782394225 0.7466739228097375 0.7580639365476455 0.787699548205548 0.7938048706537072 0.8057537786372184 0.8306620739943207 0.8344776007209578 0.8669981779930434 0.8723554739104084 0.8854259758753709 0.9065688793648876 0.9399986571242924 0.9500956655425237 0.9504693467369784 0.9549522025633878 0.9685931535617206 0.9824720699791937 0.9839698262363297 0.9942159880612338 1.005274810487926 1.02156806527119 1.028213553058997 1.046596713984997 1.075544889126803 1.079033613485464 1.098001877046615 1.11389502229134 1.123595984961248 1.158520379788463 1.166335642690745 1.188710941072712 1.194691803568103 1.213209890666868 1.219227683025615 1.226240387863984 1.237002000449654 1.246899360519492 1.268643225489554 1.282155842614041 1.295308784091517 1.310969327352219 1.31849840107181 1.332839288227027 1.335051461711493 1.368283093451998 1.369435945188359 1.38301178711408 1.397310756274096 1.415462115513018 1.449813268052719 1.476989947186055 1.485378487313838 1.488635258332493 1.500125441991053 1.503327903250345 1.50754907716888 1.509028737026526 1.510209220629554 1.517780966163316 1.520038979514291 1.529761343959221 1.579893085873163 1.582969595622432 1.595391707541677 1.602759535426292 1.610618253871141 1.615095579068675 1.628802890634361 1.651341276786632 1.674046367061576 1.7012171552205 1.729404239915258 1.732647049170208 1.740837104394036 1.760471967821046 1.766702839160419 1.788932349536607 1.803678429026955 1.848973139899975 1.861715265953008 1.913829644083823 1.955477954563734 2.062965996300829 2.082701883374277 2.086723460184372 2.182601533809974 2.182990565470858 2.210348469044171 2.219101157291446 2.241928028895424 2.282794598804011 2.302060170586872 2.316363551415242 2.334612860135779 2.364293196400594 2.416788721455054 2.431676991706027 2.44667178077986 2.45349195343457 2.456176713619005 2.460251316042179 2.482742870048381 2.494408551351861 2.530515153613904 2.536815346236152 2.56143320438429 2.59639535558644 2.64749360797152 2.658747806141205 2.668808237970539 2.698811394245632 2.73706385140672 2.738603811533315 2.779773156844729 2.784882713900865 2.790892215825199 2.827130894089988 2.840359695887793 2.84136053363165 2.857987633745162 2.897580208435296 2.90168371139352 2.91045998825831 2.925388006198596 2.940025875627786 2.944169121945336 2.975896441159207 2.999724027648749 3.00454750693238 3.014021056805547 3.029521269435691 3.03282551795523 3.046414429297026 3.056727613270798 3.074658054332757 3.084349536503986 3.096218347258961 3.098182673001567 3.109986863510716 3.140464192361656 3.1562933614868 3.162749648563372 3.190710699424539 3.22401484714586 3.230530138212422 3.252564450413451 3.27734036890182 3.28362180856188 3.288689333733229 3.291307963085496 3.296883969124092 3.306597439477405 3.317042480663932 3.318011008939454 3.334658958027112 3.362982326509704 3.371684691568761 3.372704942155651 3.379337092009117 3.388598770984232 3.392684237412628 3.403666885472375 3.405601908314995 3.407507010775443 3.411074114059145 3.445058658799517 3.446424712194123 3.451933858942292 3.456602979490235 3.471063957657874 3.499983740199689 3.51049912307246 3.534264874644618 3.558913599936069 3.595137836535685 3.602611831341748 3.606498411091734 3.61148748236609 3.616984868167336 3.624136092519078 3.653292700130978 3.657977755145372 3.659262618198996 3.672072553800605 3.681054792673569 3.69024803576991 3.702718409316984 3.707026342226979 3.716355454714938 3.732731071854569 3.743523244391197 3.75446873346288 3.755039405798636 3.769498786839074 3.831412018538415 3.844631576786972 3.852382110518972 3.891729396064753 3.903563119463058 3.908274982042544 3.911891289280582 3.920597096982804 3.989826235226252 4.051874801379657 4.0566595725655 4.058100558113175 4.064925365807967 4.093374728238913 4.09604579641656 4.102695002574323 4.113347298622958 4.11884047607494 4.124236099636624 4.127278691832559 4.133967552598136 4.136368974437645 4.155076562866823 4.166229725014596 4.168493841746463 4.171561109990111 4.174384645385305 4.177070244996872 4.195064902247605 4.200723363898169 4.243395280206293 4.256249537883573 4.277555403313626 4.324171954915336 4.328231806800977 4.342182889238343 4.359722036194607 4.369668439011617 4.379049412108998 4.41359166710227 4.415023587258729 4.420024424477992 4.42389431774075 4.452068339362804 4.459571656573785 4.463818981732344 4.495048317178227 4.511534769745248 4.537839812587531 4.538503264043205 4.542824219279123 4.547437169633092 4.559485345582619 4.56654709021957 4.591965130174851 4.606046698650727 4.64356963230813 4.659028637920944 4.65995101611272 4.66386443318148 4.66499799595339 4.67589280556872 4.678733456306412 4.698517265965398 4.699154055387913 4.746531843569012 4.782246863934075 4.846676792837783 4.889587610837505 4.891039881419123 4.897119057654256 4.972576155250476 5.045217197865139 5.073115177724012 5.076598937491962 5.088363826995054 5.093039454693669 5.105359118756812 5.11204691313164 5.12103710467445 5.135426123242509 5.139382310696393 5.164521167405804 5.252650555479104 5.261135348323836 5.271391022923146 5.366091968036152 5.37013449076493 5.372228616303967 5.37445333376598 5.381281773184771 5.416491294597719 5.419221381372406 5.419433770782445 5.481062669690763 5.502301508549811 5.503542230124719 5.532026575044397 5.544651576108121 5.60199067190974 5.605410852511333 5.616509461252509 5.629318675023799 5.667589494593528 5.711347941500767 5.73716784702091 5.743779190519593 5.761105094805187 5.812355641899619 5.861877440507921 5.986898235208497 6.063838589770502 6.065673300009964 6.067862227461124 6.099293618043876 6.180786777068722 6.208734260599076 6.239851268486299 6.26757366302406 6.274255477998935 6.365205808350778 6.437781493688578 6.514203601645871 6.52105722765129 6.603010827421183 6.71360343343007 6.717121459007851 6.861515393149254 6.874251295744636 6.966433228531123 6.975592823570203 7.025110918512534 7.09744223839074 7.199236276317488 7.279884902472985 7.314030091996683 7.329867158293249 7.392576238394352 7.39641011219826 7.583246318890483 7.70005928863074 7.807980374752274 7.988201340641473 9.728782024053388 9.797574163150864 12.9364036437013 13.09427829530608 13.17911984299763 13.59765286983694 13.61756501429367 13.71417949712047 14.22591760549578 16.3060228595011  
BAND_ghostNone_4121_09MeNH2MeOH_CC-TZPGTO -20.5656314745476 -15.51514013159484 -11.27653258794943 -11.22895087715508 -1.367143211424001 -1.152598617322489 -0.9335564655715042 -0.8824553154873545 -0.7001820872321852 -0.6514963465738367 -0.6237162459804984 -0.6023148115005719 -0.5879590266914422 -0.5410192913092867 -0.5153572398557406 -0.5023978128737593 -0.458796662817127 -0.3762709051200762 0.1281693772608725 0.161470107824628 0.1715199094073102 0.1914753006336232 0.2047960882188893 0.2119654584366874 0.244668841226924 0.2693900734388229 0.2950131189507448 0.3099092793517744 0.3343177631430803 0.3718953306843799 0.388826331954766 0.4204427239393658 0.5036841535690932 0.5120367064510344 0.5344263600129974 0.5715153716429141 0.5966637916578048 0.6035295723375043 0.6100766972715468 0.6226849472962617 0.6376765152181715 0.6489397146678346 0.6562997019858681 0.6730360600108922 0.676997254504388 0.7036302565055502 0.7116282925682963 0.7270736265837964 0.7358668381159381 0.7541357946079752 0.7769079019529356 0.800282173686418 0.8378075126661988 0.8462161025004324 0.8748258408127836 0.920075371102995 0.9738667179568693 1.028628663949794 1.040251082253336 1.055147633734043 1.08884160712563 1.11046066297667 1.117536085842035 1.17074521475446 1.189822225372992 1.212787722537609 1.218118371854557 1.237111592506746 1.263404222531731 1.276421358371397 1.310906844899676 1.330200594907172 1.350700692900965 1.365322529816225 1.390075219306187 1.398113120951204 1.445730948016377 1.469197517489671 1.487805760071204 1.496707804801774 1.519433737810918 1.531990125703139 1.553213610570291 1.567624199522881 1.584633460570416 1.616205632406275 1.646435026470944 1.65206437641727 1.784117676650004 1.786770846131676 1.816067685943682 1.882807895976444 1.919408179832147 1.97009311571687 2.028501619982155 2.078307660004662 2.134268166265714 2.194786944039962 2.219450021082535 2.330882378689785 2.359236206023115 2.482449028877328 2.49720928734438 2.520000064213487 2.575899610294719 2.595422164646932 2.768216691212648 2.806631922967229 2.842440513399425 2.879186716815765 2.904102347128527 2.954193560984522 3.059171717909698 3.070173023356298 3.095769644414154 3.116244333430381 3.136398995847545 3.13725955645369 3.153389076219059 3.169578136370731 3.211393734724667 3.217013142728145 3.230181145209915 3.244252947947258 3.249473368580328 3.310489980611066 3.319666663354137 3.327957614139014 3.335576364504258 3.354826669323726 3.355173603605551 3.389125954853048 3.419329528533703 3.492771428833037 3.561375195864257 3.599648319018428 3.614020340173677 3.633240044219128 3.648874005108234 3.667331113166431 3.672635583561414 3.696605526695842 3.710583797237831 3.724757869958618 3.740795843653547 3.753737993161145 3.757402423377076 3.775078935739835 3.783720993969622 3.799228028736515 3.836228046333752 3.843850679136197 3.852161742496833 3.9013095022059 3.92327391860321 3.968395888631493 3.99020720238421 4.007280775936996 4.027790611689918 4.045204576440455 4.067845550151311 4.150209565062241 4.161336394776438 4.182403180370059 4.206584943234608 4.210978621656736 4.231352095786779 4.246341290962858 4.262885756759856 4.269809395232208 4.281891236361242 4.286428005186956 4.309629319179971 4.325887549684611 4.3972954094326 4.407200021361445 4.446952800140513 4.46628654789289 4.489967078644113 4.499814453875094 4.540063865182042 4.565401732392353 4.592635979535832 4.602266658871018 4.672001034040906 4.703736251751546 4.716093630824558 4.768035503722288 4.78731702719265 4.822193621383428 4.861722874206862 4.936811215519699 4.98277686490016 5.009586523712625 5.056216535124224 5.093030222610624 5.185359693386914 5.204588820599488 5.249261334956036 5.282943075457322 5.310539908456266 5.32230238505367 5.358108584365358 5.382007204072565 5.404906196837734 5.419621000903962 5.445679431223716 5.49320812633128 5.54936987229641 5.557841662071723 5.57121056570706 5.601405272691915 5.627503581131112 5.701935149819933 5.729254304742076 5.792928210568784 5.82143295451683 5.827516781726024 5.947180283667237 5.984840166357385 6.115832600120431 6.176039606857407 6.195105285716947 6.204140675063353 6.228304633205088 6.282175572393559 6.30294448236815 6.367452100001226 6.414394591634313 6.499804300245501 6.549909047155499 6.62050738918043 6.695781129480607 6.992106825581297 7.135865928057534 7.170567237475992 7.252815639140486 7.328177838617569 7.371259767992865 7.471622576465269 7.604343642023467 7.916274995708702 12.26876346771068 13.10218204779974 13.87184024269866 14.09010291792082  
BAND_ghostNone_4175_63BenzeneAcOH_CC-TZPGTO -20.60494551281696 -20.54046990396681 -11.38026519764018 -11.23892906186692 -11.23826064990119 -11.23753833930189 -11.23689774125587 -11.2361558269494 -11.23522319176064 -11.23081627501739 -1.456854345681939 -1.352359645428541 -1.153245889309462 -1.018776132852597 -1.017375969516584 -1.016776863428496 -0.8265200991736077 -0.826199634692984 -0.8115885480910265 -0.7119615740231525 -0.6987903618144616 -0.6709881851154398 -0.6462554999699499 -0.6432097708722957 -0.6211251972362699 -0.590469809217355 -0.5899079372932459 -0.5764320491766969 -0.5629104921528502 -0.5541973377276296 -0.5007371827408047 -0.4970821873538608 -0.4967784309613397 -0.4764046606854239 -0.4470491260476472 -0.3408828507120028 -0.339893363843796 0.1218960903095552 0.1235100753463056 0.1329819562823147 0.1539015267432714 0.1640152519680119 0.1708467212554049 0.183657957253397 0.1863616742150486 0.2023928813539081 0.2044282422095114 0.2247509463034344 0.2287162776330518 0.2716211661486059 0.2952604538353949 0.3274503268236747 0.3478316227803528 0.3558618221999131 0.356027352622601 0.3656507154659436 0.3899010314013076 0.3986499781662224 0.4022625299663431 0.4197724469822191 0.4235830719119366 0.4299648197499017 0.4587808892437421 0.4811052200404506 0.4844039105581201 0.4912986511141325 0.5002135453528893 0.5401988137381457 0.5549420297726556 0.560097380100878 0.5716418598150579 0.5754449039830276 0.5793799223246819 0.5908106874665524 0.591575019181621 0.5998458260555648 0.6116937774457453 0.618862695715286 0.6200039002067607 0.6247416932827782 0.6353082937330883 0.6376715892891202 0.6406213577175699 0.6453179397389769 0.6613823429194439 0.674337889202113 0.6891423781258982 0.7138473322925856 0.7198584122580531 0.7204108831496155 0.7231551556110517 0.7342425316122618 0.7390576517696088 0.743581232665835 0.7619682736091673 0.8012556446913844 0.8054293552687948 0.81245017043359 0.8357629501904065 0.8382772786630439 0.8660463191919427 0.8811090781126432 0.8930414337369691 0.8971743262973187 0.9207796986790874 0.9332937239741608 0.9436178067375243 0.9551782969343059 0.9778790095872624 0.9835121123020192 0.9932638687833601 1.000247894476681 1.011820252693124 1.022976075847721 1.042260107689991 1.049465810868342 1.074967125689574 1.08294376194168 1.103237879798207 1.122676461905738 1.132188258540855 1.135557469974811 1.157494712150699 1.182530113588136 1.206358971556448 1.215811823130571 1.226461371341032 1.242122302246473 1.26275743177193 1.276174042815516 1.284969546648912 1.299040456453565 1.308696032460183 1.316703416566771 1.326689569806546 1.34018026754211 1.358984282409791 1.370800288709628 1.382499941968003 1.39037908585879 1.403799697403237 1.439050293769978 1.453619905346316 1.474372312804988 1.482814142602461 1.489003762017395 1.505603827306875 1.512121627617342 1.514539826599745 1.518376415400357 1.522322307798894 1.524545698684493 1.555524596277347 1.579097109467069 1.583015270663057 1.588494368803841 1.603359865078656 1.612134734158646 1.616084621275169 1.625343940848015 1.66359386150679 1.672152019344507 1.705590595540765 1.73810170945633 1.740594968926673 1.762283243820724 1.770403146506542 1.776861457533717 1.80242402244088 1.810176941349534 1.816458067809315 1.854008721542194 1.867674410338104 1.917963749504624 1.966488388640714 1.993088197613471 2.042087151736535 2.091632077236418 2.188649809162987 2.190832544205216 2.210177365106005 2.227795590141881 2.258326693848441 2.288464259958604 2.32171127037634 2.326211393953304 2.346923042351612 2.373681139053184 2.378422474651736 2.443043913978515 2.455144775305902 2.458730737595949 2.460814205994598 2.500630668036116 2.505667491191836 2.51618715365485 2.541434662904849 2.564749503345755 2.586649871867934 2.603779919047237 2.659410135356288 2.667104860072769 2.706047509042337 2.736466809067144 2.751829142970394 2.756755483162664 2.787024258162939 2.795628278604615 2.809837991653787 2.817303459096169 2.84648311012169 2.861394276742874 2.890085464506622 2.904288562793616 2.913261871494584 2.920245657315534 2.930058194175217 2.947571850167211 2.960561498647056 2.967433900100264 2.992946903951683 3.001539153958023 3.006732283323222 3.016942839132166 3.034987674510137 3.041058591900657 3.058562600431164 3.065622583299096 3.102743481492276 3.10669151618935 3.113375101182978 3.124077245970718 3.155245272211815 3.161493973540523 3.163184525231862 3.207523788634804 3.23108248483299 3.241198465126072 3.249357672336584 3.275444275178894 3.286230395996691 3.299491666425182 3.301316904973429 3.310960199048697 3.3136223188142 3.33571192334019 3.33819404709315 3.356663400918983 3.361384266663045 3.378849242651277 3.3830515765533 3.383903652629416 3.391964796107989 3.406868184390627 3.410627187551235 3.412918198771325 3.420050075800838 3.437145909897135 3.449988575404011 3.456376591098618 3.458549590034618 3.472433456893688 3.483177501839668 3.500776483168629 3.504422246517583 3.518116117383577 3.550126533391588 3.603145331552211 3.608629769529499 3.615166998508906 3.624366145683635 3.635893347563909 3.646666918555957 3.651569390096185 3.659403637283716 3.674350404276514 3.682711564285499 3.685219459868509 3.703276991707491 3.708201474273196 3.714231264448803 3.721234466530705 3.741942274159229 3.752468976234612 3.757234653934189 3.777533044553709 3.793702371911563 3.801838803587283 3.830537545181846 3.846762531153384 3.904875672052817 3.912806976434175 3.920824648750746 3.926204646093743 3.931702689190971 3.96619897561852 3.988404690102993 4.060435651651589 4.061749629895222 4.074812754746799 4.098150564567301 4.099184081639662 4.108777327397611 4.121568631549545 4.125590933655632 4.131349529187092 4.1325203027407 4.137083393050772 4.139435586741794 4.145884651958966 4.159909532350352 4.167178558780023 4.171451198683307 4.174911697548122 4.180393116218194 4.210208679359178 4.227589570568669 4.251352503879614 4.267270840927866 4.288691748991748 4.321736144816344 4.332284978537126 4.342437149250759 4.350481029105593 4.386737119489584 4.401091684049038 4.418121092440941 4.420616498041673 4.428336397158138 4.44640015975768 4.459292776986041 4.474680233986693 4.478922489315536 4.50963852755215 4.516432038329402 4.536489214964186 4.543057457056454 4.549416375587437 4.554367503652895 4.570453723000637 4.580701623202319 4.601381094602172 4.624334799167563 4.641549423432437 4.664244016782797 4.665245360015533 4.670700355580012 4.673365952597854 4.684985225759462 4.688231730516016 4.702409966037342 4.709458129325014 4.775157963376286 4.787162618611694 4.859516750352612 4.895177219276012 4.896564382591902 4.931857906110169 4.946500341159444 5.027475396125337 5.057669223359787 5.060029733589172 5.082277561084344 5.08414475759358 5.113622290927136 5.115207130709852 5.123337692928083 5.12462386906457 5.170077014352443 5.176126656061609 5.260626090006903 5.264811536225131 5.287728947147506 5.368193105879653 5.374443856032582 5.377361952045233 5.379854921829456 5.385376516756318 5.414492246420783 5.422645111399637 5.424821038067295 5.462450334797448 5.50628733222404 5.526443823355456 5.544387288002535 5.556919735159506 5.613900213793317 5.616984098728736 5.630339720935178 5.654200893901623 5.682366308577638 5.708342001463318 5.751088420222232 5.767855443978468 5.786967095622433 5.816207354201528 5.860561556506507 5.988221975279464 6.064114266481607 6.070180527017929 6.072338456840455 6.104302723414974 6.181583731801353 6.251356583967934 6.280381493226644 6.286183515341492 6.320994829607256 6.370880005253267 6.415533652235657 6.52747260869836 6.530189121178447 6.574200812214945 6.715901914867015 6.721802237882943 6.862470044334335 6.867030438136272 6.940985748567003 6.955132745538544 7.031055042348011 7.081819626838032 7.189369388183468 7.244399377556156 7.266911644654254 7.335257310776142 7.370752486298749 7.399786030834202 7.572959720420594 7.680295764870089 7.80160999882473 7.928828154355982 9.624585296346128 9.881159336674735 12.92633068048656 13.09570289926859 13.10658959958184 13.59414616422869 13.62081273966356 13.72385297607957 14.3944645652629 16.35885155166775  
BAND_ghostNone_4140_28BenzeneUracilpipi_CC-TZPGTO -20.53547495346081 -20.52992249528581 -15.63493117482867 -15.61484138494671 -11.40929401035665 -11.37153418424525 -11.33300550248585 -11.24715685581968 -11.23649727441227 -11.23389368424937 -11.23312543939047 -11.2328974166873 -11.2319470107083 -11.23163785815238 -1.426046985258421 -1.387753540323815 -1.303924134027239 -1.235700528822084 -1.14914390488221 -1.079461552733402 -1.013906012158415 -1.013083679242716 -0.9242580572115187 -0.8920046298685856 -0.8229605701046723 -0.8223003809905415 -0.7981964583543515 -0.7557776773086681 -0.7082387019547136 -0.705465165571637 -0.6686251910572513 -0.6605451471112156 -0.6439525741700622 -0.6426815286683873 -0.6172457064110304 -0.6061503053844073 -0.5930923648051428 -0.5869829179680727 -0.5859879671628438 -0.5623912252347684 -0.5184811015253558 -0.4991999625499595 -0.4932388651447563 -0.4928688498185502 -0.473736234824901 -0.4399059645950545 -0.4264670476829986 -0.3612693283796915 -0.3369023375303032 -0.3339374717260488 0.09499430446517601 0.1109105911869488 0.1261460179343837 0.1286579336779571 0.149131552281691 0.1524785097314344 0.1660959586819649 0.1727078644711536 0.1830674239131942 0.1891357594067803 0.1960281808782329 0.2099757795071183 0.2161523444262768 0.2309638432905863 0.2751785753542801 0.2981840380616833 0.3057397124918986 0.3262450961262697 0.3329538769357825 0.3520056241019177 0.3578607883578893 0.3612364385246373 0.3737861799679857 0.3837845137808141 0.3922584375727441 0.3965096576437725 0.4177703560207069 0.4225231024446202 0.4333488813719271 0.4352590847721259 0.4503172753178682 0.4584004654807048 0.4815461420051854 0.4828733189705887 0.4905031982740321 0.4933828650600242 0.500642821107845 0.5051281755484747 0.5281593465904371 0.5360189135433283 0.538632782573246 0.5431213545466278 0.5482485749268927 0.5500834122644155 0.5732674423864355 0.5795257209519136 0.5869800832583381 0.593491691745377 0.5955401117693032 0.6005075414157672 0.6084555949880927 0.6115427335046359 0.6180226814359832 0.6345031589019792 0.6378596278488859 0.641245732973916 0.6432103087103521 0.6459164255602873 0.66386834726581 0.6801660399707291 0.6889075151302664 0.6930138400783357 0.6987514478344489 0.7143882616971249 0.7168052048740227 0.7310439467570271 0.7407252557117171 0.7426262569287085 0.7476568951145885 0.7606709574276199 0.7731411482222372 0.7831666764304192 0.788148116078532 0.8068097745462182 0.8094031254878961 0.8225744880995262 0.8508456798678363 0.863061786621081 0.8746330303814585 0.8843093747341947 0.8933455429472421 0.8994123834506127 0.910506435041435 0.9270175338807126 0.934984797712882 0.9359574618400109 0.9426796040120363 0.9484552061959837 0.958271361946971 0.966967896027318 0.9895272122408533 0.9897768886266399 1.007459036404341 1.014111490847094 1.016549397661432 1.026302050462855 1.035581631277049 1.048542948310616 1.068601436677011 1.086966520006693 1.093955571570553 1.10247730851185 1.119726400663041 1.125599465193599 1.133628288041171 1.144275593227023 1.156571378747604 1.162888419833198 1.173346486151595 1.193542676909852 1.203314140281721 1.219767393452751 1.233894087668121 1.241715706645341 1.248573917409016 1.273462918283542 1.288607026933504 1.291710282716784 1.301929096235566 1.303598831386642 1.319403830054896 1.329414348666577 1.344159833933912 1.347073828719905 1.355832250062301 1.375854656183844 1.38344473305093 1.401001582276308 1.404958988602916 1.409809030116635 1.427604934520256 1.448206128572786 1.456379941778449 1.466112351377916 1.474905367162018 1.490399552848394 1.496145751167555 1.500960050097929 1.51105502212905 1.517340276317606 1.523568850856531 1.52570646577888 1.527767241146835 1.529536798130957 1.535627159044653 1.538953978952462 1.565811206593489 1.594714365078681 1.595661486956211 1.627581361774225 1.633838931937188 1.642028132640903 1.664758835510135 1.673776892988163 1.681373747252031 1.704611437092375 1.710639036776774 1.723967663044952 1.746043769492805 1.761121000760889 1.771726419631174 1.774572267696655 1.780050683018133 1.79372644892088 1.81125862682282 1.817498920919889 1.830014055503587 1.86895848896905 1.899268102130072 1.912533181929005 1.921345721579731 1.953177516864562 1.996550477824217 2.020341870809049 2.035213600934752 2.044260399873082 2.063752600273809 2.090779871111077 2.097000001447427 2.126789484452853 2.196459403119066 2.202273541794445 2.220889641236491 2.255610222863013 2.260429373203903 2.307105000599669 2.307976046306595 2.31832539233519 2.359104125093702 2.363431646224753 2.374100670325331 2.414466732447623 2.420207251502774 2.443259409054467 2.459428556280049 2.461047921643115 2.476987900168252 2.480070608819371 2.49339204400627 2.509404026537918 2.539615791716582 2.54800976553575 2.560221282809803 2.588312232483668 2.596231850648325 2.612314462318415 2.64640316124434 2.662282946518701 2.677825597238369 2.695115567542385 2.709123895861271 2.737489040448105 2.758467662203166 2.770822903139415 2.779087038485494 2.784410798747217 2.8031104442456 2.815709389819933 2.82918637594089 2.861279013907422 2.8631406440653 2.897276055273647 2.919473784898284 2.923386932019089 2.933122833777245 2.934770005161957 2.946807076187712 2.957674541920371 2.967851979991143 2.981473158501398 2.994925274846932 3.000692149538883 3.009873189056616 3.012187597036194 3.014810605389668 3.033544293056576 3.040752799765536 3.051231488410288 3.063931583195503 3.072326521102868 3.083522254386561 3.086372518157759 3.093922971317156 3.105767603960808 3.119161211481788 3.130630139082506 3.159842714557576 3.165546752555252 3.169209444353964 3.19002427550089 3.198124329440576 3.205463848517308 3.226950019847511 3.233891980440553 3.245875482903404 3.2698021846632 3.27157657382931 3.277738563144935 3.289063005978391 3.302574969792002 3.305066855354281 3.309613866847306 3.317791874083411 3.338177752273225 3.346343649944816 3.349534814963351 3.365903605534011 3.370711274827714 3.375936635631572 3.383606603321458 3.387471353726343 3.393319791364209 3.400019516967038 3.403065988321615 3.410989920562088 3.41992905678332 3.423212583949428 3.428372242341514 3.430456950643359 3.439434894077206 3.454473227869956 3.459123213341102 3.471112069627258 3.484704818921237 3.4953441675711 3.505822562876187 3.511708551595203 3.52269821864105 3.534572336512333 3.540697795224834 3.559147302317289 3.570154942764178 3.577232318303352 3.605656876219826 3.616455499083479 3.621307326403008 3.627371191187135 3.638696144651862 3.654517024902703 3.6582689201772 3.664884236397326 3.675334360442664 3.68825299694215 3.698057853758651 3.710755099036227 3.717708216670152 3.722211679168616 3.728806214009651 3.734038875181823 3.739549718444792 3.759739139483583 3.765471287647397 3.787856690082411 3.789236223762561 3.795646429127738 3.796353189609332 3.849067544447867 3.858193609108636 3.896293590699513 3.901942323994235 3.912873538192087 3.921340868999304 3.941033770414847 3.951118044937695 3.962545391660339 3.974603928659354 4.00761915507075 4.01657558489738 4.041924473771694 4.066701732931595 4.070069395154237 4.084246653469014 4.098547301356039 4.103083253802632 4.106548951878731 4.121397366105837 4.134692134123875 4.13799832086886 4.145727597668722 4.150395003872529 4.156467681433011 4.160626915400051 4.166094956010093 4.18202393945321 4.182422937788962 4.190424185368279 4.196275539848418 4.204127494333629 4.209678440558704 4.217919599258649 4.265823736193159 4.275891506152615 4.282179701451007 4.305888004400813 4.314612431169448 4.338812663849423 4.340091000645183 4.349186493585287 4.361197853537163 4.377823562682194 4.398340518164304 4.405261184155291 4.420100173107246 4.434391543779089 4.435239159155149 4.441721086535994 4.454615046970567 4.46101563950943 4.484143102028528 4.499164880626035 4.514001326088378 4.528683278094121 4.531589658299397 4.544495781872629 4.55256414664365 4.564031455777974 4.581490635182933 4.592572237205737 4.599364341039418 4.612558204587613 4.639068738135779 4.641005166343774 4.65251102708325 4.665567785840179 4.669914087509455 4.673739547623496 4.678294081637925 4.679414336292396 4.69054945679605 4.692588487715117 4.714161535249308 4.723590883808387 4.731731436623886 4.774327337947465 4.778411936001915 4.864754530222629 4.895963359359116 4.903634294969373 4.908292941937659 4.926014176361837 4.940919176769171 4.96827869734474 4.986936150001932 5.033396675672914 5.053845495650584 5.06942610781009 5.091973448919008 5.096666196015606 5.113418834061252 5.120092588123939 5.124112877839568 5.125540314455863 5.126425158837737 5.140749460996568 5.149163990912412 5.161428037770616 5.174093655429417 5.196637481110479 5.269401819613129 5.28308120935796 5.339519745620162 5.339920490299418 5.347542214188547 5.36221179933148 5.37627040810269 5.379136672147704 5.381521655885201 5.39005731914988 5.413748237355865 5.416898293646923 5.42585223803763 5.429365191775607 5.447056982107852 5.466029888561114 5.490487459568183 5.507509244589144 5.530033881518682 5.556645672526264 5.574128983682977 5.583427857849965 5.595603191148991 5.61602728354987 5.665149040086883 5.679703687055754 5.70891556618091 5.769038488378333 5.784068040541702 5.807365455148651 5.8146898840998 5.820291255954916 5.828619929695635 5.852296966146532 5.945858188828663 5.970977426640967 6.038364484871705 6.043778026215157 6.074554494730302 6.076735171460069 6.08022166251805 6.101701556071684 6.121752749938226 6.172157720742422 6.198358383827082 6.222247682974913 6.260857158981999 6.300379042393105 6.305886335020616 6.370771680243625 6.374639921085554 6.401856692707218 6.532148106741482 6.546817437512376 6.575405415923614 6.619553749098595 6.643229302668889 6.651508196390319 6.714528750202482 6.784854336565534 6.828882657203643 6.872287498903536 6.909715670057898 6.936920175460197 6.985598420048175 7.008224414838542 7.050586779403385 7.065674184138531 7.25440123457988 7.338309947475517 7.367461357732307 7.378335269629657 7.391802328374413 7.556069455407691 7.600318312651935 7.6089845657392 7.63384855401507 7.93432493180801 9.738755215728021 10.14059282926735 11.02766964830611 11.93033385032895 13.13444646147781 13.18574152026513 13.4373904724331 13.57489616171305 13.64918603287305 13.67623576277255 13.95033858154083 14.2005495092412 15.32109515243702 16.46779355878762  
BAND_ghostNone_4126_14PeptideMeNH2_CC-TZPGTO -20.48857445552797 -15.5695929588166 -15.55531875529087 -11.32427743069162 -11.26246019449462 -11.24102098911966 -11.22055567642044 -1.35165472807165 -1.208053191142867 -1.198854641193346 -1.001657839308761 -0.9214667515632311 -0.9142105985948055 -0.7679633448868771 -0.6907660821666564 -0.6720519193650255 -0.6366996188375685 -0.6273145228366033 -0.6156170148021738 -0.582000352528255 -0.5691811473862241 -0.56054543679441 -0.5414374659351416 -0.5395245523402001 -0.5307516404603209 -0.4818013629203415 -0.4277748692039979 -0.3999327326038116 -0.3690714180910329 0.1139499533729054 0.1502773785295909 0.1553205834025269 0.1670908102514297 0.1908656306947168 0.1943949354424354 0.2096718489766419 0.2213977116038441 0.2326576996109877 0.2400476463580045 0.2587256874610844 0.2692788448539002 0.2758990549084314 0.2944964794784133 0.2958706548359008 0.3550989376550324 0.3672137825687058 0.3817429516123204 0.3955038470397496 0.4040250428392182 0.4111081103704222 0.4454148115148654 0.4681044511247963 0.490641242499245 0.4950683241872182 0.5202995549357096 0.523893577523039 0.5502946120871146 0.5763239140900548 0.5864959439049832 0.5884892001266431 0.6086202260846489 0.6136413575397016 0.6272831975749908 0.6356886201897178 0.6435276864848728 0.6467243895282327 0.6481030671492544 0.6573812712811516 0.6682363787298559 0.6727271839627362 0.6953748485471802 0.7097207109320239 0.7194964780773436 0.7238071927718072 0.7309243438796835 0.7421539037721729 0.7504740287050516 0.7634102343231135 0.7761932081111402 0.7978271736280016 0.8229001697884289 0.8450019078219104 0.859519385340506 0.8939165106308021 0.8943892418467803 0.9370653217256177 0.9386265577833043 0.9881315196972914 1.0020262124511 1.027891599770139 1.034025577515514 1.042420365228754 1.060712460105158 1.084994279426491 1.092508168978737 1.108307662854377 1.110117498340166 1.139294922609585 1.148910041998163 1.155798994713073 1.171519558048538 1.188616059505381 1.194178564080979 1.222397814019112 1.22865941080264 1.23946316892922 1.257929919369793 1.273378203166161 1.299447237621081 1.312403355579061 1.315963098763544 1.339990900237932 1.349251585511729 1.35469574474712 1.377882130943038 1.380600175144569 1.408123044098922 1.425042961247348 1.433651963781535 1.45180172840578 1.471312185830822 1.480714178984324 1.508462988841704 1.509869358711705 1.519496202952487 1.550271653659617 1.554161141462187 1.559380017276577 1.570513792713633 1.587676811113828 1.602909821220205 1.611346019791476 1.617241036360887 1.633046028422942 1.642078801657462 1.663792320152098 1.722558782886783 1.757331744200499 1.776454746997823 1.79115871924041 1.807695959822606 1.828124867722775 1.863850381319489 1.878735071247051 1.897612794366127 1.924609228837589 1.959700923507531 2.010390926907232 2.018132745861744 2.028100624445468 2.07664608743283 2.111188216287973 2.143596226398087 2.207836883825063 2.355387757946937 2.376588953052294 2.453071747953789 2.459122925553536 2.476055634709883 2.505270611186266 2.541301716856167 2.555414574662774 2.598978571434758 2.615344637865776 2.662531873756402 2.702447746592798 2.731063403279143 2.763577724366014 2.774596876324252 2.816257964054958 2.856396227326275 2.87363660841607 2.886410831021508 2.912847562446784 2.917719509325741 2.984414758261965 3.009464811100544 3.014089780231146 3.045589039583094 3.063099223199518 3.076998388827914 3.098032512194312 3.10407258291317 3.112051934048752 3.130575631179638 3.131793035421122 3.142234256341907 3.161409017928333 3.169330001217615 3.184681141157384 3.199570376426782 3.216845864503104 3.22167215966136 3.27171393488221 3.272684184624995 3.283047457534328 3.294413479627054 3.305767011969199 3.313529846370379 3.318387402629007 3.335184220114833 3.341556578734588 3.359468058618675 3.364315579949677 3.379614223171159 3.393208761146115 3.428026167162332 3.442351774335066 3.471303621282528 3.516344160931654 3.533306091912967 3.55375202949448 3.563925481107554 3.58862516194556 3.595691855781936 3.614720054784383 3.620493137104657 3.621914978906613 3.632541943569404 3.63788376191714 3.646601844844247 3.672446975784275 3.67489776862984 3.695462276692832 3.711120070357702 3.719113582970437 3.736081140594634 3.747650415914238 3.753444856920856 3.76278877556146 3.770306767422444 3.779313819104373 3.78918415958918 3.813976270024157 3.819897546513796 3.83087235723446 3.857444768339171 3.878560900097492 3.892679713252108 3.907632936133748 3.919043010791819 3.947552430265034 3.970093804607925 3.977195535944814 3.989824036747509 4.000063523142166 4.064145269983013 4.072417118551597 4.087102523315149 4.101888719640966 4.112017610947529 4.137371799870574 4.143914749783351 4.156870029150201 4.166451120320783 4.173861530180466 4.178322073724566 4.202090799381768 4.210680497106524 4.221549161925691 4.244158414605111 4.252240870443498 4.277179418302683 4.299677091492046 4.30635263837055 4.339732078081721 4.357569648337053 4.369788699972463 4.39099905040761 4.402621586189561 4.408228344975519 4.419417334198626 4.42550524554083 4.43704297915022 4.452856671949366 4.475692230847313 4.497048930942213 4.509031690604542 4.542246012193495 4.55944730487022 4.58822313359198 4.599219367775206 4.605641841532077 4.619692784832471 4.628735172119955 4.652671764835246 4.668583435857806 4.68464099594981 4.699995879666695 4.737146639340698 4.747219513739895 4.791747682343678 4.807194504750703 4.82882319205827 4.866667043091729 4.937347672721512 4.941533924386202 4.955402968781039 4.977518979071859 5.013178620796491 5.061241586394678 5.136384747988945 5.171789395407449 5.191858998834601 5.21806162701302 5.226414947738273 5.229292506551698 5.253318454804334 5.27218897176599 5.311976085362792 5.317258548813869 5.327981178387662 5.35447950212392 5.378792651408419 5.386749312437656 5.421625491072579 5.448869616642257 5.46279364679805 5.496366773677623 5.509337122403434 5.524723561114504 5.547855416344062 5.571428058706879 5.586709835223581 5.604166401670344 5.618014474078682 5.628291194112911 5.651836736866453 5.658096798469161 5.666416904567908 5.685614933786137 5.690143140429067 5.693052476033595 5.711101916293966 5.723782741195121 5.774098883387158 5.791392678378406 5.813098488655891 5.855143340428649 5.910509170441505 5.935146682304103 5.96194850096537 6.030403806243476 6.056805915340404 6.103824528468988 6.142586935638091 6.159414392726946 6.188649998459888 6.227232439086338 6.259231554145861 6.277760987579003 6.281387009704422 6.295731901380819 6.305643144852928 6.349275990863226 6.402995642317815 6.44689993782229 6.480940436856112 6.535304112871532 6.56763712765855 6.578093848554317 6.719757018584435 6.883118555976421 6.967628155418635 7.011139714141914 7.130293792552615 7.353705955343812 7.398950107654445 7.405023189518214 7.610918471451756 7.662844626794532 10.09080864859422 12.96162127308275 13.0829361809648 13.81801440306864 14.05115765758358 14.41927669554046 14.65030514632475  
BAND_ghostNone_4127_15PeptidePeptide_CC-TZPGTO -20.53338061214117 -20.48487668831251 -15.60475720128888 -15.55237835817123 -11.37030813707707 -11.3225941222144 -11.27061420122833 -11.25066450376589 -11.23500008808418 -11.21439174992791 -1.397341553194434 -1.348036763206679 -1.25066248049209 -1.202727908704166 -1.037123191661663 -0.9970016254109014 -0.9493138277573078 -0.9097151051382991 -0.8120430329612777 -0.7609592041991683 -0.7095732811585971 -0.6751721503367015 -0.6673267238775032 -0.6514711720522508 -0.6306281685516089 -0.6117309311459483 -0.6037889201390402 -0.6016580157603352 -0.5723720373326088 -0.5669610782667105 -0.5612113359929368 -0.5552872129871206 -0.5327274881866604 -0.5252323240314458 -0.5218523822933836 -0.4829053235544423 -0.4448434642262528 -0.4133191133793092 -0.3965712546394839 -0.3643805271161809 0.1123997771989618 0.1408138762621022 0.1539202034707885 0.1568144649895033 0.1769959412359579 0.1893939077530442 0.1965273461608261 0.2045157887945243 0.2092813386868031 0.2235080417983349 0.2285268454924775 0.2418170723999222 0.244238277321159 0.2622461386942512 0.2658136985360931 0.2738926636486891 0.284514157779526 0.3067703705244605 0.317234691628596 0.3288652838336485 0.3516182560161159 0.3565398807225671 0.3728625359418966 0.3735156731287299 0.3824680109912591 0.4014176730347923 0.4093004504501181 0.4121674733004517 0.4402979429844006 0.4614702733170795 0.4975354477349323 0.5102440372827605 0.5188318788860853 0.5270043936725108 0.5340053721787121 0.5496480084159746 0.5615242170260165 0.5673685573564311 0.5814998841744815 0.5996843513179457 0.6065412574265029 0.6121896205259273 0.6182601383619444 0.6221092897165411 0.6253014169618629 0.6322393920632322 0.6407206114719532 0.6467326277825225 0.6521664581285945 0.6537078998713184 0.6557523215996226 0.660951774235129 0.6702008032970933 0.6813847999005771 0.6926043024166257 0.7040481682366083 0.7119832927084797 0.7288397545369394 0.7323688293795789 0.7491881361506247 0.7610336582203657 0.7629418297166009 0.7798687005159747 0.7918755530388162 0.8006805857049377 0.8174026383716844 0.8217304895597485 0.844590176011851 0.8475449263805303 0.8650207460066124 0.9031061676939717 0.9109588093993606 0.9418139418960426 0.9430159532444296 0.9576233534518982 0.966226094301704 0.9779004854096426 0.987647223177313 1.014354751490085 1.032652739042886 1.034288921046908 1.045743773295758 1.051748886243245 1.063216418056286 1.076114399832124 1.080371330227707 1.093202169826775 1.098356438095249 1.11721255024413 1.12929128697965 1.139651699516713 1.153567331703872 1.161110726396952 1.181372040703446 1.186380466227015 1.193237278413559 1.203035476794224 1.214707705811902 1.218892958599202 1.221172053546265 1.244143466125295 1.256530126996202 1.258581037100877 1.26746049334087 1.289484023789031 1.296465995722366 1.305575763579325 1.310038012234528 1.322847364752582 1.345171698562232 1.363824581170529 1.374328586021811 1.382663601718551 1.396517305853607 1.411237587450612 1.424183746875257 1.435742927435952 1.44436283451264 1.45505355929119 1.474920437974617 1.487315198827066 1.49192645721729 1.5119649964521 1.524294207942061 1.529220238412153 1.535904770978258 1.540438424572979 1.555586046670412 1.556865468220862 1.561608995111176 1.568845058157593 1.573207258272952 1.593554819652628 1.608012428631402 1.617052206528507 1.6245283486516 1.63875561614231 1.662586881642458 1.668697544033992 1.677329802174472 1.732133226277305 1.735782966922035 1.756357328538596 1.770161104767463 1.789319984898343 1.795267088381729 1.823743808583228 1.851782562421947 1.863022972500681 1.874789704804475 1.921680295198634 1.933319190126001 1.940823540000731 1.967856777566914 2.019683773542345 2.055593145211472 2.087003740341336 2.093277996766022 2.110183250443875 2.120930025984574 2.173710608497871 2.265201477291137 2.300375531642975 2.358881569694107 2.362303761533643 2.378140285888341 2.42642001582332 2.439749459328253 2.466126612638522 2.47473322857737 2.534990564890248 2.549282079645671 2.571080517045406 2.584548166379754 2.599766043997991 2.604331153874389 2.626380356042512 2.628230391780617 2.655910849382979 2.680902014505839 2.695835124193304 2.71659100893255 2.740467651249662 2.760529990534821 2.79345334907601 2.833130326128261 2.849960260885942 2.875338881949251 2.887544042139171 2.902531031232477 2.919175984179213 2.954962291425447 2.96529384632713 2.978311367396562 3.005385387454745 3.013869714240072 3.018018581445792 3.049704420649196 3.058151933085005 3.070853542136081 3.083094599707893 3.091206507343586 3.105163729684143 3.108153171508397 3.116483480051358 3.118442301170729 3.12866244656555 3.143261175692792 3.146079978805975 3.152962058730058 3.160686201893981 3.169021166587323 3.191450858834035 3.210665870570422 3.21696836930767 3.222091411530594 3.240318284404155 3.248461622747864 3.252866899928941 3.25911158862984 3.271589890039146 3.282070753282758 3.287573066939171 3.309164405664156 3.322909685966545 3.334274775960893 3.341416606467615 3.34692525969061 3.361777705714339 3.373397699398116 3.398329967210128 3.402903754836679 3.415385614239416 3.422420015762727 3.448583340503515 3.456416003673994 3.467118999225636 3.482564876852557 3.515434169129735 3.516745883503624 3.53140834984834 3.555977238560221 3.564009404017974 3.571575639696045 3.58647812470074 3.590847016696476 3.607726675364056 3.611957617959215 3.618439925897134 3.620649528667513 3.625456462002731 3.634041931419651 3.650634120398091 3.659089296282899 3.668737315469886 3.676869213196559 3.695036128248441 3.708586399842139 3.714147055755175 3.724244783906089 3.729604463585468 3.733217208775814 3.742263554517741 3.748961336101675 3.752922225654901 3.769110413852617 3.773614954925717 3.791709313006124 3.797490381825448 3.816382986684547 3.834959569560317 3.850565779405104 3.86046570635849 3.869158028558604 3.898385764624638 3.906733791211348 3.912902081514327 3.929464464688391 3.953920809477862 3.961708710561816 3.966796838243956 3.980595703568401 3.999212084358679 4.024072561183026 4.036817789283964 4.049952791448472 4.076732577588579 4.085171103391074 4.099659451149982 4.108062150106813 4.121634880189472 4.12382013880951 4.136028861705304 4.145400610457711 4.158524156166189 4.179841659456932 4.194348462086587 4.20373877655875 4.208784273967923 4.213860048329554 4.233777843791291 4.252439110219455 4.271863975439083 4.275702328648707 4.283719210383021 4.308699541636455 4.323446295074073 4.328696243255435 4.349879735698189 4.369191868308316 4.373742004734392 4.378839713612084 4.384909780482115 4.393074892301407 4.408063775580079 4.41465841109139 4.420697255328119 4.436133694899039 4.455278103580718 4.473661937417992 4.489927763723633 4.507880020708875 4.509419382797039 4.534426953215464 4.538575925658416 4.549660131717196 4.567332593330296 4.574537428062553 4.579767116428659 4.595827348026729 4.608571864468027 4.625483291460681 4.629173776259169 4.648675093979265 4.67222133032882 4.679422774512651 4.686685637951183 4.706116265566096 4.719166347791512 4.747556158226257 4.774035010825687 4.785461220855449 4.878866212459315 4.893202848855308 4.897495299547054 4.914336004164058 4.941660641246173 4.954737838485801 4.991093348776142 5.028615865586176 5.038284401331336 5.074542091361948 5.083436098484073 5.125525181568092 5.131645611736892 5.14689541074701 5.156069188167808 5.208016378559023 5.213980500134759 5.231848210276128 5.241495331361776 5.249455521613492 5.264598540197166 5.287582247785394 5.293100466050504 5.336767303587063 5.353068986691572 5.373437433518532 5.387428679663457 5.40943265714702 5.421353071645306 5.463731519691739 5.469619830709946 5.478399190057313 5.486422918101328 5.493389603655739 5.496150277523864 5.517512521435269 5.522636419262182 5.527727540035108 5.533273514336502 5.568975224432978 5.571336895046223 5.577325576606558 5.603703503266775 5.615810426208424 5.623531403811694 5.630006765452397 5.647250467069854 5.652196381965211 5.657540577577882 5.668642789857893 5.682235480153756 5.697443139292404 5.704609889133424 5.721522801971052 5.72559799842572 5.739340608597784 5.750357317735162 5.767409983422596 5.78901714469076 5.794868068465228 5.809970173812001 5.859619623280413 5.907181796864243 5.938004805431797 6.010135613321546 6.043541315644779 6.063366914050577 6.086039197831895 6.128908297914725 6.162347781121098 6.166742925358677 6.197375599112559 6.213381123122578 6.21977562721302 6.241799077504554 6.27092353329903 6.27819815936325 6.313025186853834 6.321206340188271 6.333713231214091 6.391017030118427 6.415694908875849 6.496759668493904 6.523498534935116 6.545650540392556 6.555310478564454 6.670194324724052 6.725772441680818 6.858628952497373 6.883612026352464 6.934982110274169 6.952593900217619 6.967083477836972 7.010874440493621 7.09915354304895 7.217095302723853 7.362791905903587 7.380403577597981 7.408427178368597 7.419277096975643 7.614354541407662 7.628727376579992 7.661457486361769 7.730583459728418 10.07054417352166 10.17727768228032 13.08920324438941 13.23408954414312 13.90365485023902 14.07458017911155 14.17683065486917 14.20372705549331 14.56472701547021 14.62017280298826  
BAND_ghostNone_4115_03WaterMeNH2_CC-TZPGTO -20.51026035128244 -15.5608994821509 -11.25661853463292 -1.30181206441895 -1.192977558998603 -0.9151583616005396 -0.6824238467207303 -0.6703024662076543 -0.6235002877166256 -0.5748444427902584 -0.5402676847761164 -0.5349346674520365 -0.4632033563159172 -0.4174357092106327 0.1232897905079522 0.1667413525294723 0.1835712738504154 0.187551762673216 0.2136062079371523 0.2286508966263039 0.2994763101035147 0.328653285579195 0.3899803849139936 0.4175970165895802 0.4693600811691638 0.4775705738144066 0.5489438104848805 0.5967567540780842 0.6090336424823475 0.6139075614345003 0.6238455319195463 0.6527911170033072 0.6690423711055526 0.690676594112656 0.7035849983007 0.7367663088250109 0.7404596314486925 0.745394409663782 0.7836483442373403 0.8310343992182734 0.8674555248444911 0.888941019388767 0.924499864072267 0.9919879119797361 1.033624029949834 1.041425342281512 1.074683236652442 1.099027972713195 1.167133345206129 1.169419959303022 1.246026407743743 1.280534249519659 1.303898415142982 1.328573888237399 1.345389961607731 1.356060805198607 1.377250720550666 1.408484847695139 1.440788273673672 1.528852163254848 1.55570821965559 1.559444884711149 1.588391281458108 1.595180134326741 1.649561398541778 1.751081509378219 1.760091918389564 1.80778627337026 1.863356476796367 1.973343763169451 1.992612410241801 2.084891483296349 2.128291799689803 2.200000693134513 2.227900422085492 2.285559198122471 2.317387341677444 2.460240090734825 2.49946581833297 2.610639446080789 2.649066969972553 2.773821552030995 2.815572894674983 2.89106389930901 3.024844709727983 3.052832622683136 3.06263386230211 3.105916370649085 3.127813585139734 3.182481139842753 3.200790337702157 3.279376911956307 3.288369416272553 3.307906284176777 3.327153153751539 3.396752855934898 3.401945764760169 3.522829729523039 3.560729339664377 3.577306910754775 3.607938648665198 3.615086888108789 3.63444999321019 3.640998899337129 3.687861187227018 3.707714775915289 3.708089185612997 3.718510109039423 3.734165950684439 3.792245745504863 3.826497829908485 3.840668727251872 3.869117878545751 3.900877345609613 3.931892984445168 3.95329782935822 3.990999241414844 4.003672009135805 4.028764420749388 4.079814977349802 4.104995847225396 4.16333479049664 4.165639370961519 4.176569565759859 4.204957173224427 4.208017545575709 4.242285547003129 4.246770904734579 4.28193769271194 4.349575046998257 4.399677151884815 4.411314046669427 4.416783863588313 4.473241144349588 4.478930099369808 4.530239727181053 4.598457386204366 4.610602506274954 4.667375879696245 4.708207332091209 4.731139212920001 4.74053395221811 4.794122905577387 4.830994688295485 4.880764804390811 4.942101432874574 4.943743515276935 5.122814348220766 5.217338684003622 5.268288870935304 5.27461848524246 5.317374209316782 5.329371128537209 5.388724443343529 5.46362129186382 5.535599504307568 5.57485528184881 5.586422641298823 5.591885129476941 5.666464906735939 5.716818905760428 5.806699531532193 5.870918237995259 5.950284517531616 6.060367049080241 6.094638606956421 6.14112330756012 6.164050660951089 6.272194639734701 6.352746641432027 6.447248163655648 6.495034813239098 6.5785140236563 6.714450706080642 6.956373102758047 6.992941347715556 7.061619282446383 7.082303382373211 7.136798674054456 7.266702619298292 7.31157958534793 7.31329956155477 7.568141794392141 7.857570154329437 8.343475498310553 12.98910110053916 13.1891317126762 13.94755068554493  
BAND_ghostNone_4148_36NeopentaneNeopentane_CC-TZPGTO -11.22752805804894 -11.22752618179949 -11.20581259766824 -11.20580422090786 -11.20580374273668 -11.20579392736607 -11.20577133265017 -11.20576098742978 -11.20554424305929 -11.20552573102279 -1.107463968278332 -1.106535965320235 -0.9302453463641014 -0.9302401839163034 -0.9299899148223797 -0.9285679767827013 -0.928564807425222 -0.9282012305367346 -0.7325020540638395 -0.7287515466955781 -0.6189662548422715 -0.6124327298062636 -0.6124297867966655 -0.6123905719883029 -0.6123866052134466 -0.6059599231180178 -0.5572932807023084 -0.5572820860254466 -0.5501817751832271 -0.5501772074635314 -0.5126559572479622 -0.512647039083992 -0.5098807669620629 -0.5094515515500676 -0.5065454569571363 -0.5065336849766444 -0.4611269163958536 -0.4532488721407902 -0.4532452769544796 -0.4524121385692818 -0.4524087398956431 -0.4439067503692039 0.1270514227361945 0.1459437077902323 0.176707563383776 0.1767150114854215 0.1870195740140699 0.1870225287836271 0.192544095118745 0.195708778980452 0.1957113128159344 0.1978197117884537 0.2117095009042027 0.2117269894578297 0.2223231292926244 0.2489254752026983 0.2489427563660592 0.2534382154057396 0.2534529052274429 0.2583802358697819 0.2661189388131235 0.2661217561646828 0.2726027175032876 0.274691840264023 0.2763463680395202 0.2835847550241838 0.2836047562829307 0.3126053100998845 0.3191711158438206 0.3262917453399137 0.3262936026764914 0.3439471307457931 0.3439634422954819 0.3872753440138014 0.3872825432595596 0.4351614727458836 0.443710137373251 0.4538132950871842 0.4538232014011847 0.4609304337379345 0.4609631902190594 0.484722893491826 0.4902782026050256 0.4902788747259524 0.4986679893805933 0.4987161740595159 0.5104548536984792 0.5177165943422938 0.5252617277562985 0.5252834940741459 0.532580962536681 0.5736950530967854 0.573700212559571 0.574563874578502 0.5745739418723422 0.5928190746724029 0.6040398695657494 0.6040539595176255 0.6080071225095097 0.6080121296581218 0.6081859789760594 0.6144246387122642 0.6144331224607339 0.6191713951047727 0.6463577340467789 0.6463656665739115 0.6588080303854397 0.6599058528304517 0.6604103530916609 0.6604180580144718 0.662335707238551 0.6648308931211712 0.6700617839411741 0.6700688736010889 0.674655323451412 0.6896304369756597 0.7060345675379534 0.7207014979537877 0.720729612472877 0.7221253381244727 0.7293456011940531 0.7293879015339393 0.7723468252416338 0.7723702745164397 0.7976943157602143 0.8008392915136536 0.8008521445908915 0.839886542561936 0.8467712409037758 0.8467950585731104 0.8563827784799519 0.8652238504509574 0.8652607076429301 0.8966343263845225 0.9085093840678785 0.9232602286583983 0.9233013013879574 0.9450490520416088 0.9598302769022546 0.9598390782926837 1.00537186714908 1.005372982422722 1.007450529036644 1.019732527170463 1.023995787749394 1.03033970536811 1.030358870434274 1.044782333598016 1.05435276391518 1.071314938392866 1.071325847419601 1.083782825670017 1.090400398383042 1.090412009553002 1.111936036237472 1.112026068354407 1.137856951466839 1.139219585448648 1.142325678734601 1.148237619112352 1.148258774270567 1.156243536931598 1.15625111512177 1.160762331423921 1.160776242070295 1.168929283986523 1.193575795017606 1.193664651170898 1.196601295984691 1.196608244457956 1.226338407275938 1.233545513479106 1.248678074547501 1.259239642305225 1.259282981085961 1.2844002062795 1.299996484507319 1.300015291192996 1.317712654331701 1.317747207106107 1.334188239845166 1.337919149991788 1.337962589319085 1.367845366935395 1.376376257154899 1.376395272820824 1.379149127314258 1.391002115082004 1.391015615124602 1.393638934061906 1.432479778052548 1.432567112776532 1.438041994835481 1.450085849700548 1.454897650418782 1.454978326583681 1.460534733452047 1.46054005593981 1.473670918052735 1.479973871270595 1.480006442539312 1.487089206255507 1.503485456857315 1.511099138926533 1.514445231995298 1.514451024829115 1.52321665433665 1.523252939872868 1.523359699872985 1.524705847684722 1.524718383607714 1.548177485817713 1.548191638102732 1.549107142929621 1.549125839486784 1.580239701930664 1.580246981869753 1.585268836966745 1.590859402072284 1.590924991358699 1.610449470502987 1.610531240836472 1.61972058066003 1.630268129318262 1.642755853249268 1.679219456081652 1.679236067994165 1.686919128723194 1.686947920168704 1.69509679184592 1.695118455348237 1.705736828732898 1.705783025504918 1.71095844601726 1.756249301122013 1.767532700665604 1.770643322341304 1.782447042023267 1.782505216513424 1.801227089099535 1.809122984025977 1.809679852772039 1.809687205666103 1.81268542060209 1.82710444658381 1.82712860679596 1.857618522354336 1.861013448391308 1.861286611093555 1.903581934738668 1.903638314285205 1.906350266185244 1.918211156595956 1.918263503204892 1.992210733857138 1.995570620512592 1.995601830464839 2.046489905293375 2.079112221120006 2.079227727853902 2.541622676503877 2.54164925980343 2.582313656763742 2.582346487592017 2.583516570607673 2.616188688690155 2.616207545796488 2.618663657855259 2.618686336761574 2.653311008972 2.655043040121642 2.655047719450397 2.65719578355917 2.672578374829912 2.672610204863926 2.674306689723643 2.762809068125902 2.764330287330512 2.764380097099479 2.791664100791467 2.79170323770653 2.821334986452022 2.844065508118407 2.87924655570693 2.898572034356842 2.901814803303472 2.901847712334628 2.906172358177314 2.920192520054083 2.92021377601434 2.930182267042983 2.939565215574229 2.939578850728633 2.955871622180136 2.955886917090035 2.96037064938339 2.961748808268118 2.962752673742612 2.962765707803035 2.975806547322471 2.979126478648006 2.979157334681487 3.035753246423949 3.070026510234533 3.077843186426488 3.077854339344559 3.079791866272746 3.079811271668556 3.109372146658801 3.117277114496134 3.123001069691218 3.123023344569809 3.133107424129842 3.134471594010358 3.134477745878434 3.15845732877611 3.163335671229387 3.173570050147697 3.175505775049483 3.175510313896797 3.177301804595716 3.177328455559874 3.18357204378031 3.198650687831908 3.218915665916454 3.218931574530348 3.230162853891621 3.230196289424593 3.284476193580592 3.297947292013251 3.297971292169663 3.299259182726089 3.299280259514639 3.308250727009496 3.326136217348755 3.326170403795631 3.350395874069723 3.350407871731595 3.376171262929924 3.379140306873471 3.379155495508787 3.381551020918697 3.381568578522637 3.387659128039504 3.392310506311559 3.392328911595089 3.399061752510389 3.399092158987029 3.406647156303381 3.41290821833439 3.415292846867536 3.425104775013674 3.425131608612437 3.437351608644356 3.437361965005796 3.453502516956482 3.463763729191521 3.470141744703382 3.489952859837747 3.4899916738283 3.493011417961939 3.498264961539971 3.505783854612825 3.505868130743748 3.523398183493511 3.543038990214879 3.543060176840507 3.559539550692155 3.561164196767521 3.56119001120077 3.605256755655518 3.605265790453484 3.607818230965783 3.608697218430862 3.608704101600775 3.625391368063618 3.625456144407922 3.628320266751508 3.638422294646829 3.638434086230689 3.650819878114697 3.650835768057881 3.664655726556316 3.664679146019283 3.666734443323361 3.666768208578341 3.692806208252796 3.710466529133026 3.760281775594033 3.765926903130789 3.765946999847668 3.767328546670381 3.767343368066632 3.783153691244546 3.784370880586192 3.784390031577682 3.807318544082907 3.807341906568791 3.809346420695082 3.818594778442336 3.818604797235985 3.819217513353916 3.819229426456848 3.831262254188782 3.831286187724753 3.834786642302037 3.838522389196804 3.848616180336877 3.857798934527327 3.859746077761149 3.859779104083035 3.868544275229205 3.893991268331324 3.903498100928693 3.903508408806155 3.917061190948247 3.917079381742414 3.925187474865733 3.982446261333638 3.982489038639172 3.997521684989219 3.997603728686236 4.030488875533575 4.030502086501485 4.058619824087589 4.060622569962421 4.060648877295591 4.061066739802819 4.061100338721009 4.08423862751093 4.095478707299372 4.095524682724008 4.096419209849506 4.096430182648964 4.097467078317673 4.097528638760256 4.1011654354539 4.123472485769185 4.12645671709996 4.146292306249106 4.14629939106066 4.146832634533189 4.178954636319556 4.179010079920777 4.183989214375615 4.205889403559282 4.256313515726742 4.286075762871755 4.286113428580535 4.286803720624981 4.286851502576743 4.297296577143111 4.305584602278668 4.31023874538191 4.317446830472774 4.31752288577062 4.31878918301087 4.318866343224419 4.334960919301754 4.355835680205507 4.355848246673161 4.367655472327058 4.367696243704034 4.377558084268758 4.420225816440231 4.420258403926119 4.448111645431442 4.448122314432235 4.458034070650055 4.458049003394342 4.459812383325999 4.467368763140121 4.467389409599244 4.488011958258634 4.48870722859923 4.496876483110702 4.496909143874896 4.497868870233674 4.497898250259402 4.508968742497857 4.509015065943858 4.512048651460105 4.518862170824879 4.518898531137552 4.535501748586015 4.562370832769337 4.570616489108171 4.571713877947589 4.571731484543939 4.579461292458288 4.595190001135339 4.59520281776323 4.59520712526936 4.605150162257268 4.621351691553472 4.637663843692774 4.648221074264995 4.648249662010718 4.656943971111367 4.656971980906619 4.666895703237063 4.669573027811668 4.681378566384881 4.681440602267832 4.683803246559527 4.683868370530046 4.686959998986274 4.694474284610237 4.700582699101957 4.70062754061563 4.709975103383348 4.710010492426566 4.805797479470915 4.805812141310184 4.811907299273642 4.815962829611939 4.815994165113789 4.84023792220122 4.945871425948329 4.973914708597015 4.973994786100453 4.988057152581908 4.996358745789736 4.996979036895281 4.997054452072081 5.019555543390062 5.020140532764939 5.020178216130465 5.023944530694656 5.030428371827577 5.055436887164131 5.055477801759847 5.153164272674831 5.154709661780738 5.154732630511152 5.15897732429124 5.158999475568288 5.16341108784799 5.164626091819755 5.188092586294333 5.188103177479628 5.193223284647559 5.193225538687146 5.198123138277792 5.198147862937598 5.223445557714203 5.223457844807074 5.254640568687829 5.32588928734183 5.325910565834743 5.335954664486064 5.335965138479311 5.336638259003553 5.338386741802042 5.466852315863965 5.466868150840397 5.471886139258404 5.472011420749243 5.477520737662647 5.477584431898366 5.509861226882164 5.518630366607877 5.556475988835144 5.561648731169496 5.561655165003351 5.561862734490585 5.570573384842468 5.570652347334067 5.599484558175193 5.614608488341243 5.614624920345165 5.616181688142904 5.616194688086679 5.618255898923659 5.61943117707435 5.628301026698333 5.648616823111305 5.659945921674099 5.659969156242123 5.66575490103064 5.665791041635018 5.692471780059401 5.692491475994176 5.692784286211233 5.692812495215206 5.699139228681445 5.718856815911349 5.766166159286415 5.772859138175257 5.772885972165994 5.774609025851796 5.775971102378759 5.776044050701294 5.823641297778367 5.82369780973702 5.828032303218752 5.833404141179683 5.833432316228519 5.876901398283081 5.880731981528973 5.880744699189195 5.88782571243549 5.92219526746535 5.92226615283001 5.967952102476688 5.967977623479928 5.969185905851625 5.974954038704478 6.028812985150493 6.028842655529597 6.329032312557801 6.329100455449383 6.340611885793762 6.340634243427276 6.360489137523135 6.362745551036046 6.372323773478576 6.372394820594596 6.380590873893484 6.380614141066953 6.396791283385554 6.397630593802214 6.397639342667463 6.415474584437672 6.422406490954302 6.422482958022305 10.43620570363603 10.43658151075157 14.45405896561206 14.50229864063405 14.51071077444177 14.5532922316641 14.55346217581149 14.62233181711312 14.62275789148639 14.70694866891346  
BAND_ghostNone_4163_51EthyneEthyneTS_CC-TZPGTO -11.25544952540509 -11.25321521179533 -11.23676735843022 -11.2334098074196 -1.037745398208727 -1.018657905605721 -0.7778314226577088 -0.7598892825713417 -0.6895376605283285 -0.671672598724939 -0.4196134877675087 -0.4184625382666076 -0.4005746089628003 -0.4002947868379655 0.1439084404164631 0.1536830986991969 0.1598611502712952 0.1649411754462204 0.1659098433469444 0.1811800972408921 0.1958833338269574 0.2312154941104794 0.304165672865075 0.3640892522701691 0.3859307558834253 0.4032428813493241 0.4142881226482292 0.4394431815702298 0.4524788926688501 0.4946289081640902 0.5324524075271455 0.5479021892134431 0.5509161289298337 0.5641360641636961 0.5828124362780116 0.5980787570133206 0.6293182313939223 0.7109481359740286 0.7532729570484697 0.7675095900072603 0.7728564444005681 0.7791001662409132 0.7845666295962668 0.7912052508458358 0.8140082036546682 0.8257983520346565 0.833061728732205 0.9217267009152739 0.9512739532572816 1.010857539483299 1.0266502179635 1.060461668070381 1.072203781139399 1.074981177473417 1.08137093736207 1.082644084243788 1.101300661999123 1.102405038833826 1.122098322744923 1.15260012444215 1.218975341519227 1.345826770645415 1.44863910693264 1.453084514725109 1.471496325253375 1.495181668189474 1.602735469345774 1.633735333570641 1.663016998184502 1.665945388155027 1.693145507396372 1.69412502418981 1.760294956292471 1.76291934031713 2.023037263642403 2.057028144829662 2.3087407984754 2.340641838053386 2.34611679161487 2.370944510966547 2.490584491539613 2.548991837556422 2.622270853891601 2.69134050503385 2.700801210881545 2.71851459596335 2.718585461190783 2.732197286165897 2.757786680345135 2.763141707394685 2.778761399697101 2.78971745474745 2.811813088617686 2.828228839799471 2.828240330941432 2.836702919307803 3.004870724065249 3.01498423911578 3.022606935361874 3.0231952285195 3.119426902580525 3.166170644847378 3.198586556993454 3.204147089328645 3.204724050457634 3.222125888457626 3.222519354171669 3.223668150506793 3.229417557595476 3.230607717113138 3.230927896964922 3.231044166208002 3.240732758527704 3.240740122593028 3.272510371757284 3.272701846276537 3.284825959163669 3.290085484893206 3.303712038325617 3.303984874775339 3.316140320301311 3.445224370272994 3.449572195026059 3.455276016929145 3.461498021147773 3.478968964150866 3.480800125804574 3.480907118069995 3.528379979834967 3.53982800815358 3.884171619632989 3.898462506230172 3.899205518784675 3.916274729623354 3.916651171183363 3.918452478025046 4.119090431836149 4.135199899004064 4.165439954249534 4.212721736840836 4.276279920190765 4.280701048227558 4.302770656565473 4.355014106295993 4.494889768500718 4.497750533808057 4.498901451272747 4.515437527849033 4.51694756823134 4.558088068179385 4.818089628379875 4.861628084788096 4.893240884451524 4.894524776346181 4.912772625394303 4.919931987910014 5.209989582481688 5.231580445222511 5.801834315598065 5.801846493790396 5.818267065616991 5.819772691837779 6.144456892473654 6.163516266045105 6.302793332396528 6.315464118610026 6.332670565895631 6.349906980400194 6.382485869398719 6.424602128353838 6.814191343641751 6.869186878988936 9.520047938303945 9.788339853183261 16.75642354493554 16.75701971072341  
BAND_ghostNone_4120_08MeOHWater_CC-TZPGTO -20.58629212377898 -20.52134846617992 -11.24858152508825 -1.376436010596565 -1.327456013268284 -0.9021447032091441 -0.7373418121132342 -0.6738334114199684 -0.6069443630965329 -0.596343503191298 -0.5691860634793855 -0.5357180204882628 -0.4752077202200216 -0.4228959155131911 0.1221200377570888 0.1686539703982692 0.1885930228725012 0.234802693266185 0.2362192221556458 0.2642320526267188 0.3527810896120105 0.3964294331573921 0.4186145346710557 0.5114852931132283 0.5533273098430858 0.5765442225716839 0.6028649803758377 0.6400400619345191 0.6408262528093472 0.6531255976260897 0.6840854660553255 0.7097889946721239 0.7271566106194384 0.7316986384216241 0.7828881568426844 0.8075415936138555 0.8314429507434884 0.8586141874148527 0.9013333409669197 0.9241478516207415 0.9497893976728289 0.9901091459701519 1.041858996976186 1.088062621076798 1.123745887218259 1.201484326659031 1.215300546428017 1.227074391431697 1.26400395046397 1.299164976583494 1.304025998290663 1.341685845639086 1.403185936827217 1.498434895679648 1.500752973098911 1.515404934571148 1.545398434913341 1.561272454194086 1.597835771090589 1.615148494899753 1.793088316527857 1.838837542885271 2.015938534534317 2.045873102282062 2.144327904897182 2.193163451377401 2.217843636683916 2.236851416990762 2.270377778365109 2.291879845641013 2.35171798711025 2.389093571778437 2.510194063568203 2.531244324662946 2.631569078204434 2.64039778644043 2.846310351560735 2.935048061559485 2.989834652995036 3.080260774976487 3.128806515281312 3.154589837782126 3.164152532141945 3.251003489008866 3.268430371184333 3.3353105685522 3.337042341020681 3.347247205725957 3.374741071993872 3.410042668279969 3.485681284242769 3.544099743187207 3.55713270063632 3.625135912759015 3.637202508249594 3.667955907880962 3.725452255478573 3.729886752022689 3.771515559951469 3.790222929477677 3.807330931975095 3.849369931053678 3.856533658922448 3.863693428741678 3.914011001894758 3.921011414796396 3.974930302947078 4.052510049012844 4.054179441826687 4.067167841240827 4.072818769731587 4.154755384830981 4.195104980625 4.230895387838274 4.259787634112879 4.292224915878638 4.309062922105433 4.319796726568407 4.40695766055649 4.421245004344502 4.426757542396924 4.467916721288566 4.497824371064393 4.570391738312377 4.605127904757921 4.660821379807102 4.709761441476013 4.743247964022158 4.816310505905824 4.852066292412511 5.029042977989379 5.072346362442982 5.098589576216552 5.171672995233918 5.239171187227038 5.269604589652628 5.335665933551576 5.336215337497343 5.403485307319444 5.441680381660273 5.51294332519271 5.570047890095654 5.577401539106879 5.597902314267937 5.833433118823047 5.972817411752871 6.052365939124557 6.225122456980489 6.262452221103185 6.276849125288328 6.466391390887616 6.574092800960661 6.699074674453605 6.900253296975592 6.909494742561654 6.992015335477415 7.018617157574377 7.033923071985239 7.096624162394719 7.164675069227375 7.185171766664276 7.222098290160658 7.244755672054372 7.273058187851256 7.387402836465845 7.441841533080922 7.605268876712223 7.639936449969368 7.769694533687799 7.990346697756708 8.263931926292841 12.3605835367045 12.91748820573205 13.84325223148918  
BAND_ghostNone_4171_59EthyneWaterCHO_CC-TZPGTO -20.57645264906193 -11.22469598760471 -11.22169310300899 -1.365755681090139 -1.007109764181937 -0.7481949039936815 -0.7276315784403344 -0.6628286625858699 -0.596180941222574 -0.5254092197804781 -0.3891967704775517 -0.3890623083451723 0.1290914757804948 0.1694522534501257 0.1853506206701013 0.1926911003887781 0.200206341808936 0.2602891691911857 0.3451552167760532 0.4079554411621089 0.4430844899576982 0.4498826122893901 0.5153837921591737 0.548349355348229 0.5814614518265779 0.5927497916096199 0.6121216929322415 0.6434182094608722 0.75099761383085 0.7610075870177094 0.7791600795845263 0.7895078448064931 0.789600513318826 0.8188707452705072 0.8284525963306658 0.8470223475016417 0.8572377287550537 0.9058455319344922 0.9434024763716309 1.053110081052793 1.078416344746518 1.084931103321415 1.109177692119105 1.111382941264788 1.111461196391884 1.167189684212989 1.209746540881802 1.415517705595956 1.490568207820905 1.495577445575368 1.528679530268869 1.574588135756182 1.646718054035745 1.725908179021135 1.740910813463421 1.823448040461388 2.033166273784743 2.043383973066457 2.086856993416504 2.122222633091281 2.172491631144036 2.328386453757231 2.348701710140078 2.360777888294346 2.560479052343419 2.577736279527635 2.714054972169881 2.72989308289756 2.729909326072621 2.792565213580832 2.794865958021962 2.839552088413415 2.839552160768052 2.945739335694576 3.035315083159269 3.037173218646002 3.181421003458929 3.230667992222771 3.231004837869271 3.243052589825949 3.24305317569669 3.251718053119124 3.251718133591377 3.283533513089941 3.315981434537135 3.315985842322993 3.325322759964357 3.379221617062141 3.483708806235273 3.490891575242641 3.490939998639861 3.498023530152218 3.531465593498394 3.568494583748661 3.644389447699835 3.784417915162281 3.868687670959311 3.902562295486142 3.926674209171034 3.92676348850851 3.94510004580572 3.97820405506533 4.03975311512332 4.050440407635628 4.168322243870472 4.203186818820887 4.217158027278817 4.287296234197072 4.324448424804098 4.35269227926927 4.414722249404408 4.524669928620076 4.524727254027243 4.586305782030074 4.60019076775839 4.694819434944367 4.883087661195278 4.913633952657883 4.922239929870922 4.923698130309046 5.150886307235352 5.18040054258246 5.42028589178531 5.519837066524389 5.824756060590389 5.825119361970868 6.037314159255212 6.170192048071829 6.343078063878773 6.344683189726725 6.419600647007348 6.597492546394548 6.846529861968923 6.908136587420136 6.918660129924742 6.986441381174075 7.032860124920505 7.088947821154438 7.212799325159418 7.265226334914898 7.440589328985373 7.772048455626956 8.28611119838108 9.892908547495921 13.0456546466927 16.79335412782797  
BAND_ghostNone_4143_31UracilEthene_CC-TZPGTO -20.54160069844956 -20.53621000908672 -15.63892066866539 -15.62215800388198 -11.41502845974681 -11.3772037955267 -11.336506328725 -11.25008025323702 -11.23309431078815 -11.23116165043991 -1.432076108104544 -1.39394759849592 -1.308906617838905 -1.241551324536611 -1.08362241434916 -1.037583709623243 -0.9291941336392547 -0.8972662845220196 -0.8027953389874183 -0.7966703849043535 -0.7608235219159522 -0.7102512418909976 -0.673679748129807 -0.6684201746564368 -0.6489171005543856 -0.6446834242570251 -0.6107632796121655 -0.5976291606660902 -0.5898542475099989 -0.5675310198597084 -0.5224219021582295 -0.5092587966643458 -0.4800351012537374 -0.4456321013298757 -0.4337716023844146 -0.3819078708347471 -0.3628333664204099 0.09270250570086705 0.1129844218753583 0.1426600793574484 0.1534112134161896 0.157898844197168 0.1706494761593202 0.1731581424631457 0.1912436192327913 0.1984614938421436 0.2163982165603549 0.2488894751662565 0.2809957734921772 0.2991763945679311 0.3038683436005516 0.3322922985451892 0.3480969371988832 0.3588486652389871 0.3657900058371354 0.3801535544427164 0.3949832048520691 0.4143914379756772 0.429446841908544 0.4422747570904115 0.4551761155236041 0.459986508083421 0.4669963067678701 0.4875874602982148 0.4980402143631584 0.5133383870467292 0.531981883103235 0.5350334314324645 0.5460499730501764 0.5615122064101162 0.5787971386898763 0.5887685299902663 0.5954805150115328 0.597554132657077 0.6085417733988926 0.614733372186871 0.6282472371337203 0.6324873056728615 0.6481756636854928 0.648376910313179 0.6782042677421974 0.689903551285468 0.6991261441948498 0.7129038717839293 0.7268145235605215 0.7432615677234706 0.7592457201759766 0.7745137268008834 0.7775280377601883 0.7868929443185103 0.7936546942890228 0.8034172542971356 0.817461477212334 0.8189210830047013 0.8533630705143338 0.8668929880154433 0.8789051086196086 0.8975399661698764 0.9139089403453334 0.9316040473544681 0.93928171850401 0.9463302058712276 0.9509689568669536 0.9647129051499346 0.9727456766324553 0.9887207152154622 0.9981484344745005 1.023512097987884 1.063661181133183 1.077066589271966 1.089383316335352 1.099619238686918 1.118616911922979 1.139785678907661 1.150911271922907 1.16995022472586 1.172291863624009 1.197835887641927 1.202670645132983 1.221457540776274 1.233344402348822 1.248929537524402 1.274683200604833 1.283598086437144 1.302397740668217 1.30816406755382 1.317806809654523 1.323020656498162 1.337619293948248 1.350264985208931 1.380031841196874 1.413561490475049 1.43038093000999 1.440940849801883 1.45171513553091 1.458155901694908 1.470069960652217 1.476093635048577 1.489439814124673 1.504370882835165 1.512351892856117 1.521150764058632 1.545241561440971 1.567971542457335 1.59084034278017 1.596821780785529 1.632537045827819 1.646395368986703 1.660252155633126 1.688529772259021 1.694746604708598 1.71112748555027 1.728205016926252 1.748339968220539 1.76805657396068 1.807275475196321 1.826706883033686 1.851380163142864 1.862054200341331 1.898199248672917 1.902118816129886 1.912230671251114 1.98458005120588 2.001589275367675 2.017237201466238 2.026055344031108 2.052591864293642 2.071421510081775 2.117488574325494 2.240992981898176 2.248303851243677 2.299221363242033 2.315709570428925 2.320499099197849 2.347821797410724 2.374170763983745 2.406094265298523 2.420986486210071 2.443397135121979 2.482412522804592 2.498592838608575 2.517172787144592 2.545543498639448 2.557791951803836 2.593432001492738 2.608409331814518 2.652357620344024 2.662720802807853 2.673133021534273 2.686615494465183 2.707073117160347 2.722596087489812 2.739009871990784 2.748085923376622 2.782509732823337 2.796252774890883 2.834600337871167 2.900645210154708 2.926911095638402 2.935764683013309 2.947451405611502 2.96683487740288 2.98518133260986 2.99989129416113 3.015410228829667 3.024864500537921 3.048923204235602 3.070369818703377 3.077187517652873 3.083286137767708 3.099297030613005 3.117879631346358 3.122801659706912 3.142043660143129 3.144200396561519 3.153314452462935 3.182316932804768 3.185920397762379 3.198326217955497 3.210418379784274 3.215079355721062 3.218223812533391 3.235339051646948 3.254137366491268 3.261808734221401 3.282661635245513 3.300113963549282 3.315931651048962 3.324633373265681 3.336899968398391 3.364097065359319 3.381573182005146 3.39423874011524 3.395974215272829 3.40344512781391 3.415790458093163 3.421471929300149 3.432122693647498 3.440627938109544 3.445450864514555 3.459753357447646 3.4875468810287 3.497990460553088 3.50728091458202 3.523334372885209 3.535625420886994 3.539728756088663 3.55765683875593 3.572476463585266 3.590332246829092 3.599346943529522 3.617854977346183 3.622533191670585 3.644112801670129 3.650742741890665 3.668540225662446 3.7156841586558 3.719055525039161 3.738730016322386 3.748266679785745 3.750306186821818 3.778809896967358 3.7997712759995 3.821289969883578 3.839076018789215 3.87001876099952 3.892192562091969 3.906302304257122 3.937941491116141 3.95552341130761 3.966107283830582 3.986186591590002 3.993377988652854 4.014484602483371 4.026080358935617 4.027846639593511 4.041784782790158 4.059380902644506 4.078235640829458 4.105309667375499 4.116271961466548 4.151344876888337 4.161027042595885 4.180741180379041 4.185663772525059 4.210269950669562 4.223510078421686 4.261054401939926 4.266111706033823 4.269517386314699 4.27954068105458 4.285031914663214 4.302685165757121 4.307047538827791 4.322654314192398 4.344221818221048 4.353645558554681 4.392513073913694 4.41195662703615 4.418662884122186 4.425878207394996 4.429421408557019 4.448283113708523 4.468592721784675 4.511310040695882 4.566162045870805 4.585022843268 4.593797506610485 4.602872596588712 4.610436462890977 4.631243732149557 4.639588022464056 4.667667888414409 4.671338894311199 4.718035135769077 4.761911265116515 4.769843460027205 4.85002238001961 4.863576335444111 4.876743558427362 4.892406439400463 4.920701990280957 4.933132943544862 4.955177222161305 4.966240390770396 4.982664904960587 5.024633220805764 5.046938825853194 5.107508316854751 5.118715097105109 5.127205093496496 5.135350538321472 5.153798871984436 5.177746940898515 5.235666859788478 5.273939105089516 5.278790740198093 5.333487613157327 5.33484299154594 5.342900112842177 5.350748018831033 5.379293461393387 5.396488326335401 5.400670557123719 5.409158745227765 5.447817467462384 5.449654899735781 5.484623587272504 5.497198641385232 5.517519128783098 5.522950069036969 5.558996279165266 5.564286752416375 5.578959066093285 5.605875437627207 5.654627085170722 5.670647331317827 5.690035305964614 5.714927982958397 5.759602795172681 5.79366795109415 5.803674827040982 5.830953571953926 5.869505359503417 5.936984262960692 5.954934207102282 6.02897940405464 6.038014736488576 6.067536474841749 6.094015752922244 6.162751262361928 6.184677611883009 6.21680128655035 6.253538476284459 6.278725596208125 6.34717683691888 6.362802177058889 6.389877039322313 6.424260084767725 6.567818362347017 6.611227031257699 6.634919785976405 6.643217054877202 6.706091556595338 6.776195393106061 6.820939590751298 6.836368313201649 6.892869240978106 6.925129386306499 6.961442302860521 7.001091634880317 7.043975291482977 7.058858922724856 7.246201489562375 7.355420044201385 7.364962937588248 7.36981520793833 7.547017502861414 7.584147921145399 7.594673130261398 7.624547972731366 7.926538564597811 10.03835441949603 10.976057150542 11.84875323795372 12.11903269863912 13.33763041765761 13.57911381472319 13.84133575096513 14.16101756594475 14.98817148577281 15.27306779702783  
BAND_ghostNone_4170_58PyridinePyridineCHN_CC-TZPGTO -15.56058655993356 -15.56054149715582 -11.27065343904639 -11.27061753324855 -11.26409133072933 -11.26407117807536 -11.25435003620312 -11.25433007128363 -11.23561115526679 -11.23560620717719 -11.23356811850714 -11.23355732497175 -1.250163532846791 -1.248746553202922 -1.083215774330584 -1.082854801230313 -1.026988836507118 -1.025390477278728 -0.8531189393484315 -0.8515484972778576 -0.8512047416892241 -0.8464669875119172 -0.7203663667076839 -0.710050932965951 -0.6538720689006511 -0.6535672422250839 -0.6468718436299815 -0.6463061296256929 -0.593679879748502 -0.589960588052681 -0.575327657496663 -0.5648255418038698 -0.5354894342529228 -0.5337901118380215 -0.5125535748789588 -0.5119401359569685 -0.423566038895225 -0.4049324669635334 -0.3791779158738625 -0.3776393745496125 -0.3410995250456052 -0.339812361860981 0.1097208913899073 0.1129958113068947 0.1254022903339405 0.1333071335720867 0.1465810565249462 0.1501977969403398 0.1682828803573396 0.1742608967515355 0.1812951151306511 0.1944313293366836 0.2047695500727201 0.2155287315465972 0.2566652301966317 0.2665515295095226 0.3209489230885501 0.3222003785180572 0.322850439129807 0.3236281368720395 0.3536470231771325 0.3615411187946605 0.3625314872024404 0.3696869486580091 0.3856201605225767 0.3972581125757004 0.4182767158516027 0.4255003383279476 0.4293542381937396 0.4391159494699026 0.445884205094375 0.4599412897311214 0.4689977288652216 0.4731978901284182 0.4807016496940794 0.4926008332006461 0.5011186314360614 0.5044253891319727 0.5123773482052284 0.5216760093666526 0.5274580764642647 0.5557842240824729 0.5579040111876548 0.5604259725517241 0.5681178303732228 0.5802381912794954 0.5849369584905376 0.5917033548385155 0.5934105659155655 0.6052352365980127 0.6096422321444362 0.6134934664237982 0.6166486617704691 0.6217073671378565 0.6300976105116867 0.6343202486734932 0.6347348597070133 0.6397458952892379 0.6573604209507626 0.6597479971947794 0.6810018998024731 0.6837832274794933 0.7022295718625822 0.7114655735377131 0.7125979361796975 0.7260760037672862 0.7446596049448436 0.7552311846075042 0.7663735934601634 0.7718114877373679 0.7790665511287835 0.8262461602443689 0.8456767250630108 0.8533909409248217 0.8582191998324914 0.8651337858274538 0.8695511193216433 0.8702820006104061 0.87641445587581 0.8894837890556966 0.9002906409507125 0.9150677932342955 0.9196180933395047 0.9203753468974936 0.9408058042941138 0.9495063004678819 0.9558020800897002 0.9583057018446272 0.9790898825088136 0.9897116575304115 0.9941965821209894 1.00509875613359 1.024159189119183 1.030950300180469 1.035605886970151 1.04351240195686 1.053835015759752 1.061741315340246 1.078170826042668 1.092266817534227 1.125899319754478 1.128184928985568 1.149042164523216 1.156903717431604 1.161758894412929 1.166868661912305 1.208866398218353 1.211457596274303 1.212932849358214 1.23587749483751 1.23911581400691 1.24284888680711 1.263274933573852 1.269457175647905 1.292518739516103 1.293001345835565 1.3257854726147 1.330482868424117 1.34521979373898 1.350563197100792 1.35471342902366 1.371385360493797 1.396077985160921 1.396238596174713 1.422355873290311 1.436147580576171 1.456718323347645 1.460526793883148 1.490807892528708 1.495234489419173 1.497593153389511 1.503123799613326 1.527447679514828 1.528018590806025 1.539392281644996 1.539726972419579 1.562308279870361 1.565165673038366 1.587082400323677 1.587622084920471 1.58872903470232 1.590558022415281 1.601185406735418 1.610997224487873 1.613524044857657 1.62349301464554 1.624078857990066 1.626509619884576 1.636442078263615 1.650975599374573 1.698878203933168 1.716770245461847 1.730387213945188 1.743929142655673 1.771310176793194 1.794465945918996 1.838264352969355 1.83829538972274 1.880503134829294 1.881864889069334 1.926722252015364 1.927655827939665 1.935849573917498 2.007831674399842 2.01270774659482 2.019495788935895 2.120637677902847 2.137832681801184 2.16229031632634 2.192631669966917 2.195091947326577 2.236091563475442 2.258894268584997 2.27435357820773 2.321609418775598 2.344371739912111 2.351700538810004 2.354303041532737 2.396646965918453 2.414195751552164 2.421302200243726 2.424939754107234 2.459560612651857 2.476210371654652 2.500949293046677 2.502392589730654 2.523796907772737 2.526927912142336 2.540628032011726 2.551156684008288 2.56639516757307 2.581846780215691 2.62591335187704 2.658745758028757 2.679210359803446 2.683609328661408 2.688794540692148 2.697297484275171 2.712949614130209 2.718538018567918 2.752281505394388 2.765181445850197 2.786294662743269 2.794312519807018 2.810160640645785 2.811666882591779 2.888295377556407 2.904218737884053 2.933961487621789 2.936377261092135 2.936923741074369 2.937642573724322 2.939987297389755 2.95598655116303 2.96336873383874 2.964117752564732 2.992833927249655 2.993564269182308 2.998084032028748 3.000855340497899 3.051361154428561 3.058132772122807 3.077195037478253 3.080521960172977 3.09523477109907 3.106266289027836 3.112246987073265 3.118418142173077 3.137376483803918 3.140222741356931 3.141595992946356 3.190282791407921 3.194489462883889 3.197582604226893 3.209394740013285 3.215262478125931 3.218394085005279 3.237534815657115 3.244075176892804 3.245193799071354 3.250939186943575 3.261937658886457 3.296683113172346 3.30112423466105 3.320798112657898 3.323228283531114 3.332052901355341 3.332078321588702 3.335681054496046 3.341184032500583 3.345688866230747 3.35226316958024 3.375380453001206 3.383232424177632 3.397430263583835 3.402773820882801 3.421112655678711 3.421375173347641 3.422194316704894 3.436241671245877 3.43870524741698 3.451853642043161 3.454052793926929 3.456582743711517 3.47147613373799 3.474638048768928 3.481204545887172 3.48935422473903 3.506291188546267 3.514089949573068 3.518724220401906 3.52169837721487 3.537472283873271 3.540865002776358 3.555457081082675 3.566156586596752 3.572789531199326 3.594535785682041 3.600421361009623 3.603491732837103 3.635033728943 3.637781074082798 3.665494245052217 3.671347927190111 3.674271350304712 3.676710755868149 3.702794736515298 3.704337843577137 3.713765020707748 3.725401452653664 3.73357530232657 3.73462375780146 3.739241456352032 3.749943613088658 3.7561248993373 3.756920528748581 3.779782058881943 3.810579799102506 3.842223265148966 3.85225232351229 3.865908748412902 3.870612443392439 3.91961960865811 3.932975453410384 3.952371181966131 3.953493206466921 3.956016727729799 3.959294083576991 3.980366941754929 3.994223328462676 4.032951117684358 4.03715600615355 4.044054823674004 4.073081403123705 4.080649413114196 4.086626679666321 4.130912535894372 4.132958298409783 4.140311356227324 4.149918295544172 4.151002049694137 4.153725961883382 4.155581867765832 4.157418916647622 4.172229347007258 4.175869516186503 4.176047899452001 4.210154921168987 4.215715021436401 4.216232586976256 4.217625005043106 4.218044488716774 4.244273923193396 4.250005506948541 4.250055671510101 4.263606411524576 4.312219986561996 4.338478283445181 4.355347795373606 4.367707081614689 4.391121339063739 4.392808295281329 4.432968086186082 4.439919725609902 4.448251342713415 4.452597158384398 4.470999294644432 4.480116536405953 4.482292929436236 4.5432926851643 4.543792200749166 4.560554185694541 4.576920831123649 4.585048986245417 4.587205782430594 4.589547934197392 4.592023847292069 4.602570124345857 4.614735811479286 4.618840912137338 4.665752419656424 4.670627442507494 4.695661429939734 4.701625712804404 4.728915048593715 4.734317648900042 4.742504448623626 4.758788669057124 4.79239090234291 4.804250521382975 4.80429381174971 4.810393538304832 4.868377113409972 4.870897280931497 4.880153316682817 4.883126020693271 4.899378453354508 4.94624509593765 4.964472899725971 4.977663012660005 5.016224767358598 5.019962845955611 5.036125982923317 5.038268611563669 5.091949839410071 5.097505046760933 5.123616313335181 5.124653827113359 5.171377691160119 5.173104181437464 5.18206981504553 5.200596994837159 5.218859780580816 5.221363546288391 5.233360404526614 5.240689986007568 5.316542646602551 5.317046195265403 5.321050911181012 5.321751677966399 5.342854013801364 5.344275519670271 5.354952385641433 5.370846464777423 5.403984091813514 5.406113289289161 5.459118338087944 5.460385252803603 5.469308661628764 5.469917665685713 5.501991381304751 5.506859917812794 5.521708100645532 5.563318304536857 5.632445654764664 5.633226020116667 5.693148319783794 5.725399995926642 5.747651079393027 5.748641699424486 5.770575154392245 5.826990961498357 5.827428993875299 5.828706105806432 5.837460649694965 5.845367698450076 5.947599634829711 5.959055764282922 6.016822448911796 6.028106156325024 6.064693006812244 6.085607166847787 6.145487650612574 6.199089988134407 6.257411348936216 6.303290156692165 6.369863215420139 6.372985785591764 6.487818229338411 6.489213566780927 6.641209857505208 6.656186237516661 6.714872711264531 6.729508809788693 6.746298660253133 6.752612715700557 7.372560978341189 7.374180636930839 9.779546774905144 9.859467822074409 12.55784327580062 12.72154689382567 12.82944482831027 12.91188917904594 13.3999855325417 13.40014227480713 13.89227359861687 13.91824073552072 15.5233612172075 15.69857594446514  
BAND_ghostNone_4168_56BenzeneMeNH2NHpi_CC-TZPGTO -15.51920667771921 -11.24094481820853 -11.24026089706013 -11.24013312717606 -11.23945362728461 -11.23890573549325 -11.23879682084864 -11.22770221558613 -1.158085683027263 -1.152344831886992 -1.01983742462004 -1.019723706082611 -0.8822629036444901 -0.8288758414052598 -0.828801918100919 -0.714506522017448 -0.6488760145400382 -0.6468371553258819 -0.6236310882581978 -0.5934391430054511 -0.5928118328532007 -0.5908041756760146 -0.5411763765261135 -0.5100212733820312 -0.4995903150409357 -0.4993901782034221 -0.4984685511577745 -0.3787514129840795 -0.3427787645207362 -0.3424805151364303 0.1202607628865368 0.1212794584459989 0.133298708248602 0.1572321427926006 0.1611337752747267 0.171755256045449 0.1927878004337158 0.1951074576738699 0.2060789654099515 0.218010877729591 0.2352733792088437 0.2565538997297478 0.2780893449047678 0.3242159659628289 0.3266671555448122 0.3532595657377777 0.3542457957564474 0.385192173982321 0.3955351435568177 0.406107293355478 0.4141363526994938 0.4262887419989311 0.4284597565411729 0.4565955525277848 0.4620046699232948 0.4842231096533243 0.4904090609603688 0.5086916146148719 0.5203709252843939 0.5380355405110365 0.5674382329240002 0.571848217755505 0.5755461401734694 0.5799587341284305 0.5862848045440041 0.587872483398109 0.5985115056822269 0.6040220062772014 0.6227944227445491 0.6302702574661597 0.6336752945548199 0.636128368228952 0.654918380966979 0.6671735417189071 0.6691439501527549 0.6758949745222429 0.6939413418537248 0.6968298438293177 0.7025679792704571 0.719365978679987 0.7263081673408887 0.7370802469381645 0.7440870657054582 0.7467071996430718 0.7655618198037867 0.7801318412771218 0.8056678598322885 0.8374947173717225 0.8460754572695247 0.8758779541866301 0.8771506055888761 0.9105689877940789 0.9388094083111015 0.9506769411845033 0.95415012561162 0.9597568308498069 0.9742274434788236 0.9913206975303857 1.002926336694751 1.007054244149176 1.017433849555489 1.031443413631407 1.068627053745493 1.081975612512677 1.111414120472117 1.114201847873852 1.137199749949235 1.171816354225401 1.18748809424965 1.19788999352035 1.218543420809482 1.223051066222628 1.23264540196645 1.242189722549502 1.25790145684783 1.284930022669264 1.287732272230873 1.29174670966516 1.302177032655731 1.318582213799667 1.332359697013535 1.358294268415112 1.3712181942549 1.390240703010504 1.403588597641143 1.411370793353938 1.451871622865774 1.467315688253867 1.480228336651829 1.485007052084815 1.487220550891856 1.506716816296079 1.510339679349183 1.513506329778567 1.514652832850086 1.521535945569266 1.522071986919891 1.531164648473996 1.56426591738952 1.577085910270737 1.590787586645182 1.594494861470438 1.606201868012365 1.617920090138466 1.63726957676091 1.669486351426742 1.696549852651521 1.704956568362119 1.732380488743251 1.738614141693276 1.748088108328845 1.763741999040115 1.78163880920771 1.804559890215363 1.817150204384956 1.881722429811604 1.899195357410629 1.956291753967048 1.992227111047016 2.057870303508984 2.086679844965423 2.122774399492782 2.18501169488188 2.185710048300277 2.210783537331722 2.316841917733735 2.337862130001117 2.354141993316092 2.44979084159114 2.453381908625629 2.459621935969479 2.479071501300958 2.493238028886452 2.519638804467543 2.531366609748753 2.548030144044187 2.586036885862393 2.597335101156895 2.643922090099831 2.720414917172941 2.73369415702519 2.741147925572986 2.78262390603553 2.794413961214258 2.814313902286655 2.834635916599834 2.846700096810072 2.868459482420235 2.883663536699882 2.90631822396114 2.913187925799706 2.92742436477682 2.934647721055427 2.950666168696595 2.962019783107079 2.992669872286962 3.001179588742662 3.006661435956836 3.035635377874902 3.039705344665891 3.05761713386353 3.066041969078 3.072582075380365 3.098483817521539 3.125800824544452 3.132306355022258 3.1538414951358 3.158371852396032 3.167768240083238 3.180972420336968 3.204696282066852 3.221202582977907 3.248956388584028 3.256729456556216 3.265874986754157 3.278731430179285 3.296018230065267 3.297727763669522 3.323218879679872 3.327835923122239 3.334915576259998 3.341050138151363 3.349966738870976 3.373319180272146 3.379174357281418 3.386437034318659 3.388131395029831 3.392819602902919 3.40337956811706 3.408990227268859 3.412191917427844 3.419894185344785 3.437382166503949 3.449217345278979 3.458625041354519 3.465269206159438 3.47107729119393 3.500553771595583 3.583222428394494 3.605247373255331 3.607767533593091 3.612301155931223 3.625328382352493 3.654486322070084 3.656177606470209 3.661865366636409 3.672527104149823 3.674575245385064 3.690394423710151 3.69699886398535 3.704474238436605 3.709484507834322 3.727954169838956 3.736949043429395 3.748832909778387 3.751349824242786 3.767011145439058 3.772992237163751 3.778029763510666 3.821647147106134 3.833452322530835 3.857923644179433 3.909056368913912 3.909502086696504 3.913405202121248 3.924715204681621 3.943143392609206 3.971950564068472 4.001384059280167 4.037150269947513 4.056253410314969 4.058222798355596 4.062499825936412 4.09653296900765 4.098826385689908 4.122174189532902 4.124540508407073 4.128839988569204 4.131184019565578 4.135516345497295 4.139258835811004 4.158371037777564 4.169843358936388 4.170421993388057 4.172844190005065 4.20534184810975 4.211822063674354 4.232845064511057 4.250358741390294 4.261578041568094 4.280714746606916 4.292550627844077 4.321575943059672 4.328917192174706 4.330722066598904 4.342057253993159 4.384922510023968 4.406074339368986 4.415731953499407 4.424336378744687 4.42622814250731 4.463972840885129 4.466763520210497 4.487153926111962 4.500231912774533 4.516846981465406 4.527543239391932 4.535961673061247 4.544981307805325 4.5516928345212 4.564344642292805 4.578725031127818 4.612407717816204 4.652706440766339 4.662073502190753 4.663009415163654 4.667930788146189 4.669626109970938 4.679954141409154 4.688427903298034 4.693560291514142 4.698928459396677 4.724114207724272 4.748223326805976 4.827200752309606 4.873754617970059 4.891602454177669 4.893232332105076 4.938626127616755 4.949395598878902 4.990161842070343 5.029089526074642 5.057387372563677 5.077049935958895 5.081421367971075 5.107808941888893 5.109208132104619 5.120344849651135 5.124121669501713 5.167355782808055 5.213842114232572 5.261594779096716 5.281336451055939 5.323267552969681 5.366500800391745 5.368929457579834 5.373112486145049 5.373212600290509 5.382179374442645 5.40261033162757 5.416315541211001 5.419420108945761 5.420101234023553 5.448973489059432 5.524300956079728 5.537201335730685 5.548292986065817 5.583326654906354 5.619151466573512 5.703336907868471 5.729166866960878 5.747912999458682 5.78146632544214 5.813298031609375 5.819225382626707 5.84825670686644 5.986482228486237 6.067709910916395 6.068574009157931 6.098761192565319 6.111909875188605 6.201496059735283 6.234406549218907 6.276062826609177 6.277054279173695 6.306985243430404 6.368061952293771 6.386804276560952 6.508849851984883 6.521105925056666 6.526454598564714 6.558196797997046 6.641589798461673 6.863692123382076 7.332558175457401 7.338843393767309 9.689392629770715 13.06527978006022 13.10354514714776 13.28169794503845 13.60582430772237 13.62176174427717 14.09348864753955 16.34031454645188  
BAND_ghostNone_4113_01WaterWater_CC-TZPGTO -20.58478718724945 -20.52222869258467 -1.375003787611215 -1.313572973589352 -0.7356769440263395 -0.6838357917357882 -0.6102123318908355 -0.5524564343368343 -0.5270274025146726 -0.47446688730939 0.1239248983824037 0.1839610851959422 0.1916226443040637 0.3168759127937371 0.508876057734895 0.5453363581622295 0.5705913325298155 0.6108669960846953 0.6685166495049089 0.714453451496702 0.7570118071749866 0.7581685447510902 0.8088561722310388 0.8215578977103545 0.8291495150207113 0.8670773993405465 0.8885507688728325 0.9241065550797636 1.016494306571595 1.018329021832842 1.182570512480654 1.218882316987708 1.276777012182832 1.346991859168565 1.502189885187619 1.550723037017699 1.57912751917037 1.834618792602667 1.999252762158374 2.038577184704788 2.077773153536025 2.089963973729278 2.148045150455086 2.204584866463183 2.223253993236826 2.243258927093951 2.278576489529927 2.297969105697028 2.601436538346903 2.679666671053639 2.936319659678414 3.022432894652457 3.340918220196711 3.381084855740376 3.488519408547416 3.528203594279299 3.556239701539752 3.61401301468681 3.645352928358674 3.690556213100859 3.799706216072675 3.825414615718978 3.856181248371241 3.867059982666992 3.915088383096194 3.950294132539463 4.000542495666323 4.013809627942296 4.047652388470913 4.06674264870114 4.072247982051808 4.153916160503121 4.26221916986718 4.273154331576748 4.36247004385352 4.365529962933549 4.430835023275415 4.455871721692052 4.569733675375389 4.66989408762954 4.713728246900695 4.715478061947425 4.846746251286064 4.911393840952515 5.159511532354504 5.213067402838232 5.288362599416458 5.339455145357426 5.510040159374126 5.574665111755023 6.041724352466531 6.078019113497929 6.567889059570643 6.65621559221508 6.884494948780956 6.906924105142625 6.952249263895764 6.985401759478611 6.989273956435696 7.013087182505735 7.019816357511912 7.053628188795662 7.070418044508542 7.138080999526282 7.181626885484707 7.216553715008793 7.269361301926029 7.320664823910006 7.493049762613068 7.54507172577847 7.769299677050573 7.845851035344486 8.260439338513706 8.337995251498336 12.84595631711133 13.18238119542249  
BAND_ghostNone_4158_46PeptidePentane_CC-TZPGTO -20.51036191583202 -15.58582097873544 -11.34826268645529 -11.25538752474998 -11.23550335108456 -11.20668986567946 -11.20661173347941 -11.20518335848944 -11.203187245968 -11.20215608223962 -1.374986961510687 -1.230704314433816 -1.076080559772831 -1.020105365431437 -1.010655614081429 -0.9326687544217585 -0.9157857421201626 -0.8153068084680689 -0.7899827246313168 -0.7794123361228027 -0.6914962315743961 -0.6541963413214816 -0.6528101538283675 -0.6241418076808508 -0.5980915782408932 -0.5943677512778643 -0.5832132185834591 -0.5771623114918008 -0.555685813095682 -0.5495907543581863 -0.5451563108894693 -0.544310996848524 -0.5239254930385275 -0.5058994693106746 -0.4899231529365346 -0.4708608884448072 -0.456093451871071 -0.4523089570225278 -0.4416725770192179 -0.4215330673973257 -0.391752857117773 0.1221726628552638 0.1486191970462756 0.1557879007338858 0.1668410172958169 0.1748298170916471 0.1814310253318188 0.1876887569849602 0.1955669778137376 0.208468934701669 0.223106924824163 0.2258051041911895 0.2326583873926826 0.2395260401549306 0.2419535334493975 0.2498672215635743 0.2649395893785736 0.2689905730325444 0.2801715175914545 0.2856129776919381 0.2978001601589693 0.3125238862244776 0.3175015039186334 0.3339130700929341 0.3398141857095012 0.3470030435373616 0.3618744898685109 0.3758018566635447 0.3778098797256261 0.3959508510027858 0.4149031202128447 0.4250222117928472 0.441843522383571 0.4465683094204588 0.4528257043699662 0.4683341780795366 0.4784690191872322 0.5003153269616678 0.5038830203742622 0.5133340507179837 0.5257141032115916 0.5418193970131809 0.5617745780666974 0.5669709178364236 0.5724680473673396 0.5880811095331129 0.6003394319028025 0.6083095885808821 0.6124564631770689 0.619766629628914 0.6219123002971978 0.6303810321572156 0.6313371028906191 0.6374841557622387 0.6452999910282792 0.6502615125427283 0.6535635796037229 0.6621092333428806 0.6671010218566515 0.6704973565215192 0.6711446966554739 0.6799957780609945 0.6835106919279503 0.6969689776864323 0.6984088969296822 0.7060678821697693 0.7134930767798563 0.7202517050845508 0.7293398643004732 0.7393149355127228 0.7500017311745046 0.7588111040127946 0.7657207319626296 0.7698014933063336 0.7785330499175114 0.7865512568431554 0.801720855349525 0.8099196384035363 0.8260848585508523 0.8428723462833074 0.8554571313559556 0.8637160865673514 0.8754828670951097 0.9038625685622445 0.9213644230178529 0.9461140717904323 0.9514962577035243 0.9615114812229176 0.9665978465680366 0.9897640227800941 0.9935008004187206 1.006584487780644 1.02115789858994 1.030735081977014 1.045855294688906 1.059533784330177 1.060517983106519 1.064753947920184 1.082299505693283 1.091612632711811 1.110848423843048 1.118754405213171 1.124760450809336 1.135629676435316 1.13882872650736 1.147541446428298 1.171508471034805 1.180361816343674 1.186610940250295 1.201652679279334 1.207843985948635 1.218445943329604 1.226665815216992 1.238588930613468 1.241657652131719 1.259876314569559 1.273100070757233 1.277321289738972 1.293303353453523 1.301712427589027 1.308691952692421 1.314871094632041 1.318177749845789 1.32584648700546 1.347912219541097 1.352129434335289 1.3583349182771 1.369285292292993 1.37993760199857 1.383056781162695 1.395810900050311 1.405276299555252 1.414626961930978 1.426736317573018 1.433572322513324 1.439075283675516 1.44289917773154 1.454156704828295 1.46452773942444 1.469476197857847 1.483122353838882 1.489418189057852 1.497460440934258 1.504336719674987 1.513441649163311 1.52083997937719 1.532936008816466 1.542332539622204 1.543166082802251 1.549831662007368 1.561306156308203 1.563350527805625 1.579186553087798 1.587094167677981 1.600323964091627 1.607400126344285 1.615891597016373 1.623479084681661 1.624180259945593 1.633084414552441 1.660634335162639 1.677395584869364 1.679793372261692 1.691109600975624 1.697094214705121 1.715655196118724 1.732613892292848 1.743194930346582 1.747608438200724 1.767606433598046 1.783010458425067 1.797777708725091 1.802758419024519 1.816856627611055 1.825695270715011 1.83557955258985 1.849037454615206 1.859818656236822 1.876218948159991 1.88434012254085 1.917593405183323 1.927111237082494 1.94398489976578 1.990708205919467 2.006148033984064 2.027658642794032 2.036874254798152 2.067615548784688 2.095949280034711 2.126189347433532 2.160390893024373 2.311319561285315 2.417982363363258 2.450600012898624 2.513767375662376 2.54511405912486 2.564987870102453 2.568336355331365 2.586572599592485 2.5931485788714 2.611170295312278 2.649626926236717 2.659509391884808 2.676923898952561 2.678740491624262 2.691249909089072 2.718468126987154 2.743536206910707 2.751816821913273 2.759209328355075 2.76382992462435 2.790159877921528 2.801239302259234 2.817260283136875 2.837660728465421 2.863518364665988 2.869428527892064 2.874112015478437 2.882882210617794 2.915176151464333 2.916867828829165 2.934075390678782 2.939399922234006 2.946080947741523 2.956132322561997 2.969270527717714 2.984175100894476 2.987338450950784 3.000164708175201 3.016318689599166 3.039311913657655 3.053138423044622 3.056752305905559 3.063011389948321 3.070207526460321 3.08356321003477 3.098208412933679 3.104256280375692 3.112827448572933 3.122184164127073 3.129450845959684 3.136415866873953 3.143371473670937 3.149217396710137 3.158832741291985 3.161442034921992 3.171766585135815 3.19458823614213 3.202480339755033 3.21741665327439 3.225434935021451 3.237615150368924 3.244503963317396 3.253982255538321 3.260101873606059 3.270057455961557 3.275094042568137 3.286697362316734 3.315273084951218 3.324136860629674 3.333548143460791 3.339335460629892 3.348023654592392 3.351600673022352 3.376795822892857 3.380325064188234 3.391417347899123 3.398977425172962 3.401217903944974 3.409478277292779 3.417297054553857 3.425521816440372 3.434364661349617 3.438235140090219 3.448827015278111 3.449857736994743 3.457140452433957 3.468797554520469 3.484848884059702 3.49641412946467 3.497572267456702 3.51304556722528 3.53163394060681 3.537581013020689 3.544828939210603 3.555353332200308 3.563236398361576 3.5797142477917 3.586476401127957 3.59321899295209 3.60165860898302 3.604984090466655 3.615553872418654 3.625780826872913 3.628514942446504 3.635742781322571 3.650623797754847 3.653589047545681 3.663855602351871 3.672277848057848 3.682383130442815 3.69472861150236 3.712206532425835 3.716097567801379 3.721913069044269 3.750357213788434 3.75315917473992 3.757037362881715 3.763491298300417 3.766221421362829 3.781344567383692 3.795344155924572 3.804485243353389 3.811348606513569 3.821246710469788 3.826088769290549 3.853643143367993 3.869640653650881 3.880396906723082 3.88647127238959 3.894281403438115 3.906110124828577 3.910052560652045 3.919065237551408 3.922793020253168 3.929433030877467 3.932117566317492 3.938037791225339 3.950497490171061 3.973091330975823 3.984621587463221 4.000354496934009 4.007798426483275 4.028989136617107 4.055276273844587 4.074247015960408 4.075331458431474 4.090737882080191 4.101915644600008 4.115265833983875 4.130641977471434 4.136668102350071 4.146689685232161 4.160484357270867 4.163195555340295 4.169710077900358 4.172565277108363 4.176653678563038 4.181669207296757 4.201734899045511 4.203534488523347 4.208664756116808 4.230199418429267 4.247711722308464 4.258865638993234 4.272276286509058 4.274078766384362 4.285243382311465 4.287390450681206 4.291619292103102 4.305696433535863 4.316177437897527 4.332765309912376 4.344326481589553 4.363548462489734 4.365058338593915 4.376843088051555 4.380593071285964 4.394813257912801 4.399081703765008 4.412557081886642 4.416469683057296 4.423205459812519 4.428756275080739 4.435464257481417 4.440456132173808 4.450765847013127 4.461640522119273 4.472432625606235 4.47733052576803 4.479821351204971 4.494547034270423 4.511609775433578 4.52412869933523 4.535980972023321 4.553016490179268 4.569103839406676 4.571491979961058 4.586787873840299 4.598826528065477 4.609382373539355 4.614524477688651 4.61633507569475 4.627259855563445 4.63805398700802 4.643443033126542 4.650597969596444 4.674802199792837 4.680722225802009 4.694436692514006 4.709711204944484 4.711183365198127 4.715934548449821 4.721638948015237 4.729500171582949 4.75856461870451 4.774493655446366 4.80197913853043 4.807518562947685 4.839313370596292 4.882667803556783 4.89591398444321 4.905636908005761 4.921497705666174 4.931513114825997 4.978070620296016 4.993001524265344 5.003676504427752 5.03396039111874 5.05671541502544 5.071780911756216 5.083556111791159 5.097092666188289 5.126837509204824 5.155643311994971 5.161195796347775 5.175292940801055 5.185678606817452 5.198403635449415 5.206345044714207 5.232386389798706 5.233530823815813 5.244353105926603 5.254449846340654 5.26632824210557 5.271664087453027 5.281242932621277 5.290402331920435 5.300886280186898 5.330836029938107 5.332718666744742 5.342291442532765 5.363590044104988 5.398549978271527 5.406614973753742 5.426376895038631 5.439664600921258 5.465126426056312 5.478163514805139 5.49347245993925 5.500692265796458 5.506472043156669 5.51706544643953 5.518921821623732 5.53830632678317 5.551642620999013 5.570990135267671 5.589878563576968 5.611273118003338 5.622784381074741 5.633359405057786 5.638845271386817 5.661172536498839 5.66169094600467 5.681555444969487 5.686774244165563 5.719601667189973 5.728364020571404 5.732467996185968 5.744034994028219 5.749260792433043 5.758745495208177 5.764686479468337 5.768746873920142 5.79168400084266 5.804384991945491 5.821563254114139 5.849259447673398 5.877554456320089 5.902646616573732 5.90961024607183 5.922959746818978 5.92596158758446 5.93233433020505 5.961867343276047 5.965093715692863 5.998384849684872 6.06420277221047 6.067287768293502 6.09625567863731 6.096910432322559 6.14856648794054 6.213849293757805 6.221575790597661 6.252565549149767 6.302496930099508 6.313869179093786 6.333408813879606 6.344398472849958 6.352786544773348 6.391256661604346 6.401848036911125 6.44325077133477 6.480282295298955 6.520185695095791 6.523730641707393 6.548956921984646 6.719545472543587 6.879195923273454 6.949050130697811 6.977092560471448 7.116491297911114 7.383847991296363 7.431553705154816 7.624180211227856 7.644384934607134 10.21504166400186 13.15163141258837 13.33175938826431 13.49988641949585 13.8679381691473 14.09974926599439 14.16416348631964 14.25585615654908 14.36962100573067 14.68485792938961  
BAND_ghostNone_4132_20AcOHAcOH_CC-TZPGTO -20.59553574593772 -20.59552941595464 -20.55468978984112 -20.5546751462741 -11.39454302847479 -11.39452445997443 -11.24282520662133 -11.24280390568064 -1.469267802260606 -1.456814725798562 -1.367277084979007 -1.353301067180716 -1.032831590479239 -1.024858213144652 -0.8366003002511954 -0.8139515906965982 -0.7437933457738423 -0.6940151147342701 -0.6844671330945139 -0.673866301798503 -0.6540427008455788 -0.6477965046491886 -0.5882762534591626 -0.5808911744975508 -0.573031692438568 -0.5602380451839835 -0.5567276674229581 -0.5561989963664972 -0.490708237553951 -0.479829648538873 -0.4717552600003065 -0.4533009592903131 0.1424360036512138 0.1467093352351913 0.1612687977525666 0.1676573458042296 0.211445264649898 0.2122480447393385 0.2257630800323632 0.2283421060826356 0.2592978001931989 0.2811606426043112 0.2869883376485087 0.2876615548211414 0.3622611203895217 0.3706257506215735 0.384057500800483 0.3871528498606507 0.4089631985421741 0.4128759373624817 0.4272312518832854 0.4292331715642438 0.4485880817152537 0.482187451285886 0.4947346804443501 0.5388095084892611 0.5584717356097981 0.580646946359315 0.6051269824578135 0.6135819586579166 0.6139740834622184 0.6153619543495239 0.6200859811979426 0.627305667180427 0.6468468407470678 0.6650263102343671 0.6889617631486841 0.7036545185305464 0.7126121215840514 0.714934334393835 0.7246673036354685 0.7545118090863348 0.7632019068193806 0.7896322729971919 0.7927547420887746 0.817398511937687 0.8445926967201488 0.8487139140169526 0.8666245443027352 0.8814798457710911 0.8860648172004331 0.9167404543656428 0.9195415157835772 0.9441716163291294 0.9652745897406447 0.9704092483687957 0.9939759931708708 1.008416608994666 1.010000590271547 1.062573622632148 1.067482024619568 1.076254389810654 1.09821620310332 1.141181537944002 1.167813652065869 1.171307548157687 1.17262404773927 1.194318817576469 1.195601085186316 1.208096159812125 1.251060618240507 1.260474400424569 1.275433072767484 1.280874178249476 1.304559418089549 1.317768664424002 1.337104284801004 1.34812541613327 1.387882795834356 1.390364675272464 1.423081117397099 1.450018915899267 1.466592034168052 1.482661675151168 1.512660044612548 1.512727737595832 1.513367269921712 1.536724816270727 1.557739257230227 1.576942556991396 1.589117003064719 1.615974824367328 1.662579127667998 1.696539466790207 1.704659220401144 1.715776753243546 1.771009941595741 1.784553289230159 1.789053598338917 1.854495327005244 1.867986221758276 1.874325417528971 1.949329565509605 1.990237784701956 2.016727133554748 2.118877818381931 2.158002248918962 2.158750203966926 2.198270424235448 2.239127057649109 2.283847551819163 2.291364019222121 2.298504874482932 2.315897836260016 2.31885203529214 2.411976894634182 2.439617905523574 2.458486973154165 2.4670182515607 2.470206820242268 2.502110887979129 2.525829201133257 2.574604629073847 2.633563472404772 2.640765927291654 2.649509078554063 2.658352562630129 2.662960298488926 2.689838911743168 2.751300898341897 2.821377873792477 2.827585357544476 2.831293428796593 2.845502174702958 2.885819925927951 2.90177400859728 2.931106127134405 2.966164501382357 2.99147798192599 3.043604629292364 3.071393918674096 3.074431637275896 3.086909532635687 3.089556284804997 3.089702258279811 3.127682374082143 3.170339340033173 3.188617257468984 3.224336529166511 3.263334362458643 3.263903315331675 3.271968495030518 3.291331423321943 3.294901520428747 3.295112923014169 3.298845089922928 3.316256358615316 3.331417467358486 3.373177584751091 3.396980827047309 3.405047175008716 3.405146222058232 3.452873957803805 3.468105683746124 3.506323705294375 3.511995041517534 3.517225917386487 3.559467032387535 3.579235445272324 3.583896891130481 3.594319499337482 3.59464946165659 3.621504663965283 3.623660916731823 3.644256378854749 3.662993322701867 3.676786403321147 3.701885060095726 3.719376399363449 3.731783997667947 3.736742428484348 3.738581889690153 3.758603591774069 3.779114999946669 3.783921696688521 3.795457870741245 3.816141229252207 3.835999605636652 3.911038993555693 3.967300411609733 3.972291483342956 3.981347227793775 3.991680565951507 4.03805411538156 4.053278079781067 4.057185663193787 4.090375615393502 4.095000442213728 4.128340304757489 4.152374478538433 4.168378158153526 4.176692513982172 4.186082194003276 4.187064861779935 4.200139657382067 4.234831825011659 4.268005771842146 4.278409306946767 4.31551091056379 4.317693975498802 4.337672854008371 4.361330554514711 4.362030148191677 4.386247393110692 4.412861375610144 4.415734967380034 4.417941130340399 4.471628013093465 4.513618774638759 4.51922918885813 4.533563509062208 4.544660236687577 4.562512969804157 4.574989333932403 4.582974646386483 4.618604046217961 4.648286547188689 4.717231146212999 4.717615262576039 4.734127457191654 4.776583524417769 4.796678985895527 4.804740496134142 4.868130470835451 4.91791813508556 4.923310943162965 5.085915381009292 5.123658999210393 5.125486531051141 5.153650626569013 5.235191417492892 5.238585900578716 5.293078091442903 5.310771605070012 5.381780748313639 5.395570957958632 5.40120301747221 5.410756686034505 5.497498414930236 5.498838904688353 5.499671509403224 5.509482638549335 5.592067706315691 5.596587447530293 5.599691297755532 5.609226637460411 5.613631536101659 5.621035086016719 5.624453258573404 5.64600412978421 5.686803754101978 5.706324189378724 5.714513009145221 5.751995404143675 5.758848199936343 5.781880643138315 5.824409423004049 5.874402504086631 5.963544068270924 5.979429403816465 6.138449106790964 6.161496428500848 6.199822730683209 6.202724902992525 6.204988224542189 6.238235257780949 6.24359530801538 6.295773685089752 6.465274158326238 6.467713528162411 6.609167986857474 6.612926600285947 6.663582719166128 6.66682621612193 6.676478332032848 6.713782716657057 6.803444780770938 6.840028331845448 6.85719049542304 6.95587567671767 6.995476559465972 6.998343460904621 7.019414884206005 7.105445453609931 7.109254540149728 7.113996365018599 7.173532765201394 7.261703107775633 7.273780408695544 7.277203152435014 7.311823581809956 7.344972636257721 7.362613781971559 7.438464167312437 7.470015065888178 7.610838603042378 7.63381225420742 7.727212577107994 7.741393231561677 7.767511252046045 7.884167247991059 7.899417641312112 8.147992559859949 8.163770062907419 9.889766813644069 10.11721728133053 12.92291305446176 12.98537530574505 13.71759559011463 13.86960087515792 14.23227426719517 14.26905805720075  
BAND_ghostNone_4114_02WaterMeOH_CC-TZPGTO -20.57620702300416 -20.52284004403925 -11.28001401572882 -1.37726751996121 -1.313896309758036 -0.9386831841744741 -0.7130878076161125 -0.681479967041243 -0.6304358357558222 -0.60789935105994 -0.5525184773292793 -0.5185050585129485 -0.475079134696486 -0.4689191857246734 0.1286208756796974 0.1703010517119898 0.1787915324932739 0.2119795599123189 0.2225068776650772 0.2815779396332942 0.3282364144381056 0.3824195673387898 0.4218624472840826 0.5186913462111349 0.5672550667608389 0.5696681606834498 0.5982077102003611 0.6148774999061484 0.6292330928012966 0.6464635938751417 0.6726307746499991 0.698231953427447 0.7211763977045282 0.7302723122709986 0.7784377080027252 0.8056859195148487 0.8289210993352389 0.8390251323675723 0.8932690116396191 0.9189681723314536 0.9666593470280471 1.003961025750515 1.053956587747082 1.091060863017763 1.133165240271859 1.167220463496074 1.200078897061111 1.238272934755674 1.241689014125371 1.29507387782277 1.318191501408263 1.355973259797967 1.373862684404395 1.46567138201871 1.499774054502959 1.523660626118385 1.549010595961355 1.552842884095808 1.581132735641392 1.612602291380716 1.772779055136027 1.909017002890927 2.073441507695195 2.093339990618942 2.105660668218507 2.170837058483142 2.190061549517271 2.227182720736927 2.268804910231543 2.290766914915361 2.36885571858979 2.403497931461747 2.499006059700056 2.53495240108745 2.605612028307727 2.676713132535173 2.867798650301994 2.944714418630923 3.035334290211779 3.064207733944732 3.102190552304984 3.114672083374662 3.144682345091882 3.217265611330046 3.255859778479943 3.304726428683724 3.312670647108912 3.340890763651482 3.381192306553945 3.406055162451253 3.482477777809152 3.520178956137086 3.59920789537696 3.612928882924194 3.642106042396513 3.682495645703746 3.710196372158922 3.723624919519574 3.74280289970673 3.774795421714153 3.792372905797944 3.830569378482354 3.886324158307625 3.903951704897654 3.936770988076784 4.000859355621403 4.013874923647901 4.03505894116563 4.065460162339165 4.072103382629166 4.146212798756158 4.149159471396747 4.152700771194428 4.195047942335458 4.245098603390566 4.265339991675638 4.287623665482966 4.347309693086771 4.391761360166774 4.396249931247951 4.422004897797169 4.471952620689803 4.48822048268695 4.556255262838702 4.590450240272798 4.687598465953894 4.725467699900525 4.750722651297767 4.783634855792144 4.90762808103244 5.003216945056359 5.053718922038099 5.066143733608527 5.181145953314953 5.219617713452275 5.260374607536786 5.309707205356512 5.35814390397433 5.396346448407808 5.457515727444463 5.543963087356449 5.568763440439184 5.582859933096831 5.601135264676591 5.780156290973281 5.947312347387921 6.077945491885807 6.181762166449861 6.222392641436667 6.252158382038052 6.394551293834822 6.618053937557366 6.706593619480125 6.922457164407158 6.968670487814646 7.01098174238663 7.045187598524898 7.057108737147025 7.084925711825806 7.154767764614697 7.183882033207737 7.237253824598995 7.259313469050448 7.291809225162645 7.37305247924794 7.459828311806679 7.562778281103218 7.61720971576355 7.853360628307803 7.923152995211612 8.347364738037074 12.16811468648046 13.12980839846473 13.86816116248805  


==> anc/data/S66_mp2/eps_res/eigvals_BAND_3S.res <==
BAND_ghostNone_4176_64PeptideEthene_TZ2PSTO -20.51116423115069 -15.58609658168493 -11.34926778108368 -11.25772913362586 -11.23295186743248 -11.22191347498336 -11.21939210510907 -1.377731527362147 -1.232933555337359 -1.027836463225189 -1.019996371611964 -0.9337341451399329 -0.7927798049188152 -0.7846764085894123 -0.6922749264638658 -0.655225109988425 -0.6483835119945023 -0.6266988840209061 -0.5887660850841738 -0.5838333956413799 -0.5772689092613675 -0.5564717446986898 -0.5470190555343198 -0.5075635527440115 -0.4999049510437968 -0.4242462282235347 -0.3946066113050103 -0.3693132748508391 0.08311497427801863 0.1093262111874184 0.1129888475180776 0.1261617692387098 0.1367793644103291 0.1449156150234233 0.1589170069239091 0.1661550830668487 0.1722179103044489 0.1845523954362119 0.2107373523702217 0.2178395746368259 0.2273957595471026 0.2583152301458801 0.2772925354284248 0.2858814566682353 0.3199031283881726 0.325435641490196 0.3451145928777826 0.3639639696374523 0.3667601116245041 0.3826020283619928 0.4127855576066969 0.422019245852411 0.4620078244276248 0.486183416285445 0.4966077172540074 0.5028448014399535 0.5066011243776699 0.528274239116596 0.5393839638938894 0.5530443422219412 0.5764641947696033 0.5811924558905219 0.5858155411679917 0.6037429549619999 0.6188835269838282 0.6293616512361537 0.6546743591143042 0.6726190431121576 0.6999450775010077 0.7302481606388356 0.7347719297967261 0.7582572063787469 0.7889581604776925 0.804778961123733 0.8154741305237851 0.8328947387731354 0.8502815141687483 0.866817671127499 0.8948080879525985 0.9251238479481275 0.9461869328887822 0.9643736011327766 0.9790659020469322 1.010148728237009 1.049161454991363 1.081059558599051 1.09164764775338 1.120322363168904 1.135018354737031 1.177821687093946 1.197045183843507 1.203865706521545 1.24828501431661 1.255929353097652 1.262311444739151 1.276999278688788 1.291567164684795 1.307596790928542 1.314307271992065 1.32776136221158 1.347868227271806 1.358439669619107 1.404059056765077 1.4128664843456 1.447227350157387 1.499448546138713 1.509717933145947 1.531182833648839 1.560568920314195 1.566962888096336 1.59535617878945 1.633721404602572 1.653789137033225 1.675382073500179 1.707619281746526 1.75545746002706 1.771666978354832 1.814025776839733 1.829316041401551 1.844470825039902 1.853782910792877 1.874305277470089 1.953302633492634 1.956423517252925 1.989203720416922 2.022274554064854 2.071450318628974 2.104353708587619 2.143458832447841 2.173323940230614 2.186676432217303 2.220680792600499 2.23397294698484 2.242573368303558 2.255835084372196 2.28527109809859 2.291220761905396 2.334815736708655 2.412910087236355 2.430765059190604 2.443294588756525 2.472273017159008 2.475932250052767 2.49202156819126 2.525291409903469 2.573102846235998 2.591357642283042 2.617341183237299 2.637923525178975 2.714042986985278 2.724870419144077 2.740726498715195 2.773660161474361 2.776780675883195 2.828051903144625 2.86976861750679 2.888705072656356 2.906662521045082 2.95407765466091 2.976643228928739 3.029213210843649 3.033214186216896 3.097714549572771 3.118092041624004 3.144541356597362 3.153476120556057 3.162537182981397 3.184695210008766 3.204434602817466 3.212228098769187 3.231411996702527 3.250702608632356 3.258603352602888 3.305718130933014 3.315461697580566 3.317036803398933 3.350431270061392 3.408316706699399 3.416360180554481 3.431020799614391 3.466500641364381 3.49151136451002 3.538192595968967 3.561103999260317 3.594412345020058 3.609574890294044 3.661742699403507 3.698356742226847 3.728995988889246 3.757625886110499 3.779474202674879 3.830724213828174 3.841792819933749 3.869520199660289 3.88076185900847 3.889206137760258 3.902248582034608 3.907218648767881 3.911384274745889 3.928967408959674 3.965165519341517 4.022095747904486 4.034895122352689 4.092417007484478 4.113924166760569 4.150431052620581 4.238706103711884 4.276379507073619 4.284649045626729 4.302264011781831 4.414392971334464 4.437077877525364 4.480873444732034 4.507091438106806 4.612933895309579 4.627522233531177 4.643216354476436 4.675725073176677 4.776503625304124 4.825312724715055 4.832084600364963 4.872266836330399 4.916399018964705 4.962772743712378 5.00824521477833 5.011526741572218 5.054024054509437 5.06916019190457 5.077303532238505 5.153609383729469 5.178784186175104 5.205788773289284 5.22874743914302 5.248186001205059 5.25685031975848 5.307826016907575 5.328949392515137 5.368556560173032 5.375370359666653 5.432306826276304 5.442501937100139 5.51897716976673 5.622596698523642 5.683100458615049 5.79694096580096 5.888422627169454 5.909156845080462 5.947760265688546 5.984140226658483 5.991033144689554 6.045852777004186 6.09922299109361 6.130293542420508 6.186672139355697 6.203268150469741 6.221527736283689 6.338269542010336 6.557338783423924 6.59686305093038 6.617699834911243 6.727816546043398 6.74590724431758 6.823004112312483 6.880078206123608 6.929303475240114 6.951674710485705 6.973951558128883 6.99532560122881 7.01717568822507 7.060167033484916 7.110626051488279 7.158462017931275 7.172718325574961 7.212319676665788 7.389440122169321 7.572674793594481 7.666777726391715 7.769637206633437 7.828029078991668 7.880730414918101 7.968353062462465 7.999271920060725 8.049160430598125 8.17997724242616 8.238724752941394 8.422382247983661 8.578916425007494 8.594785324987553 8.8691508988406 9.255896991995956 9.37730563177341 9.548697635569068 10.40790461747426 10.68044685369187 11.00951733612066 16.79864453706414 56.38286452402642 57.30200371511062 59.28838410599857 60.58699340630676 60.74755639150457 74.79825308536647 134.1221048245268  
BAND_ghostNone_4130_18WaterPyridine_TZ2PSTO -20.5212631290703 -15.58286863475861 -11.2901943257377 -11.29012939380478 -11.27357519593731 -11.25472180419041 -11.25468575985141 -1.310726288569346 -1.275303287668053 -1.105243189741757 -1.04982752070758 -0.87444878925909 -0.8720910362303675 -0.7390090878397996 -0.6778879523499174 -0.6765820169054022 -0.6667484345506828 -0.613499786556614 -0.5936069379198752 -0.5578359306139604 -0.5478569248009154 -0.5348137640254539 -0.4697595948930602 -0.4392812539365776 -0.4001871707921878 -0.361838555771926 0.08273026331224692 0.08479978203906177 0.1005482595482656 0.1031273884563959 0.1042404737348932 0.1317251563502927 0.1462287290532081 0.1704817562040821 0.2364315984676515 0.2623810929885566 0.3017247024027603 0.3067399281905686 0.3120266482599671 0.3334453813804783 0.341623284745143 0.3433628792236286 0.3485952615708593 0.385623276000465 0.3874557377204241 0.4304845379896808 0.4754337112486735 0.4893427661621715 0.5050535768998056 0.5179665902267102 0.5189235285066536 0.520143667193011 0.5393033768910768 0.5406811488772943 0.5569438026311507 0.5632351828223316 0.6058289202318414 0.6541508765654068 0.6567435769179731 0.6618502459584591 0.6809552449297932 0.7168054098406071 0.7646331064591189 0.7799250436312383 0.8510160973798748 0.8608599657213556 0.8609531012303823 0.8695916592594283 0.881921785417305 0.9169732586457789 0.9252426983348633 0.9476167001782696 0.9784456893607866 0.9807962566698391 1.021119215489395 1.036551024470886 1.089655343810425 1.139988714793634 1.160342347937739 1.183256177928094 1.186374381066895 1.198721132654119 1.209906203394773 1.249128919372881 1.265228049974271 1.284401977625755 1.297590717651151 1.318125753597986 1.423771177590104 1.426037615562364 1.465721474706226 1.516932954382275 1.560435504712546 1.577095162306825 1.593062106525572 1.632422893640323 1.636291272550775 1.650876134222287 1.669049734374465 1.766385384792704 1.779995279612419 1.782821756341133 1.813186103594459 1.834525123005823 1.868079175148747 1.952473148645322 1.955900073937283 2.041517181577812 2.13811945576119 2.169409712523728 2.17615116814952 2.182093300260362 2.209827626629751 2.249301431150675 2.254979789626405 2.261569722271791 2.318652187335656 2.348952430716839 2.455732165511871 2.479554616809404 2.486875048082576 2.504270785064118 2.524751511869055 2.593429274206479 2.629851135781123 2.706188996361097 2.718579045290518 2.728777814951043 2.738484673686266 2.795377038312602 2.81068497763888 2.834777646410283 2.847123048572812 2.861878130902863 2.874479131506314 2.95352879652151 3.037061255964602 3.042745304028972 3.052435872556279 3.077056193375931 3.079226564975945 3.10948955342638 3.160364357898749 3.179261687391421 3.222449350825311 3.260898881066754 3.31119679347881 3.35377021558312 3.38076714940433 3.383452707827643 3.466260561210964 3.507789633801685 3.509584842944393 3.536440450537066 3.558913109578571 3.581143680283422 3.587433496458412 3.628220808349051 3.653742455409968 3.699389261155893 3.799765016566912 3.830289863803282 3.852996519400176 3.870406036715372 3.917983698846637 3.99326104537377 4.00400798001605 4.070835917585369 4.074727138466478 4.104752245617899 4.14336832083479 4.225607552648219 4.234129308301601 4.31611388810941 4.358810540977471 4.384884855279058 4.414620109133436 4.44366641103089 4.458152239252399 4.479053846985729 4.537767708202106 4.631542920755138 4.636959619907778 4.699442439574088 4.754973985033311 4.764337509441724 4.765551015104894 4.798641096397126 4.819282230859284 4.844321616023044 4.86299263125081 4.891603705069462 4.952100708287309 4.969501454778763 5.03471678874624 5.048662863181135 5.05186307476716 5.179398421649266 5.201045631403921 5.207918242476522 5.339314745985125 5.361297207631688 5.43959658008976 5.490686962369261 5.51660932741337 5.530291795258486 5.671788858114178 5.747825494656779 5.85421109305694 5.862297379554197 5.906453689507553 5.909692378893581 5.994712813296972 6.030704738347948 6.094418892880806 6.12906590679595 6.310255567123478 6.38918376387826 6.485765316668243 6.508947571281127 6.55947351150078 6.588434551740945 6.62130965988888 6.625911779838793 6.721545098304691 6.868062743477879 6.875469530844338 6.901859620182838 6.917431266105397 6.9358079077294 6.958428367922443 6.988496742019309 7.015101647888772 7.081259063471779 7.166419948628167 7.282756686171401 7.573573199072237 7.743372520836025 7.826110002210499 7.975600024649721 8.403850837247589 8.446028668915073 8.530010817904939 8.725330733650718 8.945640195485854 9.492071106262635 9.524660058631468 9.551642549832874 10.54117991917571 10.63857119902693 11.39924295227846 17.30014229059046 55.87806914564523 59.00104957567621 59.64716999050292 61.43429671481685 63.38737959372196 74.99471355343556 135.4753640711033  
BAND_ghostNone_4116_04WaterPeptide_TZ2PSTO -20.52401083252909 -20.52144801643058 -15.59638376774687 -11.36143528487361 -11.26364354120908 -11.23642552023413 -1.390705477829183 -1.310897814924599 -1.243574091734314 -1.026895838746459 -0.941084159476165 -0.804408160653364 -0.7006595547342054 -0.6816613743427425 -0.666476612327103 -0.6430332137992933 -0.593050119856893 -0.5927667146197316 -0.565139032903005 -0.5538318054717634 -0.5430002977500687 -0.5155488979158113 -0.4706597140119492 -0.4381557016280171 -0.4055608863139043 0.0784891166391887 0.1060010521511797 0.1111216278344681 0.1385771278975536 0.1389843038211937 0.1568798150685986 0.1702607088170747 0.1845515379225515 0.1970816062333015 0.2335942954761883 0.2564718135118103 0.2678862727623318 0.2912939136082681 0.3098625130843704 0.3258631927612368 0.3621262141481028 0.4138257713225377 0.4344638183984709 0.4522770964764766 0.4764279963801418 0.4808318762492675 0.4973693897340581 0.5180673973021336 0.52915482260182 0.5650537719740045 0.5704227169032576 0.586793840973573 0.5920805401587875 0.6011025730651025 0.6136213628481759 0.6159247252684271 0.6602499023738926 0.6639263928543663 0.6971669434001885 0.731319410183174 0.7437208257703695 0.7588326129179042 0.7669312611930593 0.808496567466347 0.8228990492989522 0.8626518389251036 0.8942162704728041 0.9023211267137226 0.9514680094718008 0.9786794740892519 1.032533401484478 1.059320423079879 1.088601883229975 1.136905566391207 1.141745152581199 1.142514789914425 1.211347494448858 1.231725645957879 1.264449172621192 1.275343098286857 1.293069193170133 1.298609980488916 1.308351384265214 1.320679734335664 1.391303631481146 1.399752304839886 1.409480382627074 1.467752269636187 1.506108916986233 1.52572656709646 1.548532124947039 1.571166465783929 1.594552999539351 1.623791078736159 1.633272209729172 1.645324452588231 1.74214210304612 1.751018896105139 1.782856299667051 1.81411030538842 1.869754401843151 1.947024189932713 1.954722182269034 1.98868001472295 2.031378175125663 2.053473314161202 2.109874385032482 2.147875747143583 2.15256494350479 2.156507595299833 2.179096402707083 2.187487648132868 2.231110101503702 2.288839072051924 2.290393837047143 2.344484918321858 2.354657742026063 2.389154650075847 2.429602992160645 2.433647695067964 2.485881656002144 2.524788934685967 2.551605752951431 2.62052058625885 2.639164708058449 2.655021881365196 2.706812185062843 2.747099631937875 2.749508710862819 2.781135169883053 2.800404125955087 2.848768322215791 2.916498219157269 3.034452723779477 3.0480979200549 3.0690742770394 3.112620792373149 3.155848778799785 3.174831077729318 3.176116805143903 3.200641195953598 3.214550142636127 3.23253347638512 3.251977221716841 3.275712617258843 3.282911482080697 3.335265036531309 3.395149912193472 3.412166523639873 3.43398331452749 3.434435303258875 3.482583260167573 3.501776226504467 3.54297485306674 3.621495994960839 3.672627368693739 3.725072136898351 3.755225153626233 3.792659506121971 3.820230591392721 3.885373480124471 3.896349093118574 3.899683022478444 3.92721289332594 3.955919926659536 3.991105370245035 4.007256716011248 4.021083650931326 4.054887591394042 4.08193015241693 4.155192774603131 4.239036751830118 4.25546457613937 4.272745948416219 4.305342564104953 4.379445379192471 4.463815973406958 4.469222941131964 4.509008185699844 4.58158292185223 4.590194448989348 4.63111746213427 4.647469381505114 4.674085806391712 4.786707593899998 4.81488321197759 4.898997849805447 4.919250738875203 4.93563246408677 4.998407663817566 5.04890141551231 5.051086474550188 5.127170728092994 5.140830024895966 5.220590063607482 5.22674450229663 5.23856158921781 5.280687782354005 5.298082961125228 5.34689650293069 5.380866901727575 5.4225588415287 5.522261473673279 5.618970153843138 5.643424424502389 5.679594016305735 5.767925400334035 5.87488634989832 5.925756640803154 5.938119880458403 6.000141158170695 6.02470306745239 6.14238903161484 6.157091245197194 6.180453853335614 6.294709873458375 6.363474810826429 6.464632847779967 6.576417838574678 6.745191044788369 6.773542778030819 6.851049984638313 6.973385589224302 6.981090492405258 7.068547753780896 7.071048636477926 7.078852178766039 7.1352324159371 7.137272802771863 7.176733997297674 7.184071033994051 7.342603372023669 7.575632950989743 7.682576423006572 7.80571549272554 7.83784621712284 7.931095296838771 7.987937297178963 7.99632847202296 8.26648396982557 8.52953462548952 8.880870711199069 9.388034385363953 9.601761474590729 9.754365467144133 10.32379695218551 11.03810174342701 17.03915782342735 17.43713104140714 57.23422451340029 59.3578946866773 60.95220022951769 74.7035496467101 134.792565395555 135.9210255096694  
BAND_ghostNone_4129_17UracilUracilBP_TZ2PSTO -20.55432201375858 -20.5446719808933 -20.54460332737883 -20.53260995842627 -15.64812294228525 -15.62214436208398 -15.6217489610772 -15.62171489380364 -11.41942812141185 -11.41653710808949 -11.39584874102187 -11.37441518597083 -11.34915378158242 -11.32877315734947 -11.26127987373504 -11.24550070468686 -1.440557566530023 -1.433887244943935 -1.410451997957093 -1.392857373778828 -1.319552354610728 -1.306112114657606 -1.250964170043128 -1.239930796873907 -1.09697267467105 -1.080499265864959 -0.9416818392940657 -0.9267295202844517 -0.9098601064277456 -0.8957490599111928 -0.8131854881203215 -0.8004903507920338 -0.7729912748580208 -0.7594055191240716 -0.7259514840251102 -0.7129871393696952 -0.6909260703198675 -0.6732466130432954 -0.6710264273634745 -0.6640032186782036 -0.65609141800964 -0.6482182701674617 -0.6259210769118463 -0.6098296853438531 -0.6020852644800865 -0.5931559398526594 -0.5846367161172197 -0.5654770813659439 -0.5300365231983732 -0.5168896078500477 -0.4969519291630985 -0.4784746670793831 -0.4637154745580896 -0.4446441536871978 -0.4434150006197399 -0.4360193614310013 -0.376567407883787 -0.3591333280317504 0.0629860109935122 0.07433437008658465 0.09126394644492328 0.09325022553411182 0.1038514947385513 0.1177846869040119 0.1285930558614431 0.1446962010668097 0.1528996406438626 0.1635556783701221 0.1721375668482516 0.2122858226057433 0.2131575455500899 0.2355227254819953 0.2536311211149703 0.2577186102602173 0.2790382913042159 0.2845316842333596 0.2884694313688978 0.2975827773680756 0.3037251163646721 0.3072168966222669 0.3236179447263881 0.3420157659376264 0.3442632397124868 0.3511594393966506 0.356418276426865 0.3603865415610732 0.3840391141203562 0.3892931224959801 0.4016985726577774 0.4110761624077494 0.4251985516728475 0.4284032777339632 0.4503532860603474 0.453147096364297 0.4661352127970798 0.4693463266974527 0.4825309604024943 0.4849484619077069 0.4986529858049618 0.5054662261620927 0.5123574442539566 0.5226542611235209 0.5272365646963951 0.5326781362600352 0.5550864917134345 0.5669596754014231 0.5721201331269913 0.5967120468931331 0.6009285539630468 0.6166245369414051 0.6217122787262344 0.6366784859966443 0.6505490297969738 0.6546457624037939 0.6784625799417739 0.6905626455462329 0.6999389089942635 0.7056748123334989 0.7082227631776351 0.7265302542753439 0.7406167135878736 0.7545073595040662 0.7628317769981751 0.7730594830758842 0.7797763493544444 0.7889100530259837 0.8141289797994438 0.8330271639458232 0.8462027558391939 0.8583843794133226 0.8738113204443421 0.8761604786522288 0.8810949929735219 0.9131370708482763 0.9189811256919418 0.9302584238109 0.9498507450414508 0.9612577259568088 0.9700158896128551 0.9752855769267991 1.001375592971063 1.010410105372711 1.022905863514681 1.040138345821927 1.050070967612684 1.07110058048422 1.073427876155041 1.07404257263666 1.084292787929102 1.08953631722162 1.105722390455799 1.143400443690546 1.154379084387191 1.170686117976485 1.177461104627574 1.192790110432286 1.201808317788491 1.212209132679652 1.22439843500711 1.25234572523883 1.267999770456491 1.273809603893811 1.323596626702852 1.342742828709258 1.356570293133248 1.361165326975527 1.370732329838018 1.381776402632921 1.404415106059346 1.411250498055244 1.425246047852597 1.448737069398608 1.478242203041517 1.493991912747899 1.495101754870897 1.511273586674467 1.528745985236283 1.54935466160736 1.554372012893278 1.560967606027645 1.60149041210767 1.607554863148429 1.621949021739126 1.642406439755762 1.647024556622575 1.664003655865604 1.668562972473623 1.683737835697463 1.697880937683433 1.700602047090334 1.704214687004661 1.723628419969397 1.734577346678867 1.736517228813965 1.771302676739378 1.772489192542889 1.781892952833886 1.831833619065356 1.831982638592315 1.850653133585815 1.865505823078532 1.874238675999108 1.920758008047286 1.952241311793809 1.979659746780024 2.001605438749056 2.006000734044296 2.029556894022032 2.047715141225562 2.05740819824519 2.085632509792523 2.091449057640939 2.137495810789912 2.157447464069917 2.183478937293788 2.208335734588367 2.208866721832415 2.224031763595537 2.225699626943886 2.243274445433589 2.262285740979671 2.271867918191423 2.285101357346776 2.291528426144581 2.319130277432395 2.344045780792293 2.367280646439209 2.370805227841795 2.390284452782457 2.409400344613422 2.443989630223032 2.458143651323254 2.464546373033732 2.517408305719011 2.536319989483817 2.542513155683367 2.603285880634301 2.630696271842463 2.639850051416511 2.643468360366905 2.659283771251665 2.661699067197894 2.686486123857649 2.691181537197651 2.719267850233978 2.73487553727988 2.740230399633868 2.764154585374774 2.801648443217012 2.812465563062621 2.835218278766396 2.865352873003362 2.874897118980196 2.875237430065254 2.882651097427967 2.903797013901634 2.910646280998143 2.91864302542449 2.92765783964271 2.955108078083175 2.980083495699868 3.04239192476053 3.053331580675997 3.078655424094297 3.100522875237336 3.106985411710057 3.132131581297505 3.134046827827754 3.145305623407417 3.149636944513336 3.211052741087126 3.216820981163699 3.235950178335691 3.243214387619481 3.263520311323506 3.285520487747149 3.294759526705149 3.313880295291043 3.362819716555433 3.375478344173209 3.382829532344659 3.386054360528287 3.397404301153113 3.410244382384925 3.443564522848187 3.445084730004181 3.451831720951528 3.456997891277969 3.521161632769854 3.587394889510381 3.625927406181747 3.639258726225444 3.662373911190151 3.702083923741997 3.730422447124518 3.741257554266029 3.766829538689579 3.779790701618717 3.783622840453086 3.79511602500355 3.827268327918172 3.83783818383301 3.83896320493041 3.84304052498074 3.867161350803023 3.869057626580489 3.881226863620241 3.902873703609854 3.910854037051606 3.919920858413287 3.92006559111488 3.935793669688783 3.957310152582387 3.963622644109096 3.997271924911282 3.99840963258811 4.011676019796193 4.028104614878995 4.036795166502166 4.052476284745356 4.072392358768337 4.080216861632007 4.110693984712659 4.152291167552339 4.17435282872777 4.198178993916764 4.224595647999461 4.296977857175701 4.315410352176412 4.324602377470089 4.334325996566941 4.337003740297747 4.365068186299426 4.378633693537078 4.396260349637251 4.424598713120708 4.433623243590365 4.446462207300892 4.472078186926426 4.506069910046971 4.526935214337773 4.531750406057513 4.552962993762702 4.554380866765266 4.575424774388924 4.605665411276269 4.620803538934998 4.63505096660922 4.646700372869505 4.676493946557557 4.680563126569312 4.699675923891427 4.717149288631775 4.737998918746176 4.747844618107352 4.79274650349615 4.814336308347629 4.84457833940814 4.851523135528738 4.866878982997665 4.899658194954628 4.901467845755271 4.904696940775708 4.906284110599149 4.930646092656954 4.947907278027172 4.948015776986061 4.96749361664105 4.967633817441317 5.018823591146725 5.04286463671918 5.050389524397231 5.067243352669245 5.08145871824417 5.127021012400215 5.164623656947151 5.236198709903976 5.250245793663775 5.304491521579145 5.313307611938614 5.314172997298861 5.324333668694477 5.34423008385027 5.35996468652291 5.373041548933125 5.375605395650274 5.389310371515458 5.41852250570566 5.422952875688329 5.466291819302245 5.489859569137833 5.512376289028741 5.526145706086504 5.526986304899181 5.573586435769369 5.592698625759742 5.612945426552239 5.643722354188716 5.709445649003516 5.764595626706674 5.797612681074883 5.849657729890828 5.866048183364301 5.91023499989319 5.912392378772894 5.957705761659853 6.087986090580607 6.098053725231297 6.119194198503427 6.155678762959388 6.178238671030909 6.207484228108643 6.217564207491703 6.229381647934527 6.248504424935252 6.290756946840947 6.302700372000907 6.329722153763615 6.361117390568326 6.407607938758265 6.414380286534115 6.445426105619579 6.468740089456053 6.480702497556532 6.621185308685557 6.659729482945807 6.737184438078403 6.746512791682762 6.759493857644984 6.77792228773361 6.800294688510762 6.815648110597459 6.838023856321415 6.875204485880645 6.941650412422216 6.971269929735267 6.981740204520759 7.012831513160505 7.019536017507212 7.035412411120119 7.046959370016991 7.048214008650244 7.07472585361183 7.123195628629677 7.233179801878432 7.25974450606398 7.283584231954026 7.309921533946369 7.431538190770216 7.449487075547063 7.468076406206217 7.478710045089337 7.570773786395912 7.608577919500275 7.849949660725952 7.916458422530862 8.239467280407286 8.252071494947659 8.302369855074412 8.318643939327801 8.356241166457163 8.38033892089306 8.562611790709131 8.597494259735585 8.639441140169993 8.704993452446516 8.772391919001862 8.856133251635509 8.911173755610019 8.988446482415174 9.373300917994039 9.415899727781838 9.442859424467064 9.639072813560622 10.06025953747797 10.1183337567502 10.27688137156938 10.29254778635364 10.92684312527033 10.9380176757764 10.98155703038237 11.03347009322353 11.44394676619314 11.50414962293631 16.55543282804977 16.59977548722042 17.11514654861472 17.16129072840149 57.32150225790518 57.41536992968362 59.82958877450214 59.9410696494684 60.1411944397413 60.27333591951127 62.22895036956645 62.69034929760336 74.73683528512018 74.87453018294238 74.92385864670862 75.28175177984464 133.4259675973661 133.5637422551333 135.0697796640954 135.2545837981273  
BAND_ghostNone_4125_13PeptideMeOH_TZ2PSTO -20.58823313462003 -20.49385853526461 -15.56196408919608 -11.32988227057115 -11.29255189285202 -11.24327866098447 -11.22175403025078 -1.390501468341804 -1.358699946089944 -1.212542450259137 -1.005316649304758 -0.9519176330600567 -0.9180991671603935 -0.7782081257545629 -0.7214222943108778 -0.6756769015253947 -0.6495120949181444 -0.6374739610026247 -0.622883640269287 -0.6187900446945732 -0.5721769905677373 -0.5655663149573372 -0.5479562416909475 -0.5363007029758087 -0.5275305013151892 -0.4866382913270197 -0.4829707321036764 -0.4065456628220748 -0.3754831758263542 0.07220524552641766 0.09912118950218271 0.1113842898342795 0.1172548969931613 0.1423301966661707 0.1491099807059615 0.1659217209683738 0.1699222589866952 0.1842886703804967 0.2043296409925384 0.2174038739547947 0.2242909798776691 0.2353284193384541 0.2641349065619323 0.2933045486461054 0.3027771231894647 0.307713448137291 0.333997560481317 0.3613312296994305 0.36856201422749 0.4131971497586886 0.429550197357918 0.4397475715701475 0.4663384287176302 0.4816435862318303 0.4967753643808772 0.5068687076304652 0.5183473982395782 0.5504282203341391 0.5557270655121701 0.5669177252298216 0.5754716458103815 0.5870379216104409 0.6009137667818313 0.6121053757368837 0.6292111544718604 0.6313006805718906 0.6439256904944166 0.6528952356434976 0.6708972617761364 0.6765803589609181 0.7157055095829992 0.7520110513950671 0.7856424993111905 0.7892605926180681 0.7998492457733363 0.8313654970858468 0.8478109049693862 0.8866122810771053 0.9014765230252454 0.9335099934705051 0.953722631005684 0.9820798810720119 1.012083142672627 1.04496321168396 1.068239903728052 1.083989985701068 1.11841217552818 1.130975893882826 1.159297134147021 1.197371422447338 1.212868897617896 1.245039859289429 1.252192455579492 1.270008490374902 1.299612861535815 1.303851547909612 1.315804370465678 1.336355967701037 1.342542536880158 1.364179369271054 1.374575414326046 1.413362220515969 1.421999820380093 1.447214286249218 1.489324630626344 1.515338072614796 1.535234918739822 1.563625677114879 1.569457987605472 1.58787985334785 1.604576291665581 1.662869858113957 1.688343400409192 1.704667853432979 1.736872422514537 1.76518334094963 1.782596143896356 1.814605249558502 1.822742074812831 1.855943274797212 1.8718935973725 1.888639540278705 1.934480199625222 1.961223709866965 1.984644114178938 2.047992093366338 2.080671841832984 2.094006044023917 2.100621241667795 2.134580068146232 2.164063100755673 2.191684856782264 2.217318762489089 2.232003399757379 2.278936774523371 2.320911605220526 2.334276937598158 2.367169790961079 2.389254151479057 2.393438819404592 2.421251298464933 2.453710928759242 2.47125983724216 2.496969692749102 2.52159400523428 2.531270353553153 2.536546359070422 2.60102993234657 2.612091071834605 2.657247012795263 2.68834469214699 2.738429429020179 2.765158041786413 2.793185265433342 2.81908048762697 2.837626889199211 2.913020483001334 2.997366593233795 3.026970145030193 3.062251037609189 3.08199745657562 3.096495332822852 3.107423122334663 3.168577853743383 3.176881744398255 3.180282597472516 3.193550048281713 3.204390594254727 3.218116742723788 3.230589288282509 3.24070412965043 3.251868992936622 3.265063226238157 3.294886647746833 3.315343891454275 3.332166993654827 3.389342133276108 3.412951538362528 3.44371101889212 3.457039847854385 3.469796553811099 3.492179911731901 3.526466278289523 3.577989010793658 3.643827871789254 3.669610348059704 3.752633400255679 3.772946090965899 3.794985997754067 3.837677859919665 3.878907394455349 3.881621424864889 3.890858822009624 3.910902717239291 3.916472642612261 3.917081670463388 3.925690852916468 3.964451942103243 3.986960645771951 3.999405278319241 4.02626264310713 4.036991849086418 4.078978024323228 4.108163603474763 4.123571927388466 4.187704686601665 4.249096411848471 4.297728915651428 4.325078739484755 4.353431112262508 4.395280222847131 4.457009299367771 4.492364869051847 4.525967270054013 4.625297911236077 4.646790751806622 4.68281460262913 4.755256303726378 4.785869329902191 4.820518374913068 4.841531061318805 4.879113781755995 4.944830904780665 4.956512006275481 4.975424142776623 4.982518180252327 5.043377028864987 5.062353813076014 5.105475223272675 5.12585041735403 5.182545627900415 5.216105772380538 5.268754785040668 5.289944343173151 5.30838203043779 5.337262774434827 5.342363126521782 5.365920128460913 5.389133002340279 5.440081257286756 5.517253810212316 5.529712953263263 5.597559169775257 5.611257219217535 5.643325124099906 5.727205348395438 5.863654781165379 5.963122844720563 6.0120387439038 6.03618297132492 6.049817791692203 6.079012168118195 6.132798191091703 6.174701560419205 6.209301301490981 6.244010448466274 6.276282165646576 6.364000985268296 6.590179152232509 6.74215561126895 6.764440942744634 6.788047249392085 6.8708317697112 6.936496096942062 6.960879629726032 6.993608518264947 7.074328911283641 7.088287401418874 7.10243345686531 7.131321532757532 7.151674748337228 7.162645302870467 7.173875960954001 7.287709319503714 7.386974801242897 7.486932160490289 7.616909837932371 7.677610031040797 7.776107320101332 7.811363481511119 7.867388207070914 7.890594317901054 7.94600990272751 7.961804566565268 7.999811547913989 8.20564066662882 8.368283181639798 8.613432997774588 9.098132367480819 9.201808988308327 9.489062108933886 9.826290728163096 10.37812219799776 11.04617832720167 16.54174452818229 17.86540547999997 57.33199247247272 58.32281338697288 59.18756138067706 60.66945792996915 74.96859052965267 133.335809218785 137.1626583394167  
BAND_ghostNone_4126_14PeptideMeNH2_TZ2PSTO -20.49189925352681 -15.56971024901052 -15.55757722046251 -11.32789092674095 -11.26277075959095 -11.24248319815855 -11.22241551751527 -1.356314638720978 -1.211386758322267 -1.200709802098638 -1.004670380590703 -0.922583507629862 -0.9167095349150377 -0.7718257817708415 -0.6927068076361867 -0.6752422253405148 -0.6393764435278816 -0.6297414285660091 -0.6185989263372254 -0.5838252537571383 -0.5718606073424038 -0.5637778936916531 -0.5437557311047038 -0.5421107017102337 -0.5336302424982817 -0.4853720541390186 -0.4295609810133118 -0.4039705201763417 -0.3725572674363682 0.07295362647972163 0.1010488210660679 0.1030313822598701 0.1168428415004002 0.1409496105055124 0.1500806508468905 0.1571070634485903 0.1714034327841337 0.1844648099255624 0.196591601800416 0.2048635431405739 0.2273480389924273 0.233674725781631 0.246329853168615 0.2628526478376582 0.2966312148852753 0.3172192048389249 0.3233635475457314 0.3456085484059916 0.3518671597834852 0.3705360649602788 0.4071063759286533 0.4184726628639495 0.435369332627196 0.4630820221744666 0.4703594396995555 0.4813721135140625 0.5004495454594362 0.508153501195727 0.5274818019933692 0.5599022551131894 0.5717279005228624 0.5749012353100711 0.5900546809663967 0.6012691730270582 0.6104956725834114 0.6177793365896097 0.6328450708892703 0.6474189722018542 0.6554880883217982 0.6745679550799399 0.6790809273854934 0.6904901476325401 0.7144854862220684 0.7233205123032169 0.7562647985664976 0.7767092191563549 0.7906371638904514 0.8055499586799422 0.8248611811275263 0.8557393646526988 0.8859104677082112 0.9156564723065888 0.9523726695280379 0.9917790256352241 1.037450984363596 1.047751433316203 1.080405549899729 1.092674776472509 1.110280634295242 1.140485585240955 1.150755379348164 1.163365749915994 1.214541802860945 1.228843468792026 1.249842155518886 1.258577435707402 1.283043388429556 1.299671569506632 1.314327173022187 1.326712546227719 1.335664595975443 1.359451660547682 1.371243454764228 1.398249901327144 1.411949628688822 1.452950711204223 1.461695548350753 1.505103735272536 1.538384792649739 1.551806778544145 1.561417335774449 1.585941120457308 1.596903044916127 1.599741993174365 1.640292014938766 1.670762933851907 1.701899468400536 1.714166008868572 1.74867228074812 1.766560558565892 1.795526716480671 1.830574019273693 1.845302410603124 1.888867814938981 1.906871575815765 1.941286140583874 1.965845236767822 1.999725038897558 2.022901720538599 2.071531806427072 2.078373162823464 2.087274236528958 2.114629028406948 2.151426688523778 2.162473037865684 2.213513752452499 2.234533143006229 2.23894350815363 2.270428193927156 2.285558228459257 2.306392704771186 2.359997301931375 2.379611443010677 2.40120442420362 2.41454191343903 2.416539309276047 2.459208371580123 2.488891640247019 2.508941100718951 2.533365790691217 2.550519183522209 2.583640923501835 2.607947690022694 2.658494578574803 2.682146098609108 2.690871522547155 2.750314770960237 2.753134674617543 2.771894183146602 2.820963558213995 2.844776424805468 2.889305382949171 2.923126285385496 3.019249641864881 3.053857757203227 3.065319093645357 3.082786524373883 3.093569777736207 3.130575698935699 3.146915930303006 3.152476644738321 3.176758306234007 3.187671288886529 3.220418223211231 3.22603079417749 3.244914267164713 3.251934957905571 3.266890453102199 3.272675999154166 3.291169253169939 3.32391891065665 3.334847217076082 3.382637086184494 3.388557523679221 3.420191799571505 3.441186515925515 3.454268929928631 3.493695422049407 3.518597265045134 3.566990409320507 3.571991402715838 3.596718594211044 3.656828285628461 3.663244717059946 3.754771553261474 3.813700505132307 3.848743966055331 3.878987561243738 3.884005413189708 3.894733091626911 3.903293514660163 3.906808373440676 3.914774286666442 3.923445341400738 3.937551276181102 3.96548568567242 3.999059430510449 4.018779695632428 4.03877339937451 4.087083848616764 4.124452276320219 4.127244961298604 4.191116476781248 4.202966357343493 4.236568491093867 4.308004503708231 4.31695425726527 4.375303204798922 4.397671539404363 4.455834680245196 4.492690326701286 4.586251139590075 4.651432464290313 4.667777478046752 4.713413512417892 4.800344015284908 4.806888577446961 4.870411663045936 4.922445393831111 4.94650526011005 4.969827163880817 4.981780414589634 5.033570075362304 5.07000082054872 5.08221410745947 5.101709921364595 5.127364506529859 5.177399574881155 5.253477856305037 5.27009862804617 5.300049858181345 5.336287112319873 5.351844226369848 5.380032361267382 5.406429948078177 5.444135454542556 5.486040599301139 5.503290144895828 5.562058613281632 5.571441667285448 5.609421400463888 5.658956530118563 5.680564637467338 5.750776886927756 5.812003370381642 5.868098666329218 5.881557847899059 6.001930767348354 6.056439593505295 6.077212735631011 6.113733726127209 6.137841463087132 6.164361743138916 6.231617818108176 6.273181371622736 6.380151830310844 6.613050998848523 6.777880974490047 6.797042588368049 6.838872182229687 6.867917008059125 6.918368756107674 6.937340046977995 6.974839122547004 6.986113745156295 7.059888659117181 7.104370013818399 7.109972663312445 7.118517996483526 7.151606125079295 7.163924039622897 7.216101012332498 7.284727630707362 7.381773818343722 7.400155009836062 7.427949780102797 7.615428039907809 7.679040897996088 7.777189969985745 7.822580911347882 7.893232497254047 7.900086205278234 7.96756217027024 7.991200780753795 8.042434920701883 8.165841969911105 8.362265785603286 8.640405918918466 9.130591348696036 9.252760499145783 9.460488922742707 9.510268056484119 9.800641984209227 10.36216858865036 10.3894952565391 11.06110476327655 16.54388413600589 57.35906092401682 58.4380451368663 59.20205325246425 60.67550412894263 74.24131241039905 75.00119617208584 133.3391815362237  
BAND_ghostNone_4151_39BenzeneCyclopentane_TZ2PSTO -11.2386783470098 -11.23814719971461 -11.23811223646646 -11.23692304766159 -11.23685388030936 -11.23625933068491 -11.20328240859206 -11.20245449200143 -11.20175174625377 -11.20146949840995 -11.19760639916585 -1.155137147283317 -1.109185475260243 -1.018988394928285 -1.01893911263134 -0.9496789731877374 -0.94885619422378 -0.8278046572714574 -0.8277850516794191 -0.7691467885747805 -0.7603390397377395 -0.7134189650928878 -0.6473585076262049 -0.6439290815391416 -0.6375200979804269 -0.6227801922297748 -0.591844161962821 -0.5918126003477043 -0.5634090166852859 -0.5621519037161441 -0.5075954452718073 -0.4984019910198907 -0.4983825469742229 -0.4682810594311712 -0.4669375771419813 -0.4569720924218384 -0.4515701103865555 -0.4493530246852581 -0.4425597508223321 -0.3404070167427357 -0.3402300717923764 0.09089984505558192 0.1045101287917427 0.1064028254289382 0.1123184445946813 0.1164374396935144 0.1171747696505547 0.1374657521396976 0.1403385243983213 0.1451572979435614 0.1472271096432428 0.1675103900440591 0.1802291961358231 0.1882933881146433 0.1926383180074852 0.2090222014717236 0.2269177176493795 0.2384363335830174 0.2667733600491791 0.2914462783421212 0.302036835730018 0.3152507575942888 0.3191967832507763 0.322876105990866 0.3299681794500648 0.3331562551450939 0.342739780159422 0.3522735042477919 0.35493522576925 0.3610919759437737 0.362703817246989 0.3697177938707982 0.3781092338272404 0.3831647661503594 0.413264396490461 0.4358985004252114 0.4560978604198748 0.4648856147833234 0.4884258050984577 0.4943621079688609 0.5136928560082571 0.5224968947268244 0.5263822808288787 0.5386022467017207 0.5475092526242371 0.548429048213451 0.5584716668973909 0.5647074054728664 0.5667736978858602 0.5870779176807417 0.6019684031711865 0.614794970578302 0.6180189407670444 0.6214921551423636 0.6380667326711725 0.6449042814096807 0.6602467848467727 0.6741318713958395 0.6789106817652878 0.688433797779654 0.6913987158089683 0.7021733019786307 0.716253202208901 0.7223917986577566 0.7354169269418306 0.7481168383849803 0.7501497039069206 0.7518155045636896 0.7641498378556489 0.7840158373531249 0.8042316623540322 0.8222483819073543 0.8405324185115198 0.8509796882660527 0.8779437942858634 0.9174538126038574 0.9211651503559863 0.9317482735124787 0.9623021619440119 0.9745642832507343 0.9906913399949937 1.000285815660563 1.007055960655814 1.029175874708669 1.042488864934433 1.046350170799298 1.083286875511879 1.103288939366981 1.12172075047026 1.136464885223424 1.144989758864786 1.150854022036006 1.16874542835065 1.195831728553368 1.199992564832998 1.222408603463085 1.241585081820572 1.251871296629634 1.262119756633109 1.303737016048067 1.304419568106062 1.32105050025248 1.339869472240697 1.354648925223015 1.357364633412524 1.386153960590419 1.405818262578243 1.411801666463528 1.424368616814372 1.437359346860442 1.44557570409928 1.463072496318729 1.47103789253033 1.480561232286704 1.515167247649596 1.520933902387004 1.529456211841831 1.561424434689055 1.576176782416556 1.578036901375671 1.608472759795125 1.613355889387657 1.625724615193532 1.630146573956684 1.636922063682023 1.654121565006735 1.658237962327185 1.679744033099674 1.706190455127029 1.725097144587378 1.738541621493207 1.739704546631385 1.752523031884783 1.773835956191478 1.776111947904362 1.803051701901933 1.808534370307502 1.815479354486953 1.8271566601262 1.841975727084213 1.849505358441055 1.854456506019289 1.887811240447075 1.910639100588368 1.933021663505091 1.948333862585793 1.954586646794506 2.005083736730285 2.029083865829806 2.085601220045621 2.118189512649103 2.161053146847452 2.166910268138164 2.192236092518089 2.20322475950773 2.205569391436278 2.207469429323635 2.236971172781195 2.241972462537705 2.262759383023707 2.267486277132281 2.27761242377948 2.282115923794329 2.298169271490061 2.333419169047512 2.347615254847934 2.368398424885951 2.385296498790466 2.4310429766918 2.455688732209011 2.471946152601872 2.4764115834405 2.503110175277304 2.515145286805472 2.526287420970431 2.538674534698906 2.562157669965968 2.585032000332366 2.601765747893527 2.615090217158968 2.667100030656367 2.693160720818618 2.708270449615376 2.718176045583191 2.74854183439532 2.75823994737039 2.77694203615277 2.783159130952569 2.78874710181832 2.828664384825482 2.846242548394323 2.862594698853221 2.880583735284922 2.88322752255869 2.908935930219546 2.938104907270116 2.949888037959028 2.967823720952803 2.9785780674957 2.983939557078232 3.021799441278655 3.027313708937384 3.040558945999587 3.061852583080615 3.078098939303363 3.112725433517827 3.136417124179626 3.148077843352273 3.16270295547077 3.166399399940082 3.177534046725512 3.201035738791409 3.207800342713512 3.224255370054065 3.230417327490333 3.247094291328604 3.269947130538847 3.296147015527912 3.302154827256486 3.315716135704883 3.321968070557735 3.333244468479269 3.343990926479862 3.365180302549528 3.386487809017888 3.389014753981748 3.391495964633006 3.40784862898548 3.428359199786221 3.434471087443713 3.448896177111597 3.473835716624984 3.47433727461034 3.477496970141708 3.504830904864812 3.564084884345022 3.583160437521401 3.58815822552288 3.615290035939411 3.634607345756677 3.64343374605411 3.652957497741797 3.654724494294491 3.706999255141978 3.73173353352023 3.780532594939335 3.781976897771691 3.790217157249854 3.827095137358999 3.838956441975713 3.868675544794333 3.87405075579686 3.899814362126786 3.919368673679037 3.926634104965834 3.932098832999381 3.948338954411195 3.967715366043037 3.968413031584012 3.983695418667753 3.998205511853547 4.014671228346839 4.021689138327786 4.025260187889254 4.107185308210225 4.114273566132432 4.125929970442632 4.131125516697104 4.136448236255051 4.146742247757264 4.163600948305766 4.174580038738477 4.216947074686914 4.234108388822322 4.240783237425082 4.27686044265113 4.353802086204678 4.3764308996096 4.404771984727149 4.411794538324112 4.420824859728535 4.479482935962452 4.492984779066841 4.509404983828154 4.531312321253964 4.53537903480312 4.693694218150029 4.711391135421521 4.737175177336195 4.746190303769342 4.756980364084158 4.766779297154905 4.768701164357406 4.771851242024229 4.783389095785747 4.831527690838077 4.831934412795865 4.874972980969964 4.878518165261029 4.904987638798721 4.91954949356308 4.940664507208447 4.971276110637042 5.033294577269611 5.070999013679983 5.087484062023905 5.131547517508075 5.140069729105391 5.14090657113563 5.199713286751237 5.201351017760365 5.238987798972495 5.26039264026513 5.281029788196461 5.297819508502639 5.356990031486848 5.36183654131806 5.379314840089072 5.410038015783551 5.425661076804755 5.427706607301817 5.45472299221257 5.462821144672141 5.483310003450534 5.600601697868424 5.605771724699649 5.643253109867164 5.72117501563674 5.774001682982945 5.812044703649807 5.824328809086117 5.856740901138148 5.902765082872339 5.915130194505348 5.947562662924327 5.949373764661676 6.033670997199331 6.050512673938328 6.056931727786222 6.085795651122064 6.099340132299714 6.110189703385775 6.182500842107948 6.274242385350056 6.393331502236052 6.428311245160624 6.432087917782826 6.439571025444795 6.497346226309136 6.502211304797307 6.510717533292287 6.590773950877603 6.640541175391736 6.648350942616687 6.682403223675502 6.686383084459022 6.720740037130611 6.768704652356926 6.79233073998568 6.889469270710268 6.890902397389365 6.901956319119199 6.923571346133487 6.94259168927876 6.953109103419044 6.982183610191726 6.989527173658811 6.995383585512515 7.006597849133272 7.06154812473031 7.082863258852806 7.09341940901931 7.101000614111465 7.131793565271062 7.143246118998412 7.170175501075772 7.218433739391418 7.244664136405568 7.271067500311725 7.315567180542197 7.365389399907972 7.464791531471721 7.541909387539137 7.642233172915308 7.732083650535102 7.741493295951245 7.808535927343332 7.824137577891459 7.845022257047055 7.887501948984522 8.054536482975983 8.191937857833558 8.253809671169394 8.327416706056683 8.371300715408543 8.517325706728339 8.5327586180368 8.598653983841272 8.656254997094338 8.744174709204513 8.914365735536789 9.109662198986758 9.302927721088063 9.406523533310059 9.520022091832766 9.523429688637171 10.26030471985204 10.49898307593913 10.50123477390376 10.58547114979488 11.43333664688887 55.61685927782863 56.71083816559685 59.3020329675478 59.40407984707608 59.68134223209722 59.72890750228569 61.23598877111591 61.24921624378459 62.30915642819405 63.69076125691141 65.16810742330021  
BAND_ghostNone_4168_56BenzeneMeNH2NHpi_TZ2PSTO -15.52334424092426 -11.2431227536088 -11.24247749596378 -11.24232084527772 -11.24132475942061 -11.24109274869031 -11.24045723975781 -11.22936294896275 -1.162067770858617 -1.156319994915414 -1.023368257806715 -1.023242949181722 -0.8851056648793741 -0.8317862608306464 -0.831703977647636 -0.7173922837363158 -0.6512798305555851 -0.6508216410489556 -0.6268257879136222 -0.5965431074796425 -0.5958103147370105 -0.5941097874260274 -0.5447516644982335 -0.5125921594357697 -0.5024830873474324 -0.502241403610123 -0.5015740776982474 -0.3817988161919885 -0.3452605839337917 -0.3450323480067467 0.08817691489866326 0.1031539017325509 0.1068693626680389 0.1127966068017076 0.1137391774870307 0.1246482253420656 0.1436393724168387 0.1447177212412044 0.1534556542506668 0.1853976244172651 0.1869518794667693 0.2021477081285774 0.2455822845373081 0.2797496326101051 0.3037121506420185 0.317909136967069 0.3285959034687321 0.3328102981309371 0.3417522092520486 0.3451747856856485 0.3488795296388967 0.3499724509229363 0.3622865415931354 0.3924506249759965 0.4000438256561294 0.4528421442168207 0.4582012000731265 0.4850462923601568 0.4968357386780287 0.5119685446297692 0.5265248248830829 0.5312124971732772 0.5439557733666217 0.5442691798178892 0.5577164613796152 0.5619471699584169 0.5716639343433229 0.5824331339924826 0.5931266487032526 0.6154829495404407 0.6410430366475632 0.6567565106938544 0.6922577773841078 0.6973476137253131 0.713758627593058 0.719148276264777 0.7256028824886893 0.7441132391663938 0.7474607611708404 0.7710146517145052 0.7880619841823071 0.8397212966521567 0.8606489044495433 0.9069828955202558 0.9215126288321226 0.9333545710864399 0.9394355282328558 0.9497540110525924 0.9774859502962583 0.9853049151766353 1.025809683852366 1.027950558497204 1.041365220456629 1.068687941983239 1.124466814637741 1.13211635977739 1.156448415400887 1.173232514543316 1.187818466969947 1.202588100917544 1.213541094965343 1.253692264416687 1.268798869938494 1.271633496295391 1.309317475950072 1.326716649871469 1.342965532273865 1.349787037677456 1.360505615989555 1.378485076811117 1.400880183092103 1.425132292637569 1.45076029735179 1.481862118153148 1.52363877128878 1.575209539303384 1.589883461692092 1.61488851761532 1.630301777463316 1.638806761114792 1.6701958458981 1.694586578047417 1.69881764988965 1.704875055369712 1.761464593212543 1.777610471990315 1.792391793071865 1.798615566809422 1.823571187199256 1.824688548354215 1.830174403112974 1.84483447927817 1.904391778796122 1.96823302223486 2.009439518184892 2.071212205992723 2.139401050644058 2.187371781507284 2.193916972592272 2.196819437363001 2.197370128269547 2.219512767976824 2.23345574499931 2.248272078333781 2.260140533254786 2.262455642577647 2.296914512442634 2.355184198646775 2.36900358870291 2.433273875674705 2.467471115234656 2.470033576833422 2.497908499914374 2.504520703821909 2.553752143540283 2.565401681043654 2.597536086000658 2.610803697575107 2.655580254598281 2.695892081064886 2.698365166166181 2.749478232267389 2.753745719763752 2.772528646036188 2.793164422471331 2.800898346380443 2.862630060562368 2.88521382466531 2.897376354324272 2.907869999680155 2.911190059925182 2.965968937116267 2.985304263782232 3.007761661329338 3.049173944739465 3.053558657956762 3.095441886416036 3.124101426469835 3.138344949543147 3.139809143232367 3.157358206246127 3.16011333541599 3.191748270821303 3.21722424480516 3.245782502571115 3.275106041966802 3.320855491424397 3.344674663256378 3.377646096508873 3.386143400120396 3.388892749036423 3.39220218502242 3.405832566796711 3.429832382633936 3.446495300420257 3.462807728698882 3.488398230493324 3.542256536995239 3.580654225723531 3.607148606680615 3.633620993605358 3.6432683642421 3.648794928259395 3.655156159660755 3.692983337829963 3.784806335744872 3.786339367326253 3.827777970047771 3.839860659323976 3.87852605126134 3.890219077382392 3.916179191168794 3.935111138091537 3.986511720430549 4.04501671100054 4.046596334086484 4.082274149053394 4.111576197646731 4.112924248271209 4.118831634144075 4.132098339551998 4.166697613323477 4.215669678521744 4.230151200707459 4.260682858777978 4.278627028169248 4.344360292648159 4.362616345959569 4.407607831960028 4.476171174575453 4.524196109402657 4.527787563914561 4.638795658423617 4.722045961865855 4.732813808153772 4.74664115110181 4.759804003564664 4.77141313493995 4.825655005524998 4.825926460858395 4.861385156995562 4.867838898206347 4.902689319411091 4.967867284287733 5.026699280470568 5.085827470838249 5.122137579012815 5.132691365096185 5.133945584985241 5.139352623881432 5.185236852974085 5.192838699969423 5.292455941645598 5.307038683166299 5.413384279998629 5.416683430938397 5.468433389023168 5.470597370408875 5.563601682040252 5.589471726032871 5.592956822174059 5.650177196855402 5.657189945341981 5.800715560867847 5.844257408363706 5.898558753936544 5.935838024348222 5.938748760269214 5.94574482533877 6.05169630527347 6.058027538229783 6.073382716672835 6.088403445044583 6.140294232482432 6.220547638655535 6.422754706293981 6.424298869065922 6.489295250872736 6.491855982050777 6.634227819297241 6.636110141775237 6.668922743194944 6.679403072306012 6.813751584856584 6.855932705198281 6.875987462647176 6.881395600546987 6.896656721319715 6.949726696742497 6.977203709245026 6.983689771372441 6.984688671109362 7.054115587532121 7.078062604122637 7.095857824436415 7.178811115626531 7.191727820423666 7.298009554793265 7.442329671866025 7.457968010992387 7.704994164200089 7.719032339799298 7.767171372839899 7.781904025128648 7.800641820856298 7.868124780142998 7.994556121406977 8.111582298705745 8.364319318833836 8.512017635550187 8.520836102637261 8.650376526471149 9.100843402395995 9.255092730583502 9.453471527827045 9.518912071097558 9.561899592917351 10.34738629199521 10.46109417416885 10.4634497115217 11.41248842701974 55.7309871674326 58.40350178777372 59.46189789118092 59.59317492507757 61.13702800103423 61.1500799960975 65.09297131101958 73.98687546514616  
BAND_ghostNone_4157_45EthynePentane_TZ2PSTO -11.24745244329875 -11.24395197907413 -11.20808727427006 -11.2080537629112 -11.20572636900249 -11.20568882150685 -11.20374904110526 -1.078382977699634 -1.03101879343083 -1.013803573951955 -0.9171668622772908 -0.8179485545658814 -0.7816039353350421 -0.7720642789986897 -0.6835026857385605 -0.6449305868981658 -0.5968048350918372 -0.5915364200261595 -0.551614257325183 -0.547123486826983 -0.5244456286897755 -0.4931508787124558 -0.4743776459048747 -0.4598226204567404 -0.4570539318568012 -0.4443714283157811 -0.4106570742336833 -0.4101325868036376 0.09622608016329001 0.1002699403250321 0.1158681127102671 0.118407553246857 0.128752303593633 0.1383527901337411 0.147479153891057 0.1558731400137753 0.170116262357062 0.1842169979778656 0.1896537055333537 0.1939316751066762 0.2162667262570801 0.2297868320163013 0.2314230797940015 0.2483868809305852 0.2606871226777148 0.2855598662662698 0.3132913417431786 0.3181004063696861 0.3321944345391082 0.3419885710032201 0.3501174788761588 0.3561295556665461 0.3803497299684964 0.387878149418739 0.4173396288665938 0.4241967677739364 0.4253492567359637 0.4274477796146508 0.4668558470486435 0.4831609471853184 0.4911385837640315 0.5224032383562234 0.5510048415268428 0.5613445587213496 0.5821180227213202 0.5831977301740435 0.5863705297566025 0.6174600553962927 0.6372964014314398 0.6383208828634522 0.6409574003090091 0.6510284339663678 0.6580003885144433 0.6838518335488237 0.6886093298733338 0.69503944844294 0.699677829622888 0.7256505689964597 0.7389976939530567 0.7548311432235036 0.7641877186159843 0.771824599120094 0.7917988351163108 0.8179995463348659 0.8533498695064576 0.8542006545884137 0.8966856618493031 0.9602473526930317 0.9907607291437551 0.9909011263600955 1.008473458612113 1.06069427367297 1.079385504391238 1.093980640758291 1.099639691087571 1.11979848570685 1.133035258870672 1.153866912576016 1.16334918601003 1.206066637686655 1.230300061240026 1.287890781002626 1.316778837828077 1.316966465625005 1.353125979810803 1.365693656064094 1.385675794372176 1.400919941825775 1.40691180753105 1.420920685746656 1.447605912665677 1.464791093203504 1.474484862101867 1.484012060131727 1.537515973842408 1.542966211690077 1.55914304967644 1.568362531272573 1.577095117137878 1.59591092174784 1.612795447428267 1.633650100343707 1.637379180253506 1.663909789055371 1.664390802832212 1.715660273157358 1.725060352258117 1.758742135906526 1.775715241334611 1.790895556245033 1.829161038843252 1.863570551052821 1.868927630128845 1.880911554063228 1.88148132743608 1.90448360053413 1.970191017571769 1.972183108868667 1.998643696348447 2.026606149003007 2.028071545941088 2.049379998825665 2.103332335227262 2.124917760239154 2.161894723834117 2.180371057418244 2.231922683187696 2.255087930048915 2.255322727133642 2.31541005001905 2.337181881053362 2.382920076661895 2.408415409950684 2.42299529000306 2.425811204678804 2.505420883645918 2.514649037995799 2.519409749963666 2.527557228816494 2.547711474727672 2.56996247670564 2.581203731536134 2.633896939596635 2.640646638380571 2.665180058445562 2.671873729471578 2.692294369477609 2.716400507412406 2.747917043140327 2.767950712217274 2.769971031454534 2.780987557262298 2.804122694939968 2.862389919606652 2.862716410946428 2.881003536058166 2.899564610754528 2.927761430347926 2.928990353677219 2.967677355997808 2.98991002499065 3.045007839275078 3.053661211738153 3.18060182648221 3.185665780869114 3.194136542636154 3.198895012325381 3.218663542157023 3.24467437646514 3.253164302590003 3.262676213586971 3.287482337637905 3.296786080448383 3.304346080170422 3.325938003187406 3.334619774672685 3.351675306620013 3.36874389940538 3.386243620874855 3.40216508696421 3.424082943070707 3.464890643347962 3.490051139924076 3.51267584489577 3.528014272279191 3.535605142252024 3.542294615588994 3.557904579088228 3.579392873324422 3.591090497490408 3.619537030262461 3.686180525171407 3.689256870321732 3.739261851480992 3.86774848976028 3.883329809464217 3.889984135225979 3.900519808562417 3.918413778159422 3.919685531457251 3.932817776624403 3.944173419574862 3.946402839888075 3.962332286667357 3.97081870028193 3.971183358442383 3.974279254041344 3.993360561116965 4.02811345616309 4.086140515343173 4.131558314437356 4.231197602561084 4.267045544795866 4.271040600309268 4.273377006101078 4.312247238948229 4.317077805186395 4.360887261458947 4.378021982104227 4.497831499394471 4.624990127950161 4.625174602846824 4.660878769332509 4.667260603807403 4.814864266597638 4.818649682050351 4.818916152063825 4.849539420713596 4.863290650038196 4.870733056260121 4.953378245141828 5.00563299016477 5.037299284163618 5.075688632354932 5.078824824363655 5.090106069916097 5.114050058988707 5.126923630134992 5.157098750872711 5.199811007481171 5.218026709218447 5.256025122525765 5.295225609370043 5.313354579516371 5.321121012939224 5.397316277969413 5.510359709862557 5.514173198850002 5.527192427774508 5.581920803650108 5.600079650979179 5.828782059924324 5.839134245284589 5.846484918439868 5.880727863250152 5.903629432315436 5.947590536067583 6.004404789259639 6.070120116863015 6.074469534305472 6.154399768789338 6.175202095128483 6.189995650290793 6.192824963060903 6.310759275305243 6.451966930463623 6.531083033273959 6.629911377767135 6.714200085226408 6.751607329355271 6.872318598342853 6.889725490909966 6.922868268483789 6.937491320228924 6.999615080550117 7.033870808335684 7.044493518158873 7.052246462541564 7.088920740557715 7.096982713962887 7.125173649492675 7.148198710139884 7.172295516755781 7.209631404485781 7.220035987415192 7.268858891384393 7.299725064217665 7.547238695694536 7.621217855754294 7.736458808369814 7.783813516825999 7.863605589228549 7.896211747148125 8.015502395938782 8.060051644248547 8.228091082292236 8.273004434519938 8.428407176320052 8.453704041746226 8.454651406001629 8.472959413020256 8.513636765714361 8.702815585650667 9.293868804386259 9.372589899182497 9.66398580925082 9.951548066262283 10.48509708846589 12.30831916027112 55.90946928662149 56.32806836044775 59.18229074111279 59.62073637998983 60.9802769074061 61.35011760042899 62.85597518512223  
BAND_ghostNone_4172_60EthyneAcOHOHpi_TZ2PSTO -20.60375070029843 -20.54694013338902 -11.388716468438 -11.25575893755333 -11.25212882789649 -11.2426549149623 -1.461996267828415 -1.359202706261342 -1.042568736624397 -1.027693061782415 -0.8216803073476614 -0.7770846838023608 -0.7073065186580639 -0.6899996863525774 -0.6762702372970982 -0.649387043443871 -0.5827910903594623 -0.5732207188448195 -0.5600519162358811 -0.4825029988331317 -0.4587447312617109 -0.4210878489030634 -0.4203575074214883 0.09273399942215842 0.1036456264594247 0.1277255908637004 0.1399199377080957 0.1514878584730506 0.1526951801131699 0.1592039299380449 0.1805228785684237 0.1855219358472698 0.2291750577821583 0.2728063033055699 0.285983042102613 0.3162728001631818 0.3171379990534508 0.3372245502357071 0.3687745709552693 0.3869098484234447 0.4079119915637978 0.4225964346924709 0.4617721188218939 0.4741081326251529 0.5162447704425828 0.526387354357098 0.5432708591134111 0.5742587012032953 0.5855736982827765 0.6060701775339929 0.6388390764476553 0.6593109974156679 0.6857152837664949 0.6879581521807259 0.6957458861260138 0.7448009380173359 0.7728982620273915 0.7769840572427651 0.8138635568162189 0.8601660482468895 0.8908275945659947 0.8973528858380625 0.9269895182234593 0.9530322265045831 0.9830325150277961 1.00264395025012 1.07873564661335 1.086438807366941 1.119878927956654 1.173926716874889 1.193491731775485 1.237174820423109 1.271248315356774 1.282192350193426 1.316018257819549 1.339520928018026 1.351965965466907 1.455657750728272 1.457276392913333 1.560391623909387 1.565272282113201 1.57576179816327 1.57785278763971 1.650528126274087 1.688125068690066 1.711050813968764 1.759640857141757 1.810071445566782 1.838159762533219 1.853907137919325 1.87709721180045 1.89077090125581 1.907711659774622 1.953300251120386 1.968588837141601 2.022613114076515 2.03662655097237 2.073958148785854 2.155710802755406 2.178484633072872 2.224178289327404 2.238210153188859 2.370679138105142 2.382621451835427 2.491729815451906 2.526418843817027 2.552830808126763 2.57145680294604 2.603930273407079 2.612336606151441 2.664569827120422 2.679579954502627 2.701827385797746 2.733072717626627 2.796389226253385 2.800699287446729 2.864170938983677 2.905837502417918 2.938530575981406 2.955580539446418 2.988184631324317 3.092021654701322 3.135063142289131 3.161242175914363 3.174747307624716 3.184806743018804 3.207451828957955 3.219609374817368 3.226650802275088 3.273669391474681 3.323292329350405 3.34590560061138 3.391252694901565 3.44364067962322 3.477886886897371 3.563452386916984 3.720566126199112 3.735239597232944 3.754996642948411 3.796313994827126 3.813082741176414 3.867836462201578 3.879733052263995 3.897706706227995 3.951111995073291 3.960537962189921 3.968590540359572 3.983681394213737 4.045044285025171 4.168314046497161 4.241861898152392 4.251467696358443 4.27424860360127 4.287915666255667 4.330481383833579 4.34231656653707 4.374708232095558 4.532066199769194 4.608842667371362 4.612704078538447 4.634801761207042 4.718852785130703 4.764328496722386 4.804439835290202 4.806205925492555 4.825255120980376 4.850270054779049 4.938843192716255 5.005523028121086 5.042418865109477 5.074823801027088 5.083625274835857 5.140945949308808 5.191177792269531 5.241606669172544 5.310818687789281 5.340440874892834 5.521208060819214 5.572603563570084 5.653882880353122 5.815890102932904 5.87477831542019 5.947201705048492 6.022301305519267 6.030004462563606 6.155554326294576 6.162834734882102 6.248164368397743 6.314818589019575 6.315110326522618 6.421540148648926 6.656392598413739 6.661575861005859 6.690932356704426 6.741033457280611 6.951630559585038 6.959425629555232 7.068707154117737 7.100533724514587 7.289838540174538 7.413554093177754 7.720382633318929 7.839995893656687 7.884392680704187 7.952968620574072 8.165878511949844 8.400947550667265 8.429549560169962 8.619036810369561 8.885474410043898 9.295020891752168 9.580849815131977 10.7640252810788 12.23269095963918 16.65963728884287 17.63671074605817 55.85604532092926 57.433415270808 60.74364518585458 61.195341343195 133.7249347515681 136.5649527696554  
BAND_ghostNone_4123_11MeNH2Peptide_TZ2PSTO -20.51191668101736 -15.58696444265321 -15.51856092450016 -11.34871177654305 -11.25928838070385 -11.2284692399277 -11.22768697738689 -1.37846389920433 -1.233295987992422 -1.155318647786021 -1.017900724946377 -0.9334955252135061 -0.883153291296094 -0.7939865385317547 -0.6905740514466222 -0.6574601619103436 -0.6552837786460113 -0.6301312313759886 -0.5930050286587136 -0.5818732895192952 -0.5809965546460168 -0.5577694995926979 -0.5482667535151791 -0.540247902960468 -0.5051273568100723 -0.5031019930297973 -0.4252954733527203 -0.3966008406944172 -0.379138310290297 0.08185350395763655 0.1090627581353617 0.1099778295479594 0.1279292854888266 0.1377576707031304 0.1509778001344594 0.1556022868945152 0.1671551312398359 0.1821335108187974 0.1978886228494688 0.2115200521511063 0.2225225757182558 0.2352184824800681 0.2595110590738721 0.2693843437163046 0.3108570345452092 0.3141023424413708 0.3210258133489875 0.3355778387996955 0.3531541885347537 0.3861087079902738 0.397856989654251 0.4177029085478454 0.4438054632962356 0.455970622881772 0.4748061502578836 0.4857601588316565 0.5097252178288811 0.5218115432784257 0.5283344671588884 0.5457994789231578 0.5604996839318664 0.5739021722934364 0.5907724616224329 0.5953353538395224 0.607910551515628 0.6138705680335323 0.6297818515558085 0.6449791827117006 0.6506428313940573 0.6908972889608749 0.6937768432478086 0.7159237984121222 0.7307361234159102 0.7434973854543077 0.7545540525775057 0.7838912802865324 0.8106646413412805 0.8179837377894367 0.8400656326890644 0.8689649291155492 0.8850133185959178 0.918875794826155 0.9574336038649019 0.9781009868537509 1.007892887626164 1.058998063422555 1.07731987507226 1.11651368160929 1.133665753944868 1.143669192350039 1.149561224546808 1.198953033736249 1.203024540865449 1.214049336413705 1.23911987714332 1.262173151506986 1.277563984704145 1.287278548259846 1.304481215685349 1.320651008720239 1.329471968803485 1.338386024293589 1.372955434413063 1.378557793621159 1.415214625907046 1.43813306425229 1.472655727596965 1.509409513664965 1.525234097523331 1.555301462007332 1.56437125743134 1.57724995419439 1.61146888972963 1.626982850973759 1.641807318428912 1.671830625720725 1.67615036422223 1.705559162892872 1.720386818014418 1.771866801705594 1.788985559667326 1.814007113793336 1.85134699071718 1.861511818429415 1.900801220821253 1.926782268029188 1.931965488518535 1.998906647542444 2.010800471893089 2.050810560425213 2.078109667533631 2.101591844764275 2.13007512755907 2.141458445315445 2.191546056236314 2.205169567506632 2.255197490652153 2.267800583744557 2.285047499307325 2.302091573301891 2.317658606158199 2.343862935504899 2.384634845126686 2.391998958582268 2.444163133125772 2.448595785811922 2.462191735937481 2.492149601290859 2.49789374083227 2.521982132227918 2.549850454724019 2.568300852915978 2.577737579109407 2.631532545549917 2.6435800971032 2.664039402458158 2.73169391710692 2.762185542605787 2.775007717810672 2.805361019308023 2.836720767042473 2.843272412584083 2.935698006889658 2.983666228270483 3.031648107907386 3.05146332264785 3.087874135520321 3.117481068262015 3.147171804449634 3.163228458348144 3.180655631191578 3.190999711006181 3.192438459431528 3.215745346292931 3.229271165137397 3.249699516296394 3.257824547012553 3.277609130619149 3.286799629487108 3.322560756427692 3.330820154850611 3.370343779954028 3.410520600011966 3.422761207210827 3.430871486254628 3.443887414522164 3.462448709917085 3.508660064126011 3.516972929284234 3.558659606127055 3.587893590601878 3.599445320684024 3.621634210214645 3.718141070854849 3.770470203534943 3.790554125383121 3.847038092025945 3.865837253129413 3.880177902008772 3.892554904518637 3.899233546836635 3.907093344516334 3.917150341456013 3.935085600304254 3.944958644079172 3.970433956672418 4.001247789791218 4.026715239403656 4.046171267272061 4.079961753294269 4.11669253911058 4.1721302236144 4.213223720493953 4.250233475348258 4.276053227410664 4.28658905857426 4.332382007160342 4.374868752959605 4.419848805272604 4.478339209598107 4.520687940581792 4.610917255415724 4.636493396493889 4.669118589193593 4.773039721512122 4.779845203732007 4.827460802415369 4.853452854212388 4.954554778237337 4.965538853870211 4.968784526959804 4.980866331984918 5.042890002783738 5.087721000010216 5.104173141312587 5.130201743691154 5.142139285149752 5.220837839219038 5.25520220582447 5.288982467658379 5.296941342527536 5.316036277907265 5.369544440056149 5.407184820508541 5.423366955781447 5.436251727590599 5.473356846574271 5.526911850622896 5.538843898571228 5.562085520831989 5.638164530816815 5.668117636764876 5.71771655961706 5.724213851965851 5.820342277157858 5.877799700940266 5.901398367289597 5.925575145347501 6.023652543673411 6.068126319168247 6.109477848029625 6.149665975206383 6.184034407253054 6.228997435769931 6.250079546418486 6.382000589894925 6.542373413295916 6.713007662250645 6.816670123727039 6.840914607057272 6.857490646032121 6.919375202094666 6.964631751444431 6.983041734523541 7.013213324944696 7.045839388365946 7.089274555351644 7.115906539672313 7.132100144630895 7.167580256377724 7.186686618635633 7.234008112814461 7.243560093573742 7.380226947419004 7.506294717110356 7.587568165362317 7.638524451780331 7.693588626588501 7.777905171928707 7.839522151787883 7.863282695747339 7.955257680009527 7.963730701720158 8.040211526082263 8.098578246236018 8.211326352573405 8.320747589437577 8.589077956293803 8.924919930561373 9.310501455318505 9.361606929680654 9.574454028361522 9.619718647773235 10.35561476784823 10.46211869324501 11.02102298728387 16.80764731203578 57.33049879878441 58.49124674027569 59.31846255549122 60.87690240485047 74.23157082506124 75.01677853804563 134.1413481674249  
BAND_ghostNone_4127_15PeptidePeptide_TZ2PSTO -20.53432860647714 -20.48759154117592 -15.60598344515733 -15.55371528991368 -11.3727204866967 -11.32579584398182 -11.27141078206048 -11.25210177670512 -11.23618060236191 -11.21606340500069 -1.40067639309492 -1.352263815983502 -1.253618268914115 -1.206065846520381 -1.039545920332932 -0.9997661089151891 -0.9512120954386266 -0.9119005445871078 -0.8150851902430255 -0.7643726654106373 -0.7120973615238958 -0.6779627026585763 -0.6701908983735402 -0.6536887772262954 -0.6337378107745026 -0.6143802059276156 -0.6062124572765514 -0.6043847803506815 -0.5747644157782376 -0.5694176293847326 -0.5635070656305866 -0.5583049197833163 -0.5355093024319216 -0.5279196183914999 -0.5244912605302415 -0.4861203365878322 -0.4482940698511417 -0.4155217279641884 -0.4004148083431766 -0.3674092498464692 0.0698716547564 0.09763605483091936 0.1076058052858147 0.1145916858023422 0.1334270687696517 0.1366255228665161 0.1489183148629618 0.1517085418769462 0.1598697429774699 0.1765815536011925 0.1842415630809703 0.1908403193028133 0.206762346268802 0.2084572430715356 0.2250407427103303 0.2370295892806613 0.245975298902924 0.2540919509907233 0.265036229311355 0.2866344516406795 0.3008514073576801 0.3074898757705862 0.3132047610423578 0.3187697003659642 0.3341987334377357 0.3409435536355505 0.3761215520710787 0.4100359047072207 0.4213983064790096 0.4351206902417498 0.4661233090279018 0.4721965995085324 0.4833010623763504 0.5011517742593344 0.5029761091164147 0.5087425068852703 0.5201676376787202 0.5277414748475988 0.543939103876991 0.5581316128669936 0.5649382169047038 0.5769403664290952 0.5854232544551754 0.5867311873874634 0.5987097167527496 0.6050693742021076 0.6158948209193242 0.6213850755959247 0.6373699691498214 0.6412016116905808 0.6424100037287083 0.6611475072439764 0.6739919197147013 0.6792066140251474 0.7039275315302713 0.7127447689717532 0.7432030618866078 0.7638735143706599 0.7787297653062057 0.7870442593090591 0.7974878887607855 0.8109124421851058 0.8195641188837774 0.8312860888681044 0.8484339957778231 0.8703805928071595 0.8920912463680488 0.9128463889927637 0.9338564044311768 0.9435617276716122 1.012084000609276 1.029692659492006 1.040999442624794 1.067378789476502 1.073234276402656 1.095885528705907 1.109502669495411 1.119129566039654 1.123784631892617 1.13531414930035 1.171007420974121 1.179154747199344 1.199671223630005 1.21795724551668 1.241238858080248 1.267024071946584 1.279568990386991 1.287791536718191 1.298671624886103 1.300532852700369 1.315692126216344 1.328109177715298 1.330116702590552 1.341190090761686 1.35157583974265 1.36108980069495 1.371657230316386 1.40486801359525 1.426233244982974 1.443719031250833 1.457714558726278 1.487055583322211 1.504000018312071 1.509865496091064 1.524378810925945 1.547746462849137 1.558484603630228 1.57282630542744 1.588009168659037 1.606457319504305 1.630293491017504 1.64621252547907 1.653594616209211 1.684818254129949 1.690095981917004 1.732035288577854 1.745173826246316 1.759409169870473 1.789168966363953 1.799795398279195 1.826878654276556 1.837837630936508 1.865529138372974 1.890307225409854 1.931368025402086 1.946037720700916 1.985408793983181 1.995331565699594 2.021309907446756 2.030128334304848 2.060768167230441 2.084391100589094 2.090700469652441 2.116992844010437 2.131416847968474 2.144281557774437 2.164161197190372 2.178475524327796 2.187808631909001 2.195353638805269 2.209423647559988 2.241693570648172 2.251467134031768 2.289913355997245 2.308878099134237 2.326529071411671 2.334342944040908 2.382180096923873 2.400389085574812 2.408979099908485 2.423679545575484 2.449695144515975 2.459388226492365 2.480667908341148 2.494541015798677 2.503974884099771 2.534056630733216 2.544783975667943 2.561557693109871 2.587577849547132 2.615572168232846 2.632893895567272 2.649545735697405 2.66817201281075 2.683005336419486 2.696670215740134 2.734821140152362 2.755893059776395 2.761235684980099 2.79510715850342 2.813301007131863 2.831850385590723 2.898578949911472 2.952219146457124 3.023105167570176 3.04538329850656 3.072948232465898 3.091179959172544 3.104418788351071 3.128939036136021 3.148496647423874 3.151378471090187 3.175680214758163 3.18352698634041 3.192892826089778 3.19661594678163 3.212744665936851 3.219178585690037 3.229806436127563 3.235293028956054 3.241484110970796 3.261401970608012 3.271243693881576 3.281990509810309 3.295246340566235 3.309063902726605 3.312998709398734 3.331040746420865 3.380736153463554 3.412886299002701 3.432652711468406 3.445313439485216 3.455579127795618 3.478706536223815 3.487036593540052 3.500608114710428 3.527663366099496 3.573368777433287 3.587526501047206 3.610036059709725 3.633928187886568 3.68624003834042 3.709100084377745 3.735281333399735 3.777621479348269 3.797001214262932 3.824542172771715 3.833428543067422 3.849370147128212 3.878406695578036 3.882147817897653 3.88584703476318 3.889246682707392 3.914266809091748 3.918327288157291 3.923915223647707 3.936349241147292 3.947946923256447 3.973010699634954 3.986337424234393 4.000879310578043 4.012831474023309 4.029399148175637 4.052492778591442 4.053030301811322 4.088403825716435 4.124114994446916 4.144425960738775 4.174368376066124 4.205174938376373 4.265859415074767 4.294160245925223 4.300165887089081 4.319489735250487 4.390976369974924 4.40469163610663 4.435385539391977 4.479198413025176 4.503593381385426 4.50716315280197 4.587159417055881 4.615477221618442 4.632285553783661 4.673062212526753 4.735578373284784 4.768354328512292 4.793311226044617 4.807621957727163 4.830894864591925 4.891369236819236 4.919825219100137 4.941628393233329 4.965210624283711 4.974727770289816 5.006314477340237 5.014698570173347 5.042392469728893 5.051743766927918 5.070650259738285 5.128806086838842 5.154144993197277 5.17810917335254 5.182754861871898 5.206803734746319 5.235254764091058 5.264445024977379 5.272493405313573 5.277358224842164 5.288975509680671 5.337229324180096 5.35083049884413 5.376070624865815 5.406530783846208 5.410294840363481 5.435531072373263 5.460411843492656 5.502521037942479 5.521994734027075 5.603896959357714 5.620766636180582 5.640612171463232 5.670365518753841 5.675340270918544 5.733893348239233 5.768711180953273 5.858068243229718 5.90987185149887 5.954122842744447 5.999677923678235 6.022124298651174 6.045540692643187 6.065956133104562 6.12146713178692 6.151095700622572 6.179187448345846 6.237289911374043 6.245502186024376 6.281748855089136 6.335042680759335 6.392412686767107 6.501613501666128 6.615310593934733 6.750357468812998 6.789318044691281 6.795970338961833 6.833881678304072 6.882336307000065 6.89495324955862 6.969057837999271 7.000340121893234 7.021683290121855 7.051611677572803 7.074966412095632 7.089765498960834 7.115531641954547 7.13218612544606 7.152540303988766 7.165828788941933 7.183575404631021 7.19050366308821 7.224068704929854 7.239281951432269 7.342451937648522 7.398336792767012 7.550967368959686 7.579716461081786 7.650087013873952 7.683099167925077 7.768372522848805 7.848885172499891 7.861130439131444 7.90328136244979 7.920502286524592 7.965237370148663 7.985610473200761 8.002996663805684 8.081844815762665 8.185535970667674 8.257785381384254 8.335906934877956 8.573710279482544 8.698931110270054 8.87965085826416 9.079050102433863 9.378473321350926 9.546181006658058 9.633457620252189 9.773056698157692 10.3569231246843 10.43637208878737 11.01131065173162 11.05122843988861 16.6355942129557 17.09002648913564 57.30670592130711 57.40704957268744 59.25734304420957 59.42710824745192 60.6841695195287 60.93330110291045 74.68972149659744 74.80334289319738 133.5899024633804 134.9889419439364  
BAND_ghostNone_4171_59EthyneWaterCHO_TZ2PSTO -20.58375910937504 -11.22800598329453 -11.22442825170284 -1.372541155954924 -1.01218927866983 -0.7521157713555795 -0.7350714105879663 -0.6668571931642013 -0.6030089328096366 -0.5299053132079976 -0.3929968700857113 -0.3928635108875854 0.06688459743458353 0.1135261205922915 0.1241160145465699 0.1670740351229457 0.1744464002150834 0.1768533309012151 0.3020682415166735 0.302108144376617 0.3172490734131098 0.3656705988258011 0.4269331624384045 0.431438337949361 0.4699434824498461 0.5141612904821251 0.5681935032442098 0.5898388219332972 0.6083736644696982 0.6897671336663755 0.7185269498891032 0.7480059376942226 0.761935459838341 0.8146004535032354 0.8480074029417324 0.9083594358037459 0.9488253088772964 0.995198524989906 1.125074979298617 1.16144052324621 1.202832176050698 1.355003807182426 1.372675065291297 1.372746822708542 1.529309486423187 1.538705030588471 1.692957828745655 1.788880564427473 1.874685221553733 1.875251404213322 1.878076272863942 1.892358347137761 1.903856655485116 1.927434181810767 1.995189799228747 2.120822726200455 2.253621566633573 2.471290673759857 2.513478027946775 2.555333350998911 2.580762562333664 2.644640946764909 2.703968067324541 2.713658118068614 2.829848787667984 2.887712601732781 2.88817884099541 2.935675299602838 3.109833840594456 3.110539406248999 3.194969892100915 3.199858673921411 3.286016543732483 3.325687091142399 3.420532540618282 3.466177742831502 3.475218199376253 3.756690428937205 3.817640455418449 3.977520336420201 3.994979488605086 4.077911077492249 4.210492714355389 4.280127790315334 4.280128089361645 4.312395737005591 4.408590375048693 4.486550197969898 4.622367943657548 4.640776557589636 4.641204793149333 4.796597343201864 4.834155496357542 4.834156020111497 5.071505139472726 5.093363104549105 5.135324817745627 5.186361861639433 5.282590923451806 5.611688221513806 5.662345858999583 5.726769427284822 6.041138891644032 6.201059584386638 6.201145423373592 6.267560828134975 6.336280240440981 6.39575549274717 6.471275645267692 6.742570855010715 6.753395913115188 7.347335832875658 8.452382251051135 8.453620589674706 9.176371517334552 9.574661900397452 9.659248128900852 12.25743318281878 17.483202528591 55.81743393543081 61.28798747529943 136.1769095728951  
BAND_ghostNone_4145_33PyridineEthene_TZ2PSTO -15.5633154417916 -11.27374355508476 -11.27368398860012 -11.25826336763747 -11.24101162881895 -11.24095829012347 -11.22293974647197 -11.2212532453168 -1.257013169106255 -1.090108121687686 -1.033877373414583 -1.028434456459394 -0.8592409293428006 -0.8558478566951755 -0.7873674035269039 -0.7219158107117606 -0.6604254649798917 -0.6540978742238672 -0.639141349303721 -0.5981437374184105 -0.5813016324496912 -0.577052995165012 -0.5414145426565197 -0.519865724677967 -0.5029157922631616 -0.4191541892926963 -0.384050018355888 -0.367307619031162 -0.3471163027118074 0.0904800142591623 0.1013717320579047 0.1024250959436394 0.1143274900921384 0.1163002806684908 0.1324418563782033 0.1377911036727995 0.1451113394263432 0.1506048457868456 0.1688654468043904 0.1762549664796327 0.2190724095084465 0.2650307604814612 0.2966047540330207 0.3055066300148032 0.3126619246736208 0.3245944631148324 0.3375318871273522 0.3424944974104026 0.3576921743237235 0.3737378702461577 0.3880315602920373 0.3966157234892517 0.401007795452914 0.4257706736299836 0.435151759296615 0.4495465467077285 0.5022665018044138 0.5213229692272947 0.5319632060239528 0.5337952693179007 0.5384327839419255 0.5515697758480588 0.5542675560921254 0.5664203702774786 0.6003140759532698 0.6044136558666154 0.6251863448244029 0.6457219750328339 0.6586303585667799 0.6587498827942168 0.6765248043744061 0.7114303735521844 0.7295087994163074 0.7896652011739471 0.7944964917388808 0.8036557187708137 0.8100268427953564 0.8465296912461771 0.8468504586761104 0.9071881218723298 0.9196159477585322 0.9422069507958395 0.9508009826408149 0.9676874173383397 0.9751764847570693 0.9813958677025583 0.9945967682339153 1.002702394674616 1.008552855440257 1.077774896260723 1.121889796747955 1.134952461045908 1.153148597135177 1.204912119214046 1.207861692184079 1.21169441092896 1.221728246232542 1.236608592567088 1.280423572645142 1.285328317120757 1.286553135448615 1.288711364855915 1.319909267341117 1.372916970727556 1.382960235077443 1.405568243675779 1.406675437429507 1.457587034701894 1.458418653537963 1.535023942230624 1.549669708726036 1.574441614854703 1.619263196815739 1.649433898696564 1.698050608692807 1.71312593393079 1.722178187891195 1.734688242883231 1.787328611389815 1.787441196910131 1.797184753233577 1.84488093457473 1.849245279164843 1.856734700233625 1.872105249198932 1.873286452279562 1.915075303555392 1.931639739732367 1.994599148541168 2.176852229242062 2.194373237337602 2.230315303362332 2.236330512532545 2.238740070278202 2.247741120698732 2.273111883993082 2.285511730660973 2.303899230139752 2.322528927009499 2.331952821034847 2.396904576910752 2.447084760683833 2.45466421340524 2.499508858035546 2.51130742481895 2.609074234912798 2.678504705994411 2.69454777056732 2.726009086139801 2.736017821161209 2.758374957714544 2.785749119062845 2.790319224655499 2.798344606562858 2.819066349979745 2.851769755365434 2.859171346710362 2.872188633629531 2.885815242252463 2.892209333622204 2.927633646637192 2.954495142897875 3.015699702421696 3.041294913929752 3.06682429989115 3.079077406344606 3.109956923735137 3.115306569481066 3.133516821794232 3.153258939262706 3.174001708612034 3.176438984032426 3.200416998642645 3.277506174492096 3.309956049061886 3.325320259150466 3.340242719715631 3.380879465749488 3.3976686688983 3.409416340052394 3.413170687827058 3.507929796710112 3.554353590519016 3.555650347844984 3.584520895793728 3.598878857741436 3.607930630300628 3.6635192158027 3.669334687790608 3.721831207640248 3.743128839548374 3.783616107375706 3.8105224229774 3.821503862010329 3.838992472085205 3.876243996057541 3.876809807056287 3.887845040674714 3.908560974344261 3.984339856697843 4.003543760955103 4.053914984828249 4.11201692269011 4.115966777637408 4.136843425686538 4.171389120630304 4.221951731356941 4.250455635397637 4.27068333711616 4.281206352046119 4.359715081984948 4.451315796110578 4.462221978417766 4.480259032105298 4.549250298373694 4.644940851289212 4.653264738103656 4.65856737052623 4.675591603570735 4.766655052588677 4.785041680508698 4.791441191237311 4.811303687487394 4.818078911724605 4.856057687382079 4.858934119144159 4.874693067331499 4.96093558374197 4.991857581945858 5.029452756969785 5.06959545114854 5.070511277772257 5.088952615743056 5.103241401509959 5.111583950679672 5.202559526653671 5.207998032570606 5.222278232615806 5.309367821064811 5.380214009854614 5.467393063853948 5.496339636141709 5.505074009587485 5.547655783250137 5.684779518016465 5.779299063977919 5.824222537030605 5.932476497283574 5.940901387566068 5.955875080029794 5.968097074180853 6.03162437954599 6.062259480885704 6.130112684999469 6.145787833446321 6.206972654416015 6.336523924974942 6.404409515328769 6.521604418036501 6.521949762038834 6.57322929577344 6.584645809003868 6.618145848043945 6.637132277216472 6.663226253327113 6.712603595768941 6.743803017044026 6.856006395561182 6.910852654220991 6.941326155535614 6.948533560140964 6.954342020301294 6.977015517431311 7.001320608509139 7.018805230648223 7.079075326749773 7.104964815729289 7.188265141700807 7.260646203810896 7.663651740951614 7.707517115404412 7.797031943835551 7.846858383379224 7.939920339410728 7.950705401761471 8.159035693683721 8.303247184729237 8.414557505073184 8.542998994642693 8.589148750285801 8.763437514507377 8.948220450460491 9.190477313561473 9.453376396636578 9.604979502408412 10.46903430647381 10.64415369078448 10.70506060403625 11.36984689633921 55.60507692231715 56.02182340894414 59.32920125430056 59.65698980297601 60.71485533329706 61.44400909059172 63.21935027740572 73.89555336485665  
BAND_ghostNone_4138_26UracilUracilpipi_TZ2PSTO -20.54741857952297 -20.54741571545294 -20.54696865637953 -20.5469614453304 -15.64304809397363 -15.64303539604946 -15.62949693988001 -15.62949643609418 -11.4217776561187 -11.42176881777289 -11.38854105856289 -11.38851343232491 -11.34317088892585 -11.34317038526824 -11.258247127306 -11.25823428130338 -1.443717941011702 -1.438990594404467 -1.406060420840417 -1.40508272372985 -1.31784228218477 -1.317809134398191 -1.252657173843002 -1.250624530173617 -1.095225787743251 -1.092416503016526 -0.9388335319171632 -0.9382004774259046 -0.907447635155622 -0.9066447984923741 -0.8106233116488699 -0.809960441507762 -0.7706627463476541 -0.7697155709605638 -0.7181312106171677 -0.7181165452943623 -0.6957930532230956 -0.6841556175173704 -0.6829114628468449 -0.6583037514496139 -0.6573053478240772 -0.6531850283227477 -0.6202994129132681 -0.6202838861255574 -0.6072761889225505 -0.6066335007567513 -0.5909477336010792 -0.5706046763097234 -0.5366158474818242 -0.519485099647201 -0.4889957670482371 -0.4872603677907265 -0.4580470525344256 -0.4567113049804982 -0.4450245819124989 -0.4432369854154347 -0.3852953726204956 -0.3614242329866905 0.07215021908312991 0.0729074082115517 0.0832686685311308 0.08567205008569763 0.1067491575245057 0.124819488282346 0.1276917786885612 0.1360939638567076 0.1416702681058796 0.1609654347570643 0.1627628907022556 0.1688247868051375 0.2318979185574584 0.2331255168145262 0.2510465319262994 0.2575023732553685 0.2798860709724373 0.2835520993925054 0.2879105776993954 0.2956334486387439 0.3041948420153745 0.3151534835948637 0.3169092968403688 0.338079917243434 0.3549009967001129 0.3563256178654992 0.3807899552738758 0.3810157341492898 0.3938414486013068 0.3961059681995219 0.411891350977435 0.4337795668324609 0.4367278390408603 0.448003220976939 0.4599628128673709 0.4617284743180001 0.4745166809259569 0.4748643854902985 0.4813039723891697 0.4861732001812714 0.4930183359559673 0.4999123978545933 0.5007386138981242 0.537661726199536 0.5388665786190153 0.5477365413717192 0.5551560203502639 0.5608374930290484 0.5717805226944407 0.5882786554878435 0.5995769443435923 0.5999494772395639 0.6434777396035654 0.6627539162442919 0.6778077605137731 0.6850459284746765 0.693994913161212 0.7030144624763486 0.7162398662739718 0.7274698185174432 0.7283712024759029 0.7625504138504365 0.7670202703780667 0.7798873343851823 0.7837639775635127 0.8145607359683894 0.820449559239357 0.823451945777004 0.8341271807670059 0.8435958904842047 0.8533323303521142 0.859324305797584 0.8777148673326198 0.882339148864368 0.8921746015791495 0.9068808732916708 0.9380262470295785 0.9401146541888594 0.9555550832496224 0.9616254233903793 0.9736267980840496 0.9966879983756533 1.020590259673958 1.028343441763464 1.043328733399736 1.048933945976147 1.066976794201442 1.073276795832802 1.073432945022619 1.108481354605743 1.122486243743688 1.129505142236626 1.146247774651843 1.157137410287688 1.178317652123429 1.187394715975948 1.20331347612812 1.207645478659479 1.24366704588428 1.245402494873582 1.293602343514418 1.307092606767739 1.319447664254312 1.328548889992728 1.340632991958965 1.352869060111304 1.363052759991895 1.399049282265668 1.403180587049365 1.430258385576525 1.434443114372188 1.455953502829453 1.467885758190938 1.474293228466488 1.497191123467596 1.505664563026837 1.521079646658525 1.53059846445396 1.555692498597668 1.562183845000101 1.580784783036882 1.590523066456648 1.60052627781008 1.60423641538617 1.621120130774045 1.625886232571968 1.636564364876611 1.660587221037579 1.674122598404786 1.684659385529049 1.692352457492579 1.713903411893452 1.723491512006823 1.736616756146435 1.755648304115383 1.757030054901958 1.762821149913261 1.798804918287321 1.81874184828457 1.82805307237294 1.833026088134493 1.84689299639328 1.853720370125218 1.875860712242507 1.902168824089014 1.913902560645521 1.960749357829634 1.96971085925066 2.020876956097996 2.035905597419811 2.044048748244047 2.046854125871973 2.065548965484337 2.073762913876023 2.116111743310896 2.144029989375259 2.15347866607814 2.174244924410651 2.191160541561954 2.202361521604458 2.216859603115223 2.234131195780286 2.252102818299391 2.264033044971166 2.266269678267256 2.273160765848683 2.30216169901488 2.316049327834898 2.335000504098288 2.350877179573188 2.353511136974058 2.378403310406655 2.435723387633841 2.449878386650495 2.453369382691919 2.474464904342841 2.475472107859982 2.491167779506087 2.599407472544202 2.607685498956284 2.636129003950378 2.645660808343324 2.683940410126008 2.684820480347939 2.686534859031338 2.694126973358398 2.700741454799833 2.73194764429726 2.764645932804124 2.772230318372107 2.814073690027818 2.833356586399026 2.853937573312703 2.854416695516578 2.872041465030162 2.891549125302667 2.900064567928958 2.914294382836427 2.925156874321145 2.945119416800262 3.008005885449016 3.017327794713233 3.045198851755774 3.045613491397134 3.078062885538392 3.10188821766405 3.105953248052128 3.116148142159132 3.133180924697698 3.149581427585981 3.169989671249797 3.18079370917139 3.197658981085938 3.246267851487444 3.265069117485514 3.266875907557181 3.288106587373958 3.292472850921359 3.29618254665015 3.300366133195504 3.359039749150003 3.364602195667154 3.379335230104408 3.381671118600935 3.436246403203234 3.454937626263112 3.47128664403263 3.487558276949216 3.52911405254256 3.576865301606765 3.589429161088516 3.638766465115617 3.645749955654931 3.676057600849949 3.699120296561934 3.708009812335041 3.732015786415515 3.75653377836549 3.773977865024893 3.795680107227539 3.813040492304042 3.82591428730738 3.837116865903869 3.844584176172797 3.851704109872498 3.863956404371816 3.86935293481499 3.880262846408004 3.89748341948226 3.906597319835571 3.909460399768832 3.919366323928731 3.929038493097911 3.949177459002846 3.956057880085865 3.962014119787118 3.964716916252022 3.977576575927562 3.981159818332024 4.002310651774025 4.011944633102233 4.036020590661151 4.045552868528802 4.047894563973398 4.077615985778468 4.127815931070947 4.185652519105627 4.187412660339977 4.260405733345922 4.26119328674945 4.276781108639066 4.282255418791278 4.306024465151422 4.336550376694861 4.338345948278637 4.356429357331927 4.366812149520531 4.39392857350443 4.413615566074448 4.425124671915877 4.434534196472412 4.465932735870099 4.477754096558268 4.504254131110065 4.514167594218467 4.531177105272534 4.609005696036278 4.624065948390206 4.64793309839451 4.66264397731119 4.711515609232296 4.727237948256661 4.732730337666541 4.76276371641931 4.765037341331547 4.783006598569316 4.80512584360437 4.826166868078754 4.843041184098142 4.859219327182224 4.860227629727728 4.877403841158061 4.891884482083794 4.908521563422111 4.921113584913869 4.932548281332923 4.948352244155902 4.969022834269838 4.974891662419671 5.016504226781292 5.055761618311483 5.072861323336932 5.075121647025608 5.097933467311683 5.11120069987542 5.136604604105068 5.144818391596423 5.184232762877174 5.202592464132042 5.222320246950382 5.258417241228528 5.281594758753348 5.294100742848302 5.302833566530897 5.352991350319172 5.357574448106406 5.362238597563733 5.391966724596215 5.396932909638893 5.397230801627619 5.407827226784992 5.435078004615301 5.470930343645243 5.477346970794191 5.491413014252279 5.538690454996014 5.541957013030069 5.547200927659281 5.586253399260053 5.59265985724326 5.606576373281524 5.623814913140738 5.81479471938685 5.821920259311422 5.836210439373287 5.890402242310179 5.917131251481995 5.944770650916052 6.009193563108212 6.023139337523477 6.062080555134953 6.068947862376126 6.141586781001069 6.144845879051707 6.152549436597781 6.188974610240713 6.24648330749462 6.25027279907512 6.377247845988014 6.392705443902212 6.41651511007027 6.439909237601219 6.459237833130372 6.466809465325586 6.592860710205898 6.598868540460517 6.643086588829651 6.657266754934162 6.698572278432444 6.761537128469024 6.764306341317093 6.813089825877601 6.820288783929924 6.854577385120716 6.855237033104242 6.868877886481669 6.959132245535148 6.960640820382674 7.000994487211214 7.002863280693675 7.03926200149161 7.039953344479803 7.087221421702992 7.097671729751212 7.119990191584685 7.143314662811213 7.244419737656793 7.290904092094873 7.357508881341516 7.364249158375253 7.377299018598788 7.454263053027701 7.472137679430027 7.482079039305186 7.507155641842628 7.542165782390861 7.874164958565459 7.890435611733579 8.230747523707192 8.282751952578156 8.297081419765606 8.299202184288909 8.32133570333872 8.32737422575234 8.555942163936301 8.578636464843743 8.635029734645867 8.684501561192631 8.710493486274816 8.712847387477838 8.915663985203361 8.946270354613741 9.309654693893101 9.326733952764133 9.466241487778884 9.4904116850009 10.07179572365339 10.20039311811451 10.38419340414474 10.43394613158864 10.92501731908103 10.9732591139991 11.0093623059531 11.02081994707605 11.43341566877814 11.53956527292748 16.5873997274642 16.62203420732558 16.6797356170461 16.69653424702528 57.44397118789418 57.56070700593745 60.08701488648941 60.1847323419362 60.64702520347563 60.70345431666944 62.12490590562131 62.47538883759479 74.79115635272282 75.10584069935177 75.25998268151496 75.79225792109361 133.5653085169054 133.6592356917694 133.843061704871 133.8816954831894  
BAND_ghostNone_4131_19MeOHPyridine_TZ2PSTO -20.51546227413399 -15.58392545240403 -11.29128591353315 -11.29121607876058 -11.27441500192804 -11.25563816971469 -11.25559318515096 -11.24565343384758 -1.323481547663837 -1.276476084433791 -1.106119870576777 -1.050882079957742 -0.8982199200827548 -0.8751822337998237 -0.8731623915261125 -0.7398111797992003 -0.6776096816279075 -0.6705126186948909 -0.6636457446545749 -0.614639532167233 -0.5931578778208827 -0.5922179944825693 -0.5657617116118263 -0.5580463115302469 -0.535846938594817 -0.482221546699952 -0.4351281841674585 -0.4177812865983051 -0.401121649399774 -0.3628015882038456 0.08278917118147586 0.08379492830900728 0.1010062355152694 0.1031566377666878 0.1062880798334466 0.1320407287605964 0.136779128257239 0.1601611143604549 0.1717384590623342 0.1975764717455369 0.2256758499743782 0.2485295795757601 0.2857129522967586 0.2976249071300262 0.307821665730592 0.3123973289252522 0.3148830005837122 0.3292673789701496 0.3342156899006226 0.3461638866419192 0.3501333880351408 0.3849874084766878 0.3918104106814493 0.4249671226950795 0.4473468199676042 0.4979712729445835 0.5071773216107778 0.5198030877676764 0.5303145083024077 0.5324725360338374 0.5355373427720213 0.5367000211701236 0.5515596493032364 0.5607639735103961 0.5721094136621255 0.6002529396777206 0.6137230423704779 0.6294338589426716 0.6416434560878262 0.6629877391012977 0.6676554499774526 0.6976299403787218 0.7161968255414218 0.750883133038679 0.781296886427008 0.8035898046523352 0.8593449746757637 0.8761959959980579 0.8763268894535626 0.8830784631773526 0.900738666138769 0.922872853897183 0.9433943608882788 0.9593456206444728 0.9773032967805637 0.9797220601160704 1.019356736701405 1.03945850598808 1.094250744597566 1.095360597184867 1.14447316998466 1.15284829602026 1.178139067543351 1.19326862772394 1.204049506912463 1.204778731228222 1.229463293136242 1.232991338772234 1.263547233940576 1.268694835282602 1.296969687450084 1.297128220167732 1.303707315019457 1.337011247349779 1.415081402711639 1.422446273752348 1.47253174330255 1.507027672798353 1.508820190950862 1.535145770990466 1.578673010402701 1.610585413814949 1.633867266986695 1.639393132236728 1.650946396182 1.671647537913898 1.676296476298048 1.766987613533514 1.780984247728695 1.787776777449785 1.808189685457323 1.812187842899748 1.82440483047605 1.83821890678046 1.880118229556746 1.950561858966562 1.978372897077524 2.12371011645027 2.161327954804396 2.165281679313237 2.176839771444714 2.177245232616761 2.212278720971976 2.217566817665076 2.250347930494836 2.257366493396966 2.257443287629374 2.282231876079036 2.316956418425793 2.373951732106252 2.435589742460731 2.48622804311745 2.486326209534087 2.503408779234345 2.532505127647813 2.545070452534528 2.563535469438266 2.582330682032171 2.63750769928686 2.649447808343654 2.712377835267228 2.722958726817113 2.740744926479492 2.748373521979381 2.785017568992523 2.819640874112753 2.840246790579146 2.861078652131564 2.86327878735029 2.939207755429891 3.036467499410181 3.04619381298964 3.058652501769206 3.071902241445685 3.111343937132873 3.120691373181283 3.136684172699441 3.16959602580299 3.181163578085533 3.231099597790995 3.232936763790162 3.242412540743655 3.249948262185468 3.266991744099145 3.297572850467062 3.316412696077739 3.363201688049842 3.38073495401054 3.382618429266384 3.440559082780215 3.456495969584945 3.494925087312284 3.528475124391586 3.560589751366816 3.560776386881096 3.56852150782333 3.579362238933091 3.583627772341527 3.64924905839826 3.739730780025664 3.799307995862303 3.80380979910682 3.847860117987973 3.854028189208141 3.86031285011134 3.877441381181471 3.931618720377911 3.98511207906231 4.000557593553657 4.074907133244284 4.090460585103692 4.095320325715878 4.106720918954075 4.120580060352563 4.123151214008481 4.209843621903559 4.247830509945141 4.291285794909799 4.390941232688949 4.404458797733453 4.430237839707234 4.440630757872175 4.461681435019544 4.504305457679986 4.537057349935395 4.600300727045228 4.656776347049155 4.709501691075618 4.754738809408092 4.762146461765113 4.768668230122087 4.779084881993533 4.799037876336484 4.811524786686073 4.841167193463062 4.863023244358812 4.90464303330485 4.953217045854073 4.98940466928375 5.034511585862782 5.052924677407031 5.099151813600914 5.126335757358796 5.177831244737486 5.178272519703113 5.286484041316241 5.294450599840396 5.357721765829232 5.365952613123011 5.386925802962017 5.439503805309998 5.458576280075823 5.499739954226659 5.520423529157693 5.547240041475259 5.676333111884521 5.759185291808716 5.795093255679253 5.876992136843065 5.981589018357394 5.99301646626924 6.042329968802943 6.070951548629832 6.126881836221317 6.129248355179446 6.242409500319191 6.315033049889217 6.388173421339201 6.473550162969697 6.513043833814843 6.558548539122309 6.587284212653747 6.625446577997837 6.625574345876823 6.698756708528432 6.863937887541259 6.868879281242307 6.916001330240949 6.924985514651252 6.934599183692196 6.948328248109552 6.961776419538393 6.987568341017837 7.037584183358688 7.077776224833085 7.141980464612572 7.169326957164317 7.206517028501348 7.294856085374143 7.574179246461571 7.713582082120877 7.755589369294964 7.822792855907602 7.900614448801856 7.940283222735039 7.956334508607757 8.087718341760633 8.405314514090749 8.461154436514137 8.532410806443202 8.739960994020262 8.971849587043787 9.238711836372762 9.527006449588709 9.581559978791161 10.55935262770463 10.64341475407346 11.40907162087312 17.60451291023239 55.88409634723123 58.1523103214256 59.00955120501551 59.71296401143783 61.47488911113356 63.40419583419995 75.1533617841815 136.155635722778  
BAND_ghostNone_4119_07MeOHPeptide_TZ2PSTO -20.52666887390035 -20.51620527941154 -15.59737374366332 -11.36233839765545 -11.26594780463306 -11.24536230046681 -11.24022862473036 -1.392795516321607 -1.323901720582141 -1.244748914624155 -1.029641278521519 -0.9430944020920957 -0.8984536047785723 -0.8063464179110643 -0.7022588907078952 -0.6738344928324694 -0.6619372430157766 -0.64561862740415 -0.5969215747987527 -0.5941380821774975 -0.590341869477495 -0.5669348088962372 -0.5648033340780935 -0.5562725489185988 -0.5165557561677411 -0.4780172406698869 -0.4379685631851449 -0.4183395280570933 -0.407658954952267 0.07698402417733545 0.1041566648834378 0.1127252437529133 0.1344504250696349 0.140748909793283 0.1477067027221738 0.1599341747496043 0.1753941481406413 0.1820292536322522 0.1906012776240856 0.208175771195756 0.2296435624858572 0.2354512471916818 0.258533152781292 0.2921083366323512 0.3036061309524249 0.3129316255025357 0.3249679279824252 0.3422405342239223 0.3556700550083429 0.4037022806791935 0.4206740269817144 0.439986247753032 0.4574659023044925 0.4809989911944792 0.4994943009011944 0.5044713622124237 0.5317956268870302 0.5370934531640421 0.5585467121347664 0.5623871598561528 0.5643839614583434 0.5892131630998796 0.5965953972308119 0.5995973036147936 0.612858798715775 0.6224529473908267 0.6389258048633636 0.6602604878078442 0.6769402606875762 0.7102988785841055 0.7111878123576613 0.7301868923056775 0.7590621986005621 0.7942145281317744 0.7961356388429895 0.8192098008800087 0.8510203017365549 0.8709704245164732 0.9138668691192006 0.9379089116003091 0.9663069644757841 0.9689900239186384 1.03379180014593 1.057363975698775 1.076287976233461 1.0964727495788 1.12455389120462 1.146070744333266 1.164127743109922 1.181032349177295 1.192262421992136 1.236994477868912 1.251479182565753 1.256930927130773 1.264273874334384 1.294774942835334 1.305286715878635 1.323678261923345 1.331463783241899 1.341257285854152 1.372012177772065 1.408793592782785 1.423731854144696 1.441186428050589 1.471848099985916 1.512594182529617 1.534390649003252 1.562382297489977 1.571940696744618 1.585857670038719 1.621337989048383 1.63987273680371 1.664353626034445 1.691496874918029 1.711914963522517 1.743621216767409 1.773629331585068 1.791191066920017 1.814537032499709 1.841996574789358 1.851708048643539 1.92450046956602 1.930019920908876 1.995746507775924 2.024249559026176 2.071910653134819 2.103338821485941 2.114694285738847 2.130480561621258 2.15085535192527 2.176964853998184 2.198567685072625 2.215396261979438 2.249737433083768 2.269297390325566 2.308779266155772 2.330640392737054 2.355475989912323 2.383668175632191 2.423023797459884 2.448330079036436 2.46739453447768 2.48102389500473 2.494714636638554 2.516273111500998 2.537325974877204 2.553548451805119 2.577566767479278 2.619099554910328 2.629439572407466 2.708699898827192 2.716975238608236 2.743493755237433 2.763864041598049 2.800301989264622 2.817361639661158 2.888299139312684 3.011532371055306 3.034305329778973 3.053064249911014 3.083755230039351 3.117570747411477 3.134313161718535 3.170629092222766 3.193885268478493 3.1997609590836 3.201505790107271 3.209647312715876 3.232432288319087 3.235185386285891 3.246206866263493 3.253804269181791 3.268188754573262 3.277990625364103 3.291948475774784 3.327528952305045 3.3665606521851 3.403331078423527 3.422008028329893 3.438859989514893 3.44979604720426 3.471978768794956 3.524192623509534 3.571729675298985 3.580958267942517 3.602642398433777 3.735221027652577 3.754320553753244 3.79940747648285 3.832120076023989 3.848512036822734 3.871862475255003 3.889914228800231 3.895897552103272 3.903908672629319 3.916142068396874 3.929873212765153 3.94801024825746 3.97863759974201 3.983485279947489 4.050319642084382 4.082823214841279 4.122832542237045 4.151194347981117 4.168144683467657 4.198062859744659 4.242922128549411 4.252210499420844 4.337138014725761 4.363081238901131 4.407335688358028 4.438393200227838 4.47652047332875 4.571155032628049 4.613606799308187 4.624600423102378 4.667353477771646 4.742184138741507 4.789265076887163 4.796530485068419 4.84466607591451 4.875302319378034 4.923450711716153 4.970285762792264 4.988187445829944 5.01731467015514 5.050394342569569 5.094309001722927 5.13390779938461 5.138210776474881 5.218806480755498 5.248361633944647 5.273570138800094 5.292739264286418 5.313842715265372 5.336720474729979 5.358730330967429 5.372176663057626 5.385990231081372 5.415515918694346 5.467432936442994 5.502942153427028 5.572107052200804 5.635351630899198 5.658092401899729 5.814587804937381 5.884444209103523 5.910785166323641 6.016874717326024 6.027776048069683 6.075438158774395 6.100569793949033 6.163174228383392 6.177779195372948 6.234690788699818 6.291318536938188 6.363161053639621 6.546041308053394 6.702821253439128 6.745474989058653 6.819252048277786 6.866788468371872 6.903228041352742 6.929658507062977 6.964579105898609 6.980478609563055 7.035163292784042 7.055662993472832 7.100631312288106 7.141258406672148 7.148463867391424 7.192791989914605 7.211592958135443 7.247087812980711 7.350128001554141 7.602194647051602 7.680602603283082 7.709254882516331 7.763967762153375 7.841195326816313 7.901788803383461 7.93971346073199 7.979422431079159 8.010450369660362 8.059164355119362 8.259654195395171 8.390000161034202 8.54528018110215 8.91590162952145 9.23606703619336 9.339970724626603 9.563497465534365 10.31077755252396 11.04702217492293 16.98248625065614 17.53750617864575 57.24412262767016 58.16363694496787 59.29254623493745 60.81114376984837 74.82773234167699 134.6457978545658 136.0116814338614  
BAND_ghostNone_4150_38CyclopentaneCyclopentane_TZ2PSTO -11.2099046678522 -11.20988466951899 -11.20954326673262 -11.20953617374947 -11.20940524111874 -11.20939950059425 -11.2089032112 -11.20889569121738 -11.20859908070771 -11.20859719193466 -1.118636014729612 -1.116098396450533 -0.9593724155224096 -0.958560522438247 -0.955832240050027 -0.9551086670159764 -0.7806510030790083 -0.7754652685777657 -0.7679153751608985 -0.7677366011222896 -0.6606481703977269 -0.64676814855036 -0.6465577693882398 -0.6391076808494184 -0.5788421489216264 -0.5771389627225935 -0.5640420143915157 -0.5603508844927766 -0.4779305770680334 -0.4776835633673446 -0.4760434565729274 -0.4728801118102272 -0.4681240647794386 -0.4647006805207283 -0.4644448971722839 -0.4599004061078764 -0.4596656358923206 -0.4534065088455927 -0.4497683986861067 -0.448405302624328 0.09776217651850554 0.1021726505984453 0.1114148966495162 0.1147440774630063 0.129791692775663 0.1382258026991943 0.1384964103247339 0.1512779150971039 0.1516549551920843 0.1785514858361573 0.1802712116954643 0.1826090659269159 0.183848729943334 0.1892244524111978 0.2002168073760035 0.2421874765605742 0.2453267650352454 0.2679909468809088 0.2766641432013682 0.2810788553933735 0.2820407676687565 0.2981939169500403 0.3107878513953242 0.3196854631734491 0.3207567570723479 0.3254612306942079 0.3311152184561567 0.3333555033966506 0.3381897148660357 0.3549369143972132 0.3645266941837674 0.3806791046193723 0.3894183118203414 0.4103886611227684 0.4115378693755873 0.4228646089142625 0.4310978431226936 0.4525366117350377 0.4597169751043576 0.4812337040057372 0.4856901312865511 0.4944992307422976 0.5234369785742979 0.5441430962325995 0.5549735008791192 0.5576848434690992 0.5601132199727238 0.5734025600661379 0.5817099721920758 0.594961952283714 0.5988573843013552 0.6097242779843133 0.6162180805874349 0.6281590103294464 0.6378428004290481 0.6430480215556068 0.6613502740279309 0.6664325753664995 0.6800442410830643 0.6836637753805465 0.6948063214717958 0.6999765380133716 0.7098543992587419 0.7131727435235106 0.7200057432572624 0.7223568385117072 0.7262547034954377 0.7351060117608348 0.7410797719776063 0.7451166554128573 0.758114659073127 0.7841735452167234 0.7896919036727793 0.8104988013406126 0.8202551149706276 0.8216968424368779 0.829731999069001 0.8336671627837755 0.8449531103806663 0.8456541287931281 0.9248999152423942 0.9289687014386433 1.004979777253499 1.078048720589697 1.092276948487069 1.096384099109211 1.096460688230819 1.112536385662505 1.123638990545939 1.133278153039342 1.134684603084561 1.160028433712159 1.160424978413463 1.192313337800566 1.2296776596631 1.237436428011595 1.251860594293392 1.263130114481132 1.276678238581252 1.333098295737017 1.346555889224591 1.347047868514766 1.365644193513404 1.370359465334364 1.372783551651931 1.393998916940414 1.395717131641813 1.405706817127898 1.409372933012375 1.449214443178188 1.451324505238974 1.458541529695041 1.469684557354069 1.481108129994863 1.495018289618823 1.505327702294272 1.510027933916085 1.5327959591378 1.534094228430132 1.543377186029724 1.563523907056745 1.564703483940241 1.581033226830873 1.587284963606955 1.590669634618284 1.60393539693529 1.617212386289195 1.617852963288995 1.636563555778953 1.64909759795977 1.665427131292225 1.667408723273421 1.682237041488775 1.707626049999077 1.726820742388722 1.736268659042496 1.737284951485712 1.744995091163881 1.770712497097133 1.781023466994718 1.800708981952017 1.812281687435464 1.82112172912696 1.83915813985729 1.85700136953651 1.865919260184952 1.872859478922725 1.902530614521037 1.918704979445281 1.922681265558305 1.946066095125957 1.94642114318308 1.969907429469696 1.999351743085228 2.015852197029049 2.034262809186388 2.085035067159103 2.118815463301812 2.133685799919828 2.142842384629756 2.168256087342044 2.177728765272498 2.188059646161002 2.194607412976267 2.24211205681605 2.247272033983793 2.250642641657121 2.254666945118874 2.289808761750153 2.305657177502518 2.321733185056482 2.362959697040049 2.366644168514322 2.370020905281283 2.371914907622902 2.389030295944845 2.397180699388413 2.439689465643871 2.44178672179903 2.455014287988168 2.462368057498704 2.516254353724038 2.529900732954113 2.550873020110953 2.555747719489428 2.566781899373827 2.574599041223264 2.585441973114231 2.593862981145541 2.667003410439096 2.673712558693263 2.685448465378153 2.70720746683821 2.707754467274374 2.760026802779805 2.76921986187938 2.778922372530078 2.798036973882125 2.81477014970316 2.832096009941052 2.832463997019377 2.881390216964018 2.898279129230669 2.934869823494918 2.937684710624515 2.951493468474173 2.963151965143498 2.978879790962777 3.002931623059694 3.012857571232985 3.02498971087799 3.045661628280314 3.083309468289261 3.119555426579185 3.14795775279969 3.157502452861835 3.17697527055061 3.186194081233675 3.200839375459661 3.20561112762228 3.219729241916928 3.23665333250303 3.239783513274132 3.253957628028743 3.260413319359961 3.275286492601564 3.284127062981799 3.288139078058683 3.299500796588857 3.306494650103008 3.316690729057015 3.319909057382392 3.32176829279812 3.339985146851144 3.343696510142701 3.346334912818338 3.363459200479931 3.366193270525617 3.370569138274433 3.402321322379799 3.4214186705688 3.431619313262688 3.441038353336164 3.443272836169949 3.451274251857332 3.471964430561412 3.48137180793031 3.515085968150041 3.561007584686675 3.566777625115668 3.589110213077622 3.611278121010824 3.616204616575767 3.675771832166875 3.685112657849697 3.732219660584392 3.750565000782881 3.751733900454787 3.785798675081922 3.816250110283352 3.834379269265509 3.882083674891384 3.886251289646816 3.895426768938664 3.900848305794141 3.915094377663328 3.919088291283435 3.924302403225955 3.928771795911939 3.939258621777729 3.943352935745797 3.952087827606019 3.973509678365877 3.981372784461517 3.990385835325565 3.9926112987495 4.001670083601691 4.01286294315408 4.030608228402652 4.035160478756651 4.072269775571385 4.091754964111876 4.106029320960924 4.1098790640308 4.152181711026872 4.156079667652509 4.174714642783243 4.22770019250139 4.253913971548297 4.276671170112665 4.336978037958844 4.363814312043846 4.371238445097892 4.387347419804617 4.408103886574928 4.409423373834446 4.467597257694584 4.500158319765394 4.500510208746838 4.510680752631852 4.675166787824034 4.695637057222335 4.70993651924704 4.725235848505349 4.743590541433872 4.748588058975602 4.750413783840796 4.759924396535438 4.777722759826039 4.791478804391333 4.886063789080837 4.900904684988197 4.903121814087855 4.919840647756204 4.959910801559649 4.962650595044585 5.030277987496812 5.052357898367549 5.071907203471476 5.114398022875032 5.22528978922917 5.22554454669126 5.237283159803152 5.265154677746619 5.282970939298171 5.295783495733305 5.328778925638638 5.339081460100399 5.340916288174838 5.34758597105402 5.350180277550306 5.38633175342969 5.389636313974801 5.435966208884977 5.443406273068328 5.449810940561718 5.451781754868102 5.467635948777444 5.472045290576349 5.477329697820805 5.617629118058992 5.655593156456701 5.719775181368199 5.724846427738532 5.753849435510682 5.780727018062717 5.816990762160765 5.820624647889381 5.855529688503075 5.883983620760202 5.888233035479717 5.889722271149541 6.025062196836415 6.032197218531367 6.054401927625557 6.05940032941812 6.150432448784458 6.158673352858433 6.28986481062272 6.294104559005503 6.3483759415052 6.350571839148024 6.430796006302178 6.441356546693724 6.518041617611624 6.524489975636859 6.588682636327286 6.58936348973006 6.682642617746765 6.706964158136277 6.745006527786272 6.747449712255979 6.797169553000414 6.797851908767401 6.919044859503429 6.923039552128571 6.923414863099294 6.938451342623896 6.974019576908741 6.975436491354626 7.048668549143811 7.053092491380353 7.054320109260845 7.070535743889078 7.07664468563947 7.086621798088751 7.116578303835067 7.124114392570878 7.146818275706604 7.150890391017713 7.163147136172301 7.165148522053574 7.228598250904382 7.237963744676579 7.251411897801672 7.259909649903403 7.301931430022303 7.310647211483531 7.364976124460387 7.369131203371948 7.4461182130139 7.602196591162254 7.621276963162865 7.635875406170492 7.818672809933153 7.825462663336085 7.85959886067806 7.868819699016162 8.034048080608704 8.142264678966557 8.145664810218847 8.265410321602868 8.267801598839503 8.343137869196593 8.373367773146851 8.485053921320533 8.52377249737529 8.623101400664954 8.645227275039492 8.73889297564283 8.845622625323218 8.914717348494213 9.244092299795247 9.260846351106517 9.375715962798759 9.515917017045156 10.23635836898044 10.25638171323937 10.57066053391734 10.58432874042597 56.23134597752244 57.34728612958838 59.22088772232449 59.31435572403444 59.40453887014533 59.59650330398962 62.31149862656101 62.32833853608872 63.65886360280626 63.73279365609603  
BAND_ghostNone_4147_35NeopentanePentane_TZ2PSTO -11.22542450120203 -11.21222343636331 -11.21214329446254 -11.20984847678358 -11.20645772949533 -11.20641299760233 -11.20479043271315 -11.2042660766303 -11.20395705117691 -11.20392572239614 -1.106750309446834 -1.082213712003531 -1.016335426448637 -0.9290026965882535 -0.9287824479677116 -0.9287028360096391 -0.9195253553473057 -0.8205851830025005 -0.7860867889098718 -0.7303164238741302 -0.6511771976292736 -0.6129060497530323 -0.6119933691567883 -0.6098506175665273 -0.599284308894999 -0.5949416329573256 -0.5554343745803311 -0.5528515460510324 -0.552253511436178 -0.5480214295873153 -0.5267103563022272 -0.5101333392345276 -0.509477234017836 -0.5093489208476288 -0.4949994295055756 -0.477063888396702 -0.4658535798651144 -0.4600940132346191 -0.4524264472709328 -0.4522211478717872 -0.4490744380939672 -0.4476875257464584 0.0933263924822859 0.1057945519710291 0.1077092099089568 0.1092246488560715 0.1302402555325389 0.13293625653785 0.1347674185172169 0.1463288300661737 0.1484738690609373 0.1639835017412066 0.167915043964838 0.1803110124755719 0.1884112847213389 0.1922727415777547 0.1970797236744573 0.2077552423229865 0.2155461593048207 0.2238497229993535 0.2306677062916288 0.2315259904582745 0.2373173345573188 0.2416784695058347 0.267027127096184 0.2797750351576099 0.2884784409717156 0.2972396631442499 0.3042796514965997 0.3165988993273449 0.3192544866524541 0.3256435776773749 0.3480024551506663 0.3607608211463549 0.3722185517980566 0.3779176324531271 0.3807942429553871 0.3994341973932848 0.3995262131620701 0.4296894530618636 0.4300380937690276 0.4421718061289348 0.4479939320931086 0.4519388573776046 0.4698280554557696 0.4721865971291633 0.4733459898024111 0.4784175585720158 0.4958135318060556 0.4970274313093745 0.536294759010755 0.5419632312696272 0.5424235733386273 0.5595741233949572 0.5615502240667833 0.5760240457699095 0.5830175869768832 0.5951985727539505 0.6026368949630055 0.6073829477946072 0.6245676432873015 0.6365356025961679 0.6418653151211487 0.6474264556690035 0.6594118458024172 0.6603731973157839 0.6659276084034434 0.6701037227024611 0.6763803255843444 0.6886361929540032 0.6937365700972999 0.7004322230556796 0.7014279597350348 0.7146036707114571 0.7176894223962311 0.7229851323734539 0.7326340194616964 0.7377608335164456 0.7558084844763852 0.7626975590071311 0.7806616358652976 0.8019923054685734 0.803964768503167 0.8108415949842488 0.8312222125862394 0.8610182242880702 0.8651989779999016 0.8797548451155107 0.8993702614852066 0.9109636236291823 0.9325553826056561 0.9397700386676766 0.9617885199160892 0.9844667831097669 1.006878439653144 1.027018067082198 1.047519934748397 1.075540144988493 1.086389221843272 1.121938097721497 1.122024607558453 1.133407415703799 1.152573029489741 1.199869383098173 1.206411832297075 1.209912931039193 1.212141787003184 1.232935839953008 1.238719906730704 1.248245901064806 1.273456757175458 1.280771051725747 1.283423285664144 1.305059762030892 1.310196737065518 1.322754939025299 1.32913746422906 1.336487184520468 1.344147472892422 1.354911238183349 1.37217318855847 1.388281956666118 1.391827631210071 1.401693801009154 1.416203362662568 1.418662822810471 1.443663809412993 1.446660586615645 1.455210176768987 1.478125769363977 1.484519269358883 1.492603060908235 1.510556566823108 1.514234030094367 1.531344872672185 1.542723029086911 1.552689311380262 1.555943190949542 1.567964070783291 1.575351602529078 1.60498649118534 1.615313991533978 1.624582749103102 1.63298252422542 1.647019861329493 1.64851506042028 1.66324005017414 1.674363939601268 1.679169987833654 1.681541952314989 1.693212125836622 1.724375183242651 1.726007963367215 1.734325886748751 1.743766491848108 1.755741553355801 1.762691445965748 1.804650466416639 1.810864464947561 1.821428814555496 1.827160044667252 1.84505569780991 1.852883488915841 1.879706915815833 1.893089735452866 1.90245728282144 1.924232934045367 1.973698642683212 1.977250182453711 2.030994882176376 2.03129535193074 2.045016325536682 2.046903599637036 2.072097714725035 2.106691752678741 2.113384318745435 2.12562851565777 2.153644702648348 2.168661168790474 2.175868921297934 2.188610728840161 2.189892429304167 2.236375188338913 2.237837308717437 2.243775601539375 2.249976533636993 2.257866473778785 2.267596702327513 2.276903763948981 2.28397660627302 2.320680965115584 2.352119258825644 2.355458524030895 2.372851118278902 2.399918035276573 2.428846322581717 2.444992844843035 2.451285717498249 2.457741631478565 2.471577860668285 2.497558375870126 2.505497982988751 2.531047928063194 2.539630335572841 2.580733833043398 2.593243118913386 2.594950046150687 2.604950737298054 2.62961926139302 2.630148001820067 2.651048044258198 2.653221032523523 2.693538711563128 2.708019611706562 2.726324135714917 2.748643074506165 2.750735887802483 2.757273898113674 2.766189506555156 2.801752650126814 2.821117223434501 2.838201755207654 2.839861032679491 2.86902895505107 2.869931853933791 2.886141453183139 2.888476324169055 2.894191829386199 2.924980043596828 2.92742545064857 2.933387013680574 2.939248283941033 2.94428051882889 2.980203651673443 2.996696689928565 3.007694689025108 3.033244173053304 3.057110461035497 3.072425503864835 3.117217671328188 3.117483688605391 3.162029220917693 3.192610732174649 3.207282679408769 3.208263180036698 3.208404730325004 3.219482147789167 3.228444200343973 3.22916693295271 3.236909630081148 3.245260735563509 3.257059625972805 3.268426605596892 3.271444465197692 3.284416860188483 3.285631442655506 3.303043206206109 3.304502813523591 3.328358120249038 3.339383476855987 3.346936336075038 3.355605888500805 3.366160817361921 3.367463956561343 3.382558716368837 3.394172161640115 3.401795036506351 3.415954730924424 3.417520065344167 3.454939796102548 3.45586238096446 3.473378509353583 3.494238409437998 3.502728729526702 3.519029889042862 3.527870142302061 3.52914501484027 3.534549347588175 3.555113218762302 3.558668172433689 3.572816130790625 3.597481218492171 3.606425540069713 3.613558800976782 3.627234196246023 3.66020402654565 3.663703466314115 3.707548101450574 3.708904366736548 3.744407606600646 3.750753808428563 3.767588315137587 3.82675549438204 3.87954097485024 3.892117590572059 3.899003977540579 3.901767951436054 3.909112449185558 3.909604932520712 3.914489161893083 3.917502485063898 3.922682620058836 3.928364582749132 3.936201474691861 3.944287008346962 3.946469203433691 3.950101959926159 3.950937948084575 3.954377455004288 3.964146254800966 3.980530884191958 3.988858388955871 3.996062877003926 4.053876943885784 4.060438488364326 4.080840566284625 4.081304556596072 4.09433733529248 4.133644387677211 4.194943466714494 4.227556578781352 4.233547900941164 4.255821686189553 4.257120008902894 4.259146551563582 4.265847082692811 4.29047596681571 4.318312103080305 4.344861556090244 4.352019816490015 4.393114683542149 4.505188658423532 4.525261198715295 4.52740324997823 4.550139893733436 4.662794678462634 4.699916559640468 4.746265216022577 4.757103073242618 4.819553885424264 4.851697777774501 4.87803575213636 4.879920735737752 4.925414198863731 4.938198002284628 4.945813254391549 4.989610601548448 5.002441933582507 5.016558740848017 5.031288133810906 5.036571699198792 5.040445957430569 5.08079519286817 5.132101466608407 5.134297667721434 5.143902286175113 5.145141169302772 5.146790260948791 5.171807345322811 5.202903373488329 5.224110698005906 5.258845499905034 5.271484104362631 5.279822982896023 5.281712846028968 5.311848301637326 5.346668797334024 5.363243932334108 5.368274368523879 5.395914696110458 5.41424625911259 5.495558322298286 5.507212869682173 5.51078652773315 5.528018478986739 5.533530863331068 5.546356455096629 5.567734236120485 5.581503067946532 5.582590452724004 5.59561512403614 5.60951631546752 5.637483233082818 5.829868266998388 5.850215919236277 5.859072477332509 5.884044652599548 5.885129749540093 5.907287395230959 5.972837690986183 6.013542509585196 6.040950833056532 6.047840768069952 6.051863471745151 6.075879280578147 6.089315237671507 6.156276484155909 6.165120901253392 6.174769454337533 6.206663796339083 6.297509943849922 6.365215163655829 6.539898995077302 6.601452825014131 6.601789450442631 6.619986940901311 6.712852817739491 6.734569540439424 6.743368955173462 6.765561542265389 6.795879572550172 6.891675471214421 6.900941457535165 6.927436061497763 6.939709834179538 6.958784197075286 6.980718342783907 6.980965611533044 6.997072585358112 7.035685054982928 7.056150170596013 7.063570701161603 7.073181371829559 7.075813527449055 7.104929939284379 7.107962818217759 7.122666694686294 7.146052792646823 7.155111010440159 7.17230843002659 7.176372500020986 7.185224254449052 7.189654283661724 7.201506986378955 7.208402196543801 7.213892286866624 7.217079909095133 7.292056524624357 7.344251954092532 7.354395868596916 7.547034430788067 7.601498331456719 7.724122165622135 7.734628131125435 7.785533210928622 7.805361374729329 7.834853490822874 7.869858811094235 7.921605803569952 8.013966409926979 8.077304764019486 8.127741855578874 8.277075383107368 8.293226752809032 8.298039039502951 8.310076023848522 8.410229476064252 8.418890594116785 8.464101337035034 8.529390042456019 8.550722138716157 8.5635065838418 8.583306663191111 8.721593228225585 8.914171578551606 9.125189254580004 9.361171973615797 9.423151714623529 9.785430799839292 9.94168865006198 9.99421612368273 10.34445458855018 10.45965633675147 10.49810111519214 56.49951862324158 57.72031499781865 59.26126778264012 59.74624643492167 60.91729950935705 60.96919971305364 61.01993995879869 61.46165210167443 62.07675555871145 62.9925229099839  
BAND_ghostNone_4148_36NeopentaneNeopentane_TZ2PSTO -11.22588691827289 -11.22588041992223 -11.2047998765062 -11.20479706517419 -11.20479670876771 -11.20479507420507 -11.2047683641645 -11.20475489672688 -11.20449685588384 -11.20449111992999 -1.107409588135578 -1.106634320094857 -0.9300487553632761 -0.9300438050729315 -0.9298020815611777 -0.9283928712521842 -0.9283907062425704 -0.9280087703850183 -0.7322265872333527 -0.7285598725490866 -0.6188893704537577 -0.6123936269105297 -0.6123904550282171 -0.6123559961431501 -0.6123513754834748 -0.6059615770557949 -0.5572807926493886 -0.5572699505801233 -0.5502023026892157 -0.5501967247921847 -0.512773320735041 -0.5127628891342542 -0.5100529936198555 -0.5095926830520042 -0.5066983108896178 -0.506687816451401 -0.4612977440160935 -0.4534149881663148 -0.4534110082650993 -0.4525838045056597 -0.4525800610277543 -0.4441890425704504 0.09117282060946409 0.1041124703965359 0.116259384023614 0.116262462057237 0.1334485886210607 0.1334499916265738 0.1374381302347822 0.1584074736802823 0.1584188339824472 0.159029772640735 0.162510542300756 0.1625134238710894 0.1869585118837578 0.1869719781227218 0.205427278078062 0.2085404830935742 0.2085419434681954 0.2180326140466598 0.22782658309077 0.2364997359286195 0.2477159503047874 0.247736665751902 0.2503402500000524 0.251888721334261 0.2519058377448905 0.2972515846384156 0.304510636129557 0.3090471002060971 0.309049345279126 0.3233286174500415 0.3233446657195391 0.366952544852135 0.3669591130235164 0.4054535793839015 0.4209695136618892 0.4284201727281883 0.4284623108523119 0.4312549798201033 0.4312620761062416 0.4514259317911959 0.4514354474507235 0.4652691158559887 0.4703823471373566 0.4778177631215987 0.4778612591170013 0.4824877091386257 0.483042406768152 0.4830588783043271 0.491907844875689 0.5383250202053939 0.5383331425343268 0.5513257600158481 0.5513449953673309 0.5777390196771008 0.5847482561889098 0.5980740711439392 0.5980894942555331 0.6009169696724299 0.6196523571570114 0.619665917025262 0.6434990428054771 0.6511190884365498 0.6511276554770594 0.6511428004999131 0.6529540431077716 0.6529661957878635 0.6789787049308001 0.6892962515480388 0.6916208748302024 0.6916346954331518 0.694185769963602 0.6967101648609899 0.6967275248498345 0.7140389564027166 0.7321016059665514 0.7321622361206571 0.7540787796338072 0.7540943051148059 0.7812811163222385 0.7872006245364046 0.8614500831555455 0.8614634849942229 0.8658107705093342 0.8715863026862793 0.8983842257606972 0.8984340546632591 0.9155094847513118 0.9156287095385131 0.9156975805814228 0.915790544700016 0.9459156670002078 0.9964370824835341 0.9965000742603384 1.004392482184676 1.007603297574024 1.007648884330357 1.117795432692036 1.166313229391811 1.171638809476342 1.171711672169326 1.204435676904559 1.208480669865261 1.215005271988847 1.215013618836476 1.225763284593101 1.245672392431905 1.253200821718875 1.253219302100866 1.260662790663315 1.26071751635754 1.279342518498654 1.300275477447777 1.30028542675727 1.323915517800813 1.329841780912252 1.336197263767977 1.336220874719368 1.341038991042594 1.357151165013863 1.376902165759348 1.376915576234408 1.402600184052158 1.402670107464492 1.40815926160039 1.441234478041892 1.446591449667215 1.446713589326061 1.450210780120336 1.450239976158534 1.45211470059173 1.469791535904535 1.469846435052724 1.517959771406426 1.51803245224967 1.543291719221894 1.543300786902498 1.553812431814061 1.553887014649797 1.569762640456213 1.581091674676917 1.647594329140509 1.654554251522986 1.654563525465885 1.671329573666255 1.678130277765276 1.678144141734951 1.680981912437366 1.68317811648834 1.683203579863978 1.738393065550787 1.739564917094895 1.745675051091046 1.745849830235263 1.751916448331643 1.755202860602367 1.77706433182985 1.817662311552464 1.817758155550921 1.840652979588269 1.840676848498947 1.870171431095777 1.870242080997717 1.894191618167539 1.894266452088072 1.897407864350928 1.912468300550653 2.015623710686768 2.015652755956637 2.06377821234247 2.063841371866836 2.103207237062635 2.115266603587465 2.129254336175687 2.158429513169777 2.158443379003875 2.163372219128429 2.173333587101749 2.173339661801145 2.17596967508918 2.232267213175882 2.232300815862863 2.239480785399764 2.242471828392964 2.242473742064291 2.251017186715782 2.251051497858166 2.26717672488575 2.299427540600528 2.299471150555287 2.301091107295105 2.313138354772004 2.392917028869229 2.433603852767322 2.433626097698437 2.467173937915628 2.467191855062945 2.483663279911536 2.483675848254207 2.508992109320328 2.509028227960193 2.533294449001281 2.578811972913213 2.598674112043117 2.605368515235075 2.622249341082292 2.62235378957653 2.624501761660853 2.624565523575706 2.722892218941407 2.722933236464049 2.751348410687886 2.751416701115398 2.795392556228758 2.811809256791173 2.811822097521866 2.813013159747595 2.839500467980112 2.839507669329225 2.845940647807493 2.845947381355648 2.868299865858754 2.876328512020858 2.876350499352986 2.880420633318977 2.895413471987041 2.899914410013061 2.899947689251764 2.920497070998555 2.920537826978089 2.923805252617313 2.931721926364859 2.964380547595889 2.96443562283907 2.979688603513814 2.979735912977993 3.032144075584932 3.032166839404879 3.075433518419072 3.075513586515011 3.132747367890694 3.151506187480646 3.204980937857652 3.208152120432013 3.210901090871609 3.210936187999339 3.215936141089905 3.215968507378399 3.223783353112502 3.223807198836105 3.247328215201666 3.2473411838342 3.248302420036135 3.256152000947719 3.297496904316006 3.297539177244055 3.331733018277062 3.341682806642235 3.342925228269222 3.34295631896856 3.343230351547328 3.345889274193953 3.377231573025327 3.377258298825017 3.39203867723597 3.392051386874501 3.436600892139193 3.465740101247177 3.470846605823227 3.472945671428914 3.472968309012379 3.483964328408304 3.491827378542679 3.496543296825908 3.496603471925989 3.517613125231911 3.517623990900553 3.534091000386922 3.534119386753793 3.585187942893503 3.58521813582745 3.645777661290281 3.657824716792099 3.664300730531157 3.664357283835002 3.722936673432165 3.727979869344979 3.728031508276116 3.764959259278517 3.770840034553033 3.770863536626949 3.814846099092968 3.837672184363583 3.837700708168077 3.849106970690518 3.897396296231406 3.897451323288507 3.90067925681568 3.906184942266528 3.906276303330675 3.915604280650459 3.918677168814422 3.918870813581472 3.918894494866132 3.929252247133493 3.932988224877794 3.93303367901057 3.936987296768878 3.957729570480502 3.957756205972468 3.983233942504017 4.07346704289294 4.073468721725527 4.075061508309347 4.075076189927928 4.173483406923746 4.194926874144326 4.205519894228225 4.20556798891704 4.231508853241035 4.231521218660844 4.244693888791818 4.2529306384139 4.254951451092697 4.254962839004397 4.2555735122487 4.268609188378789 4.268664596469735 4.339920241599194 4.501764349922127 4.511791150435632 4.511816552083578 4.521627045105297 4.521638021781255 4.534004938668262 4.723805057286126 4.723828377033042 4.77595237110906 4.775994690942291 4.920978154132668 4.924613557878268 4.929456437011654 4.92948080129859 4.961281641099384 4.961289577006402 5.014464941062807 5.014885925339842 5.028789477324704 5.028795224040891 5.034014583848305 5.034043337959899 5.137265404201224 5.137277363032217 5.137966223941174 5.145409730582902 5.146191864489137 5.146214599731151 5.254334370685552 5.259165358894071 5.259166971038112 5.26728755341769 5.280280329947028 5.280296531935672 5.346693632091521 5.350325921604242 5.362057519625555 5.362093762650269 5.365899941553899 5.365932951495735 5.468414961345981 5.501085701810822 5.501304525222816 5.508233727146081 5.508261472523187 5.508466066245385 5.508490286646112 5.527881380267846 5.566007631617818 5.574273795935736 5.574302516501506 5.580912103982866 5.580930476028671 5.613396120839027 5.878141829715193 5.878166920043719 5.878914366380534 5.878959259576975 6.031116623838209 6.032801520961454 6.03282246108105 6.035324056247739 6.047462896865737 6.047493497916777 6.08186544622682 6.161293788304298 6.163866308285477 6.184955562301473 6.215103461410197 6.215112492079309 6.243670118814156 6.243832363821727 6.575903760361236 6.593264784909252 6.593314831248876 6.59520810523777 6.595237494822176 6.619533865574695 6.723216918188765 6.73309927002286 6.736968470509208 6.737014759396724 6.805735194293741 6.805815837851555 6.957081798874634 6.959406899647384 6.979004315434476 6.979010578306051 6.98853283353368 6.988545348191819 7.069023671780267 7.069033685465226 7.076259986125198 7.076287412230493 7.152818343009733 7.155363317640987 7.165677716668114 7.165693082446965 7.170750302285906 7.174109142273669 7.174121574260623 7.191872057003631 7.191931140511139 7.192778379763809 7.198633886024559 7.198662609417863 7.211307312212479 7.351658117161411 7.353655098503953 7.418550847111479 7.53621542727496 7.539808611398561 7.724362431024099 7.724395536443721 7.749464231053679 7.749500157931285 7.797885480359283 7.828584394107708 8.254301436835451 8.278526167314764 8.285942069908296 8.285954543939738 8.288948424523827 8.288994231482906 8.407684672655066 8.407703926140064 8.416002345223015 8.416092762512275 8.549947369481806 8.561340449251903 8.647652434059117 8.647770563302737 8.681722275787241 8.773888885575166 8.77404600363869 9.215655840134929 9.580292892737111 9.66615495172271 9.934692058744531 9.941893384434151 9.961073120666819 9.961177512384934 9.990924661185527 9.99109266925656 56.31225695333657 58.22593767825756 60.82016329454415 60.82029041091767 60.87268173018847 60.93127135846068 61.01658243318462 61.01690194269631 61.70017555336097 61.90795866453074  
BAND_ghostNone_4115_03WaterMeNH2_TZ2PSTO -20.52271163721482 -15.5615265021087 -11.25684157319029 -1.312000170689284 -1.194669320384449 -0.9163758580433772 -0.6846335542767286 -0.6805016975235393 -0.6255160663908832 -0.5771209971980262 -0.5491013256750593 -0.5367574243147658 -0.4711945425835005 -0.4199974609701442 0.07967452755503857 0.1086148914457324 0.1179665611913732 0.1227843441143615 0.1603608676131509 0.179343985160005 0.2520947047444726 0.2571834826075369 0.3104375852780272 0.3316812626882388 0.4105925164280701 0.4108748342312013 0.4689106155289124 0.4829415777154202 0.4956684152764717 0.5313542236411948 0.5801789953642854 0.5954978077850465 0.6185653880627476 0.6296439088942986 0.6607827210493129 0.6639785314031695 0.6791392661463745 0.7060774101260137 0.7435579139039064 0.8453598618488627 0.872549795888972 0.8754742211576767 0.9758722085936498 1.050182766821646 1.094545271493894 1.114160446510593 1.151560107790775 1.225629265233348 1.265909245357232 1.299370486935899 1.34635156766338 1.416869278111706 1.420445335428304 1.465241037168177 1.52397908284161 1.569349277609724 1.60030541348039 1.608128616851024 1.664198405830916 1.75809377708287 1.888084590442936 1.908406856016772 1.949572032828979 2.001740453304354 2.045491695674034 2.122518747414317 2.129362957850607 2.200751642046637 2.226914867902524 2.232953505679164 2.299215952334791 2.375246904958776 2.38751057830788 2.453867187499476 2.545195183603641 2.563894322775385 2.645764056368701 2.672954284192308 2.765055652714047 2.791750266728307 2.867688104363243 2.911006795357981 2.963409432311114 3.020625091344585 3.027566647255149 3.096827272688795 3.138092569822252 3.188631659814114 3.257943580472934 3.261313648722022 3.37961100930655 3.392692281604744 3.406194884702365 3.457960946696915 3.493954016792287 3.545761355560354 3.568676783920738 3.583065058084124 3.837290745441191 3.889878155041053 3.912255016536224 3.922741433409612 4.015370508593985 4.114169907173915 4.137569854755764 4.156253150119053 4.237653285303179 4.254472650890017 4.371384068080616 4.413670921608759 4.547495328991507 4.570424756837702 4.631614973881042 4.750662674766001 4.807882995878451 4.937098635896355 5.030490504450022 5.080582387986108 5.087724644038552 5.207393286528593 5.251913181913014 5.379702525211765 5.400615530323518 5.510686728319708 5.576298245775739 5.629431568042033 5.769996614854264 5.820545450826817 5.898300556481296 5.944853721779761 6.011753665527397 6.140369446292751 6.163047045593523 6.645647701279138 6.763769814943874 6.824599904992198 6.854747954792675 6.995120717741099 7.00617842381055 7.076859667419527 7.115385419946719 7.2180976895059 7.379790585156584 7.423687829353891 7.673448242971237 7.893542018716585 7.918265256358139 9.128744763171142 9.329304643686008 9.587891907373709 10.34491906015103 17.28838279677365 58.16435415999707 74.17003741141178 135.4575332680077  
BAND_ghostNone_4166_54BenzeneWaterOHpi_TZ2PSTO -20.54537276965359 -11.24890868893646 -11.24833946440483 -11.24823921376854 -11.24710100203431 -11.24700150219098 -11.24641844294734 -1.33408113759156 -1.165898286722505 -1.029367806198475 -1.029007999575239 -0.8374132051315911 -0.837283609042505 -0.7229491676316813 -0.6958208203588373 -0.6561776653681057 -0.6325403863520414 -0.6014230456021391 -0.6012555239744836 -0.5728470483966711 -0.5136443587291641 -0.5077893217369946 -0.507644929000879 -0.4924145803937796 -0.3523699962789023 -0.3506635918771461 0.0827693414907263 0.1051767448247415 0.1066644842444385 0.1072462779068591 0.1083309213701831 0.127727402144661 0.1442186236740243 0.1444611827100063 0.1872905986058007 0.2165931694522978 0.2918617349279791 0.3144345561721509 0.3275332923838554 0.3403747976910969 0.3412077255994838 0.3420529005565241 0.3425498932262032 0.35028238285567 0.3618827667448088 0.3856043547856717 0.4433865800637311 0.4586283923515108 0.4872222845948959 0.4983455612451393 0.5173168266041079 0.5224291054200063 0.5349715291457861 0.5353252852665188 0.541246835751747 0.5447656221241803 0.5559286081597294 0.5627303394427468 0.6345883784394094 0.6682057510003415 0.684097591837216 0.6851359037963463 0.6997034554459433 0.7060833159120935 0.742454856655793 0.7465306085797399 0.8146718494696124 0.8391299813218749 0.8573149517689159 0.8666020780444293 0.9173564788905154 0.9348974983643796 0.9351316268153541 0.9452910783976745 0.9650860147675213 0.9704249542222511 1.021648773071782 1.033151289698585 1.058589035940136 1.118816843893154 1.129024634994456 1.140573710856924 1.180834640291746 1.197739545261602 1.232690785225752 1.241069347762497 1.26369277536259 1.306382215135968 1.309825373842477 1.338928422231736 1.340230291244632 1.364783838738932 1.372916039876463 1.400129428348934 1.433792898865763 1.568638564335447 1.596182282876268 1.622161643436735 1.625846673354902 1.67669066046507 1.684804095725784 1.70757819005127 1.757091233945065 1.78130544203192 1.786878405777618 1.802513946007504 1.818887942857073 1.820679306677388 1.82072782759728 1.938627105857702 1.95266175161915 2.050972600535512 2.099475722631539 2.182308379420193 2.18676918701604 2.194543129255285 2.200916163619812 2.201644700233329 2.234665095439528 2.251294266538305 2.254049750892706 2.26721056290124 2.337153254453773 2.456973554854577 2.463530629954447 2.490300965335206 2.547217466031727 2.552942845149177 2.595635674688199 2.604932506356489 2.68329040040811 2.684016833393417 2.702985162152629 2.713502219901875 2.768134748610836 2.772588972232491 2.815976623748884 2.843282889251761 2.856717524645534 2.890351402012539 2.896461271430332 2.927684208251434 2.952753752457984 3.045979506658636 3.055907868244919 3.083313550285685 3.120493104309634 3.120616394144295 3.125666221461987 3.151055605475273 3.151915022147465 3.192623616550767 3.319642709602946 3.33682678371905 3.380570857304104 3.380576296986495 3.387791649403332 3.392282831755202 3.399044578274809 3.480995707583616 3.542305187428696 3.571411817958452 3.575285263203247 3.590176229236715 3.600512820170803 3.640221198228597 3.643191041530052 3.691699206061019 3.78092909126096 3.805961449751503 3.815458134160636 3.880286834759586 3.885590584239722 3.910520219319867 4.026240699632882 4.060811676802895 4.088722948576612 4.095808686360177 4.105217252279293 4.105660291272595 4.114208312378931 4.168914431694698 4.22254437811809 4.28303828523264 4.322895231368833 4.330379338655276 4.377267256886311 4.406419868223212 4.469604446130349 4.517892132161224 4.521998765388998 4.628883812651518 4.723949062309447 4.727159915971884 4.75101452952882 4.754053453329334 4.807634370200708 4.819320539441955 4.820184821631126 4.851803152306176 4.855396538614176 4.87298339804738 5.024852159897034 5.040262387658417 5.103678836772148 5.126355410107743 5.129831696202076 5.171985799889136 5.178093198079826 5.212028098195462 5.286722414500687 5.409778566448332 5.410761953211559 5.572211334501383 5.578900675695579 5.71011249934432 5.793427158423756 5.795107199546246 5.916676209687489 5.933276098828154 5.998780745174293 6.022064711383815 6.044516995203174 6.065634154769414 6.085099887401591 6.193320726916056 6.412529844244665 6.419112188730749 6.478529662189624 6.48323771548253 6.627076866891728 6.629004479035962 6.65592672100643 6.69157620657709 6.779450555776619 6.801072700095915 6.855683681296773 6.869881438282833 6.873401720190764 6.889777138737821 6.96814488669918 6.970930645698135 6.97846516984657 7.056836599771778 7.077002222625053 7.246992196737797 7.438360320493201 7.70631405374703 7.712034093209531 7.761842215565226 7.798243307745184 8.356254769055925 8.499083023027039 8.503248668878022 8.643007861511547 9.082915048705722 9.421585395536745 9.439421797527121 9.553472064061312 10.42854179147623 10.43255242539616 11.38416746780828 17.32009709249783 55.61709990675885 59.31349701648904 59.46177300916142 61.1138786604325 61.12535536656608 65.01553501763568 135.5817946007122  
BAND_ghostNone_4141_29PyridineUracilpipi_TZ2PSTO -20.54022394449409 -20.53495713687913 -15.63617757137383 -15.62055261170681 -15.56959320580841 -11.41415755973511 -11.37691842349581 -11.33455741777796 -11.27675084060103 -11.27620814026463 -11.26042881035142 -11.24902558400039 -11.24297014533677 -11.24203391531094 -1.432984571253372 -1.394496664813792 -1.309904003531141 -1.261645935814591 -1.242520220971139 -1.092696502802785 -1.084873877418516 -1.03692986934962 -0.9302620040859587 -0.8988933924967528 -0.8617015983812738 -0.8584768007114617 -0.8030996021582235 -0.7615844753303673 -0.7245051422585228 -0.7103408170899164 -0.6741827157991294 -0.6681073576726293 -0.6628577589653116 -0.6549396941091929 -0.649413248277242 -0.6111375022498632 -0.6005924020942707 -0.5978216178608459 -0.5798434933233885 -0.5692428216548291 -0.5423398135456619 -0.523487003182724 -0.5200105161268905 -0.4806855689368152 -0.446529689971751 -0.4343244140542971 -0.4248694491671285 -0.3876335188207394 -0.3645905752448232 -0.3481365614741886 0.07661967956763076 0.08447258411075759 0.09666460285663957 0.1018061308448086 0.1039830242298726 0.1152977688265113 0.1278271959669166 0.129406229641374 0.1375407996020876 0.1554519835272603 0.1669514878728921 0.172454484043464 0.1750389333623369 0.2464352298344889 0.2573421826929984 0.2704492665724438 0.2873141234584684 0.2938410517190997 0.3010426598128783 0.3122808459496362 0.3168608085621831 0.325033726113802 0.3433210861616973 0.3491189355254889 0.3587802482322915 0.3669262640906028 0.3721758004765748 0.3902109729765656 0.3988545948716896 0.4030279961332017 0.4242598822687302 0.4252730749686655 0.4492956814822865 0.4527878465604571 0.4739534657281749 0.4798239033342858 0.4887050286991173 0.502470173642809 0.5098842102825821 0.5169145030034992 0.5207749249767235 0.528421786344661 0.5378063082098192 0.5452932177071104 0.5514642309672193 0.5529988295001073 0.5722607094186359 0.5790210801722805 0.5919617998096796 0.5978122077631011 0.6254239631304512 0.6383304202972442 0.6659244000217069 0.6772997839745941 0.6824108485172071 0.6934527903626025 0.7170833247540305 0.7271419053562649 0.7426656088685086 0.760901057102639 0.7679757256877338 0.7796076626218793 0.7967872770991321 0.8103293008037643 0.8261198801566656 0.8335984220613373 0.8458928988657293 0.8583477440775936 0.8759205657104123 0.9024553909683412 0.9098445151068799 0.9235753262122861 0.9456260072619127 0.9566239794566977 0.9609072664667039 0.9673796176450999 0.9859033743130856 0.9861584084853861 1.011546290930359 1.020988922503253 1.038725840744688 1.042931186254278 1.060464295734465 1.079606548464623 1.099913573886764 1.104419044319769 1.120771465258247 1.142921140912613 1.156864642115869 1.1661068481839 1.175326844391119 1.204710481561019 1.209866960358817 1.225292228979286 1.243395529672428 1.263412929229691 1.292144078379164 1.301954209416728 1.316273209734041 1.327657843561131 1.331005713112107 1.36471140345132 1.392295493691843 1.405014955971373 1.415931247465717 1.419182453621147 1.432543387600681 1.447429494864388 1.466371024642649 1.495695321210608 1.519273146815509 1.536698851074632 1.553339232061959 1.557745712536788 1.570358788554766 1.579806154674734 1.598313119347244 1.618510818449554 1.649234700643872 1.658935384796184 1.670992945886927 1.681327754607028 1.696563630609558 1.723756138735507 1.732337565513602 1.739758999294909 1.753147967316772 1.770177901594694 1.786664876182163 1.79728317953136 1.802998066494638 1.803580174955518 1.826852545682198 1.830807854417925 1.857756672317116 1.88224354631804 1.906125554522341 1.917618153231385 1.931267478746138 1.963444941633474 1.979835689844614 2.023282325100281 2.060961642473401 2.090052804356929 2.138284828665721 2.150586215382563 2.189068466291479 2.192101853955038 2.198357633548513 2.230702057941521 2.241176847931706 2.245170924245669 2.253230060332948 2.272712210374038 2.291627906697035 2.30120568185913 2.324540269674332 2.337536269379955 2.345300280881834 2.351713982859926 2.371197895353141 2.446053636375317 2.452979867988865 2.472101144483771 2.488324807120128 2.509233855794473 2.51830576946351 2.608888984122274 2.643331922275502 2.65510337788354 2.680621026320607 2.692102013357217 2.699647733250487 2.719102370958694 2.734488433110278 2.740070180200162 2.758608458384151 2.78406474720236 2.786912565100355 2.839156492960308 2.843569066498708 2.853915567227795 2.861288499724926 2.885901890517235 2.892328768237804 2.900998894104661 2.915788735348552 2.934534976360115 2.950821457717405 3.009457242390814 3.039222550206369 3.070055508546415 3.074164101175001 3.094546661042258 3.122308276236768 3.126003728247636 3.133683635079203 3.15413706818567 3.175156988994578 3.190681580884362 3.200241520791336 3.20130560126735 3.23909979588937 3.278359219486527 3.296631933924049 3.300114727601527 3.305318164190307 3.347836186927169 3.354899019656417 3.393860748445956 3.397041585244194 3.407351488016486 3.432151315254043 3.459640276460076 3.479057385761983 3.524005070234089 3.565043511469817 3.580108717477271 3.591519797151111 3.601615212025669 3.628584472848973 3.646107261096317 3.666230912927468 3.675130940303233 3.707315689735345 3.729983483052667 3.73998323120679 3.790279385875314 3.8092087482373 3.822047526735604 3.83974581993294 3.86055695356833 3.863947866310485 3.874095352462474 3.879040680778819 3.898327364428448 3.904263567628652 3.923088348204375 3.945096672246471 3.950010721625399 3.958864404867994 3.980957293377186 3.996110798950261 4.009228618058764 4.03977935284238 4.055212807069311 4.073827345764236 4.096289047132682 4.119239415719545 4.139885478140368 4.144010892353561 4.196343138588167 4.205139566174878 4.248145950353702 4.268668141188955 4.277472378489073 4.309243524831934 4.34785208293271 4.365705806620226 4.369327330186709 4.426373852219075 4.435029701669482 4.44786078869788 4.459197021800028 4.469778566538852 4.488710129413366 4.540939550236273 4.563219932406532 4.648404841250097 4.665592383449658 4.682874381058954 4.700347711215995 4.743307421554683 4.764019847606276 4.767404923349278 4.774758231198443 4.785148998911081 4.79344573705488 4.805509856490562 4.829252785297808 4.849305768591871 4.851303641904428 4.880154386843174 4.886678987713684 4.889161674664205 4.90418579803822 4.926030770127606 4.971284809705327 4.979723035618455 5.009013847019268 5.030274650851478 5.064494977129112 5.070412560745387 5.079708195851723 5.113334408814678 5.12537705298853 5.146004003045886 5.171340932725118 5.200380254083784 5.215229023209389 5.223512012290469 5.27838371090985 5.334462174821021 5.360529567158598 5.373751887156251 5.391907341647342 5.404790010041964 5.429666730835245 5.460114595694488 5.481729532115082 5.493846735785164 5.502242130981432 5.512253306823407 5.545496088306815 5.560809370770455 5.595972567543406 5.610620712490896 5.688482396508122 5.824396413650004 5.842802790954022 5.891393253241057 5.925406399980182 5.949513104432942 5.973207872968872 5.998602016258825 6.062950290484562 6.084728772962956 6.1290029994126 6.134457937207085 6.168427583831778 6.186215644393465 6.225270696387485 6.337093058313338 6.369889725868029 6.408682418218052 6.42410034585575 6.451229062023544 6.506644829795721 6.526748906229802 6.562496602571408 6.583064824127439 6.621842852146525 6.64642291302362 6.659998833972431 6.715848437908487 6.769077716240895 6.778501309791847 6.822354648845537 6.827778711131726 6.901361690012844 6.924658918107828 6.943790245763632 6.957572479138018 6.98073093294023 7.002229806182186 7.024210296619704 7.031553114928093 7.056133820626993 7.087287852960108 7.128367863322063 7.161357710300378 7.179943791788838 7.278321614847359 7.292010044998751 7.374410049232046 7.40587461570374 7.49060140110776 7.505028698572369 7.661236111569584 7.827679682352222 7.848812632287038 7.892810303011625 7.957381456128887 8.267903599954955 8.296556049304598 8.322569856922286 8.344995725927868 8.417151052416212 8.52947928681384 8.579934244289538 8.626417125134067 8.730103673834293 8.77152220712615 8.930704431657299 8.963735609919759 9.324995841405766 9.4986966338972 9.516887729848984 9.615767058263414 10.14231926040719 10.41930599669376 10.49767814288687 10.68193345429801 10.96465942094152 11.03826880372279 11.39006714489083 11.46491918089728 16.61561602019901 16.67682379782111 56.16325806649665 57.47943374805106 59.41282055668047 59.80243107555901 60.14714491784812 60.47587456313978 61.53897869253582 62.30923709838515 63.33904789216842 74.2113075675436 75.01399198753985 75.33181524133308 133.6319838381494 133.8086204589295  
BAND_ghostNone_4177_65PyridineEthyne_TZ2PSTO -15.57690307075191 -11.28556248653213 -11.28549243061061 -11.26950955158906 -11.25113872231768 -11.25109201049816 -11.22304922183102 -11.21933446488666 -1.269968166903905 -1.101052486578725 -1.045330581743989 -1.007324703951782 -0.8701990597334905 -0.8673955311036003 -0.7477018340848295 -0.7316896997499205 -0.6719642959066784 -0.6643049777866258 -0.6571941220199565 -0.6091979104477183 -0.5870992996052105 -0.5526922004607834 -0.5305927493851562 -0.4347393789307831 -0.3956143738004251 -0.3883791160732594 -0.3878382039665104 -0.357921448203473 0.08630811820176801 0.08929733705165697 0.1041289369832315 0.1076390185420794 0.11015734722657 0.1208024583813535 0.1396317962592789 0.1565057557260947 0.1767950509535082 0.1877489030187292 0.2022671745971436 0.2561503256945319 0.2786119016266287 0.2954601374772873 0.3009064931991361 0.312014250100375 0.3132631601092484 0.3299687180037876 0.3446080089801321 0.3482553781598654 0.3545601575916244 0.3717828246922144 0.391198241570904 0.407580880295541 0.4083474649191937 0.4495458737882413 0.4881209685995575 0.510794497638001 0.5237101992891545 0.5264319572064334 0.5303333992973732 0.5418375486790581 0.5439408193387713 0.5457957206585567 0.5588244648994791 0.6066960022900529 0.6094330936464106 0.6399829383684564 0.6738372284659148 0.6770669656113901 0.7298902967132936 0.7494932325157179 0.7788128224953411 0.7854737230381809 0.8328222191868105 0.8510320297311509 0.8640987516815308 0.8660640732055277 0.9161239751946749 0.9188299354579438 0.9370764856238526 0.9651883380092051 0.9709635910952747 0.9805751652006562 0.9868316007947636 1.022825571424127 1.09133445329493 1.095554955518214 1.118080417149112 1.151496958622046 1.168602347222696 1.202767088262664 1.20746655795289 1.229382900301068 1.259399940551749 1.26654446708981 1.270204593203357 1.301587257643404 1.312770108652151 1.377663357731612 1.378817921142796 1.414046234184444 1.483772296562992 1.505564940455549 1.525930993363469 1.58592300507535 1.626262207491587 1.63367295174859 1.635820315392857 1.673528363311921 1.705852322356122 1.771510739609355 1.779385523875076 1.7934298710714 1.811861835198257 1.817654368573791 1.85455926017528 1.866752366374306 1.881104595013631 1.882140442648024 1.903478564348198 1.956529873145655 1.966398186003719 2.166194550038621 2.17643220357984 2.194589286993821 2.214501064724814 2.252316415150981 2.258713749016081 2.273576412523657 2.301478731435569 2.362839624927889 2.438076306821771 2.447420359641298 2.488802213894166 2.519921920113131 2.531155894515452 2.566185044158486 2.623210322670509 2.633550644839646 2.664893008529067 2.666553579653801 2.717452520220411 2.726464284690745 2.75135317501304 2.766227661157008 2.790247691451672 2.817181943869923 2.843877790026432 2.864976998684836 2.890181379052166 2.891448249844494 2.944000612772238 2.999754135644814 3.039073208336457 3.049463413461997 3.071207704598801 3.078000372772884 3.113775969003707 3.179687520141064 3.1816201798197 3.19643962472993 3.203464786345001 3.264409445656407 3.302519305803448 3.321912750805227 3.357511339028258 3.360590211436215 3.38192838069111 3.394926192501042 3.45915452035233 3.50024944922253 3.522404349407261 3.560806757982472 3.563961436432722 3.579957140299916 3.585896580978347 3.638479838857577 3.671312237403233 3.795763213209271 3.803318526833009 3.848409625595193 3.857175612411232 3.863896033469017 3.98419909695048 3.991819123538114 4.003945847331712 4.026946632674054 4.078186668360286 4.108749004645685 4.128626560120741 4.240072039086685 4.257617486112652 4.285194645537011 4.285196398812343 4.326677360035934 4.358269835663016 4.438566248236285 4.447631000668017 4.477959763423246 4.535862454471694 4.639233080283239 4.641146234397375 4.664314300419036 4.667035670236085 4.758303804187197 4.76178159458668 4.772930033123072 4.801217510422144 4.838060690166681 4.838065188493915 4.844321509229029 4.862547633012669 4.893928262961697 4.95128046220957 4.994180548652561 5.040180858334565 5.057077311532109 5.086336603999485 5.090744773961672 5.181445388182618 5.192371704156939 5.257418290480563 5.320366862858834 5.358839490631019 5.445301321181124 5.485738610948601 5.52271051104435 5.528517717366239 5.673150856438553 5.753551688754194 5.850545848634034 5.935118380303521 5.995738717193664 6.04882890510022 6.071904359248823 6.114982736775647 6.200306830608117 6.201321990806511 6.287720756690937 6.338861895787272 6.362102501550638 6.390189107020428 6.514687679633332 6.522009632699141 6.560288548911103 6.596830651099017 6.61768282022712 6.627898493447564 6.690800899805227 6.866992461759407 6.921251130378324 6.922812284443039 6.928375539518364 6.938669457589455 6.964990837948937 7.072658739931949 7.168085927149474 7.274022605480772 7.383356902934858 7.574609124588523 7.747823939475119 7.828825666113793 7.958062842883271 8.386986409599524 8.445158688617981 8.453949317427504 8.461990684670589 8.549601094629301 8.730778534714318 8.960659163690837 9.350580064041372 9.535936294349424 9.53800508451363 9.698530405214479 10.554126260064 10.6364880033194 11.40048458610911 12.29531599539969 55.85533031800002 55.94609413675811 59.00724657732441 59.65398181854838 61.28377831689571 61.41547839606877 63.35954680930949 75.01464903257693  
BAND_ghostNone_4161_49BenzenePyridineTS_TZ2PSTO -15.55866795449685 -11.26882586057946 -11.26868185933432 -11.24948653137414 -11.24730050565939 -11.24683205739489 -11.24673128933587 -11.24558272530607 -11.24548642208588 -11.24493342081407 -11.23493687755995 -11.23412491416431 -1.251677538904091 -1.164103392258753 -1.083236999747896 -1.028595829576826 -1.027408738547377 -1.027382553217792 -0.8527291556187371 -0.8498958463390056 -0.836100627018536 -0.8359791220095649 -0.7217143427387569 -0.715818153727403 -0.6552311464359466 -0.654323195974968 -0.6479651012442671 -0.6311468026147075 -0.6002829514335164 -0.5998786566561265 -0.5924918952904908 -0.57386851599071 -0.535214094292066 -0.5135301261180993 -0.5094168250306498 -0.5066281481474638 -0.5064475040726213 -0.4139393532058911 -0.3779595242592768 -0.3500910385335915 -0.3484952018473094 -0.342143819123615 0.08364660936321368 0.09655072906568662 0.103412039230769 0.1045809776850068 0.1087171800554589 0.1100608295425573 0.1145245925962687 0.1255937852187417 0.1289836101958939 0.1413605132720906 0.146143246266236 0.1571162942843858 0.1862068543510448 0.1950512206299619 0.2212954942637684 0.2689651917372647 0.2769393887184147 0.2950026017941665 0.3070709474789525 0.3108872702826416 0.3226140665359816 0.3252711480477782 0.3294919795249989 0.340763248008387 0.3416217121883273 0.3439363510636256 0.3479923158505473 0.3561016868193783 0.3666728676458909 0.3791316289307332 0.382564609834679 0.4095146735838257 0.4157756129457666 0.4528921299693046 0.4775514728326655 0.4784705177487258 0.5014392166814983 0.5086547785195716 0.5147640199748621 0.5267333047073404 0.531706735798396 0.5386827251652146 0.5403657612021261 0.5413949408492399 0.5526735118524509 0.5562424721035822 0.5575574278056195 0.557992902777775 0.5678196859521784 0.6003106677311687 0.6030796507593613 0.609515327238219 0.6225225080354747 0.6521251484139259 0.682241561278776 0.6880219422438877 0.6929927307888305 0.7043654719534405 0.7140978307524661 0.7211983161539401 0.7414844534240654 0.7432683552171464 0.7620498832388537 0.8115408525404431 0.8277768498648082 0.8379698699816933 0.8480773013027322 0.8683001544202842 0.8764174814944343 0.8863841604865864 0.921995516411133 0.932387243570192 0.9557228494956107 0.957723693928631 0.9734248214117782 0.9764704781619609 0.9819046063235441 0.9955649564733366 1.005009835827365 1.01835312884973 1.035255502423625 1.054466403051811 1.059089030496901 1.067249302512849 1.078519181014232 1.125465338859439 1.125865430527381 1.158975946248626 1.174670772513686 1.181839930018178 1.186616353378776 1.207017565519236 1.220638468845895 1.224212350676677 1.24541869791284 1.246699686425519 1.266305498704887 1.273634487369965 1.301202512174421 1.326728097278995 1.331653638638697 1.337374728094882 1.351301289831813 1.356523342347314 1.384399441609314 1.388651167350661 1.394477234944766 1.440695251832277 1.465682042997774 1.490706904794384 1.514047104817372 1.547465679377945 1.597784219577646 1.618231897182445 1.625870347425421 1.650378123170744 1.653271529527483 1.665395273571809 1.683477661356453 1.689541130072734 1.694625740055644 1.710305030579928 1.74761174432799 1.762603247536548 1.787914973447297 1.791035767069034 1.803324756581719 1.809746914520346 1.819356244395449 1.836576741896377 1.838823527290353 1.848920330375184 1.859532423253757 1.947350404005721 1.959462417423656 1.962118729404703 2.017783086489019 2.159449830828823 2.183814209452914 2.189579522702583 2.191647953516394 2.191947390571218 2.197907508715851 2.22909121730085 2.248208312387804 2.252314829311316 2.2592402266739 2.270198302028937 2.27201187764995 2.275541819301565 2.285012038082795 2.285791093819843 2.30712576918922 2.389036120346899 2.455857926475518 2.45741580168482 2.467210625507803 2.491270392310829 2.522603032416382 2.522917345398785 2.560063354703298 2.582807132503986 2.59345999983967 2.606108585120709 2.659806444659656 2.688109066208404 2.692888482993343 2.728308625126909 2.737958215113812 2.753949188109919 2.757947370614901 2.766980074685289 2.781492749000947 2.791329729857827 2.80316906380998 2.856812048999643 2.865212142674242 2.886236906053871 2.888737185570943 2.895699617581116 2.896506002645225 2.94388436292545 2.951355115654382 2.963532870162816 2.965782296507616 3.047777450071595 3.05182942287251 3.075188173487325 3.091726655450072 3.096548411414463 3.109689758921502 3.130943629731439 3.13759152350418 3.149134006985905 3.153143667983945 3.156449502770398 3.164442742593457 3.196996437392714 3.270666966828033 3.317787105308148 3.320598508840647 3.344864730057238 3.36462970262946 3.370802194118777 3.378591084510233 3.381802589255753 3.395562033606097 3.408529067697551 3.420820163211763 3.43386838947782 3.438922096457957 3.444166858674601 3.532226735148229 3.563276872627662 3.570581221663991 3.5723822153439 3.583852123163213 3.604754734171246 3.641485746762689 3.643483496882184 3.644508913637539 3.657002179873608 3.666600641243145 3.669717330829506 3.737230185717295 3.781851207208529 3.798838025304479 3.812855411232974 3.81441694910621 3.823456295116118 3.839355184879201 3.881333438495458 3.88677224007967 3.902941152549725 3.956201335118071 4.016264703883911 4.033273450971019 4.056104517393652 4.064068143141536 4.094199788103834 4.103288899359695 4.107570686067422 4.108708825412069 4.133903029863 4.138075332560204 4.14504703953103 4.149697315113294 4.174220814308203 4.224718110575521 4.28105453252445 4.283165155831828 4.335337182919425 4.344667074635865 4.376564686480823 4.456028182076443 4.470631070736633 4.471804959066423 4.519029502689117 4.523966520721245 4.547439659214466 4.615561707039175 4.668542921084503 4.723150805402692 4.724680660336096 4.751371772411016 4.752695236168505 4.775881294633063 4.795199913581433 4.814878722792809 4.817753448057796 4.821047139502646 4.824213019473495 4.855067066385645 4.859170023660506 4.862143735713071 4.863940648338631 4.894390654025345 4.916087406486223 4.969452279851263 5.021700019077917 5.039502962008055 5.07799614847612 5.078678398540446 5.099254405028885 5.12854671843738 5.129763253674934 5.14126892916893 5.180918620319621 5.18333192271453 5.200310198782718 5.232032072245071 5.287842014794374 5.382412089116796 5.411020061985182 5.412827610290248 5.461700012237428 5.505072436582044 5.510679641194243 5.560502014524121 5.584519327389711 5.588952127501644 5.684477504250072 5.796492002378665 5.821537251300609 5.851140403898891 5.866649961344262 5.929271260999689 5.933461443429614 5.965687232044472 6.031216653666768 6.046515644528403 6.055622828164704 6.059375455610405 6.084092752685645 6.099551494802244 6.150078174860564 6.336059045429178 6.407334698796218 6.419548852830163 6.421054808225756 6.483001188015373 6.48864295244576 6.538283496451663 6.551497585181426 6.575992604215748 6.613015747662248 6.62604759309818 6.631304496419337 6.654439269885201 6.671026119062509 6.674624382269835 6.696107088817167 6.862315303733786 6.871510344323378 6.878643595233364 6.89222019250474 6.907237071311736 6.919462343809934 6.948918151549998 6.962609702913027 6.972499694482732 6.975747393808532 6.979402716418179 6.994807237219516 7.016421718481762 7.077013406854116 7.162279002807297 7.181610651722037 7.261385119688754 7.439417887842007 7.526415427799671 7.598808775700919 7.714300905866592 7.72271340518131 7.783372122990179 7.789476793237072 7.819618499249038 7.86899905067389 8.021911012753653 8.359277047277912 8.418805261640189 8.474428543920451 8.507033452192223 8.515833463734515 8.553064392547405 8.645285738014156 8.738880559666748 9.021025688687207 9.096017073321999 9.429834753565471 9.452683389454526 9.489413594871579 9.582969408849129 10.44368829057828 10.46270095226806 10.50958248179936 10.70059624413503 11.38476209412199 11.39975140941319 55.54410601389244 56.39294291252251 59.20052304908761 59.44529496013346 59.58141510513118 59.81743434567829 61.1100144991625 61.16849031663884 61.7000377855836 63.42387961693697 65.06610480328456 73.81437685387441  
BAND_ghostNone_4169_57BenzenePeptideNHpi_TZ2PSTO -20.49768267442757 -15.5696254871794 -11.33642624545491 -11.255584332916 -11.25487634253953 -11.25456258682889 -11.25372110725963 -11.25340443156537 -11.25265175435847 -11.24520122276867 -11.22543633078791 -1.363242792270286 -1.218891594633326 -1.172339760460501 -1.036011517505012 -1.035550237104455 -1.009383692645363 -0.9218711438165111 -0.8439531170468862 -0.8438349685528743 -0.7787437472202846 -0.7294274320871991 -0.6811772882934126 -0.662848265548628 -0.6426722290393352 -0.6389307024454768 -0.6234519429013422 -0.6080660522245868 -0.6077487829908987 -0.5785120274307254 -0.5730392296281014 -0.5458255222575008 -0.5370802543069938 -0.5190552179125059 -0.5143397441166003 -0.5141188742308951 -0.4950396086487036 -0.4110817734175716 -0.3812303868497282 -0.358283479716352 -0.3564109399113951 0.08062730495083476 0.0946739552476797 0.09758008299554091 0.0990727991107497 0.1008545503364488 0.1264612659722934 0.1312079217760098 0.1370337794142345 0.1424867381344259 0.1604163449122545 0.1762895992442586 0.1885568586714868 0.1934793049112998 0.2098345311314604 0.2213266758823477 0.2247983310369089 0.261836957964469 0.2697262963990879 0.2901482578897163 0.3037224737288667 0.3111395273942122 0.3148257971779021 0.3284073718551249 0.3343159659243453 0.335602885914585 0.3407290111349746 0.3445783970139664 0.3484831717347925 0.3665997387030505 0.3996381075874167 0.4182442821888931 0.4335253951117724 0.4534777443530522 0.4701159932438466 0.4848527425529583 0.4976969065725722 0.503809677878285 0.5200629428254313 0.5322143458557903 0.533125756051816 0.5347666247976091 0.5470243703848356 0.551686890919014 0.5541377564647699 0.5682737244193781 0.575797744370103 0.591568644542442 0.609955992749645 0.6162708111798286 0.6243021343544257 0.6294709192122383 0.6345281186297734 0.6651546695271422 0.6714745767383372 0.6873692785752676 0.6993150038537178 0.7097641871388249 0.7143708132713166 0.7323738158131308 0.7360231541546574 0.7415298076258474 0.7669891998034539 0.7803742387891581 0.8081883437465653 0.83494919711363 0.8497955230425147 0.882972121538058 0.901951568990171 0.9140547528595184 0.926862276286831 0.9310556785964897 0.9366321789890801 0.9447340791364264 0.9709194989684781 0.9945853580170936 1.005881632842785 1.019168781813834 1.029180375514161 1.05095389947918 1.066279006926953 1.075173131509753 1.109649544420721 1.127829193018806 1.139920702948998 1.165633972951058 1.170100720238421 1.175711515858107 1.18412108505082 1.195606831337333 1.236216271058649 1.247556049589278 1.272732685622227 1.283027455093377 1.296003007669549 1.298479742182299 1.314328494244426 1.336027642214639 1.348046979919074 1.351703303596864 1.365906969556234 1.380876395940428 1.38843003778063 1.404581295637674 1.422138028437552 1.442946069129516 1.46152428196608 1.497834733535356 1.511040181127348 1.535393313542164 1.554234157173862 1.571723338338902 1.603488167083432 1.622153606853115 1.627419056780945 1.658539428118573 1.670946856081424 1.693968707524031 1.700245383248464 1.706618668718118 1.71198967130998 1.754119550258889 1.759307646761709 1.778629072861531 1.791585954459627 1.804749692265536 1.810221862761984 1.813339514621665 1.822759849001014 1.834389944023433 1.859624037632003 1.897565385990354 1.9412428387749 1.955363327302219 1.99558001243501 2.021357025913629 2.066197252193515 2.106033562368668 2.1250540930777 2.155312677382663 2.178252363804333 2.183813877992185 2.187477194292003 2.200350338575103 2.206966222032185 2.224347924362283 2.2325722604544 2.248905593430425 2.252379331022069 2.27045074269105 2.315858798398051 2.322759901581636 2.336919713071585 2.37854974257833 2.395183808833385 2.41729436484457 2.447821102066474 2.462799709663084 2.474860473631596 2.487703978833848 2.512983158136978 2.547666358827606 2.569869441121165 2.59458950051132 2.598244535669857 2.612404513918703 2.637246629206999 2.681107967975151 2.694741156686668 2.701374143925309 2.715658550239392 2.745000157820148 2.762138623964444 2.767154837373764 2.788839698566786 2.809057543951187 2.830745828198556 2.851335413363754 2.879492774967626 2.897205658497544 2.906379305359716 2.949040334113576 2.972656878218168 3.025053440799851 3.033335240600433 3.040406752074266 3.073816627587036 3.079654547335912 3.117503681787523 3.123620814511281 3.137506701310226 3.146744704376834 3.147401112500777 3.156592358698258 3.182809550864261 3.189649030864538 3.204671938498962 3.227738074827623 3.246845486113635 3.248847651216309 3.271519642557035 3.307034204654995 3.322768329177826 3.368755325579157 3.374906016266742 3.377484596491442 3.387207765094091 3.404474475981116 3.438011115280207 3.446931110693348 3.450430616626207 3.475736076779457 3.488143597055931 3.505482773292997 3.53694756039807 3.561854249515514 3.585973859309855 3.614082423354768 3.630608661589649 3.636145326887563 3.664182316564619 3.699678148287564 3.736325181099322 3.765434193410985 3.774233999952521 3.795176252686083 3.813748709253984 3.821616668791391 3.834554000798031 3.855515451643055 3.880698318956863 3.892531908721535 3.900610696246077 3.922229827790636 3.931072066455705 3.935646734534618 3.953202786882235 3.975616844278449 4.022687735151523 4.035521490340543 4.047494799475434 4.0589948481391 4.085635772604611 4.099968335978182 4.102953896786199 4.124272899065471 4.1668299302483 4.170568722729918 4.185648422475335 4.215615967353584 4.217399122754232 4.286375052091842 4.310950032863287 4.337559133363857 4.362471398079784 4.392653916158404 4.462434660369496 4.482420436470478 4.491250241434802 4.513265130882224 4.516307438443647 4.618189729421569 4.663915572314358 4.714585162896884 4.72803363511757 4.747321804464543 4.749247847517161 4.779712833915506 4.797364010348073 4.812211597294127 4.81363102249929 4.845329256478548 4.850651587865522 4.867104602302628 4.909067352670918 4.950384211304398 4.973948761811421 5.013061174826213 5.023306152002276 5.042065207714974 5.06983650222945 5.115523426051571 5.120405017670388 5.123140675025338 5.131135189156448 5.180684890397475 5.184165009037648 5.197571304545335 5.250267745445622 5.279281185210524 5.280895938300398 5.337295946033034 5.373172569075344 5.39889230885399 5.407650194640876 5.418116202528124 5.438785502714825 5.49984346773924 5.578644818068548 5.586802045632673 5.616461658017015 5.68016961505078 5.734505595109701 5.788397776838811 5.860444177353099 5.891162968852487 5.919657307963994 5.928294291237052 5.950960821306823 6.011792085979387 6.039723465297701 6.050554500487319 6.081259081199301 6.089629332078784 6.110235792860269 6.118846240697883 6.209959720108738 6.261660868076021 6.369116568604928 6.409740073259414 6.41818346696627 6.475467850119443 6.486626524169569 6.595760980478122 6.625464844142972 6.626960806192715 6.66887962795502 6.695732167311447 6.800236940981732 6.816672738320295 6.869050722276778 6.871853083769959 6.881955447842894 6.895536363532057 6.918710758048131 6.968758622109682 6.970739785480228 6.976361350705258 7.007105379776326 7.066486949177144 7.084888069423244 7.10388658086401 7.152684649617032 7.179130744694806 7.213533604777781 7.247737933099139 7.276275305823982 7.393785538468811 7.437992347446143 7.60009334113832 7.703801184509323 7.709260489587451 7.711812618980319 7.784365080548206 7.819549969781563 7.876533251330672 7.897724064671189 7.995868035073466 8.061964824562402 8.196512892428466 8.346310411704597 8.354367266347674 8.507776081105325 8.512676128240914 8.635526382277851 8.671413959693853 9.093272903127676 9.222661538928326 9.45918917488865 9.505261533393238 9.619668726672305 9.876259874458242 10.36544703188053 10.4555333669548 10.4970243622952 10.99348865504944 11.41805699462836 16.60967051937262 55.82225125869687 57.57119416186056 59.29951414560463 59.4885667221581 59.67702424183315 60.65938814934782 61.13442406381224 61.19616601627519 65.13974896552232 74.65956661978053 133.5321014421099  
BAND_ghostNone_4163_51EthyneEthyneTS_TZ2PSTO -11.25657288922182 -11.25308371880367 -11.23927241666176 -11.23566240951209 -1.04090474746671 -1.022977046303103 -0.7797436103528632 -0.7630134644677202 -0.6911930428955309 -0.6745461896305205 -0.4219881124950496 -0.4205783592745637 -0.403716255123949 -0.4034033782620905 0.09949902586111729 0.1012348279062696 0.1115983541238734 0.1346274964686884 0.1496846687146913 0.162716376219489 0.1745106514766671 0.182621361437496 0.2674692897924174 0.2680070287009462 0.2841417655498457 0.2960394055390658 0.3235134581269694 0.3534557112170455 0.3613261121416895 0.4155726940408559 0.4808401925940291 0.4918744257169692 0.505493203637787 0.5172433204027457 0.5468757488149372 0.6169760191322329 0.6296622858552698 0.7012419223562425 0.7536120367110772 0.783683405217861 0.7882772821179458 0.8149721087599087 0.884907108234799 0.9096237173877526 0.9626991648698553 1.007755346464389 1.099131371736526 1.099334679745341 1.111335573245162 1.177481224865497 1.346029817110849 1.352862246483261 1.362364052683904 1.362590598583847 1.524479558139413 1.626875496211568 1.669313068463188 1.735417011534253 1.826779619857531 1.841987357362403 1.845241611568397 1.847275596189593 1.866239565008233 1.866656039686832 1.869245693422992 1.918643856932642 1.937603796449896 1.999790023467611 2.458571543866107 2.510901162146853 2.533910876502307 2.541836674326095 2.582751418503558 2.593145598685547 2.604817072948304 2.612238684759901 2.637511243874105 2.654029973211854 2.764132767087684 2.848194007484709 2.859810407688995 2.877836863771452 2.882644548609302 2.966073558208075 3.165741551313145 3.167553820634512 3.185965634622751 3.187516502740334 3.233877160235277 3.255150492656187 3.286452353167041 3.40153597891908 3.416407827964242 3.452835608963849 3.713880548795771 3.768823379445072 3.953680828162119 3.969240578760462 3.973459846787703 3.975001264059888 4.254601034246552 4.256047809933711 4.269115249000417 4.269115835869742 4.353811985722668 4.385340143584298 4.61463431459056 4.615016242849634 4.630897078412806 4.632054531394458 4.807031264149653 4.808328747895577 4.82393831952584 4.823940022319994 5.066812766001217 5.067111330031498 5.081636132155193 5.091882338257474 5.26266046555619 5.267635133592773 5.812540339475275 6.022020066197355 6.177195817807992 6.177971821924697 6.192377289151476 6.193962955762371 6.253268929006941 6.291925452116863 6.307901335913724 6.34715253726324 6.593851510244876 6.636920997540757 7.201392474815107 7.33792595515339 8.391618810347785 8.396760745002011 8.418537577636293 8.425978001236878 8.464411152093847 9.306390654699749 9.506455067113537 9.608681772127385 12.23347272535924 12.25019352019702 55.67050761372036 55.87514520860471 61.04042440851643 61.27809479971019  
BAND_ghostNone_4133_21AcNH2AcNH2_TZ2PSTO -20.51258444589089 -20.5125565061312 -15.56755390282058 -15.56753499770019 -11.35195404698093 -11.35193526779858 -11.23422174850331 -11.23421401563145 -1.378103583611296 -1.373312267200163 -1.208601042696112 -1.202090108306955 -1.005807263352592 -1.000619482561437 -0.8022842100871594 -0.787429733881721 -0.724331362425026 -0.720635974655968 -0.6766175290476687 -0.6493686650972615 -0.6153800136654339 -0.6128827925043581 -0.5891699540801723 -0.576781029623326 -0.5621437366542271 -0.5556034806497335 -0.5251668127834634 -0.5191356416022439 -0.4390167221280252 -0.4174045559535169 -0.4132028562840849 -0.4026758334340236 0.08763611002869306 0.09539313824124598 0.1217940757267609 0.1279294129709112 0.1455636169954875 0.1501786700806484 0.1552276974861032 0.1709053140111204 0.194040864784037 0.2050059329667284 0.2218036352076315 0.2375124887570348 0.2483600813819401 0.2837534964408933 0.3084580607958289 0.3089534150783813 0.3158069224405321 0.3321972096072984 0.3411047098939949 0.376262668215005 0.3871457237281104 0.4332845650672734 0.4390074976156003 0.4610871239562093 0.4738976804492205 0.4760284323266747 0.5123610209540465 0.5161736560118991 0.544280592633323 0.5456438178720963 0.5594945524578888 0.5674559135375056 0.5801586915164505 0.5809955636186429 0.5854621154732867 0.6192274264796985 0.6409716633648018 0.6415560292978923 0.6503979080890958 0.6860308563612874 0.7028678979333143 0.7493508609094905 0.7543342196908684 0.7565563805918029 0.7647044799055382 0.7734329790793087 0.8053352645026474 0.8107921825394039 0.8161012831883313 0.8325310852093725 0.9123772616177069 0.9632982514009355 0.9644220606221017 0.9717002390424659 0.9773276988806463 0.9868854094110104 1.084860231777978 1.093276245655319 1.109290058259553 1.147936357438434 1.156558828363677 1.173808366259777 1.179638295487741 1.212523723667006 1.214847790936459 1.224144561423561 1.25159017757801 1.283872272303136 1.320257135099161 1.340934645561383 1.353613016240607 1.361914480738196 1.378298416935055 1.388234217340743 1.39754743624593 1.421781384872378 1.469421071556417 1.477240161324256 1.558525929724349 1.560765611690112 1.56959691554157 1.579121594041905 1.591420446033443 1.591448296871816 1.627572891303634 1.671510544672014 1.676152288541256 1.691613150966613 1.744495618707419 1.779395750506705 1.785976328607757 1.799362721732004 1.83702421488164 1.871508100666547 1.929889920386869 1.964166791681449 2.010303093630764 2.019152760347825 2.020243360954218 2.041015711649379 2.0921201300267 2.09516927986855 2.101754805008609 2.111101422772054 2.163418277259367 2.167317237711402 2.246985925158331 2.248159430778497 2.279928823333432 2.288538627698552 2.307098385447742 2.340268315300097 2.408627530659426 2.431357672480102 2.446092089910752 2.447982780168132 2.458256450458675 2.52545850180009 2.547884153165112 2.549357092987687 2.555342924947201 2.628335324154879 2.644740635292344 2.716163833090154 2.718149959804331 2.721348372980632 2.740444029907762 2.788848530110782 2.888176861184293 2.902235611891833 2.915528185910367 2.953368008457266 2.983967068790161 3.006913838901818 3.041506679248068 3.083949624122559 3.09183952217774 3.102642930337201 3.123485154389367 3.125925925246945 3.126095113460798 3.192747752769251 3.19802988876275 3.20419591557932 3.216529085127839 3.223015228456909 3.235275389356787 3.25551007560822 3.296353060618522 3.342322136041163 3.351801919985684 3.380560715838584 3.386029566616881 3.414474833732989 3.473004842713321 3.486902427530681 3.536605016896385 3.659701636571329 3.662675751819342 3.728885204861814 3.753069114791798 3.754255367387706 3.763689330889527 3.776464566632318 3.834122732295661 3.860227648540585 3.892069810792318 3.895143051273549 3.898018267081941 3.908772492590069 3.913181227506453 3.922422515595142 3.959789098356959 3.984801974761604 3.994914081140324 3.999875034598841 4.073901203701101 4.088196592904351 4.105909421010237 4.110717220582857 4.153228465358401 4.193358100848729 4.245846424367183 4.292613780768286 4.302503866422634 4.373339942649123 4.473656902275961 4.478368668780199 4.49476115600129 4.50851950231051 4.622804979674326 4.632154417928223 4.633332068427635 4.719293268051488 4.734569445751757 4.767504124069544 4.880269154903112 4.882131681727055 4.894308980643759 4.923349641292926 4.941970831261414 4.959855113599929 5.014702147158885 5.071476191947918 5.088665939642542 5.099942932283991 5.205225224567653 5.225986574395776 5.24553229869058 5.26670972307399 5.27331623937645 5.277534239088117 5.291125514942664 5.338744981603483 5.373705970984219 5.398487595094985 5.435215699396434 5.463793491054111 5.519682294552399 5.545518618500592 5.551443020967759 5.613425273283118 5.711424928906641 5.795669531604105 5.837872840950997 5.941858185692083 5.950003308375948 5.954807049045054 5.973269215389136 5.995200191985404 6.082728285655771 6.08506249964573 6.211996920444026 6.30492396067276 6.358628151654637 6.377792627167302 6.403701651045286 6.477561539570473 6.661806804225002 6.703890670245955 6.817881926362548 6.871496443612017 6.937100162185315 6.950837214773024 6.982278225768905 7.004002486295719 7.0046070758129 7.005860119408078 7.018045541473811 7.063469696747547 7.140468428751079 7.148280353124485 7.287235100422114 7.352115779265368 7.379822355658701 7.438084275706566 7.717304945219698 7.721031542963968 7.86230364174209 7.863116511425299 7.959166420606153 7.986892129409423 8.144252513410867 8.221791952750486 8.375077741703263 8.386764859856742 8.591167215919949 8.745928777313651 9.4337990925734 9.4417622214799 10.14049146239942 10.16662064475079 10.35912527456646 10.38229868124923 10.95413013814257 10.98283551296836 16.98280209896203 17.0906164288914 57.60300222657074 58.00234433122361 60.60619354484042 60.75918162363769 74.22945008282908 74.39458237032696 134.6221515102891 134.9372361429234  
BAND_ghostNone_4146_34PentanePentane_TZ2PSTO -11.21194554009994 -11.21192171887693 -11.21187042453105 -11.21186453498324 -11.20918723568946 -11.20916836770868 -11.20601539768297 -11.20601131190828 -11.20596849147356 -11.20596675471065 -1.084230269444332 -1.079485676116888 -1.018178711675095 -1.013760838483877 -0.9215274338869243 -0.9171476418145467 -0.8203745756881476 -0.8202283660324822 -0.7887822353710077 -0.7827622483222052 -0.6620674127180685 -0.6347739851695983 -0.6052774259943217 -0.6008055907536446 -0.5972825964791342 -0.5824135536234649 -0.5558299249226987 -0.5534735971015043 -0.5479521236328075 -0.5474896875432967 -0.5350479139367417 -0.5181773053105271 -0.4961150076140023 -0.4938028384007411 -0.4793303293045359 -0.4743563641754741 -0.469812823517519 -0.4672631736247272 -0.457160719387733 -0.4499817056410711 -0.4480468986701894 -0.4467025240589639 0.1017464078265283 0.1037687218041775 0.104915039173942 0.1092051378880842 0.127274458342294 0.1301889081144213 0.136176262884439 0.1439725783451295 0.1543950469816004 0.1657337592048939 0.1672896928561735 0.1865423491091719 0.1912106963572196 0.2011874433580823 0.2018644204714994 0.2108218521826741 0.2203710427163593 0.2213825799811281 0.2290975495298695 0.2502788522134282 0.2589630172876727 0.2645667429436571 0.289335575605831 0.2893583642257612 0.2939833315457415 0.2960199378642156 0.3056656160902309 0.3213939534248436 0.3242030018792889 0.3446528488001284 0.3510470549925931 0.3548200013147424 0.3681131486024755 0.3705443907216675 0.3729044760789816 0.4074821514035029 0.4161321343610627 0.4176325824628679 0.418137305155233 0.4195609742075471 0.4257942266687874 0.4280854893065365 0.4394813207758019 0.4667366579607372 0.4682317088602959 0.4777924620735127 0.4970106766975494 0.5130100612619714 0.5148772928479176 0.5370417605136962 0.5416545542468956 0.5567303970450784 0.5691362827635711 0.5733482056599915 0.5870275911556515 0.5911926223348337 0.6141033644873104 0.6153339206091057 0.620705174947885 0.6430123067675704 0.644587554252852 0.6496870407542352 0.6635003110171503 0.6648860660369945 0.6828514861615883 0.693220520152103 0.6952394075837777 0.7044976042832958 0.7130005476905804 0.7153712904328574 0.7269604551434056 0.7275064190347417 0.7297993934325515 0.7388737367041919 0.7436541013347272 0.7487554193630066 0.755918717545457 0.7626213105133915 0.7823222244977786 0.7898410146856011 0.7975398045182105 0.8241128212686607 0.8344142697127247 0.8432852444839769 0.8478002441786623 0.8551796393765881 0.8796065344781355 0.9010559180234703 0.9270021858805439 0.9356882589187252 0.9763616392398967 0.9880544894446325 1.006571641770586 1.029861718168937 1.052874467009942 1.055346071897908 1.10063112546928 1.111051847743665 1.115009640038291 1.127117688373158 1.131835301981623 1.145503754472848 1.159300044275051 1.166797124188551 1.169950660220766 1.178414623775279 1.201958203477929 1.22181991014123 1.247342849025859 1.27488964130599 1.287364061677416 1.320090649488176 1.333557738054006 1.340283370550378 1.357589334858653 1.375570943491108 1.376014565901267 1.394315322609115 1.397614075850524 1.416002662685833 1.423084335817215 1.444800796164394 1.445361546656709 1.462242461060157 1.466302345923137 1.47037893848076 1.471816183452656 1.49242139597061 1.524099283323304 1.525310267529032 1.535771116702068 1.547177134876959 1.551551967749149 1.560460538580235 1.562327253443212 1.566444711067153 1.574267169786997 1.574995256107842 1.591408574449529 1.598775442285929 1.611494137835245 1.626714078520108 1.634974255442118 1.653249121817667 1.663554149104374 1.678501426489449 1.679500673331972 1.689595807710689 1.694472216695178 1.703968570698822 1.709288885070331 1.722506898497658 1.749325353605012 1.763578472628677 1.764967665935286 1.770258271000934 1.815673348938772 1.817265641727193 1.842503430439841 1.848083581448853 1.850052536695344 1.860118327112306 1.872905549935205 1.934797814462541 1.965326177116161 1.966510843464466 1.983120486084938 2.017236655254663 2.019162957353228 2.050308911408719 2.051733697240425 2.089115558725974 2.105697985352266 2.119452325831094 2.135417599646836 2.157177529182539 2.167430288829823 2.182014875677809 2.186634757642184 2.193499999000982 2.194156888767512 2.245359272607109 2.253496566173027 2.261855103837835 2.270267297075731 2.293110827994213 2.298631650599118 2.305603954658063 2.334216739720722 2.33825258633313 2.352418549728566 2.376470284660017 2.404348403519016 2.420032959637529 2.423375067046389 2.43510134552293 2.438437029968418 2.440942387057684 2.467340972442377 2.49704714742143 2.500931206041968 2.511999045868054 2.548538255977338 2.549082061085778 2.567876971689848 2.572477891938915 2.573558612012097 2.626479268345958 2.640458033911298 2.668018628536922 2.682694141839995 2.693801085428389 2.712528948811545 2.723877978525874 2.723976924683464 2.730237827898321 2.744228093839974 2.756567713919346 2.789047106716345 2.807897736843702 2.822660272446296 2.831632455069172 2.864579996896001 2.874691975899536 2.892951036897862 2.903967971436733 2.918258041358569 2.922255414893027 2.936355670576058 2.941860490691275 2.975590490781539 3.00139213691459 3.006133069091849 3.048207653745634 3.071103156778324 3.074469297072009 3.092144508324989 3.126904513749199 3.130373334868612 3.151406526351121 3.190684860256251 3.201825806173168 3.204716491623937 3.21655090575377 3.222228835289382 3.225935215592716 3.23482754408391 3.253980017140623 3.258092439922226 3.264888164027462 3.29299082886913 3.30180817756112 3.303654543215923 3.318666875164605 3.320996422149471 3.330757192211051 3.332969374234769 3.341515319531683 3.348424955112039 3.358609259163172 3.363218999475923 3.370497898776438 3.377118431435327 3.403623824350888 3.417432781892348 3.420122107145743 3.436667571781955 3.439452319933119 3.457347877834961 3.47500785754219 3.475978455751746 3.505918536967576 3.521537572591948 3.526734353979341 3.536056640071049 3.539476649140834 3.557641082963399 3.582638301576717 3.597627595456864 3.624469462516984 3.624928063386905 3.640538810807993 3.640775387383324 3.655278218624181 3.659295060769034 3.673029936765362 3.692229916780229 3.725377108941764 3.760584924156468 3.791784472821473 3.863803316533404 3.883090498873878 3.889083988028395 3.889341624125323 3.900608334421543 3.905798743782164 3.907633420747589 3.913164227851934 3.916664152208023 3.921853338065408 3.93443922930263 3.935687537441448 3.94569760267717 3.949518892974285 3.962995188201406 3.972816619476203 3.974283086302077 3.977575303756701 3.978897965091655 4.011043273472586 4.013582210345847 4.021124762200713 4.021865766174722 4.032737525456482 4.050641908905153 4.06758587313426 4.106849409350795 4.130637423847557 4.149599023157887 4.176974237312074 4.245149935183822 4.259271186342951 4.284638718026462 4.292374337030094 4.323849802848472 4.325569547549025 4.339365851005939 4.344822840382702 4.371118632611918 4.405023899553134 4.511715641133576 4.566996612843602 4.666274306748914 4.668074694049621 4.679519841998173 4.746098918713217 4.828640964063442 4.84193962428729 4.857804234696538 4.858114395933996 4.873835598957214 4.885870968035147 4.905385920598386 4.943796792253809 4.950192641104813 5.002073209662246 5.018445704786695 5.025544717753572 5.035642300458891 5.04422548179108 5.07557441441073 5.102401209735621 5.125303999304904 5.130714065750464 5.1412829747575 5.149025918412405 5.15392415885731 5.172826731316853 5.201149288766814 5.210655201976447 5.219109576364767 5.276248797373401 5.277100217888543 5.286652481496977 5.292623443279751 5.325434175585028 5.340272681674326 5.395513536464733 5.422910233792384 5.491168622591937 5.510254344875856 5.518664828192701 5.52723109667393 5.53625179586424 5.55880694424913 5.560031942380862 5.593813113572251 5.613548835166046 5.652349919254294 5.679791554769845 5.835222056941047 5.842817550204217 5.851782104501102 5.854172076136804 5.861187293369341 5.88211863105579 5.909668400942713 5.919807711233514 5.954197579556719 6.006001147230767 6.01467208724961 6.059162866744391 6.06037783612106 6.087798780547995 6.111940354556856 6.135141408173512 6.14990170231608 6.218657791910315 6.221788571878736 6.238066860212159 6.530761925943231 6.56512039189574 6.722937614339929 6.732993322433378 6.741450868685988 6.760161297476687 6.883896154108501 6.884230396133511 6.90760429561634 6.916461805766569 6.921899820682577 6.931216447355957 6.958471270661183 6.960850503737091 7.004974456687261 7.007038552245894 7.037179686708245 7.03878475819415 7.042321930376017 7.067522762266834 7.0712723128748 7.079690131422329 7.10045874346133 7.107563106786313 7.117813210212462 7.129176252947958 7.134209370119417 7.137093039824228 7.154087016595289 7.164108024883921 7.164579462007072 7.196165834075929 7.218151421420584 7.225434405279711 7.229661082222038 7.235157749163274 7.295880619022797 7.31085422971049 7.554082783431537 7.629530389953823 7.647318586659194 7.722803718891068 7.806830793296863 7.838448104833955 7.838894706331441 7.863958303221925 7.904988370561253 7.941011374726321 8.019924989241959 8.087415992035877 8.091789564981772 8.095596431509414 8.101523809741423 8.262165677050955 8.303376740343211 8.306701533369051 8.351600074751286 8.492304733197432 8.52101783713414 8.544951417560982 8.557596988825713 8.588285250778206 8.673783443181357 9.076528330534638 9.295235911593455 9.411948823993946 9.56845302318931 9.660046619911084 9.925206540714035 10.14710742930461 10.45897143777734 10.549331192353 56.37469321553765 57.35903556581234 59.22391098540952 59.55336493489514 59.79540225584584 59.79642186471577 60.98013449380073 61.34279228242615 62.80075092197418 63.15708932373794  
BAND_ghostNone_4135_23AcNH2Uracil_TZ2PSTO -20.54245435155481 -20.53614637166034 -20.53048437088855 -15.61990973920361 -15.61697090752968 -15.59014062220809 -11.41416975779951 -11.37423812687181 -11.37227473283193 -11.32548511924152 -11.25030018951499 -11.24234146084224 -1.43151198032798 -1.399232704368657 -1.39049342629364 -1.302843332306956 -1.237055157526611 -1.22809031444805 -1.077330626481412 -1.021879401020633 -0.923919116187974 -0.8941597092596933 -0.8169613893540488 -0.7949749098586327 -0.7582523746421798 -0.7407702110488039 -0.7114747542319868 -0.6881464948434696 -0.6672688263207923 -0.6616255089743313 -0.6443919662088041 -0.6331320750127758 -0.6075267046910552 -0.5991864035568418 -0.5909290155309415 -0.5756586460511883 -0.5637208162021254 -0.5418436342560926 -0.5134995761843992 -0.4859055444533671 -0.4506307573961559 -0.4417506859911926 -0.435547644139439 -0.4305322822544366 -0.3560525099133765 0.07759402451613545 0.09599250639096617 0.09716550536494291 0.1104796349045523 0.1191317078385024 0.1342745286691116 0.1405819164560727 0.1535817159573318 0.1644050609048263 0.1811815230341692 0.1999380087407803 0.2135063995012625 0.2309852992066264 0.2460388514774325 0.2692490181153686 0.2917206550765772 0.29367970078436 0.3052301445683962 0.3099140796336191 0.3306476317866345 0.3316528645023522 0.3464382756531945 0.3528404578945187 0.3640624906590272 0.390284114248445 0.3965360722195264 0.417864164620923 0.427552921283484 0.4422729435909376 0.4579398169453825 0.4655809496489741 0.4723194505904978 0.4876275104121562 0.4989394447253894 0.5121396546078126 0.5179227716441164 0.5328943294218211 0.5433880142366331 0.5451154139866108 0.5618400668170332 0.5697525384720485 0.5733006181383156 0.6035814385879567 0.622102870881205 0.6250468644114443 0.63850696793239 0.661001516080488 0.6627368710879866 0.676581754162189 0.7110401585302997 0.7235305686720251 0.7275045716450206 0.7319466483638021 0.7365756106227049 0.7542527669594385 0.7726871059823599 0.7944357907152485 0.7962553505494906 0.8179041534911237 0.85299845572376 0.8577282495865224 0.8781212069893888 0.8935017622804592 0.9175719899806851 0.929215658950666 0.9316696881557033 0.9616031600251084 0.9680648073505783 1.003411399282376 1.010040599624714 1.010854771060309 1.031189996413478 1.076658566383232 1.084608159884188 1.089677860600408 1.107914353069662 1.132847180476946 1.152546609922808 1.176254603429596 1.192205713626704 1.204001167560551 1.206774859399591 1.220774846338401 1.251690825998432 1.254725214207893 1.263938066769872 1.328335344141143 1.336286061600846 1.347648831428651 1.351735444725933 1.363510423499765 1.399286058411596 1.417324177659276 1.435899630777524 1.45347419035838 1.456235156785914 1.477401072332416 1.51472541228152 1.518381052673243 1.546156596455394 1.571865323240205 1.575815629352715 1.585815613319865 1.611220187699708 1.634127178906559 1.655311760953648 1.660612011322136 1.677414896437936 1.706603762211014 1.707886380466256 1.715520633835539 1.728116014554419 1.74150896133973 1.754799561394124 1.770429383874413 1.804892294151536 1.863879894099308 1.870069539639321 1.87896967808835 1.944788112489472 1.962117623549059 1.974547733812246 1.98683423486273 2.012925093994983 2.045475809775933 2.070789946208913 2.071593100959564 2.085053885000889 2.097330352290031 2.140624244534441 2.156092898068147 2.186797527827767 2.208785759138578 2.232198332526683 2.248329851070501 2.260902977473713 2.277192612697052 2.292407967315678 2.299601124699625 2.33272377515866 2.364836520504223 2.419947471691777 2.42378520860308 2.425918889616784 2.453109783924583 2.476920832425115 2.527839640025814 2.541838854323625 2.54688343530468 2.584006087481266 2.622208462059671 2.63960135532927 2.66199075854265 2.663977950649463 2.692304162042618 2.709419184952785 2.723069856194991 2.753115330611697 2.770852026428194 2.826681766410196 2.852808310453114 2.880434765195215 2.888856124236597 2.900994064697391 2.92116130309365 2.924930895984646 2.968696417254852 2.981664260874352 2.994523769970977 3.062216063589414 3.083123814743936 3.094601397016426 3.100665833858049 3.12173670613132 3.128396983706561 3.15120530372038 3.167189694361214 3.185087833267204 3.192472256985559 3.224302860163765 3.229057684202595 3.244666055272952 3.281931269378676 3.306364501777744 3.332185695424215 3.35099811044074 3.365214684719889 3.3897468276347 3.402699461862156 3.403841427633037 3.447507544767971 3.461876296716766 3.468641786351935 3.540857169035415 3.621034104155699 3.633801881020143 3.680828056910353 3.690373726066289 3.711531407725456 3.741000989215598 3.769947642789378 3.772962169242329 3.784681381563537 3.813564336194596 3.853748142899202 3.854280885624156 3.856090780551273 3.866769678837207 3.880764707126876 3.894057129469643 3.90730677466954 3.921874030858711 3.942528233931497 3.967359404545792 3.976112380963582 3.995466141595158 3.997916427734956 4.002884199846433 4.035928230299771 4.059996738517675 4.095522835257681 4.126472967285088 4.14027683102778 4.166794934982969 4.197740432544477 4.220909383974098 4.29029550400876 4.298065031073833 4.348266674143976 4.357161979314012 4.382020374472459 4.400089301455926 4.450701848150208 4.476484337734657 4.481323353595598 4.501096023298211 4.537366225815926 4.581885145450939 4.597795118929298 4.600128050253091 4.645360755106559 4.667730943454331 4.682873490971926 4.692248626509125 4.706083606628197 4.722214961781906 4.792341442975241 4.841055379799211 4.862867853267436 4.874827987630346 4.896987609803011 4.902145648280203 4.913388781463843 4.935289669352125 4.950715057501792 4.958715727635223 4.984725720318441 5.040544879830412 5.051962105425472 5.065375694419324 5.100960785519106 5.166617239706573 5.189014886492035 5.227259784998053 5.25007007453567 5.269661401825643 5.275214919272867 5.334791076427023 5.34295447573027 5.356889517735167 5.366431676542864 5.368832049396678 5.399859610729944 5.424049794490229 5.483740886131861 5.495835428172942 5.516995097580148 5.533122917877161 5.556479313347136 5.598511729099479 5.649138711926449 5.716559771237447 5.745403493007272 5.839906692423327 5.879731835972153 5.913989226702205 5.933141782974912 5.967857798534191 5.994480014333549 6.048190555546975 6.102757759605992 6.172095602839832 6.198582013836597 6.233335246497498 6.250222383403709 6.288060621235056 6.297698382149411 6.354582667826133 6.377182773699073 6.419192486898909 6.465387297119182 6.474565565324081 6.653784296962394 6.671059102721999 6.762820542802328 6.765005493986435 6.817049389047313 6.827027642462821 6.897889799892727 6.921767749074348 6.960629120428492 6.980132847701721 6.997463501653235 6.998407399829877 7.011437843608674 7.030347549830863 7.078866138800803 7.09243702062319 7.132516781404399 7.256547287128152 7.307724253616144 7.336193150579605 7.356665691087393 7.450702399616799 7.474929798743934 7.591668950848257 7.723712597401293 7.851483919814199 7.91628614833921 7.965260281356913 8.201825219776914 8.250689510779512 8.29700959935446 8.354278033759297 8.405203781760786 8.58916987116527 8.627626277706426 8.682795447400055 8.781449032159479 8.914298635357499 9.393421713948175 9.483792616671465 9.588079593360721 10.06086248703401 10.15084798638456 10.28438078233722 10.36021868662274 10.92956554322192 10.95212033537124 11.02233232744221 11.50231742252534 16.59532632805692 17.02253274222123 17.12036039946771 57.30461070099031 57.83695876042039 59.83956284301929 60.20660339239205 60.80605318537452 62.28594545542548 74.29389202194078 74.81240039989044 75.28937914095935 133.5502596146469 134.7774675615114 135.0700100035852  
BAND_ghostNone_4155_43UracilNeopentane_TZ2PSTO -20.54652703072735 -20.54144056246288 -15.64420178570663 -15.62616234459743 -11.42047642526009 -11.38285587392458 -11.34187787380415 -11.25686868916099 -11.2255084515388 -11.208532985989 -11.20333604849046 -11.2032856402678 -11.2016914120705 -1.439286716433121 -1.400945691869703 -1.316526962594946 -1.248703333333212 -1.106580953021914 -1.091915274899944 -0.9370247411166788 -0.9317575053081157 -0.9277190192589865 -0.9269059119821115 -0.9050368791768868 -0.8097461775754866 -0.7680348544584042 -0.7308500659720375 -0.7169268453049708 -0.6802174018402828 -0.6722476883128028 -0.6555476061308179 -0.617783188389963 -0.6136113150357707 -0.6121233132871661 -0.6115050729530365 -0.6041866147735165 -0.573672093503469 -0.5543755162283202 -0.5522173751630259 -0.5293483420309083 -0.5102219848958943 -0.5094077430162888 -0.5078995827188429 -0.4864766813355461 -0.4540192197836907 -0.4529716938486156 -0.4519244699946008 -0.450342222527349 -0.4387605591875685 -0.3709718278654607 0.06728833705179983 0.08125027782105478 0.1016498841146358 0.1055853675810357 0.1197287010041569 0.1309494854028733 0.1350692204795972 0.14149356585168 0.1586158098288773 0.1596289797089301 0.1651371022100857 0.1825611941325058 0.1844837316817241 0.1916411055128074 0.2219718893757932 0.2277023593541508 0.2426874740161429 0.2446745478619202 0.2484365388502127 0.2605578323848597 0.2726452048717752 0.2837037575227891 0.2889187281567387 0.298923486405034 0.3096911374744693 0.3168581930057 0.3254262360628244 0.3325810479598505 0.3364067330165371 0.3524266154339217 0.3811449857738088 0.4078459960876236 0.4222878337745455 0.424612348831309 0.4322526890904037 0.4358321360543717 0.4418192831699452 0.4540512397429222 0.4580360288799986 0.4669495191185236 0.4696629194471078 0.4780109251059862 0.4831622930345467 0.4969744422800431 0.5202227877634575 0.5280344025532089 0.5292266423655061 0.5372802876928475 0.5445361640882823 0.5499628041611829 0.5689656912313344 0.5817544548853028 0.5912809846387405 0.6067902682013694 0.6255589841599458 0.6265705913534263 0.6488458549513815 0.6511662229683002 0.6600977773012285 0.6620855553374415 0.6655924723174383 0.6776462811186522 0.6876147333676093 0.6927618608879175 0.7024947282945925 0.7153718549219029 0.7267732889103414 0.7352236399261436 0.7546363078097712 0.7574951388782054 0.7735729341653698 0.7835584434246982 0.8000197636360573 0.8043105031222761 0.8189246447185335 0.8325508648918437 0.8443505984998765 0.8667883224406259 0.885624733941863 0.895067732538576 0.9045229398808342 0.9157067159876441 0.9230413969341325 0.9441226489980782 0.9641362831794001 0.9746204227414297 0.9817480594592062 0.9953169712591603 1.009742656221164 1.023476054906466 1.036082061404452 1.053204426205939 1.072699927497822 1.080510294202377 1.113640485505221 1.130474315194203 1.13866027697722 1.161138298376808 1.192389774598084 1.211738954033424 1.218708112267818 1.224708410817336 1.232830391928895 1.253608503285984 1.257339460147474 1.259164952786848 1.287199690305371 1.293945176684228 1.314456196510575 1.327305201137465 1.33201881506726 1.35854526576096 1.359992548623641 1.373805630201744 1.38401203562772 1.400615836677787 1.407652862161622 1.41722520338624 1.425720690907279 1.456083283621574 1.457433449561543 1.468090290005635 1.476944420819802 1.488834710289918 1.511565266522787 1.53151910538824 1.535177087909425 1.562186478340882 1.572175217158939 1.576911858324356 1.608417340028726 1.619839224323273 1.640375992357088 1.652753641431821 1.668881842237072 1.677318996186127 1.679327826806052 1.687491358502259 1.688258610203278 1.710889181090963 1.715240943674909 1.729913321455317 1.739641232595424 1.765817265631881 1.767096112305041 1.770208136328745 1.792197396022787 1.804105824288477 1.81874058606328 1.82462537540749 1.844844048983229 1.869007266050665 1.873620015470773 1.874349795741688 1.881904061441569 1.916635773655603 1.944802870060436 2.015861362695276 2.035597738199646 2.049144424519709 2.057868580602308 2.062598657460044 2.088197330662263 2.097766616435402 2.143443324165159 2.152061617841209 2.160685464648966 2.187018780393074 2.203420678021372 2.218149828329784 2.234836454899229 2.237376520888426 2.241728363489187 2.249604539361717 2.266035904216287 2.266570973010847 2.275726841586481 2.27952799136285 2.308596128295415 2.322608811027475 2.349155897358586 2.375261994123798 2.433599045230314 2.442890393438442 2.452556152209689 2.465572308996287 2.480080323595381 2.490072143605704 2.499246928460511 2.521433373757334 2.588120974141356 2.60298755348086 2.609914507377912 2.637852696092043 2.646308183250629 2.671859039063055 2.695900346119606 2.709026095451018 2.722238389113152 2.747234812583784 2.761554940399972 2.787994252470672 2.793882355437984 2.822753974934835 2.828742696350826 2.847243896235201 2.852486728881727 2.86853200807983 2.876193845515164 2.889908302236301 2.897488848863202 2.915431259398891 2.928558844272809 2.935280325619441 2.955067652516951 2.972870506784746 2.983641132310485 2.994507133088816 3.006820242775136 3.040130080420074 3.058198589356786 3.069809340076749 3.108126875901621 3.134932588504296 3.168844928410807 3.175909987654344 3.183021125826439 3.208482774964968 3.21333656265741 3.219401306749927 3.226776854185899 3.232186993655763 3.244155198975446 3.269009155998488 3.275889473977582 3.289599062476086 3.308806105575239 3.316676562564104 3.326839936776951 3.343833962842588 3.35425440440418 3.384692510809925 3.389055708579452 3.393881830279402 3.420556733813717 3.431395537594028 3.451145268875019 3.465284866356777 3.476767753024188 3.482264731774622 3.495671026208182 3.524066191809528 3.532589857887189 3.537712851854044 3.552967809925023 3.631627867749957 3.639867496053081 3.668270087919165 3.691294154758884 3.717947943252799 3.727817337985668 3.734036526639008 3.763295415438421 3.773989312203339 3.791337641822143 3.802557122513697 3.837257986174483 3.846304476819992 3.857306555449922 3.869110170682571 3.879218497646308 3.884547449741872 3.897578508746018 3.909769260963577 3.91733809663873 3.918052581121965 3.920255519656364 3.926141609991952 3.931531221697924 3.940966355105133 3.951026622550395 3.960103798798223 3.964881646373302 3.976123698292905 3.993025762821167 4.022965913886875 4.047568537967797 4.075623654024084 4.081549950741064 4.117321800919123 4.145308655452475 4.176365002508064 4.222163717327828 4.231692915374308 4.243463229548961 4.255353760756642 4.258351354483747 4.260889429966904 4.276253667065196 4.310842120993252 4.335590019140971 4.360945093411529 4.365216389509027 4.428375698532221 4.453562068120718 4.480637476001149 4.509201652950006 4.51482046869694 4.523106096485403 4.539355229183315 4.640230930239596 4.662041703220518 4.724967102786256 4.733175833371365 4.74494835526784 4.757027825280882 4.77654776373612 4.80503230092683 4.858328078423313 4.875792505186118 4.887821184450066 4.896880822572223 4.919503287380287 4.932421322006498 4.936862189963594 4.953517962059763 4.994011999917097 5.016181693923826 5.030898817286216 5.041255100306847 5.060249728677718 5.076994586781587 5.118833297122122 5.137239848921992 5.141564982399469 5.14797545402714 5.167214068842291 5.17639584687043 5.264337862672227 5.274538726142664 5.278739558723434 5.285095242908063 5.330247290400629 5.333602689839822 5.353817060037593 5.367696904600153 5.372112542107821 5.376027422195572 5.387612064773981 5.413859061524132 5.438970158882742 5.466227570695747 5.495810365277802 5.507209078763619 5.521454396861708 5.533022812728105 5.550626000503841 5.577077709064316 5.579806623508726 5.583972045580428 5.597800060075105 5.611193376593926 5.814400873210585 5.848746234647354 5.886642937923773 5.894899144034294 5.934947508358553 5.970632069687405 6.020429211007555 6.032791335761405 6.079259990360309 6.086206387899617 6.114441521500305 6.159876508843474 6.17319290988441 6.176202761849386 6.201041203349628 6.240007404701753 6.265681197875314 6.348637995331676 6.417323042460611 6.433878480889897 6.572678616805491 6.590467189092345 6.593467094647739 6.61430581448503 6.646973388948715 6.732347555683412 6.736220470440735 6.746443183290294 6.757320886697218 6.773530628161549 6.811127162452619 6.818852991258578 6.937728023520745 6.966364121329752 6.981102708174838 6.99007468069127 6.995221886491969 7.034862092880173 7.061615618062829 7.069866565629219 7.08126874057537 7.096843261069633 7.16344563322022 7.171964566072504 7.182345469592952 7.191376826196294 7.195717461601668 7.21024698189001 7.242098921275375 7.268207954099222 7.353775144529981 7.363669372599026 7.39447370844755 7.480274580565759 7.493720986752369 7.556391415817162 7.750381510700572 7.779779392348124 7.811823925978728 7.862558617906697 8.184563211677949 8.26375827572153 8.268421979999653 8.303764805358194 8.309763331274356 8.330089836104547 8.347996392205419 8.432745850379646 8.536314178549446 8.553940019636874 8.599483740793719 8.608276367832023 8.703829042823461 8.720631231635567 8.756909730181269 8.936761677703139 9.337139437843563 9.492744834040282 9.558765195463502 9.924907186175568 10.06637612352191 10.12422179488153 10.15611817237085 10.44776752663708 10.95312271131509 11.0230098948161 11.4632170095091 16.61604970670334 16.68637772563286 56.28974037397658 57.46716072554351 60.06112508377838 60.42931781460538 60.89747636603611 60.95578489741401 61.0461452254334 62.00872348692776 62.28734322946752 75.03297588327271 75.29586382994904 133.6364785952141 133.8413329109027  
BAND_ghostNone_4158_46PeptidePentane_TZ2PSTO -20.5110533876115 -15.58599262228538 -11.34989416755713 -11.25572097638375 -11.23612269343084 -11.20608408617922 -11.2055596090413 -11.20444399905717 -11.20272696441969 -11.20147492770206 -1.377699487383948 -1.232888442063646 -1.076344948783185 -1.021812995103468 -1.011099170369408 -0.9339865257912757 -0.9160727346622534 -0.8156051314585704 -0.7922660524808959 -0.7796865412686035 -0.6933154959652086 -0.655621573867164 -0.6543354318701714 -0.6252898895578917 -0.5991298623811606 -0.5948678102102631 -0.5850863800225489 -0.5784469208075125 -0.5573839312754915 -0.5502020263324054 -0.546453465899963 -0.5452527538707582 -0.5247083000120764 -0.5079047275411291 -0.4905222540576557 -0.4715719224879121 -0.4567073644131433 -0.4529646422940038 -0.4423258166302095 -0.4241124092279324 -0.3935976967582955 0.0825288198880617 0.103598479041896 0.1104161185826436 0.1165838314245329 0.1289787886035779 0.1336948480500158 0.1384245470175922 0.1497708529737181 0.1623893274390606 0.1750304231803576 0.1869295164180557 0.1913324776617732 0.1998643833362052 0.2082244203355803 0.2097062887625653 0.2278703118480722 0.2356301722935409 0.2429381801321464 0.248448529275861 0.2593347347164349 0.2655685406354306 0.2828127744912359 0.2999054501416591 0.3060790972291852 0.3110795367431412 0.3305830253443879 0.3354725407933116 0.3510098554500938 0.360217501143464 0.3843096005300035 0.3997547484500422 0.4120243849668297 0.4174527252806537 0.426461921934663 0.4300255524586535 0.4460674822697725 0.4552569895954244 0.4698210239469133 0.4777811075346891 0.4976770963689738 0.5050730599626595 0.5150674283742697 0.5297680313590939 0.532490360682185 0.5447557448574761 0.567823129373776 0.5744752214098156 0.5819002230834226 0.5930457409784095 0.6025786221611888 0.6112233396582142 0.6150898412202563 0.6259691272180925 0.6357901973400828 0.643858893981025 0.6567379911086674 0.6632357998420254 0.670364629058272 0.6748244916428584 0.6854188937308821 0.692626510659887 0.7078947745400106 0.7172315872572085 0.7344641121475526 0.7421318837898776 0.7678460578766793 0.7711799545017612 0.7798537079020006 0.7900070393464592 0.8002468149147065 0.8131978603120321 0.8223005108418662 0.8305868201047488 0.8481151466152836 0.8562445051661353 0.8740439978572622 0.8786181899905511 0.9183506856835644 0.9248213195419333 0.9668184912327504 0.9935368830662809 1.025429674147996 1.029848816011219 1.056576085327857 1.061136564898704 1.081007714115318 1.104879653319694 1.116689001994285 1.134320904929567 1.138284959439148 1.148057418314694 1.163798774988352 1.173360213681826 1.207232045200952 1.217256609377443 1.253129973540104 1.28118635979246 1.286981647704119 1.295083531123929 1.304251141160208 1.317225821019971 1.322649654464893 1.342236596844715 1.348261334511861 1.353478140621019 1.36507322559907 1.38264650744858 1.404575532830973 1.413726918115265 1.430198679467244 1.448846377227199 1.47650452371759 1.487990210840721 1.489861366427059 1.505136199754271 1.527966399275422 1.5354143599619 1.54232513316843 1.551643396678382 1.567636706720461 1.575131849720115 1.579507610573896 1.586218819938575 1.595921585781012 1.609733366657179 1.623225584269484 1.641204990989597 1.651335348088969 1.667249848905181 1.690655408437994 1.696233938357344 1.715093528761959 1.720187714897524 1.734352388717487 1.737311215647336 1.756691031468445 1.777165640839747 1.807594351597691 1.808645424435874 1.821016653507977 1.83398909752564 1.87269673900824 1.881194264358241 1.894292429099425 1.953810404903631 1.975376076537369 1.998811806414891 2.010276492059078 2.025595727171208 2.036675687206047 2.068496261529326 2.075297783049328 2.097920659791841 2.12204655902618 2.147413728591237 2.156591705413336 2.166904884477063 2.187976646185666 2.2034309839338 2.213113887428531 2.223788487890896 2.244141695575633 2.258202784970519 2.271708450492183 2.305843660248332 2.315847660924803 2.33913705074275 2.355921675795076 2.364553625659306 2.388046449299412 2.401606605943111 2.424421763727599 2.437621882722013 2.443952252342956 2.469655280012331 2.488525024373327 2.499010175720299 2.52984779282367 2.533289465694022 2.553458348737712 2.561156906173843 2.578093816519848 2.58269360423318 2.601582079343836 2.627682217673108 2.662480567147372 2.673192116851558 2.680537264573611 2.698861416251122 2.710935036670017 2.730561017649321 2.75397922130542 2.778207459925882 2.791155659810006 2.812261191322366 2.820280460753928 2.854520097271643 2.862565600011756 2.891138737553372 2.920067377689783 2.941803269887499 2.970971826683753 2.993540683257427 3.025878717864527 3.042223284108287 3.0677311000577 3.071428808701144 3.08275989958481 3.121169816307012 3.140178629522153 3.169883861785644 3.174404802790838 3.19596487337596 3.199731905492236 3.214002908600953 3.224057566261525 3.229615446303294 3.24552971652568 3.254532210866787 3.259264896564827 3.269577325472023 3.282448211262425 3.29708889690085 3.303404816079417 3.314399546159185 3.33459754518369 3.338177989214538 3.340280064035302 3.358176426125328 3.371114678902378 3.380406024255734 3.41666626188936 3.427832859933732 3.448730319988409 3.45482228575353 3.478468030458955 3.486018906105084 3.500313173201262 3.535842785205389 3.541930803658765 3.546516997900159 3.552775484297904 3.586370753223834 3.599337123183313 3.62456292138248 3.639587403498668 3.64673025072927 3.662093755137656 3.681377687902556 3.723567323036592 3.73797627816736 3.780388241347041 3.805803955307732 3.842178441909593 3.865354249046641 3.877983481963442 3.889903832536388 3.891269409980936 3.897440607125339 3.911416161174214 3.916865183750839 3.924278158101584 3.933232734635422 3.941406010276002 3.945791212671144 3.951307908406534 3.961003848979544 3.972915878157464 3.97488630018926 3.980299976206001 3.991677182982529 4.018108430309724 4.033977316389632 4.052703901633271 4.060721155531643 4.102936148692979 4.119558919939768 4.141543317297261 4.161836566979651 4.184122597681109 4.249144993023639 4.280663901391014 4.299230296827067 4.316717067443203 4.324762010164883 4.339768420800281 4.37035098556059 4.446371996697199 4.484133277953329 4.513787338642025 4.546841698797879 4.621437055132628 4.662211366429328 4.673872207712316 4.700204533053852 4.779999402220181 4.831761931552653 4.851979488651497 4.855747799602088 4.8679866909769 4.891948633150967 4.927214568749384 4.957346740597429 4.980113834590767 5.009821431902233 5.024312666361047 5.046199853145374 5.049351600434851 5.075378568737585 5.104905272946423 5.129019578414843 5.133632202877132 5.138254546233536 5.162746168469107 5.17088402456303 5.200274218298721 5.239244919070507 5.248447421618819 5.260420559177432 5.278800516808583 5.292393961746591 5.315623247352113 5.334815697038557 5.395208288904215 5.417082269813607 5.429295257702486 5.443578810753578 5.462794676992956 5.487988569489122 5.524862813748372 5.535125724022882 5.545406102849206 5.579422901281229 5.608388649047917 5.657128262534719 5.670358853923091 5.687490013210542 5.828153490938954 5.843842067452465 5.861029268813379 5.867173998288193 5.91437790871734 5.94448981261684 5.980005562433014 6.001131948100483 6.01550008547948 6.08463258716816 6.101559398364905 6.11938866686922 6.135105918962624 6.183693654502767 6.194220988371899 6.227513146655951 6.248419737824415 6.335202745464856 6.540639419069644 6.587417681877002 6.724143112024652 6.75373689977736 6.773298319636526 6.841068006399847 6.879621160479851 6.898339777395026 6.909268740387313 6.94496738863484 6.973052125169756 6.997650918827306 7.004658081308743 7.038435612884366 7.045791570500419 7.060061154938208 7.075528241405477 7.096344542905233 7.114477324911204 7.122636058643156 7.126577098597038 7.144732639432998 7.165039276482846 7.170490322424881 7.181115717019096 7.203297729062033 7.223068521374041 7.230911466538168 7.238626565910027 7.30752414768937 7.400389938718932 7.5789040601872 7.618609892486199 7.683178297063494 7.760573997675407 7.802428324865903 7.828659180398053 7.86500009840639 7.922289269274437 7.959661614991433 8.016545575086242 8.050755085370755 8.091748877331451 8.109701588806921 8.18313598862049 8.249962594645119 8.288608246345664 8.323846184799422 8.447483630336301 8.535058318654274 8.594597917192495 8.639001486537479 8.703176060322257 8.995752234072841 9.387976320858 9.494189802146252 9.509640215143721 9.77260336977657 10.06734852309199 10.50492350059649 10.51356135027485 11.06982749138465 16.849461731696 56.69133665109533 57.71893464943544 59.28415152499604 59.52176275823923 59.77912261321993 61.11872798526264 61.20353521504567 63.01842430690166 75.19372199221442 134.2636052523877  
BAND_ghostNone_4113_01WaterWater_TZ2PSTO -20.59210938626313 -20.53592564923475 -1.381958937931152 -1.324877932165879 -0.7432749456853287 -0.6952965563433935 -0.6175762649691947 -0.5614048371333169 -0.53403160147219 -0.4835175001089773 0.06262845756347346 0.1117515189763084 0.1253900557099146 0.2251756045317777 0.3896501367635213 0.4092303980855243 0.4352667143115454 0.4759958336588532 0.4986256493603705 0.5808164162433336 0.6125067146273467 0.6278311607899862 0.6820459162837231 0.7299919361622655 0.7354253421016902 0.737540080972897 0.8523634809031849 0.8588480656298633 0.9892730791056898 1.03116923030521 1.180517334399113 1.231550746056467 1.324711127499565 1.428248539885061 1.515604123965416 1.535074452126072 1.580262957036481 1.780723656870762 1.846633668142765 1.941310342153084 1.965866781148051 2.076568798267417 2.149163078094296 2.156851407193095 2.262762663256339 2.381888513473108 2.50704553144481 2.557407692836875 2.68585275396255 2.754898920175727 2.833625749895951 2.914282908834878 3.001330225985456 3.075267630098216 3.089755608151116 3.204802196484376 3.411372163034848 3.445871938925773 3.478873359570478 3.542031518758471 3.826949519158666 3.838385800166296 4.042641281322226 4.189043269454708 4.212393108383822 4.243467079068072 4.303457509666888 4.38623910078321 4.392251607865797 4.539624927583947 4.649288698817124 4.682468065889953 4.738122336162355 4.834295814132087 4.919078203644389 4.998697720549306 5.207174340526157 5.219003195935679 5.584262950221681 5.606903318863429 5.695202941603366 5.855921729237718 5.913458756751805 5.94604713698401 6.429490204155652 6.490711485239135 6.577073742505299 6.753811955066684 6.86555380757612 6.970200392431394 9.291246425963053 9.444308858041385 17.16492305175414 17.30293181481361 135.1279771824838 135.6486423063648  
BAND_ghostNone_4154_42UracilCyclopentane_TZ2PSTO -20.54771982754112 -20.54198887719421 -15.64524726072521 -15.62811778957697 -11.42178365312221 -11.3837847841443 -11.34218097782788 -11.25761552752748 -11.21238425565186 -11.20889267243081 -11.2076349693033 -11.20602015271675 -11.20496441116927 -1.44045562771203 -1.401961215340649 -1.317498759740327 -1.249813718933657 -1.116214649408825 -1.092651824928102 -0.9567339193121197 -0.9552228205114989 -0.9374226930088012 -0.9061031515941751 -0.8107334472776563 -0.778246995819509 -0.7696275626735273 -0.7649682367163471 -0.7179551651266453 -0.6810747871011326 -0.6782084753237472 -0.6565488635893061 -0.6464442262197708 -0.6432155248642411 -0.6185248013216732 -0.6049764817728959 -0.5814655591430311 -0.5714508158731442 -0.561899383753493 -0.5275945999703712 -0.4878687984763044 -0.4755398480253005 -0.4737491665475995 -0.4625178276339596 -0.4619243522170129 -0.4594164225222755 -0.4535539775072218 -0.4464811242517059 -0.4390435027453654 -0.371703273772313 0.06654819149229414 0.08094462346844027 0.1023453779144785 0.1041767795754462 0.1156333989608864 0.1311214285194724 0.1369869872591971 0.1417762716103853 0.1553744394184158 0.1669097657088146 0.1736100439882517 0.1798631015606709 0.2046878783295769 0.2127104312007259 0.2256588445413823 0.24599843931694 0.2494637591476053 0.269770314056458 0.2785761904300779 0.2912530435192637 0.3013950261664367 0.31064614158234 0.3268696538989311 0.3275172998977451 0.331893368153315 0.336554308194124 0.342015191748012 0.3449029738995775 0.363503336005693 0.3668646306710978 0.3863631394076113 0.4126054154099641 0.4219331052187619 0.4270217391984353 0.4397022319280792 0.4490840192312131 0.4573005759997151 0.4667997796389907 0.4749804282460378 0.4841058903748906 0.4910861658235298 0.5086881823716535 0.5195689670732792 0.5385236643221708 0.5455697173694118 0.56006298679593 0.5628443904830011 0.5703895203436922 0.5856499803405271 0.5949926120950977 0.6090921722917912 0.6185328156221596 0.6257605034009583 0.6383126971133816 0.6415782435632827 0.6568397105468898 0.6713291913176295 0.6817485340479116 0.6831519158689645 0.698465699732128 0.7037365059744932 0.7123802677101352 0.7275318047988178 0.7307628297454477 0.7426605051357181 0.7570876470646642 0.7655508864074084 0.7734405060118663 0.7892164805564816 0.7953679555751543 0.8127124587328781 0.8213757532712054 0.8339808849385564 0.8556358912605869 0.8806889928916435 0.8949605020169392 0.9135902087362109 0.9187634543315918 0.9276362349114976 0.9435540604031564 0.9647393110422836 0.9816405391783989 1.004450132039107 1.015396224182977 1.033592320684653 1.046864946542968 1.066283567264015 1.079830005112437 1.088170399157537 1.115105172125718 1.127740029247591 1.140626206159396 1.155156142104062 1.168097127243017 1.185010122395316 1.215961891488613 1.217708909633546 1.245667632503653 1.263852859834857 1.272037999831867 1.282364100053849 1.320048613332849 1.328215923043383 1.351103315161642 1.366151417178637 1.374422888885334 1.386576075658029 1.40747399575303 1.414210509304267 1.423782760772718 1.426240824802816 1.439363839047634 1.468810071153687 1.485685306715346 1.488701470371161 1.518424150617127 1.527860519817855 1.532867396908906 1.544076594936729 1.558209025694903 1.56947305317503 1.581262855222735 1.591319242556737 1.598640397754237 1.613713475468284 1.615446199076899 1.626556302858655 1.632778371718847 1.646006919091364 1.657683169849989 1.674891743934581 1.699111994467207 1.71388623342105 1.717036672415732 1.724592117747677 1.74229243821273 1.756470291034874 1.773356360086742 1.796798787166634 1.799222742777087 1.811796653101939 1.828801644904481 1.832675227506157 1.851831042998253 1.882672201374423 1.892873680659371 1.908427013120729 1.923874027490384 1.927766161442298 1.957260890323752 1.973703359557641 2.013121204373665 2.031264791669348 2.041071015943206 2.05218146852896 2.112351046457988 2.115470719972832 2.126755790858446 2.160651851729564 2.169471036116549 2.201586136986853 2.221250770625786 2.23204232692739 2.24501142100663 2.255771843012376 2.266890928905842 2.291038605918744 2.307095732705401 2.32009714359633 2.33799223791979 2.339401155775638 2.357363822469761 2.37548715624578 2.387869852048038 2.437727431668722 2.438993874597718 2.457522379701889 2.465118370102454 2.478390133837452 2.513271742438024 2.542444639888703 2.547525360910125 2.559822120208458 2.60889078547922 2.619846032392684 2.646089648720824 2.662061278853084 2.686290089527798 2.70778340702333 2.712347574593575 2.734384290294643 2.743184164268119 2.769493052740732 2.789642803820005 2.803564684179852 2.847671764264086 2.858434894307778 2.875347672218637 2.893340622820363 2.910654469381567 2.91589734899602 2.931058530726521 2.958589195628055 2.983087339812408 3.007385683390834 3.016798073027146 3.042293259352117 3.061541060554921 3.080355600688923 3.109061266752349 3.128174777003117 3.146389962717249 3.162551954937913 3.179626796749325 3.18530133676673 3.195973712703662 3.218192912873968 3.234915727177117 3.243269914711423 3.262243902922075 3.273988781666334 3.283987684020251 3.293717527281029 3.300459208433455 3.303576216691527 3.308842207161158 3.328096390817465 3.333718223611662 3.342644038256405 3.37064955664184 3.380107952771472 3.398555897066696 3.414541732859291 3.429540715085248 3.43849059756083 3.466010091098996 3.475115231353973 3.503338068489935 3.541978799454042 3.567737761189008 3.594305944868679 3.616687432090592 3.649476612016103 3.686288562510492 3.710312543846703 3.720431211851654 3.725411894118642 3.746949564189208 3.770357099151105 3.805790875885394 3.816433713223465 3.843466935102936 3.844944666353074 3.859909442920756 3.879264462055613 3.890156459341377 3.899078008799967 3.909092587638293 3.913791088902699 3.927939524734018 3.933370459181655 3.941129914959712 3.949168163238329 3.959028875197235 3.971308822926531 3.976213633716756 3.985595018176725 3.994201298746687 4.001634750110989 4.01434423722854 4.025791673299373 4.048957062488427 4.053514142118584 4.109185370599803 4.120713688317643 4.14385569726327 4.18075492389462 4.186010431857834 4.247868711118335 4.270925608641376 4.319249199021957 4.34434140268915 4.347782280071601 4.361807608752605 4.366003480466416 4.386995234113647 4.403753897174511 4.428490319057359 4.464700124234654 4.476808750761008 4.489393005350858 4.511812007144917 4.551986461733011 4.655474198369079 4.669100233975844 4.678136791109324 4.708768731607544 4.730249392540214 4.745362818831405 4.747723609360984 4.75332318192351 4.781730175044955 4.789335898968375 4.817848199349998 4.853517970076401 4.878437891267145 4.88226156629365 4.894932273557077 4.909728165818056 4.924489890780266 4.95669544501655 4.986172736766533 4.993005998993352 5.053076582313327 5.070480870036397 5.075851282125273 5.094184373688546 5.115575628484479 5.151412628002852 5.182339408611966 5.238747860589271 5.262439338336733 5.28355301617735 5.289394330178425 5.331223901210198 5.338690890500445 5.348872982639135 5.351003327654985 5.375768606114565 5.388712524423553 5.394083111173364 5.399727154258299 5.435353825816863 5.446588780492888 5.450907151086207 5.458178433818612 5.477004398937339 5.4931136466619 5.5385707095847 5.592504315679128 5.628226555976107 5.650695538594458 5.732481184976852 5.768113321852652 5.816863303527761 5.825971468061656 5.855606339310471 5.888459375604591 5.899951450166077 5.956847463524937 6.01240865663834 6.041338230221585 6.061927388667054 6.088256978695763 6.160243119878938 6.174666629711559 6.185207314524412 6.210155404250483 6.28246179035689 6.337522143070445 6.368868166019023 6.413830625769357 6.430747902553799 6.438917846591362 6.510714730283549 6.519897231740137 6.587599818546883 6.640766341845274 6.702265041255393 6.723343619800204 6.749071845643821 6.773266801301457 6.797812471772362 6.815391863983167 6.839704536636484 6.91825361199344 6.937666664195573 6.958233665748036 6.972314940731318 6.986733670004425 7.034947383491885 7.051593872846382 7.071982691646018 7.07726457500001 7.091987351484502 7.096896188855891 7.124768148443709 7.146385712699019 7.170900795812591 7.234148587364637 7.257409937647057 7.26400492131536 7.30821102178726 7.358801425447814 7.364894601635806 7.395000433872184 7.468558252547792 7.493617712767064 7.555747062143841 7.645315392472578 7.826715579627512 7.842569294588034 7.882991335551398 8.071094199240671 8.184795615575913 8.240407018565067 8.26222631643715 8.28933793966393 8.311989140171868 8.400746765660989 8.543675784969045 8.604393055576052 8.652617636130483 8.704414020617046 8.739957883746044 8.919047130866906 8.950140010228726 9.29798364636533 9.335220994273406 9.402861685170778 9.513257100630002 10.13991737512261 10.2435850044501 10.44435907170383 10.57936380511567 10.96602221965805 11.05019421830122 11.44407578492523 16.63420736831327 16.68714518612149 56.43311198291384 57.62622395177891 59.38046613736666 59.40750532031802 60.14570244010006 60.38323099731809 62.18652018025641 62.42622441227341 63.70674245034883 75.1102469529675 75.31446014188292 133.6843034234202 133.8478458619976  
BAND_ghostNone_4132_20AcOHAcOH_TZ2PSTO -20.59775775222156 -20.59772951744925 -20.55675990547782 -20.55671035570401 -11.39813836622457 -11.39811055477181 -11.24466760416537 -11.24465481380382 -1.473618365460271 -1.461190490285531 -1.37126083478644 -1.357315988277271 -1.035949436842333 -1.027899257520137 -0.8405824817170771 -0.8182986442439026 -0.7476290941685515 -0.6978931688755989 -0.6885010774667283 -0.6775092239676377 -0.6575734080361014 -0.6511917627809489 -0.5917908280952392 -0.5836434249113374 -0.5759081531979782 -0.5633796719329471 -0.5605215713995053 -0.5593136176155844 -0.4945576234034489 -0.4834609685436168 -0.4757943584725843 -0.4573974757975962 0.09150452046448715 0.09987075007210633 0.1359772454786705 0.1410267508822972 0.1473435747191367 0.1516255676952614 0.1622605966149373 0.1698767471899104 0.1791740538707586 0.2017874823787129 0.2213644686727783 0.2478149485496061 0.3016249544639433 0.3133864897647949 0.3140261870384796 0.31658305276907 0.3211235922025203 0.3738638123032693 0.4023306127423204 0.405920303839214 0.4221378536642098 0.4327660564494341 0.4753403385080403 0.5079023216325325 0.5098128632570859 0.5222682764347264 0.5690147702538463 0.5727675396313607 0.5739376322675496 0.579941957109412 0.5819417645573702 0.6043518857957005 0.6113545389910784 0.6382022933819542 0.6444023880676415 0.6796758820967489 0.6998802954081019 0.7436810158387015 0.7525913583858944 0.763502942205556 0.7743524845472456 0.7828233192285734 0.7947001976265274 0.8093990723429116 0.8514432297112254 0.8711958868050838 0.8759327304159479 0.8986731794922393 0.9473429483619733 0.9585798902612584 0.9718851056841723 0.9796108762500949 1.001560552614751 1.045843196137729 1.099012850549192 1.102304810228572 1.139866821498395 1.205060817841732 1.211806355631416 1.237199378312601 1.244598185441858 1.245913517294896 1.274870955447085 1.298307813198938 1.300039553931103 1.312536990544182 1.315754746717399 1.359520737954999 1.4307182915512 1.434087240268467 1.447720259677528 1.455267741754153 1.546606037294472 1.569783459066299 1.576550014136778 1.58673589698088 1.601709351357614 1.62504395321529 1.658337422672355 1.681220404587312 1.721983948281821 1.76098157316962 1.773940720060266 1.810001824423742 1.815955919708362 1.879457820387949 1.959350028698285 1.991908345915286 1.994705281499094 1.998844071765275 2.003565110110492 2.081749856498171 2.085117448229102 2.086174218640225 2.116500691773006 2.162015109865021 2.165831131616801 2.189064020784818 2.232018799084089 2.240031491278199 2.277174143912187 2.284906907810078 2.359297578852362 2.362688451779734 2.382771576142017 2.446850539109251 2.498218680219329 2.502561036371168 2.534447731983055 2.56208888452296 2.605947433010965 2.613780614955414 2.660863925967503 2.707968229945888 2.723358152225557 2.741453005012714 2.766024671203215 2.830811963161635 2.835075743224083 2.839383108456346 2.907347574045837 2.911920201792177 2.943083887085832 3.031615289949777 3.045462427737366 3.052961417298889 3.102264615322831 3.142020361442425 3.152326465815968 3.157358971250676 3.183605269304746 3.201535736754156 3.209238628746203 3.216318564418375 3.218773978503068 3.220837406679271 3.248614290906342 3.273692765716868 3.346982391473687 3.385057232665354 3.389506083778263 3.418282712620066 3.422367864853618 3.519432329901187 3.549988150359938 3.623952737141008 3.668180978986253 3.670155508240444 3.717154256163481 3.758206774616177 3.759487612249574 3.784545119662526 3.83935998898293 3.839497571610542 3.871612537557855 3.872173519338875 3.892265352107611 3.905746015077685 3.910839899667416 3.926891540906381 3.930894258813419 4.066397726035915 4.074716851122331 4.102763203718395 4.132130711069235 4.14855831476163 4.191387788136509 4.256396818752095 4.258817619285387 4.288142759693442 4.318839104044372 4.38564334216372 4.398665534442729 4.425413253466639 4.450293874677586 4.534626191695945 4.567755903903634 4.591277736612303 4.674772486477349 4.711572992077307 4.713053684413802 4.735297081583059 4.737157208339012 4.745504543754667 4.795675955935505 4.908429567821901 4.928818367196706 4.961529231768202 4.989784441885206 4.9901500028242 5.033946776484972 5.049575123733338 5.072422765944939 5.154877178258022 5.157452457709113 5.17100219287004 5.205836612075427 5.276192440040661 5.313586186850924 5.352689708398457 5.48931360260878 5.542432470226991 5.576479648202204 5.584920868637687 5.677788144058362 5.703243503489896 5.750906217994174 5.770964484592424 5.871316325615407 5.978864778287315 5.998784274834409 6.043600456937829 6.071235790937393 6.07723035780651 6.187731486384315 6.257729726558556 6.345394960897766 6.465729776572585 6.493995597542583 6.516812668515974 6.671606501881434 6.71069863503835 6.776916040563451 6.812872291910541 6.815975412994438 6.9035372455927 6.95041780997653 6.952517130350255 7.021124457834793 7.051611361707566 7.056668885646136 7.069378261843521 7.089951047457391 7.248626613592244 7.36256476252797 7.38243844215477 7.723251637001441 7.728552986958992 7.876441802916602 7.889803142805832 7.899981585249928 7.917089381527177 7.949522766862427 8.039826137490255 8.211314327897588 8.271193598079824 9.014691259827625 9.096409820106633 9.278065025245278 9.425972994109674 10.77109649153351 10.78833843034634 17.05011091496618 17.0637462809365 17.6337744331187 17.65501430272462 57.4276024985501 57.49189820397142 60.83719800128933 60.86913480840832 134.7270840096374 134.9288775257186 136.595652708169 136.6488125503299  
BAND_ghostNone_4162_50BenzeneEthyneCHpi_TZ2PSTO -11.2445103882772 -11.24399524914899 -11.24399227819092 -11.24275173054689 -11.24274866558062 -11.24215571048323 -11.23289763396374 -11.22929981025026 -1.161707110711476 -1.02486417791049 -1.024854495119641 -1.016542956289734 -0.8330892675547673 -0.8330718792402855 -0.7571071726595942 -0.7187372360360251 -0.6689081055536292 -0.6520160081413672 -0.6282753445342246 -0.5971837071034288 -0.5971678745718463 -0.5104115909931831 -0.5035543503388108 -0.503526286197766 -0.3979312868904992 -0.3979310700134276 -0.3468210330318418 -0.3468147549561323 0.09318494590679445 0.1082113282770953 0.1082137502947492 0.1124335773984955 0.1124465958158375 0.1127939430674707 0.1472102239025015 0.1472145181378735 0.1739038718955427 0.1739050738501413 0.1851756394684343 0.1900712009670038 0.2802405819411146 0.29018125930167 0.290185096003022 0.3063548367308508 0.3189605384851799 0.3313974807852646 0.345164918531798 0.3451705356456271 0.3491068846826276 0.3491159523133857 0.3558558697693167 0.4211797727681065 0.421195119200549 0.4233697714543447 0.4921497575317637 0.5046746176779354 0.5046790920148964 0.5327312844490303 0.5327418598602919 0.5427030563046824 0.5427182734307857 0.5464554123079932 0.546471162927828 0.5598395356986763 0.5843664673935932 0.6333505895015143 0.6333654233877818 0.6936875994056445 0.6937068703269437 0.7048186678642069 0.7113632234381905 0.7298502187492266 0.7465359963164998 0.7890297116416205 0.7890541050975849 0.8226223419963952 0.9108414208434924 0.9290842416353211 0.9291072231180495 0.9346891657372129 0.9347590873251886 0.9657770912479051 0.9749780887710516 0.9950392500949382 0.9950532507436466 1.016423390739847 1.016447078869322 1.039407516099857 1.13045245673 1.130491981424853 1.185084989933108 1.201631615255733 1.229552157936183 1.229566171831618 1.246313533033426 1.261704601783451 1.334522931261917 1.334567385819513 1.351835342401276 1.351895904698442 1.359354291037341 1.359373006708367 1.374231443241096 1.400439578728344 1.400452864839034 1.579562871533932 1.628862823746343 1.62887866583828 1.66926113954571 1.67081887966545 1.670846985824353 1.711591363070685 1.736729866338475 1.762053645606072 1.791502709658963 1.791521925897099 1.809211112214145 1.824792878656743 1.82481783437698 1.883533076155838 1.883533619061508 1.930294118500666 1.93030765452723 1.956744011149914 2.012197108762605 2.19454042725991 2.194569480376989 2.195721216731527 2.19572373286276 2.236236846537015 2.242391130685016 2.24243022515454 2.256819522248005 2.256827206081094 2.457992314896118 2.458048595151971 2.49468937794016 2.539984406458997 2.540110926911133 2.542245346972921 2.556322645218761 2.610103552071325 2.659722970897794 2.687358346790328 2.687435118305271 2.726115736209482 2.726140332242343 2.783395341159416 2.783430456381434 2.803320446360369 2.803339238078696 2.841681473550219 2.860706200253701 2.887186065189592 2.887203222467638 2.907708819645907 2.90772179282347 2.955511430780562 3.027898258111139 3.050337971998905 3.118205255021328 3.130036762380695 3.132319966209113 3.132358162229485 3.150688452088556 3.150733373633985 3.208782826269273 3.208787259943786 3.309451081532963 3.309469309460868 3.384861662757612 3.384900959478676 3.391926882600699 3.391969857069542 3.397967116255604 3.408535958088333 3.408544053065547 3.441611543189359 3.574353503676909 3.574425280175277 3.576651954415867 3.623784151500036 3.623845153493316 3.64759923048402 3.689993046440357 3.784424340839217 3.785167088468469 3.817868449026039 3.817894944023604 3.888616485984565 3.953647423441858 3.994792234497477 3.994800632109058 4.074823021999262 4.074854459313454 4.101276273616143 4.109584944679407 4.109625029153551 4.117375625646446 4.117436292684256 4.227457701275532 4.275855553737036 4.276698104873836 4.332640196274714 4.33271895909015 4.384544824517852 4.474239285073318 4.522199423965275 4.52633031097139 4.637834052300236 4.637835262821763 4.737010825684947 4.737030209553429 4.755026795095561 4.755111989780869 4.823649371871549 4.823719774582032 4.829969054204732 4.830482434483874 4.857950992672626 4.858043885520757 4.89185133607622 5.024251427959283 5.093621247406059 5.093623083551229 5.102110305607122 5.131165687452609 5.131260913498971 5.18578307451491 5.185808651652056 5.284610187930724 5.291205584621666 5.413349699984344 5.413415456426181 5.580225513251502 5.580262872915372 5.798295515989155 5.836511260550195 5.933200827348704 5.933339998013609 6.047375155011004 6.047479335103937 6.048522968481225 6.082819069000726 6.091827401085175 6.199430064391971 6.199431896204453 6.406506396861722 6.40651397656734 6.417460472899356 6.417698606457962 6.486475253604467 6.486505433722376 6.62988665256308 6.629935662094911 6.673339951306922 6.673371808919277 6.679530332078182 6.871405576617176 6.871471535620486 6.890902918372833 6.894694052942148 6.976265678725666 6.97651273283216 6.980285170466886 7.074846056132376 7.176382700216263 7.398530711041456 7.435086967591151 7.715660247761303 7.715759954259075 7.788068586287952 7.788141322425157 8.361843317435397 8.497817558036949 8.497839954695559 8.49936553228469 8.499371647988058 8.648207392358318 9.093792161509517 9.464666842183 9.464780278943683 9.489125779067903 9.728487883138037 10.41947176145682 10.41958215474108 11.38080427431157 12.29470356730526 55.49717651006313 56.10856761877633 59.47146954571098 59.47150709304599 61.08760889889194 61.08788030917701 61.35968821568061 65.00802883563354  
BAND_ghostNone_4140_28BenzeneUracilpipi_TZ2PSTO -20.53847876786193 -20.53326478250375 -15.63755967878678 -15.61780251971783 -11.41302384531247 -11.37540458061175 -11.3351051481277 -11.25078317760756 -11.23884424638965 -11.23613507898848 -11.23549648930445 -11.23493903603236 -11.23438156783301 -11.23361128949906 -1.431522220885344 -1.393030169278834 -1.309345954252298 -1.241307588348422 -1.153618119885528 -1.085036323478303 -1.017827330760541 -1.016962394956592 -0.9296588143146559 -0.8979778825637126 -0.8262844182053874 -0.8256113145408654 -0.8031674103266655 -0.7610073094756801 -0.711627099319127 -0.7102313231472105 -0.6733787893465428 -0.6655748076784703 -0.6487102283465455 -0.6452087292433074 -0.6208662234620763 -0.6109731610959659 -0.5976538540129207 -0.5903837651530706 -0.5893693489067426 -0.5674262517866523 -0.5231076855827753 -0.5021846557360444 -0.4964957653661222 -0.4961013646073877 -0.4786555241279978 -0.4448952001254819 -0.4313816198667996 -0.36533752326124 -0.3400131707138797 -0.3369752386901159 0.06843299846041087 0.08681745660311843 0.1014656975038873 0.1037152572340577 0.1156703420998028 0.1204368924721479 0.1236171881711249 0.1318475195862928 0.137612626443629 0.1485290453133155 0.1615146368348789 0.1715004309199598 0.1727530626601693 0.2027145468517773 0.2486275740473912 0.259995805771602 0.2867614919109663 0.2882863815664832 0.2989211017058027 0.3132966310167378 0.3260254700420459 0.337207558993816 0.3421961932485479 0.3495528997889506 0.3504189268611625 0.3539446782745834 0.3563189552451674 0.3584869205329375 0.3753845989974835 0.4031497093523173 0.4089685166403538 0.4200936497299907 0.4300045247488746 0.4490384068083586 0.4540931760491719 0.4748203165550581 0.4779152040358325 0.4899501830225483 0.5023927939310797 0.5072769549403138 0.5122998669973243 0.5234504252428517 0.5261324975637152 0.545001695704833 0.5471017023979452 0.553490174087645 0.556149369560533 0.5651298837150975 0.5739387920367603 0.5814457801494154 0.5880966181179245 0.6046061976768485 0.6461525004460168 0.6639509648679713 0.6789880065650611 0.6861231534714491 0.6917828711973182 0.7057322596071534 0.7132873556325001 0.7332009437556319 0.7508055011848285 0.7590903560947644 0.7630678423619631 0.7744781056815448 0.7875137189091046 0.8065690133152907 0.8279694604771917 0.8372564016737255 0.8595622727831062 0.8668580913755852 0.873747884247729 0.9054862002585583 0.9143165204072389 0.9274715903122018 0.9405323889614041 0.9510631715983401 0.9639367679362666 0.9710035569292421 0.9864441782786418 0.9967095777266993 1.003099705592139 1.01319008190155 1.01978558888302 1.047631415788703 1.057344172056085 1.070449494225418 1.081357037506651 1.102632892099594 1.118135922964777 1.132977722541221 1.149118573251598 1.163338729732528 1.170936973147514 1.189953336810186 1.202252389174154 1.202946460227853 1.219693076840207 1.225507584765189 1.274026343290614 1.291740052119095 1.305591162022689 1.318489407597394 1.348261237545295 1.365135102839941 1.385424376658502 1.393180308132442 1.400644351684017 1.403770929357047 1.431698124095061 1.443361264041918 1.464952711709495 1.490664338221376 1.504432984729042 1.521841589418133 1.53818453547697 1.557298512018046 1.568940010481231 1.58500894380308 1.60253903387058 1.611384294287047 1.627118695626109 1.645704853382233 1.656866499602415 1.661316199190452 1.68723321812809 1.713545294572151 1.716477170343212 1.734158857249488 1.748606448535455 1.75947763225198 1.764315809971918 1.773807724723771 1.781739784951378 1.803860585443159 1.813385452746421 1.819710425601634 1.821356022430904 1.845009857119112 1.853999318222795 1.871190347073259 1.895504212976378 1.918966781378939 1.946171365755643 1.991929038465631 2.02591730139859 2.05100718014734 2.066398989901366 2.075292960457627 2.150623682480515 2.173560456615896 2.189836171061702 2.19813522546715 2.206384054609997 2.208314765560161 2.212430110991686 2.24103487262609 2.253472649859507 2.268935215724051 2.284321874361217 2.285363475730453 2.290906477708781 2.314967206385886 2.325889411886485 2.34616055381911 2.366010794782644 2.447296548011487 2.47190642480155 2.478557925434204 2.481546514616948 2.489062947046764 2.51480637955478 2.571903595152534 2.604354324902173 2.618887778442902 2.639862236309695 2.648992874674557 2.687055702743923 2.694633687481768 2.719041536439435 2.720774831492737 2.736612736104939 2.749346886831106 2.776323003399415 2.784345419971607 2.809722759940001 2.841154161631145 2.852246101865595 2.862936102337529 2.874546397688328 2.876735026076596 2.908898305648794 2.92219747235605 2.931400420589974 2.943824137263741 2.98271618313088 3.000274302560816 3.026442878773385 3.047819503710099 3.062511443631295 3.069452993304264 3.095477708770873 3.118818132327934 3.126806744072099 3.158259592911925 3.166212682802003 3.167725171274925 3.178089794232097 3.191054600659139 3.207185446035519 3.21292904467794 3.275224320008397 3.289271018074118 3.299948845790892 3.327796874191379 3.366230927182102 3.389406798396373 3.392832044880033 3.393286367236069 3.40020750483749 3.427057801634569 3.451991281141698 3.48276512971666 3.490473169366955 3.505812259758449 3.55914843647843 3.588288274932929 3.610403480677885 3.61964348758513 3.648682142654327 3.656240216264994 3.665931811692699 3.70073607112315 3.751660355934094 3.767709425860111 3.781057037478194 3.788154891575016 3.792549715993923 3.823529946690414 3.83822117811261 3.842608314862263 3.852223885642216 3.871851591950626 3.875707789654586 3.8912805017648 3.909395172260958 3.912698123497989 3.931803023028691 3.944165280467328 3.967020923576164 3.975489393718289 3.987047037992987 3.992881042072343 4.041095606027603 4.052451831112944 4.063273126141044 4.098715387076933 4.122922718320981 4.126129478766314 4.129677768814735 4.149033526157603 4.171385713078879 4.19202744385503 4.209903094425751 4.240876770280438 4.269744080172863 4.322532257250104 4.341228365615155 4.353373040497317 4.362297225145737 4.381804672872512 4.409698676391992 4.441404392232052 4.453308063495267 4.483422221842794 4.499959956790168 4.531608378718656 4.535203318402623 4.545733780343451 4.671260859647185 4.675238336109559 4.730714616058125 4.734082056879796 4.742652998514649 4.754186184731427 4.758979933860103 4.768811932399212 4.788969516727902 4.812030774063317 4.830782304446858 4.831472132372612 4.861589917337072 4.872621767215646 4.886921372733148 4.899551100826439 4.907886452306752 4.917257217382806 4.944691882099642 4.972253033680647 4.997401512492721 5.033050644918691 5.063081088494954 5.08732255819865 5.106003832583791 5.139612509819568 5.143428356232519 5.14586288064504 5.154006286010937 5.198569791773138 5.200645035491459 5.204853202990679 5.282561623343072 5.301561087558752 5.338951427740501 5.355394778777532 5.365825127442533 5.39498487980504 5.41173347344045 5.432545517481262 5.438542489520207 5.475698206368619 5.496587703777092 5.553636891562418 5.600092757319797 5.604467221474147 5.611390552519714 5.622784798086964 5.808673991237031 5.823800463135585 5.889079318880511 5.929216077875474 5.94692449619146 5.951245465590646 5.984889498323771 5.989076905499807 6.055082863313427 6.066747096337486 6.075338467245282 6.11427846471671 6.134375228422694 6.176523100125501 6.194383318182888 6.222862896255627 6.328539066487184 6.421306594415278 6.423905103031618 6.437678665019859 6.443162284779418 6.497237769801036 6.504603718525576 6.56863878763312 6.637240405764333 6.657110579606027 6.665161729614236 6.708301795196892 6.732406078566162 6.772803211239517 6.778183096633237 6.814514156751446 6.845866930994482 6.889012835263366 6.899478975708825 6.906093451200991 6.936384770388402 6.97580826276779 6.991709648333653 6.994228771340869 7.005016609610077 7.023235034473587 7.050572934749179 7.097485193561606 7.103366593681924 7.127416163881436 7.230462128710349 7.280953479992949 7.368120464781021 7.404464290127212 7.466079051423873 7.494539417334392 7.535012176697982 7.735119208815285 7.73860169696633 7.833781741149741 7.844944883971559 7.898683333890541 8.27366461249019 8.304906665665701 8.324801369900953 8.370908151859499 8.530782448291085 8.534822536618501 8.578580337820423 8.655998101991782 8.657140186377587 8.725698004781449 8.945798478738395 9.122577930288248 9.339323447128862 9.504570519837525 9.529633212802137 9.535278531395027 10.14381577287862 10.42821411115966 10.4990544494132 10.52621870718144 10.96113035038412 11.04699255039352 11.45412569306443 11.48102089287988 16.61363611722037 16.69143726686553 55.67665324242054 57.47261276050145 59.71967659640656 59.76288449879477 60.11310944351408 60.43410010732082 61.25008206024066 61.32009198877848 62.28091864279045 65.24704532226123 75.05681235748698 75.31708470150606 133.6241250418261 133.8482887647959  
BAND_ghostNone_4142_30BenzeneEthene_TZ2PSTO -11.2343916215361 -11.23398174304406 -11.23375745513518 -11.23270592281368 -11.23251162304144 -11.23200043103557 -11.21960047865731 -11.21791834859041 -1.150407695249213 -1.02497630008055 -1.014538697243915 -1.014490967947604 -0.8236496624617947 -0.8235601572309588 -0.7840938881427156 -0.7090992834274994 -0.6433678028829894 -0.635764258238223 -0.6186704870164894 -0.5875977140889233 -0.587540282709702 -0.5780943517524195 -0.5026678926589436 -0.4996129667776936 -0.4944422466534237 -0.4943101946016997 -0.3636623221367725 -0.3357365903151812 -0.3357190960964774 0.09609629367111243 0.104368899123634 0.1044534515227464 0.120818190761005 0.1211085655702674 0.1376375188648434 0.1414438261242874 0.1443436767558937 0.148956812788815 0.1563734170895557 0.1722323451502689 0.1918897580314188 0.2169757059440433 0.2944554029403702 0.3148919255072961 0.3179833514406752 0.3328723045859018 0.3446730180313257 0.3515698902298499 0.3529680076071772 0.3532399809865077 0.3557451074926469 0.3800922284039464 0.383617746768065 0.406105690755601 0.4177840635572113 0.4319025883749982 0.4417827823097715 0.5033530723421846 0.5051812530862915 0.5311196960644252 0.549581150433611 0.5500220868429434 0.5525288414393525 0.5554275511367638 0.5685551093272221 0.5687964484019741 0.5727971818150153 0.600454297007836 0.6446384166469619 0.6786794352133908 0.6800413431224336 0.7015268863319635 0.7163760735944925 0.7256805422212783 0.7332114648468512 0.7368164038651969 0.745271220555745 0.7544214087051563 0.8150082536223441 0.8240643208079751 0.8864646851103661 0.9059245466873274 0.9245465767040106 0.9421706100745421 0.9449554454570883 0.9604123919300896 0.9885660567972028 0.9941196181025372 0.9984715021525399 1.015642729836467 1.018172928965285 1.047626866547206 1.08475573092252 1.136914965207485 1.139521267925651 1.189439214689826 1.19430065985597 1.202784595828452 1.212486721917604 1.241135708892091 1.244556557799241 1.258600395284432 1.259041448170486 1.287736606486622 1.358249330807286 1.372232568207238 1.377895699203529 1.378877558238765 1.394058319097726 1.402759295569424 1.448283723559028 1.453386471216259 1.544462977264633 1.550576848929363 1.604960132385856 1.639763207782647 1.651952859408061 1.682442801018707 1.705529647347688 1.7203629738036 1.721376680781151 1.77054198391735 1.793259584882268 1.80228467018068 1.823362707980088 1.827998501823565 1.846582958342498 1.84865051031515 1.869959897699818 1.875724761275758 1.891302020883217 1.971735547720493 2.09439438450226 2.194972230697593 2.198169982659241 2.204153021401704 2.206722415044202 2.242581765919873 2.244161669929616 2.259186964932455 2.268301071016851 2.270028264760437 2.276068649903052 2.315247378487475 2.38926799841799 2.460083514117026 2.478240372240896 2.486698716302703 2.509726048656616 2.564941844684434 2.582997115686338 2.618883941140945 2.68937797942356 2.720000034549252 2.722792598643531 2.723852925123682 2.767856401617448 2.770651114541636 2.792761919220395 2.803409885182103 2.80538908763931 2.853687713713758 2.870606800296576 2.88410519744187 2.885730650531726 2.914065001327294 2.915980231055664 2.95487534498471 2.979481416205984 3.035874741743217 3.060110865934885 3.076985252480557 3.085249804926317 3.111742666875938 3.131699449733778 3.14852778514441 3.153255132416394 3.165353460736232 3.167512474311746 3.171946274918799 3.306257635002532 3.322783008584814 3.3457611293014 3.362396424124594 3.38630645028495 3.393647993239161 3.395291621136266 3.429631137255548 3.445843602601709 3.473004178849641 3.533304340929405 3.586577302344421 3.59009331576252 3.609115264195727 3.642660146896451 3.657367582307709 3.692764314992212 3.745993207127293 3.757696994332079 3.794027688634475 3.807922193071823 3.821700645590845 3.828027265052746 3.828547182551516 3.839191682176282 3.888008034805683 3.897730734045648 3.901154047940047 3.985721614460037 4.030594742827962 4.117479321625315 4.120797261174872 4.12161720386066 4.129855558709483 4.132729017554419 4.13712732606964 4.223930221857341 4.240192923971521 4.290840154507651 4.343615968122413 4.344154558784918 4.479616265521869 4.486921979258362 4.531958010946433 4.536096031922082 4.657219060766344 4.674379921155656 4.736423583766824 4.753939155210785 4.759589915291763 4.763048145835536 4.821793613462175 4.835766441907635 4.836031016605495 4.869085713941986 4.871749192643112 4.875986246982514 5.035654318977199 5.070578844289345 5.082529174816777 5.097181746984228 5.123007865014464 5.143118652612371 5.143464687738062 5.190181427443981 5.201799146862961 5.206887359460332 5.300980135786854 5.315919240570452 5.427376069313647 5.430936627054775 5.595934843824949 5.602098505291447 5.719757955383623 5.81162471613544 5.92079377981582 5.935053286580418 5.946015108102472 5.946350866597816 5.971236055007309 6.032011540290075 6.060471509077149 6.06596829438984 6.099978512874701 6.128142591557727 6.205036765971421 6.432474257853753 6.434307775790772 6.495945999472664 6.497075014238552 6.569251551645017 6.605764994799395 6.644598871261801 6.64865427664114 6.69094278468931 6.75409645593429 6.815856275470939 6.847642522771529 6.882885199865992 6.888875406414397 6.893217663883361 6.908885569823548 6.985861354081973 6.986409477903396 6.994010214636692 7.018764963845541 7.081066777136595 7.098836117922051 7.1735266072684 7.455525966909021 7.71061175283546 7.722545723636112 7.730469150373592 7.790862571602929 7.837744601213559 7.930471819977927 8.162480173067388 8.379035169726658 8.524645443666872 8.532597959594215 8.61038839786133 8.662290215448436 9.118198079882978 9.187764890419338 9.474567475383584 9.504628335365023 10.46248311245691 10.48636730319621 10.72217470021015 11.42961266156873 55.41770514398993 55.69106123024408 59.49178518172002 59.60280651443588 60.83351914493334 61.11479248366668 61.20298735326971 65.10952523667014  
BAND_ghostNone_4137_25PyridinePyridinepipi_TZ2PSTO -15.56459428838008 -15.56454051448646 -11.27452096031272 -11.27447831666124 -11.27390336158884 -11.27384628361159 -11.25859534630595 -11.25854526454486 -11.2418655946684 -11.24180491796078 -11.23994879313242 -11.23986936730077 -1.258452966411019 -1.256888457399341 -1.091576535056187 -1.089148421437008 -1.035484973566781 -1.033342725389196 -0.8596820999089706 -0.8595416354400605 -0.8562453808613889 -0.855988336970111 -0.7233125800232578 -0.7211626868800932 -0.660957207438482 -0.6602974297617596 -0.6541858820246562 -0.6539133179201565 -0.5992053735509886 -0.5979045298846384 -0.5774113557645304 -0.5772007126689542 -0.5560605132657638 -0.5283065500649875 -0.5202100800505562 -0.5196255130794337 -0.4206876798119853 -0.4197588490316892 -0.3896286753207128 -0.3798452777370059 -0.3548427770208761 -0.3381825706933962 0.08560944261820017 0.09491064705504999 0.1025156983239614 0.1038637918373304 0.1039640761751541 0.1113785753159933 0.1216720101007647 0.1221667441077556 0.1361115544379634 0.1472690936124685 0.1485421980336851 0.163185143543464 0.1767539281111242 0.1895297389606815 0.2678257840766369 0.2867304990878914 0.2902246124677897 0.2970356133389025 0.3089971607796149 0.3199132233698303 0.3261691338198731 0.3316579915215975 0.3476353171237473 0.3479082028418816 0.3521027551132518 0.3613230092965801 0.3633835936375832 0.3855124273310405 0.3922300069473811 0.4070601309432358 0.4094876118788155 0.4213882307553928 0.4445538957948855 0.4947856791164044 0.4970346880171095 0.5102324904804959 0.5226106622158251 0.5268474150128172 0.5299222428280717 0.5310587722598684 0.535375112013011 0.5370789452176851 0.5508429595190187 0.5535514256424964 0.5562033383805405 0.5634364066655445 0.5726587430953698 0.6086503098904963 0.6210299558546452 0.6414918696623051 0.6450172036675231 0.6526726259542059 0.6593164167121066 0.6660390533279666 0.6835129588519309 0.7107148498249455 0.7360832949490332 0.7501972414988597 0.7760703676965846 0.7977366392047802 0.8050225102590421 0.8285604165718468 0.8299945752532366 0.8476229570388518 0.8515955878735691 0.8700708659717371 0.9117051537165966 0.9135372068669183 0.9262565615278825 0.9358999341089327 0.9444460429368263 0.9663221661448343 0.9693142452903432 0.9869149243157695 0.9979771299025594 1.002764531692732 1.01651229975049 1.055543112509112 1.069151311183193 1.07333939303657 1.08785326378787 1.122233715159433 1.125335276787242 1.139487050690402 1.146593316880207 1.154573511141098 1.185438621481426 1.216103806340134 1.21636013310631 1.230195916351213 1.23031760694753 1.249628441473939 1.262788075811015 1.280794953359125 1.311720121678645 1.32315532240921 1.352593597718066 1.36353327170918 1.381843501153 1.400883204475805 1.408783188322937 1.417742456687406 1.438676917809237 1.452554271727657 1.458355423133853 1.484612317263186 1.536711604425971 1.555209199905703 1.566476864242607 1.598167892751159 1.62531258056477 1.627487429596174 1.665172116728459 1.672900202167612 1.682390199401843 1.704564760003738 1.713990971458496 1.7283179887466 1.750344138782249 1.761483217653609 1.789613052894098 1.796561726683856 1.803036724253068 1.807660451490783 1.825318721641614 1.837284160070362 1.849282952551292 1.853103240461791 1.885952593192568 1.895687555210064 1.9010915825068 1.951550992875797 1.982423999836847 2.023278844587164 2.16536300164796 2.183361297946087 2.194039859286792 2.201037936730399 2.223793439467784 2.243804311861918 2.255592789698534 2.259971919133839 2.262272257078628 2.276993341767801 2.308485575835078 2.310699116601439 2.328383476877149 2.329236592184281 2.353856496168007 2.3676652109579 2.433344540323155 2.44586269339343 2.489111818574831 2.510007667400155 2.512010437097196 2.528569096015333 2.634363199386971 2.677625541568154 2.682954806350243 2.70695807459162 2.717707088486825 2.734419461950075 2.743292365532862 2.744252363042345 2.769806309314469 2.785735622289875 2.797220480998391 2.798567671324797 2.827126389377776 2.8476366415513 2.862680418058027 2.864693111602229 2.873484016979793 2.904128098393146 2.92184471706458 2.951178221711159 2.970019788381866 2.976596032234124 3.060598044094855 3.064763951319103 3.076145150512475 3.089911796796374 3.098915227747683 3.105580060987298 3.112487941883579 3.119796000903011 3.151295730691425 3.175541235873029 3.19079478550602 3.201170160167794 3.205296435870396 3.23930556288391 3.276699001360055 3.304060648247933 3.358051963105777 3.361632496027483 3.39284591956114 3.396164124464155 3.409121378729449 3.417290302518933 3.432270493693086 3.440230533899756 3.472909450336144 3.511032261141173 3.537555103570902 3.563189352480058 3.580544996172512 3.597275778842024 3.597695829574489 3.604080334957334 3.637319518977672 3.637796430925775 3.664855103749092 3.69726475303999 3.70652262180116 3.708129092309596 3.765773715487474 3.813100572424539 3.848002573226808 3.853172456440933 3.863976029129933 3.877960137832459 3.890508549819013 3.912767714001268 3.956706298997344 3.996291709600693 4.003303316198714 4.055435970353721 4.064466467944134 4.090852885263891 4.113363070149173 4.114775710434772 4.123207443164883 4.157548273542525 4.171757306356959 4.175110997114199 4.192418442389201 4.236141257752343 4.248866196341485 4.258995747591692 4.291287541947503 4.300836228422006 4.364492311939797 4.39539374828644 4.447250048173618 4.453857461265099 4.460960232149461 4.464010997560656 4.542235229114358 4.550327429261292 4.630874658609687 4.65851726812558 4.665863986220033 4.735872782652356 4.779046034983129 4.780957672266975 4.789905187984013 4.794387694630198 4.805539182192937 4.806437314061019 4.812180823447705 4.840403540582435 4.853286959629533 4.859300997782551 4.867874779094402 4.884906863824324 4.892506546640503 4.902386946433601 4.961730889917024 4.988322656240824 5.002104604255361 5.026527679319562 5.03722876815889 5.051718567832476 5.067951851052287 5.076742318448727 5.105558464216442 5.144239131429679 5.203357545099134 5.210718649766218 5.22068645892122 5.222653226852792 5.380757626383814 5.387861161624824 5.461710650230411 5.46436643833331 5.504717994071926 5.506035426191453 5.51211628329633 5.517063340286112 5.547603779474935 5.553443186546682 5.679310325220113 5.686447988621165 5.815083609075582 5.83347562995684 5.867634514486149 5.942138755367898 5.956561659295849 5.97078203861384 6.046571624739321 6.058190700796772 6.074822801596906 6.118371681240164 6.12822724252856 6.1531850391476 6.322332521058332 6.365784679047341 6.397835928107396 6.421243654039096 6.504399097017902 6.527184707603231 6.529737011634617 6.551830468173476 6.576932004022904 6.577337631420686 6.608770466599928 6.617238337489173 6.625617717436821 6.657318291471725 6.687483666106426 6.779311500154382 6.85244235210871 6.855646126058592 6.928899998357777 6.944039611625258 6.947060111028851 6.950725175468319 6.951567691789481 6.97089207691078 6.998990625100602 7.008450263085511 7.048106686436605 7.056415850347337 7.13455486827288 7.177611454169043 7.185370736244221 7.191597793406895 7.272560857599206 7.303589175919037 7.66155099756431 7.666790426751527 7.800277107137586 7.806842530686642 7.851068985415151 7.876970739114046 7.927725558349334 7.984007679549201 8.293647660864357 8.337108308559692 8.407989013601231 8.411613805023066 8.540832599545313 8.546796082352015 8.744086931651154 8.749982793573741 8.960836467534266 8.964339121940469 9.450430484716493 9.509411447206665 9.620012162862535 9.628922985362745 10.46809110551921 10.53007964802932 10.66422713626233 10.71270927117222 11.38199769857213 11.40094212554685 56.01553966618175 56.14757193435708 59.37219747590226 59.38504441422534 59.815187356016 59.97933041001446 61.39150462979789 61.45517880407188 63.24736196578984 63.38762001471166 73.92605624633339 74.05135636507325  
BAND_ghostNone_4160_48PyridinePyridineTS_TZ2PSTO -15.57679953146483 -15.55834509545062 -11.28648082634167 -11.28641244731496 -11.27171064715677 -11.26831842034402 -11.26698519237247 -11.25376335139611 -11.25370536422965 -11.25074017905315 -11.23577511756486 -11.23124194558689 -1.270679249677863 -1.250933442754988 -1.10326974011645 -1.083103164119292 -1.046914052196856 -1.027348060553422 -0.8718002839396118 -0.8683773671351832 -0.852380408177372 -0.8491721423033364 -0.7344149690028151 -0.7157964610971147 -0.6729680835145572 -0.665754336478778 -0.653887046597277 -0.646770904434246 -0.6106570827944043 -0.5934879330719268 -0.5884121062239882 -0.5771658763937475 -0.5455189133070192 -0.5345836260806566 -0.5319036672145161 -0.5122940227730445 -0.4325089893730558 -0.4139204008395378 -0.3965945113589852 -0.3788959839802767 -0.3591045816974675 -0.3410555136494656 0.08045852757139045 0.08744434060075006 0.1012557196029019 0.1015232199780587 0.1070606427962679 0.1084989439698544 0.1112425589212866 0.1257372183436296 0.1311013977323769 0.1466734022253847 0.1481788170660088 0.1603977160347302 0.2080094662031439 0.2100328608582403 0.2617378798583849 0.2687418170923577 0.2811250587684668 0.2972739247003808 0.3079388521637653 0.3081089737099479 0.3188365700031573 0.3271348950342922 0.3334295505846593 0.3352186029692096 0.3528343230764273 0.3531802054857628 0.3657027978270246 0.3672366741678647 0.3864185613568831 0.3928428473610282 0.3964059097464831 0.4105136845837308 0.4546901705335997 0.4758988727974903 0.4984954321181704 0.5047317539945033 0.5091790673003407 0.5097240704801956 0.5223878506089095 0.5261543180206054 0.5322152226718786 0.5356724541706432 0.5439491039238498 0.5511176961175435 0.5545889722670222 0.5619096950944168 0.5637987993211608 0.5840685790591224 0.5954963517064434 0.6132816440611106 0.6212430664501801 0.6480516898665278 0.6484305974717615 0.67297858236502 0.6753858639067225 0.6994838759050684 0.7326589388698218 0.7347746011424894 0.762822891874205 0.7817916491435277 0.7953478861733594 0.8003171946348571 0.8273879147225661 0.8313982650715491 0.841856777924463 0.8663863734010245 0.8705855388038237 0.8844422955543958 0.9154845327299619 0.9268789516936883 0.9423691080242843 0.9506337939298471 0.9532484102134692 0.9680091174503482 0.9812034536305956 0.9916233326970366 1.020297317659416 1.026741138800997 1.040841998175471 1.048722476254196 1.061499271759843 1.067559387186591 1.11629326658289 1.145846995710947 1.153973077736451 1.179210057759284 1.185270043753448 1.197569246944602 1.207735752340784 1.221235291732157 1.22932530462651 1.231890363034408 1.237010752326109 1.263591882469481 1.269994678122013 1.280858786734285 1.290604899502495 1.323969664256702 1.329548290451381 1.339043854525714 1.354766157569484 1.364680086468923 1.390509164389234 1.461755315866233 1.471055147705488 1.477226924061153 1.4911821231612 1.523945697317191 1.537611865229445 1.548658556195586 1.614926622727207 1.630071693775486 1.634543239964977 1.646302075684664 1.670193031643074 1.681460121442135 1.685429144107461 1.706268990187684 1.708577185031914 1.732543261315247 1.777682519549853 1.782241685846236 1.784699621784561 1.813076992460781 1.821646916120476 1.837030136743332 1.852180459914151 1.864760348479212 1.893083262154378 1.909652107582489 1.937298870676508 1.940316973911973 2.015283639180443 2.074932859607807 2.170223505417097 2.17709986479388 2.184408283108434 2.213369709983623 2.228462125047117 2.235110308346143 2.245124111239322 2.25097815839022 2.269987993121882 2.277456131376171 2.277984575139799 2.288611969771514 2.306370751271096 2.314525958546693 2.343910113985802 2.385830940287473 2.425750632212334 2.461435412499298 2.485684641256778 2.487445066508707 2.518056180877915 2.522264625440227 2.573091952148726 2.590619038767511 2.65331974764251 2.671696084421415 2.706016392454186 2.710194487748043 2.74429650262975 2.744636908485102 2.753870366268448 2.761842691497224 2.77415791053772 2.801133386284449 2.814706172822696 2.836898390148247 2.855757375353799 2.862304552684531 2.871730634434917 2.890884674527603 2.906304590116372 2.914778216554593 2.94324523330516 2.964630171691944 3.050841240097083 3.05232670668526 3.065049454833267 3.095542894299529 3.096773417592748 3.111229303858031 3.125131312571996 3.136936882234129 3.1495761688255 3.157334137669651 3.177716871841007 3.180393492392633 3.19604853742964 3.254092760880454 3.286226788970901 3.321888406332711 3.338106967915668 3.355201818764357 3.36446905368768 3.384368258212164 3.385955716243192 3.407216764522065 3.407870760070605 3.424457934544857 3.443712424517917 3.465188460805467 3.520375617773157 3.570319423506763 3.57140975099558 3.575781835539264 3.578003669139722 3.58733112793864 3.593819660349065 3.610009305860813 3.624667057612699 3.63924322139972 3.660020569636725 3.682082563959907 3.687573702377812 3.738647791380839 3.808335802538845 3.81752101047709 3.825514764405393 3.854481178387626 3.867903559806694 3.877710514710596 3.902553515788997 3.951818214205667 3.969209181443651 4.026070593678456 4.038641918665514 4.055414170277443 4.089579765370727 4.09681456116942 4.101602150943448 4.113106129291086 4.14138038042233 4.146388735388398 4.157572924864235 4.196580071943479 4.23911773681685 4.261836694501987 4.275649732586897 4.280763854728253 4.344421012663298 4.368965405437237 4.436755762229923 4.448400324492596 4.452224552858742 4.474043493151682 4.533876726873749 4.54794869345592 4.612493060392707 4.644864321324198 4.671563308014512 4.747174310210761 4.75785463423816 4.760914030506733 4.780477164736884 4.793477097556251 4.798142449579124 4.804755888021055 4.817214175161202 4.821733915532942 4.841676912172248 4.861799657639885 4.863247865335957 4.869156475899863 4.881028370912042 4.912228023093524 4.946603711225602 4.975280091253789 5.020621766717795 5.021329664498762 5.041987956822788 5.054747217102548 5.073225822761203 5.081814901416344 5.121442278771425 5.135761297206676 5.185276931339106 5.199409242660553 5.207089470545885 5.233926516267916 5.378809729787561 5.381187655446332 5.446317112339742 5.462455137719281 5.483487144653381 5.492968103722291 5.503250242626905 5.508856908809571 5.529187897167675 5.568519235426739 5.669482494925307 5.686075734152269 5.790692077691965 5.826311860727154 5.869232113703256 5.881621133344451 5.93176775808255 5.961897628221638 6.033379907900972 6.051307158657512 6.0525215783776 6.083802915211019 6.122859167716578 6.152331731556149 6.334802670338578 6.335484079561046 6.388658596307363 6.405593435464333 6.511353278623064 6.51238750010281 6.54108513981013 6.549658971157406 6.558440508444308 6.574115858362537 6.602434089985813 6.617967444160737 6.633102243875713 6.656091752382417 6.664696082637177 6.700349975745474 6.851174544434239 6.874052940127952 6.919987787257723 6.923250861075624 6.932949386083075 6.933863302683485 6.945422324498947 6.956085348505121 6.960677151284504 6.989145501358688 6.999721671700318 7.017354064734859 7.122102897173355 7.169112337988846 7.181669200447115 7.226361553731822 7.265326336774105 7.492750420252491 7.602271059862449 7.612276759199461 7.787912058553102 7.810757314112179 7.831282730057971 7.869088200297829 7.938983587215419 8.026015475325494 8.335117654311929 8.395662465464383 8.43405992810132 8.468655356135029 8.513727364554178 8.570786318785524 8.742567696966614 8.743303431593246 8.932940342572445 9.009828463275545 9.430644157945082 9.49979760415042 9.556251440754231 9.591275798717318 10.46903608986145 10.51530123899592 10.64287618997894 10.70912641374863 11.33613745189865 11.41154840207219 56.00767446266662 56.2612853382726 59.18774810674728 59.20717183281611 59.77458897285877 59.87031109752007 61.3322259673747 61.72736152535121 63.2318743460698 63.4195064217648 73.79395698044209 74.34900467188234  
BAND_ghostNone_4114_02WaterMeOH_TZ2PSTO -20.57940181941083 -20.53451940168384 -11.28201695983862 -1.381659469576288 -1.323481624372263 -0.9415630676350801 -0.7181350255146874 -0.6899755369213203 -0.6344114651630157 -0.6120573217386927 -0.5607450212383895 -0.5225634802539147 -0.4827523981896387 -0.4728068145497007 0.07991802088940858 0.1099563249001319 0.1140846527760922 0.1475823839139746 0.1653317781935972 0.2328574983346492 0.259455690560408 0.2985553751992889 0.3440873951462891 0.4350081166543553 0.4581013839231467 0.4823299432463668 0.4936798450565243 0.5263191004891106 0.5315825687206471 0.579400163788484 0.5987721128024946 0.6108812092215684 0.6306410334363873 0.6812085350422734 0.7274895586783447 0.7482899497029761 0.7829694919203867 0.8318235880891187 0.8769231246353292 0.8961515331287874 0.9920397757551029 1.047332360818494 1.080190192044363 1.170573474213352 1.208276159815895 1.210779300481311 1.258247506873925 1.311995312726449 1.35995117715137 1.44660672028723 1.45146605989335 1.538597278573989 1.557001301974433 1.594896227636571 1.631057173033568 1.745423279064351 1.790722481456193 1.867927516910743 1.924405704246251 1.948372463489086 2.023278606709152 2.106719569631075 2.169086260917459 2.172353803629209 2.199022214843783 2.285193733993432 2.296744443729306 2.395557110787752 2.483916769611089 2.497628593389952 2.536940248329294 2.575160259062979 2.647228750508884 2.759327691009059 2.821241259228685 2.849938692077416 2.953851451685885 3.006878743706796 3.086442283564093 3.130329805266783 3.177786485530857 3.196103754603026 3.212929254350212 3.228424125711752 3.289188739903111 3.411490055307117 3.427986870602958 3.491151527707366 3.516919238966533 3.56890333240008 3.79203606346543 3.809744479303187 3.845257254660261 3.887700748676032 4.008513720722366 4.044319155848637 4.089293612970032 4.156831559971693 4.226178011599984 4.240064256178202 4.327345637791581 4.423077685669091 4.441912395696622 4.490251865437081 4.629321256298436 4.690998528086898 4.712878873007647 4.744560970662572 4.929152527033739 4.945060456885077 4.957087535057032 5.107901278102208 5.190880922549319 5.224443104428687 5.32085747144929 5.408402395722732 5.484601056142935 5.533609189756355 5.826214808330512 5.893641552345915 5.987582588144402 6.044583350406398 6.085842878027542 6.211968070339157 6.282590454814539 6.588348613748256 6.63972808737498 6.782817833536555 6.893252134080935 7.022971964655813 7.086432667714831 7.094497115378712 7.119827535237502 7.547506640604915 7.724923276761146 7.891257342054786 7.923269498271104 9.157529775558508 9.5873770604972 17.24415651491509 17.53895196973449 58.14085958499518 135.3705187793922 136.1905813737998  
BAND_ghostNone_4124_12MeNH2Water_TZ2PSTO -20.52427904538611 -15.5594340058931 -11.24917587710453 -1.313685653890101 -1.191215873979871 -0.9098690812148185 -0.6865808618739146 -0.6812281072753557 -0.6164116277083593 -0.5701355451405581 -0.5519660501572385 -0.5298230893565297 -0.4729294156831791 -0.417657569241598 0.0809683255294793 0.1139751565151159 0.1203147595047252 0.1260945999390517 0.1618202401707833 0.1885237094958754 0.2602227625700597 0.2779442610526078 0.3125713807436199 0.3536768932396086 0.4119757222710122 0.4167444762032043 0.4738329757317576 0.4830784705445669 0.492291539026762 0.5565973284335612 0.5971260001141844 0.5995524215909461 0.6182338803435532 0.6323048268575179 0.6379170520400211 0.6830189759756777 0.7179184185322248 0.7221685405919697 0.7538661751211357 0.8345768785502194 0.8642403822846632 0.9185732290869559 0.9737202775466542 1.064976294166698 1.107096431918206 1.112151551611023 1.199390718271054 1.236593319269986 1.267627422782343 1.319054596800353 1.36160008965922 1.426372290276205 1.456451012424051 1.48440356908462 1.537776357270058 1.570661409783445 1.58856901483882 1.601296681587601 1.657537763729671 1.760294649710289 1.879016451528372 1.911789097330573 1.955475727514727 2.024177159342571 2.063325416044862 2.130031393421185 2.149890662040427 2.187211496332807 2.227326014881378 2.230785469481278 2.313235788319751 2.390049725228987 2.418212729726484 2.466172187038822 2.516560117837081 2.658752932566042 2.67666315072426 2.707690365225087 2.749687416953567 2.839958702154806 2.846081890822666 2.849145957607294 3.005938601042946 3.036726639136514 3.066807443311937 3.113182152157613 3.147722411026169 3.214495828225541 3.247271655538431 3.269089705871272 3.353413671532802 3.377842600517003 3.403582019277057 3.471249210137341 3.523335628898263 3.562515034382251 3.599389153596825 3.605614970815126 3.850817041401449 3.903881453217761 3.920615417740287 3.93675676786753 3.964860476372113 4.115334544021328 4.130867976603864 4.170458585074233 4.250380884278126 4.288380659213022 4.331870338752442 4.44836988755862 4.537484703818485 4.574941079701386 4.641770412514525 4.71610097441221 4.831469354241825 4.985234573730784 5.007896822306678 5.087851693464712 5.109145713848429 5.209030701628532 5.257497796037235 5.407159312826852 5.434611590496036 5.518337198815683 5.592316444269006 5.629119976363146 5.778738596211685 5.83656592324698 5.937476699064681 5.951322007141557 6.081050811089099 6.140622301638896 6.266129244271035 6.613606775212052 6.827062965172426 6.837589582451687 6.881130237236775 6.997603721573574 7.017338064306617 7.094703915119926 7.115719754868418 7.214063809400521 7.41129166031229 7.452189330255056 7.747024737077883 7.969653349514303 7.976750469127084 9.225212214310442 9.426128483173009 9.709045242214081 10.38855298544093 17.32939624449831 58.35396213306226 74.2814716713649 135.5988771775534  
BAND_ghostNone_4118_06MeOHMeNH2_TZ2PSTO -20.51712228127884 -15.56305668835639 -11.25750412397103 -11.24905328767295 -1.325489806081389 -1.196057000584174 -0.9178398595147961 -0.9004772661803652 -0.6860774763891677 -0.6714523032198343 -0.6235265053541441 -0.5962472118271172 -0.5763529370658218 -0.5679201208739306 -0.5377077796060725 -0.4838826986874718 -0.4200202538130377 -0.4172745695543009 0.0829569518373053 0.1079382465657926 0.1184970741579124 0.125284876762262 0.1525309817313058 0.1629086373007239 0.1976386221733669 0.2135093542967967 0.2183676158411176 0.2491094714982245 0.3046082880846429 0.309236146720634 0.3137675179653618 0.3465721017278745 0.4121969425612051 0.416716856125167 0.4759137795622516 0.4916179122182923 0.5202052342468895 0.5343585976974861 0.5659119147752666 0.5716792687034432 0.6015477820540512 0.6087681640460386 0.6275237480795233 0.6371246614877145 0.6449964517986974 0.648813769654138 0.7003251584647604 0.7086596702052044 0.7181421540365852 0.7412780989986876 0.7748222288613815 0.8907286627678136 0.8939858497038943 0.9172203856465385 0.9865102701996108 1.030319536370385 1.084586794752016 1.117604682118182 1.133677840990495 1.166818107149979 1.20391435291859 1.241744965042786 1.266396435183818 1.274665375223778 1.306920184662137 1.369978668204089 1.403944990518344 1.416443124947138 1.426754509404496 1.467572659450005 1.482936422577859 1.550193825477104 1.568724404001794 1.597212742394283 1.607229611658098 1.64490816049211 1.734152077760511 1.758300076001051 1.816260514478734 1.852970124357239 1.911603320698765 1.931695986568638 2.004901656659833 2.020954331547945 2.125242432340806 2.133039064147578 2.163588758118403 2.192082914441314 2.19724771442475 2.239000757456534 2.277311471139156 2.291622551390333 2.384518140879766 2.388253671512996 2.398908703108165 2.483236198671159 2.506376850269639 2.536905905537607 2.547928080334235 2.615635687050657 2.632493026134528 2.680569700931593 2.725426555542715 2.83013040260637 2.833641258133333 2.929582120740863 2.996142213095954 3.030037575438334 3.0763959321463 3.078909237608136 3.12971020542388 3.141456874700524 3.217875102577372 3.221619263631814 3.235349597110324 3.236083995117818 3.264703726761333 3.283198592952445 3.351791812744201 3.382582365823749 3.383634948832992 3.42651320383278 3.454338625888363 3.4570883138562 3.52550979097811 3.549497089492931 3.56895011794066 3.608690235981635 3.828843020745622 3.836212651645838 3.857674110066485 3.896049547234139 3.913113979490999 3.929539198241995 4.023455364049545 4.061834839017512 4.114662414538759 4.123622778880024 4.131953865553217 4.159396013043931 4.213015181815917 4.240427472098568 4.381418030689622 4.47428974758261 4.539939988867796 4.571122743535064 4.581854737022123 4.753452368200031 4.769156957999003 4.777070749455672 4.947038699286519 5.072031826192602 5.096811960010902 5.099590981152694 5.154988083574374 5.222761098751982 5.288704974290288 5.30098093286934 5.351720396911183 5.41830787020006 5.437865275048607 5.454827655179558 5.532410749915572 5.63653462453712 5.640206011702621 5.790221965784014 5.827026976681911 5.916936542293467 6.051925170247206 6.088791400565745 6.12787432745095 6.190174259045235 6.261148690074414 6.606958526487419 6.781844158867142 6.82957573350894 6.930630888896098 6.957948790185974 6.995147454679459 7.052431330717121 7.055753772153872 7.113369398733981 7.16462307881615 7.215031089646829 7.223145417661618 7.393278202835871 7.431959558246078 7.600768147451938 7.757945934642095 7.881296629044757 7.89487212514627 7.959933443961419 8.149932970821004 8.213608054800781 9.126566145255667 9.380862268851397 9.574566569065174 10.4323631166594 17.52572117194082 57.91826877030955 58.60491516084879 74.36202374260978 135.9855225051  
BAND_ghostNone_4167_55BenzeneMeOHOHpi_TZ2PSTO -20.53856782192915 -11.25680001880433 -11.24771962948557 -11.24721262066924 -11.24718313024157 -11.24594190366234 -11.24584840898634 -11.24528145951311 -1.342997087797805 -1.164953883030282 -1.028336868548866 -1.028021567208412 -0.9121927556462031 -0.8362805202815251 -0.8362726498611593 -0.7219526287269252 -0.6797984215576455 -0.6551674073320632 -0.6313872425676896 -0.6073327667677262 -0.6003754507501891 -0.6002873469681234 -0.5803682672334799 -0.5158082435547484 -0.5067049544152598 -0.5066256568203419 -0.4904710907941794 -0.436173027183308 -0.3504368008543718 -0.3501647081345203 0.08934727733329238 0.1044694489431426 0.1046244571246733 0.1084594392960479 0.1091467690210909 0.1301374543976938 0.1424949838360259 0.1443014622933037 0.1818603626028369 0.1875776745430721 0.1933895059418601 0.1970537062138426 0.2696864465062347 0.3074805292465209 0.3130058802408028 0.3160243662338652 0.3326474058880214 0.3359001205479652 0.3424803907181352 0.3435803774291596 0.3460254138152063 0.3488265493721286 0.3915005745132866 0.3982780660100217 0.4716184626506882 0.4764037396861854 0.4941556501257717 0.5021928457938278 0.5147737190225367 0.5353443281622672 0.5390602422868341 0.5391078351790035 0.5515517260731919 0.5573550995709096 0.559020922169867 0.5674398658051426 0.5868140316516963 0.6079850166146411 0.6199407934754486 0.642338005785942 0.6857682622205878 0.6947048471349058 0.7038418112935405 0.7148570611660704 0.7307904900586262 0.7411384279307871 0.7433534970845983 0.8163206437021541 0.8352108509906206 0.8680018670768342 0.8786416292029574 0.9009889614818226 0.9363703026957033 0.9399437108171594 0.9436921089371826 0.9578401387524402 0.9589202801388234 0.9847281516480509 1.025781676747459 1.028184479865201 1.086447890732844 1.118053506321664 1.126762720817566 1.127634158653577 1.150373488450794 1.181621040220785 1.199042913459639 1.200532921543671 1.222552855364117 1.226615681786812 1.267909112576053 1.280416677884048 1.306075412382193 1.330287239021806 1.344534217746419 1.382563627792562 1.385450313723759 1.393891326144601 1.430550004116989 1.440592441948203 1.466312101528713 1.477454119312635 1.576182522494957 1.624801110925519 1.628706027968672 1.631351482435773 1.659394987458444 1.692446764882011 1.697060704289289 1.708360680679893 1.756770085635099 1.775231305258257 1.782139059557865 1.802649564056486 1.814603928432664 1.817351977400663 1.841984972657565 1.845641483855699 1.886386718851772 1.954803159233488 2.007684390629735 2.099998138844579 2.159955692174292 2.183406959925742 2.188432371913221 2.189812465310883 2.207699508881439 2.215400850341156 2.227077928787684 2.254574962036865 2.254665194720216 2.262437280709779 2.298423849231416 2.358495379164495 2.418017734470759 2.455360364928646 2.476317623344756 2.489113458880786 2.491790528399596 2.535841096408898 2.537144550994106 2.56799218123355 2.601554768037689 2.606599052714936 2.663154134867926 2.693370674723274 2.695159820245725 2.752068589542819 2.768555283064178 2.796098098666703 2.832212900066186 2.855486955005875 2.859957429247277 2.906818964871636 2.915164897555869 2.956010286500142 2.982073447313438 3.046777884268071 3.06617186557647 3.071640524937376 3.101667063277953 3.125759820255147 3.133939051468172 3.152160777135111 3.15580358116271 3.157690242087 3.21173730713878 3.220319117565849 3.227597566729287 3.252639691794224 3.279669054646749 3.330105631799208 3.374005972845159 3.382051933738165 3.382474159746582 3.399282041054493 3.42192121280902 3.434970019586908 3.441776599271965 3.466446966536046 3.577923293830946 3.584532241333043 3.609481750927462 3.624795041997952 3.630689425204324 3.644105561972942 3.650040738108433 3.714838203300971 3.781944171239347 3.816100866327482 3.828528422880722 3.845511512699339 3.846532082722979 3.890037985132611 3.92197881861709 3.954226381655943 3.997978316075946 4.057218490176566 4.078868138793123 4.095115613032442 4.106100149262912 4.110556227237876 4.122085996376853 4.156373690178332 4.160415751795348 4.169855499370537 4.223935869414549 4.227373422430259 4.330923067260195 4.334920031977672 4.409095263754273 4.470405560988611 4.492889673685591 4.519380135067074 4.523165347141632 4.584116709289145 4.716156550911823 4.729262168811441 4.754162389569965 4.75734253524798 4.783293292226885 4.800431425098647 4.821600597282888 4.8216215888408 4.854982662398879 4.863512447287921 4.889952987709083 5.024583061053264 5.059808618553551 5.119961508259606 5.128046026548789 5.128900314354839 5.162572498756069 5.184567607832899 5.187741061896818 5.276094047482502 5.287581707145087 5.295909514576904 5.354075126869419 5.410679899624101 5.414215299718751 5.496826078497285 5.584289551908726 5.587348955497395 5.663017185659605 5.794332753300155 5.870731286320182 5.926930340452229 5.942502720013145 5.9769753380577 6.046322862568692 6.08413932216242 6.096380776839124 6.105949262012431 6.144869549333468 6.258736630801967 6.416315379889336 6.417925488975256 6.483430064550112 6.487898186948979 6.629193101786317 6.629537198503677 6.682370927168513 6.688738549360707 6.714353357779897 6.818974682131921 6.867221496042752 6.875300204621387 6.876543125938873 6.890252683006078 6.970823251991945 6.976265916178294 6.987891626551851 7.012937711475042 7.062735798401673 7.076719211639678 7.148871562001437 7.179878453614436 7.281483553727425 7.43937857979444 7.705633282076428 7.711561593136673 7.787255781522963 7.788729227881689 7.842678814101498 7.97353748539417 7.982914258797709 8.146151769153468 8.356516657605347 8.51316319800222 8.514677638764381 8.643752910434674 9.096991144883814 9.341447941407313 9.452372857105047 9.508014423860018 10.44690384139545 10.45914833436688 11.39832662191396 17.60651448542192 55.69630631646002 58.28257946540803 59.43458138512516 59.62109677129258 61.16735511534492 61.1741619581148 65.05624201108014 136.2206818206618  
BAND_ghostNone_4153_41UracilPentane_TZ2PSTO -20.54749834869978 -20.54200570875613 -15.6446305061261 -15.62770032616581 -11.42155890607554 -11.38361938112457 -11.34224410289163 -11.25761967246109 -11.21799840081641 -11.21635629674876 -11.21346805596778 -11.21005308518798 -11.20215666230488 -1.440362987237403 -1.401760943635086 -1.317386037900571 -1.249610129728659 -1.092536934793452 -1.085119579908774 -1.018865543143989 -0.9376459113219631 -0.9229537744993651 -0.9058020758407993 -0.8234435591399188 -0.8105197015160762 -0.7886553653547175 -0.7687721557813845 -0.7179520468893545 -0.6825231211799021 -0.6808159723104306 -0.6565225879019094 -0.6421221659427361 -0.6183438098418138 -0.6048776454233551 -0.6032070374764208 -0.5995860131221314 -0.573357473725884 -0.5584511990319209 -0.5512739205326196 -0.5310013530714337 -0.5294727392097822 -0.4985898872825985 -0.4877472701734659 -0.4795974269580489 -0.4652608144929478 -0.4609740549401004 -0.4524653453981982 -0.450021137744929 -0.4394358904413929 -0.3715249456422136 0.06973113463179437 0.07987693578605225 0.1017580422610522 0.104399593185929 0.110274523414136 0.1304208342930696 0.1316689589995924 0.1360860986684132 0.1473335582084438 0.1566657313904892 0.1712558120058413 0.1905825965610688 0.1970199205587689 0.2114592543414295 0.2155377412349728 0.2216362429329936 0.2327305261161194 0.2374547239687663 0.25456649361406 0.2681603175388072 0.2797491171153166 0.2813553308152052 0.2982136707605045 0.3070009998129871 0.3133098191153889 0.3207353090772807 0.3320037975967873 0.3477955725752869 0.3566208970126046 0.3628676004731197 0.3731555205766041 0.3929982607961801 0.3997001496495464 0.404373464120489 0.4118662895887296 0.4241415642615436 0.4325333528177078 0.4447416364969912 0.4578663224525597 0.4638872679856552 0.4715458975539352 0.479530948562651 0.4801449058144581 0.4879824648502398 0.5057230311585558 0.5133182978624659 0.5255159853477291 0.5499596511919344 0.5551937167713069 0.5676683485771105 0.5687113482662844 0.5861914195386894 0.5904543952756801 0.6045677659537506 0.6181338102035084 0.6304040218956478 0.6352000513107318 0.6404440572764953 0.6549427182297106 0.6606059749354546 0.6699635239609065 0.6731812412838843 0.7018855880970812 0.7064538616767829 0.7109039299453819 0.7394800897898881 0.7454798372379694 0.7612217507059439 0.7635023280119564 0.7673117148877222 0.7840391094095197 0.7889131248117824 0.7938589889360578 0.8089102284149496 0.8140880928953147 0.8312671701663008 0.8444413258896726 0.8506449185672134 0.8673525538194731 0.8875173861692505 0.8918783414414494 0.9122339439148882 0.9394153697631674 0.9527336147881833 0.9583184358514856 0.9815200375343162 0.9901279202399236 1.013608897257072 1.020614737550185 1.027571370589648 1.046878774906169 1.058900856515515 1.065066920242638 1.097728889737586 1.107129308210944 1.124688909303317 1.136631249584953 1.153401648128795 1.161712523683752 1.174338695528268 1.191117280565272 1.200943926879078 1.217510774216737 1.221418477541713 1.270114643290809 1.287423273071407 1.306614314445551 1.3112809697764 1.321987206395311 1.345691271337672 1.356964264697826 1.36318096055846 1.37241771153896 1.380822268974412 1.388890759673548 1.407244664110851 1.418901430155012 1.437663940467101 1.447194022928187 1.467006347965525 1.469018115072906 1.478926651631988 1.493404717861444 1.508214930962923 1.539173158505009 1.546034865389828 1.553456450131692 1.568497080234978 1.575278248767466 1.582760995118708 1.588090563960409 1.59110193012395 1.622613387121246 1.637881953665621 1.641697967665724 1.648952937660532 1.661884830298176 1.669215844845653 1.68212961336078 1.688077290955143 1.702420616256648 1.725349675925241 1.739741210826602 1.744459785498052 1.758339810131235 1.767392549269126 1.778425644503686 1.808495838011409 1.814648685865157 1.823191915490932 1.831848554513513 1.875913673365007 1.8848835012953 1.9097836919839 1.921418962410729 1.92826509717501 1.99060317593046 2.018723972841337 2.023758933477947 2.038043639028154 2.04182484270038 2.060162698164453 2.066453946323449 2.083530348664183 2.120138697065092 2.133866655487417 2.155639492968912 2.180074826501682 2.183802735161364 2.186337238767885 2.207203809112446 2.227307951295979 2.250501156955847 2.254054303017443 2.260458099349719 2.271011229552222 2.296113579416337 2.308923121617692 2.333630479615871 2.35161460784801 2.363919108395696 2.380194955825452 2.398127082168446 2.435376724543439 2.439327566043404 2.450668423979223 2.456300222342686 2.48218828610603 2.498593200914576 2.530639707608856 2.549064128167223 2.577792236900394 2.594822379973112 2.603810112164406 2.622387136700056 2.647148367281029 2.654822395615686 2.670707533694962 2.70054759235213 2.71292674967579 2.72115504189268 2.739136913323811 2.752586956093561 2.763681148398822 2.775034857828517 2.799933117915919 2.807731967294283 2.827252662045192 2.845703529827493 2.865036630094512 2.902178040447146 2.913910760501456 2.917979534659912 2.948872171859012 2.95788224349159 2.98696442294285 3.001249761996188 3.004020260096648 3.03808960595907 3.061468387167471 3.079484698988557 3.092688681478111 3.117487418812178 3.125702129898692 3.162035237267457 3.186938651918371 3.188945611245931 3.198008022892273 3.23634284277394 3.239631258578493 3.256694182360106 3.260380159544566 3.262795510881075 3.269346599962461 3.288974794257979 3.296443361000448 3.302746210643039 3.312899488819977 3.32161468597502 3.335491670655663 3.348390382424615 3.369830110127049 3.37830080746929 3.388898461998648 3.407718311947316 3.425503695293119 3.436620526301162 3.462184390036824 3.469346679706126 3.497560851424556 3.517752663509993 3.53000529878858 3.54117007563523 3.574390465048517 3.582155105226423 3.5870281433441 3.606040875237878 3.623503505355459 3.654588126507129 3.664710101941103 3.68624703003313 3.707427295002999 3.754411706701335 3.773413003841271 3.80747862586965 3.825585475976805 3.843939194624502 3.848915360237102 3.869621099619484 3.881446764541364 3.883887420038097 3.888669654765773 3.897117872318924 3.899863773631743 3.906796028141581 3.918851015214809 3.927615330708349 3.942816379061775 3.947010838746845 3.953653931574317 3.9599917171181 3.964185474118405 3.970185370363403 3.972897436374542 3.976213347978027 3.981030066416568 4.016944157038907 4.036231865434368 4.050067777610278 4.078658417880305 4.103599231187014 4.130870113630063 4.148855985478164 4.189083737864933 4.230128362870345 4.256902605026776 4.290839875319018 4.310765856755788 4.318907122121318 4.321817582598486 4.34683747264645 4.368569424662153 4.374711967096666 4.398527643259934 4.432941774859036 4.466727209247479 4.501202037570314 4.523707016862958 4.555567487402639 4.65017741881053 4.661603100043499 4.670242853132197 4.694187097438772 4.742653940526927 4.760949229762104 4.794269389811602 4.815429864698749 4.839014782967484 4.855019655929147 4.870759782318302 4.879386449562257 4.887677368570377 4.900614902100538 4.93268664442324 4.939646164220807 4.974341904749543 4.983793127346006 5.001981257555576 5.016047159905765 5.041518542695724 5.058819027501479 5.092979857625635 5.104273758924629 5.115475153406417 5.128093489352239 5.133332678009393 5.149771265265898 5.153697578497627 5.174133146610075 5.225008076668035 5.234933649969914 5.259018075183481 5.285256301468641 5.319322517426623 5.337318210116157 5.342073842177169 5.365409375817287 5.379970574859275 5.402518638032081 5.415065631817876 5.438215093097607 5.476081162643132 5.491907103542593 5.508049813213932 5.525244973654769 5.542199303489384 5.545908893723596 5.582225444519312 5.60174751897017 5.635991763594825 5.672127199544827 5.822605313433999 5.825365371838707 5.846677723102041 5.854355093628048 5.906018507629877 5.918312289898251 5.979144069756343 5.983865303290003 6.012726463907402 6.036836487022605 6.07919886053514 6.089233206318928 6.107436345360108 6.161327636289084 6.187883026498641 6.193241757322518 6.213868451228284 6.251187516326409 6.388176145839704 6.420395772460814 6.439058743073242 6.500077886053664 6.547227246978486 6.660223635741575 6.731373377237851 6.742664946908697 6.760247571979519 6.763501441069504 6.814012332362106 6.82543613493411 6.893930078480101 6.915124870716276 6.924139880313587 6.955808668506403 6.975497414591774 6.988296605440176 7.007993261301062 7.037439686033031 7.042208413839201 7.052970852760001 7.057581087820076 7.07745898575127 7.093987291185138 7.104371347584405 7.109333804008511 7.118637901276375 7.148876783593955 7.176137605646113 7.208378700361136 7.218606223622368 7.282966007368853 7.298636225351562 7.358384558368375 7.429156647715327 7.485706514282685 7.515928718156186 7.597447596212248 7.770409717038242 7.835682725483219 7.83639901935899 7.878965141424204 7.885869575169156 8.058594747367405 8.120829427681699 8.237792987800725 8.272589801962688 8.299219297537988 8.306852720215177 8.316203197128925 8.461981671178568 8.508438281283208 8.54800775856288 8.642329416559175 8.6859357115297 8.709007653905182 8.73034630221763 8.937879868690851 9.338153893369888 9.410565244453624 9.491929387864118 9.678624581268409 10.02067209396029 10.16028688698613 10.44843017843976 10.50553305959335 10.9718731783251 11.0515991979014 11.47983207828723 16.6743418085471 16.7067127534632 56.71010031710698 57.52865454482921 59.28623986178851 59.92681517460975 60.12618008791669 60.57079771982352 61.10827869709422 62.34991155843142 62.9885618264065 75.13259269370852 75.4258082555374 133.8119954118392 133.8988604025114  
BAND_ghostNone_4136_24BenzeneBenzenepipi_TZ2PSTO -11.2317861388432 -11.23178209046256 -11.23086758315746 -11.23085676686759 -11.23056573768542 -11.2305489401108 -11.22964411058298 -11.22963737618593 -11.22948308950908 -11.22947456144394 -11.228171580412 -11.22815663467153 -1.148913231820239 -1.145718881629743 -1.012805487555152 -1.011545600610253 -1.011218434129712 -1.010164469876986 -0.8208798757914952 -0.8206700855355782 -0.820480900117031 -0.8200152043845216 -0.7066190008450323 -0.7055101161497805 -0.6404649987045788 -0.6403047957367364 -0.6156085147835735 -0.6153163660995103 -0.5854115308404961 -0.5847186391762579 -0.5844284633449244 -0.5838013082030471 -0.512979640725743 -0.4914023705134778 -0.491359552532134 -0.4913145328855879 -0.4912501869676643 -0.4835539315773087 -0.3456211764785856 -0.3333574767740551 -0.3305870220736937 -0.3203544649421859 0.09341328386443799 0.09965589098959318 0.100886932013558 0.1168701465197196 0.120756185204866 0.1254520666185195 0.1292570309120817 0.1310886169251587 0.1331633500711582 0.1348219586918757 0.1521036118626629 0.1529046982251827 0.1677393301663275 0.1790893458727891 0.2004654767128396 0.2143677021134234 0.298206434007976 0.304376746870447 0.3236206525338902 0.3248516371084392 0.3262927437216686 0.3383592583409158 0.3491800227036974 0.3528443882934488 0.3546156180099838 0.3603318375874376 0.3633276715102786 0.3665765266418753 0.3697373977457835 0.37046033732626 0.3764664278262778 0.3812304235056131 0.3899929139107767 0.4205462553379859 0.4436397826579597 0.49563218458949 0.4966335655426545 0.4994793456791525 0.4995963195547376 0.5306457226184045 0.5354639156319257 0.5496426359705127 0.5521569884247551 0.5524487480104641 0.5546809212736936 0.5578570811070543 0.5599947511754071 0.5608172512188481 0.561092897173646 0.5651237626875191 0.5863463654962698 0.5988448374701553 0.6423107197207809 0.6612833196151359 0.671803635265745 0.6724318421634523 0.6807416904473559 0.705578524540291 0.720601633174367 0.7206202629148555 0.7269586398493565 0.7540880320852507 0.7588750088276747 0.7683120493350845 0.7809264868290834 0.7928128916771392 0.8077201899478818 0.8598517773005742 0.8775901874280233 0.9125093099487279 0.9144122648359835 0.9156838736541328 0.9320670728027703 0.9480880209278244 0.9514222764820187 0.9746307897456156 0.9827395465466101 0.9885621829018755 0.9928109025947723 0.9997402216121128 1.000334736551481 1.006530720173924 1.052172973749224 1.062160177193981 1.086124053936877 1.10250986458407 1.107464328395666 1.135885280455389 1.143706606797154 1.145419161829466 1.152139473014351 1.171995000282019 1.193155378507198 1.19914188068627 1.218395415236534 1.220670414672042 1.257397743353339 1.271448277533706 1.295024786962288 1.310359005152513 1.340424241339036 1.373274776753882 1.375687069553925 1.391774348463063 1.392474645746707 1.395075586230184 1.406425917129693 1.408003554517869 1.412563467246626 1.421969648475405 1.488866937163637 1.499342025327238 1.524612912034129 1.557146382467015 1.604902897853155 1.620963168467234 1.630601093241937 1.639288091400878 1.658156317435552 1.665497137436779 1.70427334724046 1.712091854003528 1.724366951576967 1.728662920108103 1.747218901256044 1.750033587691892 1.772744500509032 1.782504801767031 1.786516771581648 1.803297799065566 1.826723676473559 1.826872015161801 1.830164612415277 1.843875873375046 1.850859622167399 1.850968629814853 1.866337731379118 1.878079660651901 1.982910163394759 1.985684553295725 2.016549919926859 2.146976711240539 2.184451151720916 2.196772136876939 2.207717576846763 2.207915985792004 2.209087068742666 2.212381216584685 2.218560001522863 2.223299223934415 2.263937123589153 2.267333468156008 2.267547737787996 2.278481195311298 2.280026215160125 2.300172973460671 2.302264358098488 2.331406065403578 2.472736480788175 2.474810269128831 2.494994974404519 2.497443772963663 2.511746917558447 2.520706301320516 2.55578251620073 2.583447664764623 2.5920116107221 2.62138355895652 2.630023377397997 2.661652617460213 2.705128006937156 2.717569165642256 2.723877194167822 2.727454219820743 2.757179770790801 2.760914582665197 2.768439035594969 2.784926910966552 2.786488725988341 2.808340061375933 2.816205626724018 2.852891814516654 2.877165902411022 2.887726136716497 2.893206824446191 2.920463274121313 2.942231713899237 2.950632977970837 2.956093957082356 2.979467335635158 3.005090446827822 3.008120419712976 3.058672541872327 3.072781464229151 3.079201448395646 3.103541184448976 3.129769895116154 3.147942245201127 3.156618641150918 3.161605154242971 3.162442370685751 3.175451687090453 3.176541154195752 3.178544291963001 3.185117226254804 3.223297514886555 3.344145725832503 3.346120099317438 3.3688517747433 3.375882563269946 3.396811980693196 3.398156263893672 3.398420293252298 3.400592025697329 3.427172310775715 3.456414223363002 3.458173515736169 3.477166051053874 3.484712646848308 3.496214319333938 3.587852666768823 3.588279414453432 3.595188778944974 3.606241500665356 3.606604795411818 3.612209596913199 3.658422296603355 3.658924342608285 3.664199510173419 3.675392775339154 3.682797469584472 3.784812108074471 3.797156952995358 3.79847673922141 3.82199230779778 3.826651506465089 3.835158036437208 3.839255213899719 3.875146470746501 3.897463300354817 3.898231513361907 3.903267286539844 3.927463332037213 4.009200899589588 4.019924460919201 4.046225603212158 4.118551326111697 4.121130529530867 4.122387506088814 4.128194423282729 4.139263740860057 4.144052710439614 4.149855849689132 4.157295941853741 4.17670959060641 4.186171737467732 4.213940523618982 4.229154448570561 4.251246186294385 4.256042550237254 4.353883821118418 4.37283212002879 4.385859853550363 4.401676251647196 4.490123833893032 4.490647186091158 4.537675850290112 4.538105247798845 4.540830228928505 4.542050796571204 4.735161152354703 4.736552295304482 4.753389375927227 4.757171983042277 4.761240083569917 4.763189683376048 4.780196129460816 4.799002786207065 4.838589305431817 4.838704993429278 4.841046257632233 4.841132223280882 4.862318862529426 4.867302993851285 4.874023221962205 4.887996008776049 4.912982656290476 4.928187259217968 5.037563194071121 5.044537110783853 5.104547230748458 5.127821028979755 5.142717561466324 5.14574754891749 5.149892300906719 5.15314537779946 5.201006086217206 5.201787303793552 5.205585439235372 5.207864009815305 5.302632273188364 5.307804104302509 5.425394493235796 5.429121243875484 5.437657490959356 5.441987610458566 5.602580975086676 5.604873579600985 5.607661415610765 5.613480865579613 5.808605406552243 5.828534192343122 5.866743296474424 5.887993146217659 5.951336773724529 5.953133749095431 5.958063149726818 5.958670409467056 5.993171858866493 6.024239180375815 6.052697246619774 6.064815960262406 6.064890382492272 6.124137883736617 6.13325238816782 6.189096443564138 6.434056877050015 6.438251605749398 6.44063011271996 6.445470704867778 6.497521767029193 6.504437821444612 6.506822032300372 6.509501517871577 6.63154750804965 6.652512893403497 6.652948733782666 6.658150193727462 6.663716417403474 6.69349839739696 6.725568236680911 6.787191249711274 6.852709542472974 6.877200044020149 6.892901827793144 6.90393956353704 6.91046884020538 6.910837634183213 6.920023017434737 6.960569509755752 6.987510973030212 6.996254565821366 7.005703166157899 7.010020211401212 7.019618638504942 7.032528316015655 7.096618316338686 7.118866802000445 7.219965909897504 7.229857581334389 7.448177800742315 7.503934570869482 7.716868345053036 7.726596815510071 7.754384477191373 7.765811659165577 7.821465424032739 7.821499465034811 7.824023454438456 7.86568335794615 8.379470525299517 8.382975985980536 8.516563669161387 8.523748531933428 8.550419939869853 8.550597346007175 8.663801529158494 8.665858631254038 9.116598011062635 9.127167349366117 9.487986853236253 9.508351368138625 9.516294313654061 9.519063512352687 10.45784999375763 10.5043566380318 10.52078165468351 10.5293140289869 11.44228887752323 11.44733396367546 55.51825005522644 55.62906878142089 59.5953646953876 59.61696371787018 59.66068863311773 59.70700388019549 61.19549512734854 61.21610037956992 61.26051187083346 61.30591107273208 65.13347393844379 65.24447075525292  
BAND_ghostNone_4128_16PeptideWater_TZ2PSTO -20.6000548002289 -20.49301009628347 -15.56308911957868 -11.3315344640481 -11.2416124880658 -11.21996262426664 -1.389482927032146 -1.358295668382365 -1.213330380486321 -1.004522588195019 -0.9174735798597052 -0.7747283520616146 -0.7519900196519766 -0.6775070932609819 -0.6415612294109502 -0.6244149600548802 -0.6187926204918359 -0.574285944154756 -0.5640414142341355 -0.5494775485373582 -0.5375307305410568 -0.5287632354218619 -0.490766706103286 -0.4061009505083214 -0.3745403157365724 0.0542190993829071 0.1098449149996402 0.1169169492808402 0.1196340902483162 0.1590552091068841 0.1613167579437593 0.1831046158497972 0.1921692821573003 0.2188753707717863 0.2198436437014089 0.2642696853263581 0.2900953332661572 0.3052547629559587 0.3143647219077423 0.3193412215062025 0.3445103223886264 0.4082314180874684 0.4172326167417404 0.4405027843362719 0.466187785669899 0.4775626924798332 0.5021864834570107 0.5205917578047096 0.5374559901595993 0.5691722595371019 0.5872120865401096 0.5936717424739476 0.6154050440694082 0.6192844469981554 0.6333616244348412 0.6355113228578311 0.6506603757583603 0.6630332418556484 0.6889743944020317 0.6976215333069926 0.7374591376813074 0.7567532996782478 0.7972561455759094 0.8025427299503407 0.8315557127720866 0.8563312908842409 0.8716689635022064 0.9047460188615443 0.9147737555294132 0.9798985961665602 1.012189352780472 1.072620098123936 1.077176592249515 1.11173837829673 1.123934640251873 1.138672802241432 1.185712378102967 1.2018429302627 1.266321461980144 1.283973648078573 1.314566295905809 1.316070844655802 1.320032430345214 1.363844564262065 1.368021349166645 1.372212369169589 1.402836653151439 1.433937832367672 1.503633395453324 1.531324248797833 1.54555434581142 1.554205168508522 1.561404252957242 1.609920159457259 1.657873769626119 1.677879647472982 1.736547179279709 1.773263414925093 1.807064526856308 1.834084432153117 1.865560268402723 1.896163501982 1.903285017485176 1.976988753016856 1.985958511249926 2.01742590443399 2.030334631135874 2.070946484172928 2.100845200857608 2.113989402184196 2.157741698678128 2.183819409031568 2.219139325709971 2.253093414542066 2.292319399893723 2.294272596892292 2.35501336423347 2.366640090928566 2.397440290699429 2.447458217624154 2.462168038166644 2.543113135321575 2.571216074069185 2.594334995020846 2.610567703452392 2.641316980474538 2.683762032693902 2.697541734782744 2.735812556021409 2.789119704089424 2.800489250241271 2.874711584214849 2.978952004099614 3.023201798359731 3.06181343890519 3.065195511796039 3.122987315242402 3.12922438597558 3.176626889956455 3.192363504725545 3.193151045597223 3.232095030606832 3.240734658373951 3.253722703512555 3.282932605853405 3.302740575803999 3.32357109451898 3.397288983152744 3.410829297052846 3.43533021167998 3.446771419336792 3.458198526548064 3.477028398047 3.525505712136402 3.560051629354139 3.659600047459706 3.673227785783233 3.794512268575311 3.839092727895243 3.858312868137558 3.873858953926614 3.890195258708955 3.906968493009734 3.937389713546884 3.939832672251152 3.974428712914872 4.018028052954175 4.029419431562086 4.03351009137081 4.047202149715836 4.132569729587459 4.140359967554793 4.211648459934806 4.286510249328592 4.297025462954645 4.333989184885244 4.385401101436889 4.468748280623281 4.47303839214326 4.609580729587495 4.618189592017422 4.644463102886475 4.697304014290758 4.722250960510351 4.78346525525125 4.798081719288952 4.849244643894339 4.934472326924122 4.967930648958869 5.023087222133923 5.024257800192718 5.037230482942319 5.124484729568701 5.149627705607649 5.159818946398556 5.244901964547914 5.25761474504727 5.272995370824309 5.33675333615644 5.364941132637169 5.371135284293003 5.423861406983505 5.468519894220672 5.574858679238707 5.637014213453784 5.664503254045064 5.696420304256775 5.720376502591189 5.797986619087054 5.873905878413374 5.943941116980325 6.01617270816751 6.041586121109702 6.099693824928239 6.187506036727638 6.250202338934554 6.329509759657123 6.375132305237419 6.529468098096292 6.561172553078569 6.735116014493582 6.793837674251799 6.859121615515073 6.869088717696176 7.00144311443968 7.053236872406873 7.08923998444843 7.154828016117801 7.171352069413897 7.174720005731113 7.218395754785057 7.393132438413885 7.577104429530745 7.65998629030981 7.783626467862312 7.828724664629423 7.92027063973652 7.964220493990747 8.083137339458322 8.313381898533342 8.646923408958644 9.021314879013049 9.495840752943849 9.687808576154904 9.745797982001225 10.35647716804208 10.97146752546284 16.61832674323083 17.64888002873965 57.33841597627966 59.23631239355969 60.60138334943458 74.59456334372834 133.5487900614895 136.7006160585111  
BAND_ghostNone_4152_40BenzeneNeopentane_TZ2PSTO -11.23893361711932 -11.23838211319414 -11.23831699908687 -11.23714848624641 -11.2370928858112 -11.23645976554573 -11.21821932507051 -11.19888612929045 -11.19793456785763 -11.1979099613429 -11.19337818317198 -1.155318200322992 -1.099350264469389 -1.019175586550128 -1.019073015268053 -0.9228073379064101 -0.9222015363583341 -0.9194694084904994 -0.8279149059260409 -0.8279077577755573 -0.7226770399723595 -0.7134082295996401 -0.6474015999425817 -0.6230042412688073 -0.6058590272626528 -0.6051545644439075 -0.6045994628634082 -0.5918341945572644 -0.591774686403657 -0.5465843653945124 -0.5463627239565548 -0.5111846362487332 -0.5036422993964758 -0.5019563096636681 -0.4985642197568722 -0.498410263990835 -0.4975901307874403 -0.4456299862593538 -0.4449874579728485 -0.4428609238959393 -0.3406050823643738 -0.3405131935499313 0.08852839338813533 0.1052494940219528 0.1056776993759043 0.1160008575758082 0.1164074048289121 0.1177032491509178 0.1356397686846594 0.1397288651391622 0.142724108296666 0.1468889082804189 0.1580591562607884 0.1765059847851697 0.180663686931402 0.1912443000022685 0.2074298003056915 0.2075134377866431 0.2307183515380705 0.2345365601449455 0.2484882789641081 0.2659487345111687 0.2749098322164578 0.2989062537886342 0.2999013594799649 0.3077264950963468 0.3186869624050654 0.3227589865567242 0.3386624621586661 0.3409394504059528 0.3443568768755509 0.3527423537146075 0.3527596236780546 0.3586128247544346 0.3697830431707065 0.4022519320981999 0.4314731107058364 0.4395790741493508 0.4520123765344313 0.4685634876607366 0.4720187837065404 0.4725477928640265 0.4856973736079672 0.4988638005640557 0.5087045224089434 0.5255394659977171 0.5274332093163928 0.5353271134174477 0.5420871965482228 0.5477504422837206 0.5490067418837373 0.5617578812281622 0.5726271626494879 0.5890013679213487 0.5980215782148355 0.6032038527584007 0.6143270279417798 0.6285810013230174 0.6427980889655375 0.6460285720794633 0.661069492014991 0.6706096703525122 0.6722950439814687 0.6724662243734602 0.6847426210699327 0.7014559338033005 0.7031407589323582 0.7131315667620621 0.7184613779709538 0.73449373209046 0.7499781516147312 0.751888940748746 0.7751374846714941 0.7791568416353534 0.7866554213381071 0.8053535380940943 0.8465825056455188 0.8692822921462638 0.8862157118090793 0.8953373860363568 0.9047351488136387 0.9282188331233058 0.9311007974018446 0.9449416526836963 0.9575787053387573 0.9591383776995984 0.9801864687914019 0.9964243662546249 1.011138133959737 1.025701054721996 1.052050365850311 1.059086667422676 1.075199986060117 1.076779076315218 1.13302583231338 1.137484704594088 1.188382367636922 1.20318930276955 1.210380163208126 1.21343914282648 1.225046544519448 1.226300686975838 1.229784841117951 1.237022568172525 1.239638506887232 1.258407399049345 1.266889999933856 1.297036975047464 1.311970207381522 1.323874978011479 1.32744842795347 1.335706121349718 1.336893868525139 1.367397535146226 1.37240968219553 1.385399494353107 1.411268598770101 1.419399718562528 1.425412692987855 1.433748653348769 1.466309748353136 1.470472122139541 1.482010035674344 1.505766098457251 1.51751206617141 1.532771761267021 1.537918022275952 1.55403033298741 1.582090025782929 1.607386141869627 1.638129171471296 1.644811567134005 1.666396785898665 1.671785948973666 1.679097079008509 1.690481979454946 1.703992021752186 1.714384277614253 1.745641586505098 1.759677784510185 1.760932833733484 1.763916122779486 1.773132216834826 1.786468487470755 1.804199718678516 1.80453635024455 1.818865273082324 1.83327474094612 1.836594306432574 1.842770291302787 1.85474446528331 1.877574281698589 1.887304527950568 1.904330755950941 1.97125842940661 2.047213390090592 2.053171181201724 2.112090739254298 2.128661578042847 2.151576092642172 2.170257143179308 2.193866899283239 2.20060918009583 2.202076714565571 2.205968202961872 2.211569839293829 2.236628302096189 2.24819364598566 2.251525245882139 2.257749240187453 2.267159697682012 2.271007103543254 2.274003740170716 2.274576094697879 2.288090104352632 2.317924174658538 2.357053214592281 2.447326985474152 2.461672595466807 2.475597324490095 2.476226222816539 2.490637414709575 2.498579281036561 2.507203661001497 2.573808351926026 2.575882666867249 2.594899844811973 2.606447361467613 2.615427119205919 2.624161319775955 2.657330486734731 2.706756720034221 2.710961687725933 2.742846711978613 2.743090251397291 2.770057988710268 2.777390466067081 2.794632175257503 2.808012826220176 2.828373854715111 2.834057089324787 2.855750256180764 2.855892964960064 2.866458372782536 2.872684713613968 2.881905182284096 2.914605258625254 2.930846940729531 2.931772667702107 2.940717389032975 2.940959119002729 2.957584055119197 2.965907848120544 2.969721306088841 3.019717244495745 3.024922640500791 3.059197752333938 3.069674044438084 3.071368925563064 3.088655020259355 3.142302270792465 3.162355949817204 3.16384359783405 3.189697723912329 3.192634350705107 3.2144866050299 3.217847871386793 3.233010259719455 3.234538192435674 3.239348324360882 3.245508441946322 3.301832297301175 3.301891023225072 3.312744058823207 3.348220877356359 3.358664796141094 3.363786941146887 3.384263691408053 3.390166301003631 3.390911762864573 3.402172295490133 3.41720590350547 3.427670812886013 3.448490184786239 3.460077909383969 3.469809427864539 3.482268042471478 3.494105540223191 3.502950039059934 3.531731294356098 3.551560175968302 3.554659543661442 3.579599438566903 3.585014862146264 3.588604829813669 3.612463250932789 3.626834190984379 3.652769307576566 3.678530130606135 3.746810719801677 3.755178864487994 3.771684454643432 3.790089823414636 3.808057307337126 3.822373379009773 3.840993186507748 3.843215197765796 3.850418229591222 3.876399357829072 3.896933903067482 3.922108437975271 3.922332887426985 3.926525619947353 3.927394480900943 3.943410831434162 3.94422389622058 3.960416617152478 3.963678057154195 3.98245015270416 4.056198596400358 4.067018142754308 4.10199165741037 4.109667216790811 4.117984602055659 4.129913845244111 4.152503719562224 4.177060467157854 4.182069374260115 4.197842335177643 4.229353221995643 4.233881214902834 4.243327894753506 4.269421216821652 4.272890183031711 4.278371600838196 4.300632495120855 4.364412615283925 4.367888944902661 4.481586779552995 4.516051186534565 4.520389511323099 4.530188024505479 4.533990781064849 4.54311398204785 4.734327236775139 4.738969579972029 4.753344055164109 4.755507509302438 4.764411060679592 4.766212644654162 4.83076741025465 4.831686516340847 4.87020176924954 4.875798958066618 4.919300129270726 4.938379710355444 4.944282868906858 4.945347764504088 5.020083296378029 5.032011592018505 5.039352803256621 5.040434877869677 5.120848548963949 5.138785832259314 5.139328999578092 5.149019332933483 5.155090796083924 5.157778261789716 5.198031811195208 5.198319612351945 5.266565013042737 5.277981951163948 5.284662472955355 5.296816746310403 5.357849520731707 5.370382471361639 5.37045451253313 5.421073966125724 5.424825143750557 5.486090678815902 5.516393066596689 5.519927843502896 5.537089523555765 5.582163909282564 5.587733202480278 5.595034565477371 5.600642383571779 5.611100301045957 5.808663631553885 5.869011838041354 5.879239647552773 5.903644127939799 5.942169384108142 5.942394563715507 6.027039750113219 6.051095742290787 6.052134979034512 6.060333388516114 6.069895823060001 6.07414736317757 6.107881093098483 6.144391223131943 6.171501635937575 6.209106689019492 6.287781138597346 6.430775406771681 6.431963040535158 6.497014596661115 6.501505444689428 6.594179307003374 6.602160472492225 6.61096774958665 6.640512493650087 6.653172328207849 6.677596761520275 6.693497433439084 6.738471467575914 6.762803029843257 6.764694697118472 6.883928304476592 6.885972564564842 6.901957280095944 6.928875386663496 6.962559998664044 6.979329804089084 6.986235430606134 6.992048712759343 6.992963350516539 6.998436906893508 7.078007706009203 7.083305949491358 7.088702608726122 7.152213595028008 7.159362965090217 7.18088707628548 7.187780478576598 7.193653292858266 7.198709105731404 7.21023408795326 7.362805157275896 7.377801040516608 7.457785611105866 7.548674532105876 7.712753990026759 7.72075579078007 7.763406982154195 7.763841674094493 7.808186400326462 7.818428993167306 7.853764281040626 8.278148070362395 8.298963631524256 8.304856662915904 8.370478102394596 8.408761331172272 8.424681350099357 8.523630780512304 8.524720520815446 8.560690730341101 8.640072958436924 8.648555986128716 8.655989057096404 8.925624891688775 9.110601891296 9.490793777903576 9.512171439620678 9.599611924497488 9.94784926644977 9.967922350813053 10.1608884767567 10.48228261490821 10.49561726926078 11.43594076833737 55.57641558947098 56.94709592734593 59.58944616688567 59.67647785845964 60.8947899495692 60.91248568857453 61.03415599855541 61.19567236008575 61.19627158012543 61.93597599059042 65.15227843915676  
BAND_ghostNone_4143_31UracilEthene_TZ2PSTO -20.54487571164945 -20.53981609640716 -15.64183215177383 -15.62523527144218 -11.41896210972206 -11.3811851807029 -11.33886594713663 -11.25398281752075 -11.23510602033462 -11.23321286182496 -1.437666020240659 -1.399301751945571 -1.314497783309418 -1.247179816602566 -1.089376563521229 -1.041138517703934 -0.9347320335747908 -0.9033286201769875 -0.807882633860592 -0.7993652500993524 -0.7661530077683788 -0.715202903996517 -0.6785215239780138 -0.6732830863233783 -0.6537910410398797 -0.6481415329849212 -0.6157028498124049 -0.6022486273289465 -0.5927892030448105 -0.5726201783217124 -0.5271260367581545 -0.5124133138462275 -0.4850302010089326 -0.4506822850564443 -0.4385110708381638 -0.384164783801172 -0.3669776426414338 0.06852502364112387 0.08384253250393502 0.1019633239736647 0.1072346695543696 0.1197116545324802 0.1279271096895934 0.1444930263370177 0.1552769811314887 0.163496715964654 0.1687627629418716 0.1963998348187728 0.2470537224723688 0.2674247430797497 0.2706633905251621 0.2866490522732879 0.2992264957375059 0.3116093757350843 0.3178672494953985 0.3426520221156956 0.3500554641850903 0.3683937586507772 0.374460101467366 0.3919856254485333 0.4110563208285226 0.4175090165857657 0.436422640935302 0.4413765309084416 0.4604649364154647 0.4745674457576438 0.4760927656760673 0.4946968818852693 0.5057804512830149 0.5140830394483885 0.5463017434098507 0.5607574758185057 0.5812161940898363 0.583731126254358 0.593054178111169 0.6050200691226171 0.6306789602642638 0.6501146873487625 0.6703304230839574 0.6810897806333716 0.7053723164284801 0.7324054036273674 0.733556503015941 0.7605507163051574 0.7757233418948636 0.7878309866708666 0.8049093207108181 0.8201821260354133 0.8507094485659862 0.8694982370304025 0.8742439302322165 0.8952004272612724 0.9093862863966768 0.915350828250304 0.9389856065899678 0.9617288970492118 0.9788015375458586 1.002821998139248 1.01209519861737 1.028701813663305 1.055270764433901 1.06704938152441 1.074514753444583 1.096016821148408 1.126555183007669 1.140761954098954 1.167858962887051 1.19182690394016 1.213388490786003 1.244974991445335 1.25987730027703 1.294035557234969 1.302479130887807 1.311747679353941 1.356595056104141 1.365164867259274 1.395390773649142 1.406468229758109 1.41289728649659 1.433209100092537 1.448862079197603 1.487386491517455 1.517573590236225 1.536935308998003 1.552845098157305 1.564364316291427 1.57146532470693 1.599562160841661 1.637192196495395 1.673740998045835 1.675212570545471 1.708504929319789 1.729678967862448 1.745827515648145 1.768760262280778 1.775559939785925 1.791805695140303 1.819997710516903 1.840991086761939 1.851310268949559 1.870874267410034 1.899403478141696 1.912676074824727 1.942903542381819 2.024742736388514 2.043599843637792 2.064718126639641 2.109691773424131 2.142227735516875 2.177773277709004 2.221730219689404 2.228642850970767 2.239512349873049 2.251966479942096 2.256262490116002 2.286311053769216 2.321454840810429 2.333872305608704 2.340161950776276 2.402453039317736 2.425918815838451 2.441640060574588 2.464020021069958 2.494150289689261 2.59213390391874 2.634243450855461 2.641972974760513 2.66311741052469 2.695052968201232 2.708981808561532 2.750069780463595 2.753258884809602 2.789777411160659 2.801950314073761 2.847811577995509 2.869368262454293 2.871593862251741 2.885471011310892 2.907901363191663 2.921026995362502 2.931211610765265 2.951389321035948 3.005624990365471 3.049406044739928 3.064121349587409 3.087780924200997 3.093870083689455 3.119878994164204 3.131975283759274 3.145437232726407 3.179099796220505 3.187743648943687 3.255859947363614 3.270694055286695 3.287078483073389 3.307327680691811 3.32255608026426 3.342470399191018 3.382632134832056 3.38886731789194 3.43200500077382 3.462012147573746 3.499602462676233 3.578752356884959 3.639513749067779 3.646370843670085 3.699986842024427 3.723789026172131 3.729647739947156 3.734670726923531 3.76898079811905 3.794226960163988 3.80650470692153 3.851101951043894 3.867574837708948 3.872315847504685 3.877059857104668 3.883658138269257 3.893890733536438 3.898624408585673 3.921968429405823 3.931428765578611 3.956221621304499 3.962959329107217 3.97671194463739 4.017479328433583 4.044812539053225 4.092558196134433 4.162143451773278 4.225208683634188 4.260558940956289 4.272054527800983 4.302439129381857 4.334845801716985 4.350183153814069 4.355379394578734 4.423587929745059 4.438669085088382 4.460720300649076 4.462734814804888 4.529294638916553 4.613259569351227 4.640415000611343 4.649570012548002 4.670345799686977 4.68447968076836 4.730217075553685 4.742575309962613 4.764385659529962 4.77647999075853 4.811167989056709 4.864754337251107 4.879055242694661 4.898831898353925 4.914145466347812 4.958256935120048 4.998053418002923 5.031295871471383 5.052727507673289 5.071862006633878 5.102577710601103 5.122353666817544 5.141457782901529 5.158788783095194 5.199450974507744 5.271022813529354 5.290232371068221 5.326072852290975 5.346378768749787 5.354369162266431 5.382951280940029 5.409650767889582 5.460748969387144 5.473356019875121 5.541433832293022 5.573202646587563 5.602242264453372 5.811837318512882 5.857137037597918 5.883020141931588 5.919075455634943 5.945407769616543 5.959705943453473 5.972364511992076 6.079031809397057 6.111265158374908 6.148966561238053 6.172094847006971 6.204182205860564 6.238433567672166 6.314046223002555 6.344162496032451 6.418567486425029 6.439473601451389 6.618345559572982 6.647981948649976 6.666719422653079 6.70471585705256 6.74505072878863 6.753312902344697 6.787672586296065 6.83294165581536 6.843740578892506 6.941902877172538 6.992438776666735 7.003187563408057 7.042717459264512 7.068193250092398 7.079042060821694 7.101742655815481 7.260043113715303 7.35853046830806 7.366989775606364 7.470806670164064 7.485750810850989 7.79828412529131 7.861093811320994 7.969548980024199 8.151068032447169 8.241371673262391 8.266443155145575 8.312533172270637 8.5269770135431 8.571272557221818 8.601174031760587 8.724302696529438 8.920337446385057 9.167737358179133 9.30927643412276 9.496753822223264 10.10639448782622 10.40456878659278 10.68317677576234 10.9529702241286 11.02087993549805 11.44991227755079 16.56219163085536 16.62983487792233 55.80693044026535 57.38823295489895 60.04159279222685 60.2903421672711 60.82965407940339 62.2058377454112 74.92095437589566 75.20989042222401 133.4809120197486 133.6702746232938  
BAND_ghostNone_4117_05MeOHMeOH_TZ2PSTO -20.58063687160817 -20.5266196340923 -11.2839490269893 -11.25173246901169 -1.383078900251125 -1.332850359183883 -0.9433696142690522 -0.9060182626933617 -0.7180173758772987 -0.6747450074228283 -0.6366519850328523 -0.6117320778659417 -0.6004555024470413 -0.5731498384595959 -0.5280376302860397 -0.4873472479259738 -0.4681809564665509 -0.4274309980442261 0.08168824318314094 0.1091442903090248 0.1167063325778864 0.1419918237731307 0.1525572906621018 0.1677532107623079 0.1901099852785428 0.2171693379901853 0.255027675559262 0.2809940275909391 0.3104237968161718 0.3248114576482383 0.3328111345345328 0.3678559459622761 0.4424507220462495 0.4883790866018778 0.5096048085813754 0.5207784698806311 0.5398622979091917 0.5556352578928814 0.5748884336627831 0.5778502202419737 0.6050877114833064 0.6154839623000121 0.6261829520641176 0.6400697085914262 0.6542295844643639 0.7390640928432676 0.7478693406137766 0.7690801419200697 0.816795271641336 0.8662926372885771 0.913752254113972 0.9307825908088077 1.000283285493392 1.060671376839411 1.082081090558239 1.089306199764753 1.159579452932885 1.193024065705375 1.213213659255712 1.235421476628249 1.237935979580415 1.247916479155647 1.299930759249386 1.315667544400832 1.391321055689222 1.424630875337209 1.433205552887337 1.469110518871574 1.503086469061984 1.566316764378667 1.585070817388949 1.627393737067645 1.635641955308723 1.750775902223324 1.775655499106384 1.780340805592743 1.814380928528625 1.899054456049207 1.929066720548967 1.98732237933428 2.071402656518295 2.131504876855539 2.143732024493785 2.179778498369476 2.206514210175754 2.213955417777267 2.275493990715333 2.293045703023622 2.313472579587264 2.417558991346151 2.479419628953075 2.494853678817622 2.516084994464026 2.537942058580582 2.567645629308107 2.582162080213958 2.608925685712638 2.645868088387154 2.788046153459113 2.813883997424554 2.984268253063333 3.000197971246806 3.081869258467126 3.106210318296608 3.157335983553665 3.178644479230798 3.196006027611658 3.216735793932773 3.222239345730329 3.22385939242011 3.235097482005582 3.248589348732239 3.290569089923085 3.316485801248731 3.402009856187615 3.427854877579726 3.455706171742112 3.477758107628418 3.503976294168989 3.550945725980771 3.797416927241633 3.810828077286872 3.823945675120537 3.835828670694426 3.885773653878093 3.922344674391848 3.93988325026293 4.023137298806038 4.070528128819213 4.108319782453617 4.110561821308861 4.179859350520896 4.218277954521888 4.248948611034656 4.332396333617023 4.422979238965993 4.467503764663402 4.524324319679494 4.596440321465028 4.688674372492994 4.707236177360127 4.750724109760448 4.820691287046287 4.906625777832179 4.953555170974415 5.08246518461253 5.101817984938812 5.125400911421566 5.176983725924355 5.255412339756472 5.278032065827506 5.324033841256096 5.35589254019764 5.399874642227395 5.452885164781918 5.523978581873777 5.544805094865209 5.782998935578718 5.977282315250427 6.026694953738892 6.050744641362177 6.106905372029374 6.207291462564773 6.228304808020284 6.256981842743944 6.629985505198533 6.661671492815547 6.803933633255259 6.926147929988042 6.951850438265703 7.03614267475719 7.082763264484661 7.098959638686456 7.112624061009189 7.130757162694663 7.189940981503195 7.485374636572953 7.657660703351493 7.721426527227461 7.820680305497675 7.866229595829587 7.938458472862894 7.969330776548709 8.201417639499965 9.112559651277945 9.238675634268326 17.51699631660762 17.68902299668381 57.99536202228636 58.28765042515271 135.9996272046916 136.5822035956006  
BAND_ghostNone_4122_10MeNH2MeNH2_TZ2PSTO -15.54544570961539 -15.51722945137437 -11.240670009644 -11.22765691654495 -1.178578142705859 -1.153404879113694 -0.9001075333601857 -0.8823919423564113 -0.6706064561479202 -0.6500881350073957 -0.6068301611315883 -0.5904715993674134 -0.5596863089190055 -0.5399783360678567 -0.5207965042052543 -0.5043806853525421 -0.4040047505174869 -0.3761055857232036 0.08923576237539899 0.1123168488218172 0.1170947076956815 0.1282034199452772 0.1531691615964254 0.1602449501183855 0.1685330817865783 0.1985697286730622 0.2229249902341859 0.2539912717838534 0.2731720949331006 0.2899895919754153 0.3113449858926816 0.3462299578573293 0.3692039577162203 0.4213405763980873 0.4425449993381665 0.4480096165382367 0.4632960265063822 0.4873082860061612 0.5009192218747782 0.5283347928401556 0.5742045471446641 0.5905996458194769 0.5964761668059378 0.60964909766882 0.6281569173021194 0.6399082427661826 0.6721190505504072 0.6782238416016874 0.6943914515507746 0.7169206573212561 0.7302036132614457 0.7644238543958435 0.7720756163180796 0.8202903520886128 0.8448440120762295 0.8967094722313358 0.9160810096432781 1.027375938250174 1.060150174912013 1.109136755765064 1.120929976898645 1.157976633409992 1.196847701136745 1.219926801138282 1.238405876099687 1.275642926708963 1.294678272143894 1.331631818286865 1.347520547686871 1.380799118290191 1.395403374563394 1.422728018816202 1.450084069408159 1.510415944316512 1.570269838597254 1.575108717043599 1.598584171801382 1.610083549670066 1.622207740319759 1.643211106529492 1.689232136350478 1.746234656077693 1.785127353892031 1.864194099074163 1.919440493039903 1.952387167486075 1.963982952969909 1.99390713897377 2.037525556618723 2.09348811343397 2.156822545198026 2.223319021795044 2.241650708055018 2.2494073264679 2.262077831038238 2.309474467565923 2.337799592029441 2.355671673729697 2.406958501355958 2.423205325067214 2.474238518723145 2.51002334761265 2.525666013664337 2.558566201886951 2.569808835312109 2.681589436369234 2.703585884930318 2.717104649273153 2.776865395223071 2.859994660496701 2.867745566749946 2.922639752851742 2.955085700020247 3.019383828061917 3.080330529902466 3.113214033329866 3.149377360509817 3.15801880713707 3.172741766316248 3.207082198201682 3.233455672877322 3.249664834907685 3.274577114826278 3.304740312581846 3.31953604296901 3.346259934495174 3.399899240897888 3.40792343367242 3.429121161236402 3.470657507234111 3.512483981548678 3.523637223561869 3.579658230929969 3.59216057277285 3.653735202313531 3.680229422000696 3.869122756236112 3.884757697156659 3.915420945314489 3.92237624988556 3.941369496871125 3.953922828654901 3.992085181508703 4.057552640205681 4.146319093726951 4.183816002172358 4.189516359617512 4.22112739202828 4.255737781906113 4.28500777742148 4.413905072999749 4.474361445777511 4.60584702813146 4.641335626095946 4.75813998621487 4.784673079626832 4.947114017515439 4.993548490635727 5.069009926488683 5.110111501941772 5.114751008519345 5.121038872990623 5.282991821775348 5.290752293490639 5.383391820880425 5.420304400216194 5.458385750695498 5.488353797017685 5.545969338707128 5.552993670292881 5.598965168383875 5.652086314633694 5.695568626554972 5.763419352888825 5.815626765744919 5.876471344729831 5.887735241389285 5.904342609981186 6.104969153327467 6.147258280631574 6.193656404840443 6.245540271405834 6.803159324686647 6.827188598684036 6.844982418885695 6.908120840940152 6.927850261368273 7.015258893516972 7.035292220038813 7.08595369376113 7.133657405742466 7.177018591638438 7.207529044055327 7.240271096052131 7.389306590903458 7.421941612376385 7.521860468478489 7.637217134555227 7.763407403796105 7.898158917142359 7.932573071734851 7.968849147599642 8.006265287459126 8.096128354527542 9.21295490631617 9.367022519166031 9.464438751686956 9.65065211999821 10.34372588643541 10.35933876677975 58.35640466547741 58.39484816205039 74.00873788645649 74.11866861785103  
BAND_ghostNone_4120_08MeOHWater_TZ2PSTO -20.59279256831118 -20.52806149651157 -11.25191351936514 -1.382653040681252 -1.334088174722126 -0.9064633796397388 -0.7442315851727415 -0.6799478101907717 -0.6130597996310382 -0.6010416058834979 -0.5746533280702266 -0.5405527300631796 -0.4805913045570804 -0.4281625882056233 0.06323205909536256 0.1194346449518396 0.1204772459625854 0.1674780393038831 0.1705786933454572 0.1943159071464287 0.288956909567375 0.311650020917719 0.3317402971456726 0.4010088007782036 0.418463408389646 0.4938220728311045 0.5277889294202135 0.5354131368686562 0.5701628525043168 0.5803965382253017 0.6262107853943382 0.6308433455545942 0.636218398560894 0.6573819861764483 0.7176453214097153 0.7308236403411004 0.7671816425045286 0.8109392594320717 0.8832880767725548 0.9107654367041924 1.004330391726683 1.051869551614466 1.086126008270568 1.168028070432825 1.217305352753705 1.232710515455126 1.235095699615882 1.296862458750223 1.332455583689924 1.412728031484253 1.442395629609837 1.534628029786651 1.535509977003942 1.568283732420152 1.620716177967633 1.771327846218381 1.791264168404077 1.819394860477708 1.88661688128207 1.92648925949926 2.007321898854361 2.131858696273575 2.155418059659158 2.159955412429047 2.203285946737413 2.283187663982971 2.288766806990711 2.447602202459369 2.464801277151758 2.521856668364059 2.546620116230208 2.567559884969176 2.599379781889084 2.709052263195222 2.797965776141627 2.899626330796728 3.047636229767398 3.050905240552886 3.070815046555626 3.17128573062319 3.213361693542223 3.215064620083511 3.233584882427287 3.245934345272493 3.272019934379941 3.410084838701978 3.421202564367964 3.449449240648744 3.455641744006227 3.523128909693757 3.807065056721304 3.819798790358893 3.872630491238013 3.922209519656331 3.958786571200665 4.080920280022379 4.104255407230669 4.188428723703998 4.189956868515957 4.25213406894887 4.315488715192398 4.409348754740904 4.444587031082186 4.569946774916897 4.59677835626432 4.723152301044355 4.724771956188439 4.802057878203058 4.865476383447689 4.985477987026755 5.066551616648038 5.102078399526409 5.166474640044303 5.278474459730398 5.284824079438874 5.352852618220506 5.43864655266875 5.634284574306553 5.655239079754243 5.721341519948048 5.80204547446063 6.020434498765663 6.082448923046382 6.226599426844867 6.42726134082006 6.493329148441493 6.53090677696331 6.759705969133815 6.87278869046029 6.91952918236926 7.036723358163982 7.121197741751068 7.192756151177541 7.700387585500145 7.862165460541131 7.864275983761986 7.923793996750756 9.193583536524525 9.505377079370604 17.38790841092881 17.51791148493665 58.0969243901427 135.8323573678076 136.0413938943445  
BAND_ghostNone_4144_32UracilEthyne_TZ2PSTO -20.54535309390795 -20.53873684843006 -15.64171176242924 -15.62352523374343 -11.41907637639672 -11.38012347840545 -11.33911923852268 -11.25445906070135 -11.2510374159176 -11.24749973574484 -1.437703768334914 -1.398313528722913 -1.31450131629601 -1.246485604056356 -1.089399205717424 -1.035782612264117 -0.9343872453568983 -0.9026804088472525 -0.8076135613296658 -0.774952379079069 -0.765919083595632 -0.7147391142612556 -0.6873899340650518 -0.6782485462128606 -0.6684521394272708 -0.6538975743397452 -0.6154071530656873 -0.6020699570122258 -0.5711023297633491 -0.5270224927530975 -0.4853672613585784 -0.4499555948158324 -0.4382597310977138 -0.416238758700731 -0.4149045082252641 -0.3686444114347494 0.07051306535752827 0.08451782866492537 0.09694866125586826 0.1099314586310651 0.1236818673274332 0.1331196258253531 0.1440404035216303 0.1582981003605855 0.1672300295287527 0.1700052387336564 0.2448863371512098 0.2487553028430129 0.2644207037428901 0.2840360186071225 0.2928146600022131 0.3003383356926028 0.3149742656639063 0.3289626250626102 0.3496123105055517 0.3574321678107222 0.3756982702851098 0.3923979160009963 0.4188060388098332 0.4221024905458853 0.4362573876460241 0.4472867288450919 0.4609291906044651 0.4688803407245315 0.4791853361850921 0.4967939360511959 0.5136483092443266 0.5246902753453584 0.5529920915567451 0.5567983781439325 0.584719260955337 0.5940328923396052 0.6058888991363431 0.6310705574884925 0.6517407527255371 0.666937014130022 0.7005756697491433 0.7116523207296248 0.722622382337055 0.753180670025854 0.7676176667083437 0.776644846405658 0.7868942276871175 0.7949067166018783 0.8486989677462136 0.8542179909123426 0.8614273703043258 0.8783515827586044 0.934677769413266 0.9547739491930787 0.9594786376198535 0.9849001441685031 0.9944331701489644 1.005936966936315 1.019665857577355 1.032083408701305 1.074798697103654 1.085925448971831 1.115605340247338 1.125067209677042 1.127245702568584 1.157211628399142 1.187893472302226 1.231768313186232 1.247622497671215 1.272249670122466 1.332379017805295 1.337466042693121 1.372640210836685 1.386153656928564 1.39060097125516 1.424418525716007 1.459116411858371 1.465891203960197 1.51897690363586 1.532428520293098 1.545892370042127 1.56651394863023 1.573105423599783 1.59240161378095 1.644522727542248 1.66215316131279 1.675463673190023 1.698726879659623 1.70893056010359 1.734614798520913 1.760213861554364 1.766588149070818 1.795333806050724 1.840345455211393 1.849535427286148 1.860450312829439 1.881949877655154 1.909048726770805 1.917553460186526 1.95011298627386 1.967604550302438 2.013848127275518 2.039105723503066 2.057691490819535 2.125732056082006 2.136040896574042 2.170567152197767 2.226831762754283 2.237348358251529 2.262500636633008 2.277860211107157 2.318647939877636 2.335394612795219 2.432090927301275 2.453326073675084 2.473040632162138 2.540455492476575 2.57680531141391 2.601234380888179 2.620179747620238 2.633466951161644 2.65480011053672 2.669979361030849 2.686159814775644 2.706171260842926 2.721384012674979 2.738687051990469 2.750572388661882 2.799717049882811 2.852817877207825 2.863062897567358 2.869258574640645 2.893141574848383 2.906716002124192 2.919645701668487 2.96195224463762 3.0419336440747 3.061618818680263 3.101085209187548 3.115710503814657 3.163932938910171 3.178937317134839 3.186840926842914 3.196044584851284 3.23659813622092 3.263949392844552 3.289968638518824 3.305927192660041 3.310215975371315 3.380875813425207 3.418853233283603 3.439072549611484 3.462509437133502 3.488956665531418 3.523874232224745 3.618796659105573 3.642415598380401 3.694465635659394 3.720087508605771 3.734996893830846 3.778097060771171 3.812189760979767 3.829444776371726 3.848148749620475 3.872557467450374 3.877864958658182 3.891126390942089 3.924755266422 3.945593172674907 3.95494983346363 3.965974164006128 3.970873983746946 3.981863667999873 4.006450593056956 4.04349211480105 4.078758059975198 4.155974184643772 4.242503629162008 4.263666973585186 4.272171384374681 4.291857185323412 4.327018577913515 4.34519667057259 4.355050214493849 4.366292365031121 4.421780915859921 4.433504838476512 4.4488641238709 4.521155965778306 4.605750008759117 4.618040259964943 4.619627420679392 4.640076866544402 4.66082940439264 4.732414637291936 4.748246654438785 4.768545405126183 4.786395686358439 4.818841316111722 4.821202159632572 4.853151327373605 4.877825907677367 4.896429468639431 4.917363674227961 4.969420539036157 4.989056626519907 5.061874888989888 5.074120026313053 5.081646127267959 5.087400635072858 5.098661800619039 5.144841057369951 5.261734016813473 5.291142992132753 5.311121662948723 5.336785321577544 5.368447917822074 5.385957734927187 5.407635760592908 5.464396628756128 5.467342425622979 5.544892915539092 5.552376982377766 5.595010406911623 5.802427321108864 5.853322186119766 5.869752383941417 5.900483320098796 5.951778434047459 6.070093247915072 6.141178641599514 6.160612544995861 6.181365792940471 6.182966120104304 6.221372452407833 6.279001402963554 6.334547060240626 6.352994632970983 6.414733703112067 6.442621675658851 6.478816119536889 6.628631136444866 6.640655376133928 6.715739080383975 6.741225406446166 6.792727578794182 6.809132588848131 6.929382440991124 6.991921123291108 7.026907999736991 7.073345011795616 7.078809534787525 7.242218810283902 7.320834580315474 7.347468206328442 7.393402322770242 7.480282271095672 7.481544690485181 7.864144598219026 8.229448033474315 8.262321476965118 8.29737829013221 8.412883346438189 8.457412922297422 8.533911663235564 8.557197467901039 8.586922135862183 8.716329575534523 8.91841493026382 9.297731574294875 9.459808250983656 9.647288135081762 10.10553453944494 10.36701556433627 10.93363521730048 10.99543925045093 11.44692166262982 12.2942059860229 16.55828201547541 16.6196088803549 55.97167061543681 57.37437198042331 59.96649653554181 60.25202747741921 61.2833131240541 62.1350838001072 74.74949645620228 75.18468927837354 133.4668218476275 133.6429267606033  
BAND_ghostNone_4164_52BenzeneAcOHOHpi_TZ2PSTO -20.59617889781874 -20.53820958674996 -11.37977482314034 -11.24474463190415 -11.24429223058626 -11.24341301126089 -11.24271264394545 -11.24257776824964 -11.24146747502541 -11.23746773532663 -1.453551767146764 -1.350586433204441 -1.16211203561692 -1.025073021132132 -1.025033466808063 -1.021395949607967 -0.8328886530377897 -0.8326186402529728 -0.8134770077406172 -0.7186271931843253 -0.6970690370484924 -0.6715608483504037 -0.6513077203527959 -0.6422400237728256 -0.6279126866279265 -0.5971567914626695 -0.5964861903984967 -0.5762101871035172 -0.5681517842667444 -0.5541802529765461 -0.5116672096116642 -0.5031658402014141 -0.5028624008417235 -0.4737099405642388 -0.446355599253883 -0.3479228794132703 -0.3469890270790234 0.08950859002953754 0.1064080121787588 0.1081585825072723 0.1119624066553809 0.1128570842875978 0.1181256077047156 0.1458832942181966 0.149573650431879 0.151021511415988 0.1580162740028115 0.1877648184637811 0.1929402240830745 0.203098007094022 0.2348397081283463 0.2874243684370314 0.3151002243550575 0.3179825263081243 0.320449889919378 0.3248498104849934 0.329602723393201 0.3331295082630188 0.343963629708594 0.3460298111609374 0.346617229856729 0.3497799037245582 0.3788842207337075 0.4128635849014745 0.4390896333639133 0.4398731077687054 0.4958206474439575 0.5016223154527464 0.5022613604509606 0.5240130097045074 0.5352326501972253 0.5412170787742069 0.5440539656284069 0.5467840289040939 0.5512019913824806 0.557245484005039 0.5599134478105899 0.5661113738466415 0.6013589718685644 0.6080089850108147 0.6204151532391161 0.6611396165032262 0.6831019208160601 0.6837069086323375 0.6990036153177418 0.7070896097111405 0.7243467031916045 0.7349404970611314 0.7473491301630286 0.7622017359804792 0.7683117469091595 0.7982726156816243 0.8457632219729815 0.8746422330000854 0.8813057756584133 0.8890533490165067 0.9036383622954149 0.922910506342555 0.9376108740562534 0.9474062644158309 0.9541449305129349 0.9758158803577215 0.9953458511309388 1.02062671165948 1.03600588610848 1.054743280371105 1.085188628158098 1.092671332121497 1.115314605621939 1.132758824714934 1.14511745578307 1.14988607815455 1.184571789788344 1.188313239106096 1.201533215301134 1.228269122608526 1.258148747027929 1.265214383736448 1.285495515320308 1.287476996570748 1.32727928872419 1.329370056151009 1.338971171559552 1.347645546492306 1.352534618971932 1.399668475584782 1.416484760070464 1.426019338009287 1.469519702509586 1.515581778929079 1.548667242189749 1.580260667965784 1.583358342496492 1.627781080537493 1.630359433748699 1.630952764087045 1.68380680759132 1.691046248462227 1.723696905857358 1.736378362037882 1.757491335095316 1.763909319157238 1.771230263973986 1.793236996288951 1.793957621560137 1.820329763655637 1.826262827787491 1.828459006568543 1.873804387444546 1.879381979895593 1.949553777639898 2.014252579127646 2.051652048741332 2.061091835846995 2.066659452495323 2.159492075429204 2.162892508586991 2.181104930631543 2.191831604177839 2.193635674200241 2.205416451750795 2.211680688719938 2.234779106120549 2.254291861512576 2.257504891701555 2.269611544029473 2.291789830807732 2.308792793708927 2.381306336510772 2.405689961295922 2.465247627739773 2.467320422205679 2.495648600682402 2.539325501087739 2.550016594022504 2.554405640778069 2.584425294624009 2.613557965709996 2.640976449591305 2.690519521056622 2.691939065302579 2.7122999109709 2.732464650133037 2.747095115517029 2.760714184361253 2.781861964424942 2.791293459929435 2.850408631540241 2.861760587381173 2.887558810349769 2.8982553325637 2.917727133655507 2.956304833319254 2.974428022699522 3.014798971507443 3.024875387568546 3.051185035998331 3.080590828086823 3.098044806731715 3.134301516173447 3.139785670611417 3.141010335109899 3.151820084457675 3.157671190665983 3.168313267965136 3.182589661145234 3.198181522695 3.223796687911458 3.260783238249396 3.328223814220435 3.330579617891368 3.347415008603209 3.38467189104719 3.38606759325101 3.403481570216345 3.407747628633389 3.414266305387481 3.440937412217083 3.459682999354383 3.540181861376673 3.584793302909023 3.59100121277556 3.618636586720281 3.631111754383914 3.647779799808526 3.659855525301159 3.760002097288033 3.772186141351205 3.784321119109619 3.785883253771848 3.807361185189665 3.811084245817232 3.827823830434501 3.855553386212555 3.883821929789608 3.894656685440327 3.906336327869977 3.918034537729597 3.948140557735405 3.960474376963615 3.97970375687918 4.050789938033589 4.055392828989945 4.105930485393981 4.110746844750038 4.112211284593206 4.135706855629688 4.149132177495327 4.165962258107647 4.197510942692769 4.228142018258704 4.276851879944921 4.281147750185022 4.329998006434516 4.346351661096982 4.357221911379118 4.369798166609889 4.473452836723463 4.523523730813265 4.526661172648615 4.583491550571952 4.650946112633346 4.715792972691304 4.733460500364655 4.748213953136746 4.75517084502745 4.758704192479044 4.78317883212879 4.819789394717164 4.82332255470939 4.82393286013799 4.857247081233469 4.860748642547818 4.865763497439217 4.91070622120275 4.960268902711068 5.02574407355536 5.028187124834146 5.056575792361946 5.107061401900483 5.131076968859994 5.13174982399267 5.144019129172226 5.179607616348967 5.191233403903542 5.220676438763574 5.25644937247525 5.291794476574933 5.361501860224389 5.413672736412962 5.41861888424934 5.573130682024528 5.579924254226539 5.59265510560886 5.600711168289945 5.677203035598247 5.786657422607024 5.797937417054218 5.926362953934461 5.934362021623021 5.936861491739535 5.987893529649427 6.023970354054889 6.034174665543945 6.050338111632423 6.078319788324886 6.091836563372295 6.122509433853945 6.329643370915713 6.417714483016631 6.419982240778549 6.484792564108049 6.485443239896607 6.629575677997127 6.635218871237974 6.637316191394382 6.663027149156227 6.701493848670556 6.708016331012698 6.718666392466598 6.822206020193359 6.876904776210897 6.879258331490695 6.894531596416496 6.91515628810976 6.952731268191974 6.958323481879317 6.979327789730299 6.982543321885182 7.014500668218602 7.076964546503869 7.078779421671881 7.132088489049759 7.257958762927747 7.431224551662109 7.452253459262665 7.711975091548507 7.714430589906083 7.738385122615324 7.773150638872208 7.791489526487053 7.870866307062984 7.908968498937042 8.04510635848977 8.30488468095672 8.358460680803086 8.509100921615461 8.515818457700796 8.646416144451543 8.908922613365192 9.098215130359261 9.384078913242616 9.446326544922565 9.497621058407852 10.44711781077224 10.45183792861978 10.76461978657219 11.4025671875327 16.5838075100347 17.77744637842533 55.74669423927655 57.59224906551328 59.39909159297477 59.53729851641651 60.86099737316124 61.1455691116023 61.17069880299419 65.08888791974761 133.4946528119262 136.9101982432934  
BAND_ghostNone_4134_22AcOHUracil_TZ2PSTO -20.601751702573 -20.56007559209954 -20.55788765328911 -20.540986556409 -15.63165223268446 -15.63135999780831 -11.42813816051256 -11.40214663613802 -11.38276740153179 -11.33653012477188 -11.2537803999175 -11.24832144041687 -1.471150440988082 -1.445074985840359 -1.40194208363376 -1.368515127630526 -1.316035316736473 -1.249879091992492 -1.089444201596598 -1.035328489720784 -0.9360809374873746 -0.9074797125625654 -0.832613002695782 -0.8109669153998312 -0.7698666090582827 -0.7334013909421058 -0.7076224919393123 -0.6952664276685387 -0.6792709296430057 -0.6751654183569616 -0.657603629276282 -0.6572273002604674 -0.6144182158432193 -0.605395275978284 -0.5867893737487306 -0.5751472855013868 -0.5732840795064856 -0.5644542977040805 -0.5272710049027355 -0.4988515867014671 -0.4927140491523731 -0.4692608349148438 -0.4531913125078446 -0.4469338123136191 -0.3680747683794268 0.08355051964581341 0.08508950844943033 0.09536460838786485 0.109459147446173 0.1338744459279046 0.1347977579701554 0.1458367759683547 0.1526790709043422 0.1680147652123687 0.1712363845601028 0.2072181057189809 0.2215446121921154 0.2280144923558183 0.2518753907176776 0.2870092998915272 0.2939822067272766 0.309183648421558 0.3129736601912484 0.3198397360516504 0.3245853849405 0.3372920321905761 0.3457668517318758 0.352385219178378 0.3812981446782919 0.3896929152033929 0.4112785675050687 0.4239498595450425 0.4383170114474298 0.44596989850251 0.4579185239364058 0.4719519791141688 0.4917789915305282 0.5089980992248426 0.5147056315437916 0.5183216981010103 0.5316540723111161 0.5494383622092806 0.5550647846321147 0.5784961996607632 0.581496550417778 0.5991589173994692 0.599595437908585 0.6205930298656083 0.6388700312409665 0.6455015235447763 0.665770807959399 0.6675269910237126 0.6792062874169693 0.7304545011584315 0.7308037175255122 0.7481904377751373 0.7524664782729035 0.765305271828687 0.7801543598908981 0.7898413040955591 0.7973122463127563 0.833685619190899 0.8452125604347075 0.8580095222815508 0.8583346671722132 0.8858932194118964 0.9132423709849062 0.91485106656269 0.9314846098876919 0.9506534433317185 0.9543367381606365 0.9745879740725545 1.007470550098838 1.020529121880769 1.028739650559792 1.037041456997581 1.07348181913129 1.080172223594655 1.090308165573245 1.132135077996416 1.157443509703637 1.169298013451879 1.20466679373336 1.208881197889409 1.210855910976379 1.235713204995469 1.247013406978273 1.271702007188832 1.278015865156147 1.289688769479806 1.328570536228586 1.36225478221534 1.367914011332543 1.386177018862765 1.402091858733279 1.415878961517694 1.451936542046532 1.456622705928429 1.496564049577748 1.510553716675052 1.531386754812424 1.552298762894301 1.563087193923195 1.571749504911114 1.595402856339255 1.614395387918489 1.63870935314099 1.647691800814648 1.67861423650538 1.680261720388966 1.682585795660362 1.701998377305372 1.721826753278323 1.745259728494781 1.746240142709104 1.790146402383548 1.809233961690649 1.832854333701171 1.860850888035711 1.892155755430024 1.918287101142228 1.965991150853469 2.001037616925899 2.001277444810762 2.031936458090267 2.043654738131744 2.051901010462339 2.071466015417041 2.10648958527881 2.119441572484389 2.146312707526656 2.159435321251608 2.17515153872743 2.211588474137101 2.215676680789594 2.241158445017804 2.248957990476373 2.282552579502838 2.308077595105464 2.325128800100899 2.327268777820493 2.356026400131594 2.41713212360533 2.426754755565215 2.446845944073103 2.483039037870702 2.533842110250889 2.540662983211451 2.549732165634303 2.589228004176721 2.623387691225777 2.638646467870031 2.661543160970692 2.66485511052154 2.701764245333423 2.70377450847415 2.719621157606025 2.733469947695328 2.804106654845275 2.818623039491887 2.824113174996321 2.869188325876527 2.870048290285248 2.892273590775945 2.914567573599255 2.915410679376777 2.940678441484848 2.985508640993837 2.991636122454303 3.04757704243052 3.084947681035569 3.110799827394581 3.117849704984902 3.136766417146881 3.140548805171436 3.159531968019395 3.171303312765737 3.210905242471877 3.215524806912466 3.217811105875919 3.231369535319061 3.253599137777485 3.271442788505639 3.31122814685923 3.34439862606426 3.364952485357269 3.371934390872148 3.398921529008221 3.413623275513844 3.438151299713362 3.450582888655207 3.469095595976791 3.545908795440632 3.599871448570772 3.623625754312487 3.67082224897624 3.689509413208888 3.727931895647193 3.733676210909115 3.755133368031101 3.785439723240556 3.789921636494062 3.81294815326247 3.831972193052005 3.849774552198197 3.852780940519579 3.870113530070268 3.870185827943658 3.905546358068109 3.917155601232007 3.925961100372046 3.937064416196954 3.941295865981922 3.991178774832554 4.000116682654467 4.012434747707506 4.050503445430773 4.072476653018766 4.095344359596258 4.117520434376487 4.168591882939168 4.203130979435882 4.237919660528991 4.241138134186641 4.256712073234543 4.30031541993801 4.323129102485773 4.356290973431428 4.362413893584173 4.399032428263057 4.419236227514783 4.431274933152902 4.461563570388122 4.499191751390086 4.525007069380172 4.54965693275865 4.568166932270289 4.590179927934403 4.616334426124365 4.636365138652998 4.689121795527715 4.696572973182145 4.716836241431661 4.732507564054273 4.760843157411508 4.762959997605853 4.842306051309586 4.854046209162901 4.889170341407878 4.889827007201244 4.904796212025989 4.905358932337066 4.944566971254865 4.950913584875821 4.976878078859035 4.992673282725179 5.045093848177208 5.050710561990402 5.064274936728582 5.093198665469997 5.163959821838006 5.182810096196302 5.201046423995955 5.254262921722793 5.308184351699955 5.328813829053916 5.332164919297647 5.355399488525136 5.367314375108392 5.406551220037437 5.436603384788776 5.471276029402259 5.521530074211419 5.546937299816596 5.575203892223665 5.592581284477477 5.605049940825916 5.655801373170241 5.732801539451749 5.788974649395338 5.851156439845068 5.900101563325186 5.900913940759646 6.002087578526682 6.015417878974325 6.063098343236712 6.068558938275509 6.129962139262467 6.158400255280167 6.224933267528169 6.228856422828257 6.276526876531976 6.302994592491856 6.360089648193025 6.404159281438288 6.435432419368679 6.447746828060146 6.502824530603061 6.644964908317088 6.712462655085353 6.751941931334221 6.768807068256382 6.775214117079325 6.803019370387154 6.831098094338289 6.898877719343835 6.945278314983442 6.965033566428726 6.996093867150248 7.010456457986942 7.027764233597824 7.05544838302373 7.066468895649341 7.071867872792374 7.163352972164296 7.281100606729486 7.289654230104755 7.376086949269435 7.436033326062121 7.465627271865732 7.593986805524302 7.729324835319061 7.87504186858954 7.880007332034692 7.925797811726254 7.985478817514826 8.200374680866057 8.243656507489856 8.327075469878952 8.38125752804325 8.584512901321808 8.630044687489976 8.76243685773105 8.89312722695901 9.05762590635338 9.357929598475389 9.4431368251617 9.572507769071926 10.0668087971606 10.28485624002383 10.75883634089573 10.92325427180096 11.00485494580857 11.4984504304965 16.5875418550761 17.05652459953831 17.13036085659124 17.66032079730176 57.30536222393965 57.51688491641757 59.8256348972418 60.21979507060174 60.91754058073563 62.25799636566319 74.7644048087367 75.25216862114891 133.5461763255495 134.8818197509069 135.0880395666923 136.6675164459777  
BAND_ghostNone_4173_61PentaneAcOH_TZ2PSTO -20.61476677272387 -20.55192091595366 -11.3928895676595 -11.24680324401487 -11.21461163989077 -11.21164908786325 -11.20870822477387 -11.20847227206245 -11.20278060932642 -1.469768847025475 -1.365528680106927 -1.082272779758028 -1.03346865540465 -1.016304371488638 -0.9191115904209899 -0.8260942861421919 -0.8205918236021047 -0.7860923386554955 -0.7110707996547018 -0.6851100886246846 -0.6656515821913025 -0.6394118457599612 -0.5995740860918771 -0.5955712491274898 -0.5890963734354583 -0.5779054622217714 -0.5654167888259047 -0.5543867152619811 -0.5480493128925915 -0.5255059835468348 -0.4961554748445183 -0.4914487342033966 -0.4769007749097406 -0.4626941208544911 -0.4597693673072585 -0.456897093511443 -0.4475447113584343 0.08815564560905763 0.1004780591531893 0.1098083550342992 0.1158629275509652 0.1259391981095357 0.1384101947862826 0.152468168355626 0.1537580729126568 0.1669583699332672 0.1826446044105956 0.1955990819727391 0.2009533669906814 0.2174942641619673 0.2198736553800647 0.2275942285437003 0.2395573124371954 0.2426152218842116 0.2692945956779407 0.2799853625194659 0.3009058515025677 0.3125837526654072 0.3176260364788743 0.3289361742132805 0.3454676896782973 0.358156384676483 0.3666159290662304 0.3735611355268128 0.3881522500420521 0.4044902963032557 0.4120297589242715 0.4176496978343022 0.4316467699860871 0.4465215655376459 0.4619990795867442 0.4774233073293248 0.5023090285222767 0.514058353381935 0.5327125254371644 0.5529667390640186 0.5590190545413417 0.5773699304566811 0.5889219158858641 0.5922323254190391 0.6013745510046036 0.6166551507800286 0.6199524501330126 0.6296912546586108 0.6465821505641379 0.6546922589632164 0.6601936739254993 0.6694531503567486 0.6816834317851923 0.6907635856673238 0.6930290543119874 0.7162606383356069 0.720554934122048 0.7243142220637397 0.7552242864946698 0.7681545688066832 0.7768389460287124 0.7883640538721854 0.7953122834341834 0.8086819390627378 0.8210569990599736 0.8259784087245017 0.8563375203633797 0.8654334968517134 0.901114183859153 0.9171815020745918 0.9437589452234645 0.9595599062288738 0.9849145411204769 1.011382999472098 1.025958386860246 1.057228806387778 1.067799946557285 1.090346213372493 1.108087756224768 1.12624039232986 1.131249236675784 1.162251249194562 1.180346195305697 1.190808574539263 1.214785774469758 1.248524456434044 1.263775885012074 1.281656261227609 1.300400431707985 1.314329545795274 1.339848266020366 1.358436962622694 1.372130791824091 1.385298906579916 1.406964262855448 1.41108036707228 1.426930757880235 1.438882569314287 1.462513032474431 1.470159737495103 1.492563557455997 1.493711771058664 1.496231199983041 1.528447008874759 1.529812414533363 1.550561399539554 1.567225174720171 1.57777166152325 1.582329820668488 1.598827741688334 1.615158188981351 1.630103465782634 1.641406376786168 1.64292974811839 1.665405042157278 1.678593450628661 1.7028864977884 1.708892201535818 1.737122059505728 1.760789166186675 1.777373947010839 1.791884785792191 1.81014065037275 1.848445165289315 1.861118675954761 1.893660472567556 1.901170702582609 1.941908071613498 1.964625936468627 1.969754711308865 2.010270806539042 2.025678980717441 2.048788162168036 2.072118779326132 2.084458963984638 2.097599609011369 2.113460882104977 2.12641447805816 2.160224930267383 2.1663210044727 2.196949952586214 2.204843238369371 2.232533638728294 2.260211899146397 2.263255811136949 2.282004051129002 2.3261665018155 2.339151795492686 2.36756622689678 2.379631023906372 2.404685332011012 2.42528931267947 2.442065515820704 2.462162947741328 2.488861056348932 2.51661855100653 2.524172879707508 2.53683897479631 2.555463591075751 2.561789016213275 2.592419748114373 2.612456743842307 2.631205897434323 2.681472244531188 2.692005880064619 2.703149931728865 2.71414016773904 2.721514785459516 2.735231609236259 2.768894334557955 2.781302699108433 2.824454461852408 2.838512028104789 2.856058871832571 2.893270587555657 2.917258705363398 2.936821030417943 2.947813194288448 2.967371446420221 2.990595324345458 3.03930171355774 3.064947421909348 3.07284753918969 3.138028468364912 3.151685335019425 3.165198037688641 3.184753514616015 3.193216126355003 3.199150038182423 3.219369673129176 3.230721685416614 3.234853968202222 3.245828345537287 3.263007060531977 3.266946410005507 3.290958362711947 3.298586160895237 3.309065792007224 3.317624072328406 3.337390175793997 3.351103899477738 3.353990506192201 3.376348408665689 3.399447082521733 3.40430069459014 3.432331466385197 3.448039945782735 3.477678332315805 3.495064837771295 3.518577753559316 3.526277554609177 3.535004670883244 3.56824898886353 3.588197291767866 3.60155500017911 3.616972015954359 3.639362752572145 3.665275975160733 3.711382908195424 3.748887801786186 3.761371089309197 3.812105871894277 3.844791664867668 3.86762897039753 3.876756821667415 3.886741676261771 3.892013226534726 3.896191246442673 3.909527845144737 3.920717301035201 3.928464292388048 3.939240096958315 3.948850654011434 3.954804724261879 3.958249234199497 3.966533861446915 3.973621052225386 3.975650882439051 3.987695851593093 3.996053082786111 4.037046572129211 4.057854494367402 4.092987638929603 4.133153062067155 4.201765599798751 4.230699382357925 4.246405438652056 4.270229097326861 4.285572072045737 4.313997294526764 4.329022028943815 4.359923976297793 4.371560603354446 4.425630910915106 4.506450205280309 4.619409676110041 4.640384430889324 4.659907115645072 4.681012863379854 4.705878828418919 4.778185753536099 4.818223068007089 4.849400478621669 4.860098462161749 4.870289680781169 4.896426700434175 4.919053703409117 4.9404990143752 4.952691869108354 5.001265972231724 5.029962209300445 5.054761942367424 5.074226884587999 5.124152378707763 5.12850735996867 5.136117094846907 5.16203686573717 5.177175257869739 5.197494355022964 5.214383087301536 5.240736220095473 5.259797429806133 5.280225561380246 5.300847868744862 5.347725086961119 5.396415957705174 5.416390800579617 5.49355307189167 5.505542770892227 5.525120646762251 5.540759426025654 5.592635615760027 5.619535079862445 5.622219386084837 5.65402790563997 5.817315750961391 5.827734671883645 5.840534966739101 5.849786977131526 5.910641378177353 5.949318745226542 5.969009942748845 5.997755483656976 6.050269045453974 6.071662624026848 6.077471587918978 6.122205427597242 6.16098296819533 6.203744914784917 6.329757351294101 6.450425293555321 6.526474775701423 6.55137867762361 6.676506552364027 6.71211683369321 6.7470190467741 6.767884128933689 6.880214127148987 6.896461185836235 6.923361023111685 6.934601815471225 6.961340454390228 6.987960500317364 7.009954597733242 7.033982411949276 7.048505502677658 7.063069860293737 7.085516246215719 7.096865617944375 7.121244870741225 7.134004333830656 7.140436248341792 7.153128440733721 7.184480811369149 7.206717854224532 7.22620397143124 7.289082521872793 7.457483482045412 7.555270058763166 7.6712893474061 7.726179745321822 7.745167701667564 7.816628267829947 7.846604133845533 7.867965702815342 7.891899439295025 8.031958719217402 8.067974824661929 8.128706689210849 8.15977315417404 8.199238708185529 8.295762993286386 8.387762195427991 8.511529552653581 8.536753954209951 8.607112521022108 8.904024968208402 9.332723083374161 9.437106740241262 9.668716233707629 9.985872251411068 10.48442140068505 10.7722870655574 16.67103882876458 17.49655227409066 56.54074081842181 57.97062383371593 59.23362188795274 59.69666505504853 60.62589296349183 61.1782271509317 62.94294375325999 133.791022764876 136.2453000023442  
BAND_ghostNone_4159_47BenzeneBenzeneTS_TZ2PSTO -11.24111767619326 -11.24062343693677 -11.24046406005945 -11.23935325380917 -11.23928724920844 -11.23864759907636 -11.23004259660526 -11.22948794246017 -11.22838470061266 -11.22755289269795 -11.22694699015105 -11.22433717652825 -1.157776698803088 -1.144961980525014 -1.021517584758389 -1.021153037062707 -1.009242130497741 -1.008740791708261 -0.8299828332886858 -0.8298918546668711 -0.8182623238870826 -0.8178104380276355 -0.7155418574829938 -0.7037929459679773 -0.6492599459974289 -0.6379806711733097 -0.6250006986762942 -0.6131348952234517 -0.5941914401579085 -0.5937823186151094 -0.5836998203114134 -0.5823143008848921 -0.5098155555337641 -0.500599585669218 -0.5004183557716186 -0.4958308661538943 -0.4887393138465006 -0.4839894423615607 -0.3453876245197555 -0.3436802392923834 -0.3311649690741333 -0.3275189099561718 0.0879638555085489 0.1002979626728447 0.1077969367254664 0.1104336219150659 0.1107753510300025 0.1150760389612377 0.1271040149200765 0.1286195501339839 0.1303359017649656 0.1386963108809312 0.1506078337271892 0.1525732545663654 0.1746824191681626 0.1905058453583283 0.2029305090960496 0.2375241514210774 0.283830127887138 0.2943021800442666 0.3166278819523097 0.3197539206276561 0.3258926926743291 0.3338978654961874 0.3344855979621714 0.3419322832387077 0.3449884766633613 0.347207543345795 0.3489202161621722 0.3535596082303967 0.3578793265394973 0.3595389592361307 0.3689341490864406 0.3845118197415621 0.3903603814593128 0.4144572834436498 0.4469093282739764 0.463792868673574 0.480108652692221 0.5048253852267881 0.5075401149774108 0.518523212881525 0.528578653673877 0.533117576286383 0.5455622810214952 0.5460380597707469 0.5464628493961787 0.5530756358843757 0.5546245864717407 0.5607655385210967 0.5620156610503484 0.5711149853833892 0.5913649172336259 0.5993248934426629 0.6084342927215779 0.6216070067226409 0.6397044811745506 0.6669733056500008 0.6813911848501403 0.6979578132464461 0.7017008470647039 0.7102133492802788 0.7194710445978911 0.725337693428341 0.7290889126373464 0.7488159538698983 0.7587699544426647 0.7844597178124375 0.7970189799728171 0.844148029115845 0.8643899516377462 0.8759704486792563 0.8923247333132741 0.9154606447472176 0.9286482477998769 0.946185541671772 0.9550949813518119 0.9691110139865333 0.98001889626461 0.9812844508991068 0.9933612987791739 0.9956001856112932 1.000553391230922 1.012991404662733 1.027248926668812 1.036502321840105 1.045890150001749 1.051388938938532 1.085801805869357 1.119665907833889 1.134053189369647 1.144178295031399 1.161454165091275 1.175066274897585 1.188080860691519 1.196177336009926 1.216078374955719 1.21933082014215 1.220041997871357 1.247173015476707 1.2606730771789 1.278765348194609 1.28782487002743 1.297301972026717 1.331655592794499 1.344787005411511 1.352326130632736 1.368789355543911 1.386370063675693 1.388264285308744 1.408432954291866 1.418248321984204 1.42364571721131 1.426390901065216 1.460241468031656 1.520500872537625 1.600482699618417 1.611654038096688 1.616370890646676 1.63454673629578 1.647013619314157 1.651881805051098 1.684576867344906 1.688273810962672 1.692993854646855 1.698177550942816 1.713306873970261 1.737827581528854 1.767292133481008 1.792963434646992 1.796613077865676 1.809567799578311 1.815553317764275 1.822667280867327 1.827118582906577 1.83358789046778 1.841863922345172 1.871121827909534 1.878461194424708 1.912901508116777 1.966416185775889 1.986244042637518 2.051039892626008 2.17207487191498 2.190412790870149 2.194494266522541 2.197843096411484 2.199433294011791 2.210980522634597 2.219908555700828 2.234570103349987 2.245040082143617 2.251850221195829 2.255139755407658 2.258817044775968 2.262052838868383 2.275657206654044 2.28222929206545 2.297672830409763 2.318460702774279 2.454756841718412 2.465216511083623 2.487855941626753 2.498107281113265 2.499195588552379 2.526604454858788 2.537890340646035 2.565096507078188 2.589958799265091 2.601165972033797 2.612468102872164 2.626340573788319 2.685729299092452 2.695310143874606 2.701402786742289 2.718419368967981 2.727246416546151 2.730956490876371 2.771568150511991 2.777464055218228 2.793981277791357 2.796789665283613 2.817316859606301 2.839569874446672 2.862612013893268 2.879895804824095 2.888446646081794 2.902209195862873 2.926258220340893 2.936386264503767 2.95417803679413 2.965225756302314 2.977284687261506 2.990438030920938 3.053939807993898 3.069713781400347 3.091162591633373 3.098322325481311 3.123081035191189 3.127612161736856 3.142623567573082 3.148548221543404 3.159051892646009 3.160017020496147 3.167703930727252 3.180783235504509 3.197971609513921 3.294857591966459 3.326824890294149 3.332765231300325 3.346510404280023 3.370830530254362 3.382906672230076 3.386904776557605 3.387825976110932 3.398441293531186 3.410786881575698 3.414585632183313 3.428321209711778 3.453995674939311 3.459237217793771 3.473292108277235 3.538880063390703 3.55142602242809 3.572687297947756 3.577026577334823 3.58047248589751 3.600987397698961 3.633683974203755 3.644350733218772 3.650650123200993 3.654215607036367 3.674847909615766 3.694124772466694 3.732180452986143 3.787894936047444 3.795959893641534 3.808368309317441 3.814739504412731 3.825655881978999 3.834779252234272 3.846781106608841 3.87172279595085 3.894674323669467 3.913476430686417 3.956451730648048 4.015700611070883 4.024180744722523 4.060731809814594 4.080250698209887 4.109187215390206 4.110709484334058 4.113837589178097 4.120920424306644 4.125807099100257 4.138848832532316 4.142908490487677 4.156851663084036 4.184914828324954 4.189920892071474 4.231688448598122 4.269755137989442 4.330640380533182 4.345724661758151 4.379302554770245 4.409847241707275 4.478483473607902 4.491353975939158 4.525289042318948 4.53025489678598 4.539870802480703 4.54779526072674 4.72723888232495 4.731079891141951 4.739650126052219 4.748701619951648 4.757043950768783 4.76296813391108 4.770677597112197 4.786769568895229 4.827476258269881 4.828151804504897 4.841500015673337 4.842925353343497 4.86202970057317 4.86646823968217 4.87421882094222 4.883682101964675 4.899201198380171 4.964974428571159 5.028409164292768 5.044335719791951 5.103506345889979 5.133768889035801 5.135968502324384 5.150204313847579 5.152116922962906 5.161341516290261 5.176981190354947 5.187581000509017 5.197626881474879 5.206959569160924 5.294206885080636 5.313292737220391 5.417733566792687 5.419404904765247 5.430512737254816 5.432342856793333 5.587990762258751 5.590718080798019 5.601698479324011 5.611254914263682 5.75416397052729 5.803531502943366 5.818179873157012 5.878294200137505 5.936304262500552 5.939541183167389 5.953345804713865 5.963060980958264 6.008871842917233 6.030580393186137 6.053619396482495 6.05766271582057 6.087632014829386 6.099130514121108 6.100455022684143 6.122218960187292 6.422690164878908 6.426659134139029 6.433389011762095 6.437289258860979 6.488772113817345 6.495053762740253 6.500765313736832 6.50806324493916 6.630007888381937 6.636008074894391 6.653823579193136 6.668330216985353 6.674730975856766 6.67959678094157 6.693544606538667 6.708592108082398 6.877543209360372 6.879990069230635 6.884714141334847 6.89335421070566 6.899282453851638 6.912809610273483 6.916404456253603 6.937091233630475 6.948585108375561 6.969819529856256 6.985091485862124 6.985647798887787 7.00680398147616 7.051762505658883 7.083870961794765 7.093636843729147 7.187741445015662 7.446737162840807 7.465860259103668 7.471107167965021 7.71152144237245 7.720125613513192 7.730903887679432 7.757522349961854 7.776177444914119 7.793780086187103 7.817841063280973 8.004704882382782 8.366876390344366 8.39364603034884 8.512490946157399 8.515124622874405 8.54541603613071 8.646448718196291 8.652454446679767 8.66703726133191 9.103175951946488 9.146213401781548 9.434206676147303 9.436224440177718 9.463934619422114 9.494957714638806 10.4482116516697 10.47016064633683 10.4757928673679 10.49727088912772 11.40759260160245 11.4272932694584 55.41612288738738 56.05059638308641 59.23110548098178 59.30967522203392 59.45855818341906 59.59228103940544 61.11684901783573 61.17167479187385 61.3411153224618 61.50633152055064 65.07770227314495 65.24293295725408  
BAND_ghostNone_4149_37CyclopentaneNeopentane_TZ2PSTO -11.22581233708096 -11.21009738946446 -11.20973769932545 -11.20947919604982 -11.20915045183785 -11.20835178513736 -11.20457985795559 -11.20455712365143 -11.20448310068687 -11.2043668419971 -1.117088568471502 -1.106776717519428 -0.9578159485738561 -0.9573583734037365 -0.9293167935171429 -0.9289391398070443 -0.9287451565107993 -0.7775849180327251 -0.7683704152635182 -0.7303554579252101 -0.6526199138581481 -0.6453680225726686 -0.6125869812254623 -0.61225498883064 -0.6106147872250207 -0.5736498932839768 -0.5710289228719646 -0.5523856524523936 -0.5514332380437719 -0.5097715568763257 -0.5096900014047713 -0.5095200581616922 -0.4759799523185571 -0.4758490905848003 -0.4648737801393217 -0.4641345681311883 -0.460429103740348 -0.4532721319617767 -0.4527367114039081 -0.4495815604979166 -0.4475537197531397 0.09257546791440775 0.1036629488281659 0.1135444682310536 0.1148258369702974 0.1318263163994896 0.1356907291611978 0.1370856163659411 0.1515221643484511 0.1547384080036159 0.1688459718902219 0.1716070927998236 0.1754305571986093 0.1848727412327779 0.1855287922653911 0.2076803094759926 0.2170707622136385 0.2257608696464019 0.2298721684564148 0.2431400372892105 0.2519556576246291 0.2613551846400604 0.270105645922247 0.2827763337728462 0.2974162858924627 0.3162418819312357 0.3185637747092742 0.3203823346905401 0.3219202068834066 0.3302629631796891 0.3369987697132889 0.3388946454938636 0.3750132613062275 0.3772908171059609 0.4096285560985805 0.4229136514462048 0.4284676081067388 0.4343672984314698 0.4385047282987075 0.4501401576549007 0.4603867499359229 0.4663169294104348 0.4703464543226024 0.4762374209890053 0.4951214458690594 0.5113743272531264 0.5246104724375952 0.53639277167996 0.5381293353497708 0.5528648669906255 0.5600995242551637 0.5817489307802768 0.5938710319271747 0.6014899758804272 0.603635940722695 0.6119626966645555 0.6192688004710691 0.6230641959612813 0.629308288666485 0.6387250114876243 0.6510053437089631 0.6584010043843207 0.6667264817090629 0.6789244640285702 0.6839361863255921 0.6864935146602099 0.6968228077481843 0.7022553013717417 0.7099932124186875 0.7165263593881842 0.7186331303338895 0.7394789623395263 0.7408185693371162 0.7447834399027575 0.7581466727346855 0.7700811514915834 0.7732178173259157 0.7862100409630198 0.8057419504472795 0.8227893740857265 0.8360419093180418 0.8773045108276318 0.891806249176784 0.8934499403138323 0.9027468459556868 0.945218678588213 0.9605502424604838 0.9661792012755688 0.9864223674454452 1.014702497182466 1.070302435612308 1.073618326430473 1.105969122724188 1.107538256977102 1.143216900363621 1.15121322559199 1.19979022605081 1.206389000568524 1.216721487775363 1.221603800818918 1.224662223371447 1.242973768332294 1.24443815252483 1.251249607714392 1.261160368944563 1.286010449677183 1.310381844615488 1.314665429400258 1.318253251490609 1.329067430127174 1.349629654180494 1.351908119959708 1.366463516734029 1.388216831265152 1.391002236174352 1.397269853995497 1.407973538610678 1.421317897533819 1.425552891782745 1.447089683582789 1.456137291500122 1.465775503409771 1.476203072107302 1.488353427110026 1.511462156246892 1.515879180121243 1.52182665615126 1.532120357179332 1.538523754478715 1.55930424202616 1.577379282132301 1.593207292903031 1.596641733981023 1.618098584991636 1.629073192705519 1.634905849289686 1.635688781724918 1.666344896327435 1.678799166134861 1.685137027070894 1.702773278219701 1.708625958759946 1.717179192243656 1.72712219323611 1.732993387350935 1.751026506686465 1.756092086168283 1.771311135222028 1.783997566797366 1.798374826000828 1.828320807231548 1.836632298948944 1.837508269876161 1.864067333659074 1.869577913918028 1.884903255050079 1.895986210805963 1.913536055304513 1.916953205914159 1.923745954990601 2.003952450430112 2.018153059289299 2.038692437987637 2.044246469697957 2.101281975300087 2.112006337129479 2.11632315070511 2.152696585768052 2.157470912125572 2.163477944182566 2.187657088135212 2.207421097263616 2.217484229387566 2.234375962655522 2.242368228528669 2.252981667300338 2.26076140727631 2.265485138960811 2.280317180973119 2.296579927060895 2.336182609331648 2.343787992805316 2.352796161583825 2.359530138162431 2.371714397504504 2.412778308438618 2.439928722799405 2.458244319014263 2.470729075930391 2.488802102646159 2.503745647566169 2.506613407977789 2.530521539905795 2.533559098566958 2.562491043878493 2.577275681322777 2.596318241056522 2.629016823570671 2.639578877990962 2.657929690597721 2.695367068866171 2.703626946511886 2.742478534363667 2.74316222989621 2.758151554306651 2.763028247895236 2.796894520271492 2.834298476938744 2.842899255932363 2.845266827421662 2.854843122880511 2.882532535756683 2.885523678995721 2.888573292558579 2.894854014801387 2.92077159751895 2.928497366751418 2.935732042082368 2.950777206701506 2.969054844372296 2.971379982544909 2.985289189627665 2.998089584388605 3.012368977485986 3.013921478293493 3.070157881268805 3.104475774939406 3.120522512251722 3.154602961175613 3.175104389936901 3.204764647156924 3.205800513888426 3.208377639253949 3.213492949204364 3.229813862771274 3.233435185290445 3.239514374751904 3.240735692089642 3.251150168901254 3.267424249516059 3.272619699726569 3.294172438773259 3.296111902921268 3.301962705534399 3.302940700516609 3.329733614020126 3.340673416208513 3.348067094097256 3.351931629375029 3.358025640751881 3.373998145371154 3.387750773479679 3.405316739131515 3.410514117599015 3.413649060978752 3.447589633040186 3.452617591129042 3.469723584582109 3.477396193791075 3.492085244165167 3.50204960810372 3.532833778840191 3.538318628718132 3.545987382530255 3.548189273152701 3.569398568643554 3.586936412118648 3.598140578958946 3.620384668515496 3.663350481847358 3.706011982592308 3.710295804129213 3.73531977273342 3.761026722074656 3.77404703916793 3.787504679782587 3.825851850140044 3.858928472067445 3.870265806212582 3.889083528566742 3.900333857918564 3.902573700370109 3.914843540909362 3.916725620880023 3.921431724648877 3.923010244598555 3.926292176360997 3.939675060082189 3.947448502066742 3.950395196572402 3.974678998541018 3.97781343331393 3.997768154775164 4.00358158550522 4.011387256012668 4.039125571274944 4.049420115846948 4.076258374726181 4.086729076272849 4.114573198168014 4.144760971873994 4.186612747795458 4.20270177132078 4.232761618161602 4.243568952838766 4.250317887673916 4.260926507938819 4.271117388263042 4.286818186009057 4.311389965315336 4.3509113229194 4.386493226860027 4.408766782948383 4.490530316063555 4.496522065048564 4.52155276584404 4.525255445280944 4.530136812143486 4.686671387392281 4.708673817052063 4.736873204273709 4.753276885474184 4.754572805227125 4.777054427683166 4.789224033638511 4.888686246321826 4.908531053309488 4.924471933012207 4.936674044758647 4.952681217920908 4.992388204382324 5.01196325677873 5.033482844300078 5.040904384202595 5.064921048941151 5.083854813898149 5.140511198294979 5.14757767819061 5.148937173055677 5.214572415439233 5.252561520537891 5.260508946185401 5.26925065164059 5.277923248084098 5.293921075774942 5.344015464639805 5.346743497646554 5.350113107965814 5.365532216622462 5.369368105307256 5.373031969057325 5.400617261880891 5.441813816497897 5.450008286716412 5.468728429450991 5.504290418592154 5.509974961486695 5.525599358979996 5.532198204309761 5.578147291852138 5.579866577182534 5.592635306064815 5.644270566400369 5.725041979404076 5.752326099063975 5.836062588063816 5.840682142520548 5.883249403961092 5.884327887764806 5.890363992943555 6.028725308505867 6.040424376386805 6.042497584487654 6.065009030072565 6.078009234110231 6.135469446507188 6.158068236245633 6.16888007480747 6.22904511758347 6.278592287983144 6.295588327309053 6.369434186235122 6.420247745181722 6.507494422452119 6.585334954824707 6.594053017814829 6.595186043769236 6.605606170570783 6.69976174645068 6.705936935346483 6.728470845147154 6.760336451836918 6.783527793412804 6.806588306139177 6.925852798059481 6.934147448635908 6.958708291068047 6.972068341919696 6.982776782815459 6.986188686137034 7.036417735665849 7.055247108657804 7.065092641897531 7.074774607598245 7.077918931983322 7.122690590682454 7.14825997637321 7.154389545162474 7.160146721493571 7.174749689130686 7.184390907017349 7.185238735534864 7.195842373816976 7.19883402355096 7.24111655917152 7.250889244391766 7.296942389168891 7.30396390984022 7.354336685701126 7.370428346422951 7.537521467295045 7.574948825047222 7.637211145489797 7.737271851221839 7.743092468721305 7.82062669960374 7.851714349930363 7.862185929678469 8.014886691048183 8.22482653126842 8.244051018039478 8.281066756888398 8.297158173621302 8.303088721644642 8.368254317693134 8.413914233505723 8.446378577776601 8.550918966212061 8.613354013253803 8.639246326217208 8.704550175780946 8.830532695361054 8.89048191130304 9.094314779934564 9.277854319784362 9.343289800406534 9.710710178145385 9.94904957061485 10.05766415879698 10.13330510401403 10.26138061176717 10.60832111388579 56.37178966184788 57.70645646575348 59.26020192344478 59.48374723342295 60.91556664952031 60.94738904048054 61.04139264190075 61.86041555810788 62.33619716812384 63.71660981597313  
BAND_ghostNone_4174_62PentaneAcNH2_TZ2PSTO -20.51716229882258 -15.58736062405299 -11.35662742019099 -11.2391060486005 -11.20652621533718 -11.20586296354194 -11.20539392192863 -11.20380823182509 -11.20308568056053 -1.382499043147657 -1.217390496671059 -1.076975639263781 -1.013103341718827 -1.009155886662062 -0.9172455385952132 -0.8163505668045475 -0.8041488469533133 -0.7804158773295183 -0.7316712909305151 -0.6691665120073376 -0.6504577797188664 -0.6136542232083962 -0.5955755829099763 -0.5915852653288993 -0.590321994968902 -0.5655241852888043 -0.5510269719575386 -0.546653245288513 -0.5306051102578409 -0.5228100193486293 -0.4914749211477185 -0.47248438916611 -0.4578411493097392 -0.4557144271764744 -0.4431984412276902 -0.4289869052649506 -0.416969185151794 0.07873152012344284 0.1022538031883723 0.1095708674469057 0.1201459319036909 0.131575542090447 0.1327254884284769 0.1500739331929443 0.1519932217648933 0.1680616213260799 0.1807837691146151 0.188976010113488 0.1964296540984077 0.2002126352235959 0.2216606734229843 0.2239899085804147 0.2283367255854311 0.240275366182763 0.2548355856527551 0.2695400832109451 0.2991541844239626 0.3061729850800809 0.3102434255176528 0.3241538000848025 0.326586523398205 0.3636322382305638 0.3649334339798537 0.3796468584497721 0.3923548668026222 0.3953263907864118 0.4023215420208541 0.4248359765014831 0.4300453464666962 0.4395812439940695 0.4507858926723205 0.4678025644077135 0.4787247266030334 0.4936453163452008 0.4977888551104505 0.5053416708946615 0.5316022556111254 0.5502589443159104 0.5641184391554694 0.575192317630573 0.5822550396171038 0.5950242916852642 0.6166011463976273 0.6219934115464717 0.6295735113875497 0.6388304318116922 0.645965355740475 0.6564561266448502 0.6717334714087529 0.6745464901658439 0.6871106980142211 0.6968729292805461 0.7073389169355282 0.7147660843135167 0.7175964987797439 0.7305545949055174 0.7633894175881066 0.7741372122458708 0.7773832239674719 0.7930208954980625 0.8010930095042368 0.8239588201164701 0.8386835350859273 0.84310994313089 0.8511115554181551 0.8642043737173049 0.9133737933056717 0.9163188559701221 0.9681989054847608 0.9914438590107317 1.013043144683346 1.025531805073104 1.048974381646765 1.064655096828473 1.074679198185318 1.116375372630561 1.121042984193007 1.13698161714448 1.149805361891034 1.17238328808328 1.185575788265991 1.200755251316479 1.207319696724494 1.257119296275446 1.281338054856205 1.286116357174133 1.3073177143221 1.320144524943328 1.325972047950384 1.347797839568267 1.352761619292283 1.359629369823829 1.383750781396471 1.402513509707453 1.412053221073685 1.42271319782313 1.43547682115727 1.441636402812447 1.451715912090309 1.476803684564949 1.49531658377838 1.508655654992192 1.528759705641114 1.54398825029108 1.554213335433705 1.562778861536531 1.576997721573758 1.586666513509416 1.594807877040362 1.602141918263807 1.617679968354104 1.645395547580513 1.65141852134194 1.655273910595037 1.676334302276757 1.687187323089764 1.699091573489602 1.724928472062814 1.73948750010065 1.774015739625105 1.795167904410137 1.81170386064563 1.81223122396344 1.835040385979956 1.872582130540845 1.874167381743572 1.932672649343129 1.942301475954978 1.970550725865961 1.988447520379981 2.016074907105313 2.036247715136119 2.047166648724947 2.067295344674245 2.089301935090025 2.109575010887208 2.125855537952496 2.14278874268584 2.163495391428035 2.177917530798442 2.190426515686696 2.215948198627359 2.242979495925792 2.272574979917729 2.27522983489613 2.28782640818586 2.3283780128291 2.345156727101391 2.356014286799017 2.395852566602634 2.424815417936244 2.430068416954034 2.436615236601725 2.458211720770671 2.47944455057012 2.498560809783116 2.534779920357093 2.535422874340867 2.54594434851891 2.553000497909054 2.585966032839747 2.588785713172245 2.603705458668756 2.635637751988376 2.650289787234034 2.693084907527765 2.710840068254023 2.720381097838355 2.740306717185538 2.748654621085013 2.775877008888509 2.80660358228045 2.816780025697842 2.831440423852003 2.87120080688962 2.88844986179662 2.921076226678047 2.94924928119734 2.960210385015012 2.976006857734526 2.999229906422292 3.024949438238208 3.052443023399763 3.077069437901801 3.105360316141625 3.156731632437258 3.167726464041161 3.189202107282984 3.19239995228124 3.212563199463423 3.217788591486048 3.234903670171442 3.244127644703536 3.248359024530991 3.260654348031307 3.271283428176041 3.272663890624404 3.29679183936739 3.301148714199197 3.308288015501442 3.316443341294147 3.341639622278867 3.34554913624636 3.355396245927973 3.404730804642676 3.413768763627476 3.423542794922701 3.439295301292833 3.482227576139993 3.485836225581485 3.511543490085633 3.526887484792127 3.538344241417934 3.543216254137703 3.580438417066504 3.588503514803171 3.607359950476871 3.623296017603344 3.63943621571965 3.661162463456273 3.690432423131996 3.699963747196211 3.720030434542953 3.787124132715168 3.843581549999024 3.855905456522847 3.87476323299174 3.88447969820505 3.891766298658534 3.895640854294256 3.901957349289665 3.905329853086081 3.929607257315857 3.933284065169434 3.941004127278656 3.945832949182081 3.950403438279852 3.963707619353721 3.971285423324957 3.979946147123077 3.981617171827545 3.995203651892382 4.049209801085187 4.076875307484011 4.104008917665118 4.130200076040567 4.138270958806635 4.154959919978828 4.227560381243223 4.24684083127303 4.273240350935994 4.277809135232215 4.319306042748456 4.335686061314239 4.364398573907881 4.441685585208941 4.508823988094901 4.558187916623767 4.653956875691294 4.671927221132366 4.683597883808116 4.743129505071811 4.793461929828819 4.815731754146959 4.824389050416966 4.853026061634309 4.874350683391668 4.890251977867898 4.927418421642551 4.952174473715345 4.964119439167175 5.010371380956756 5.030899900215529 5.044254178565157 5.073928334909231 5.109636250625218 5.124179781797435 5.127937233740281 5.151663617836215 5.178669629737419 5.204667444237925 5.224348629279213 5.231778886516267 5.269834452284081 5.314306406168289 5.31715625972706 5.335461093399631 5.342579255127625 5.393333363681144 5.406292137566864 5.420088358535474 5.514783682396505 5.517461087104455 5.526224389309398 5.529502480064752 5.550995805015003 5.584046042811813 5.602866055930647 5.640799901627037 5.782944418187256 5.838057068709215 5.850920532256417 5.85922792335028 5.908795461142241 5.965060807706179 5.977318650819646 6.008248891765562 6.027937259756705 6.077706172408518 6.084069144826295 6.142820823906087 6.164884220683605 6.205941851539053 6.21925959439137 6.267817199528245 6.534078716016045 6.587174530671251 6.719062393098202 6.742697080993128 6.755143725971998 6.815016433518847 6.887461327842045 6.892747139851799 6.926692151386233 6.935311551381204 6.98351859915913 6.9955582728921 6.999910815069386 7.010818346180814 7.031688214265256 7.048958554189785 7.064206328305698 7.074159111899354 7.110904101651186 7.113624020140552 7.123450586791315 7.144785003542152 7.161298906087675 7.18433013467942 7.216627972588465 7.224713150646044 7.300740801418941 7.331974256895574 7.417135278550757 7.573169398370911 7.72483597506902 7.77507853121153 7.800561869052805 7.831642401147539 7.873335900234411 7.91532133392136 7.9722171505885 8.032298013795929 8.073285769453571 8.109238352429283 8.287106620214425 8.295145958298683 8.309236477108346 8.422820573717303 8.51755625689262 8.539245792031984 8.607892188634736 8.753708891669879 9.347662109486812 9.415296960113716 9.719797716072984 9.952786949807573 10.02762956350907 10.3481091671808 10.49064873473506 10.97063268477958 16.77107733598321 56.58890846534405 58.22260340475876 59.23067586184461 59.69143635838533 60.56334867907731 61.06886300656588 62.96533924912661 74.25265528232742 134.0441163383257  
BAND_ghostNone_4178_66MeNH2Pyridine_TZ2PSTO -15.56962206745954 -15.52086380393022 -11.28048276119739 -11.27832338794965 -11.26484398383108 -11.24659400929129 -11.24556157316612 -11.22762036838462 -1.263655565658658 -1.156283229399433 -1.095877010048297 -1.039716724540423 -0.8832308959315872 -0.8646974022606096 -0.8614593637297672 -0.727681447346073 -0.6662724566032507 -0.6586853017629686 -0.6513140358825672 -0.6035872622282895 -0.5921811919460641 -0.5823555498875698 -0.5492912826559158 -0.538517449822642 -0.5248892851396466 -0.5041521001119823 -0.4266419725744324 -0.3900343730531588 -0.3791675874569649 -0.3527150684636889 0.08800238012578146 0.09381293788809339 0.105076602646929 0.1090999465852451 0.1131426249873657 0.1296662481174064 0.1375393255792144 0.1491428679525405 0.1714150536540066 0.1769351705302799 0.2065750370862677 0.2315407930642518 0.271237272144489 0.2784055063405337 0.3110352124002834 0.312388868971525 0.3197319139008687 0.3211235248959226 0.3414966422972648 0.3512911296126034 0.354907563982396 0.3831917094412428 0.4000352485682405 0.4397028373993044 0.4532630652192838 0.4715484805251558 0.483563218247371 0.4936885582381561 0.5171412347883318 0.5246200449200661 0.528874560377163 0.5336003215957165 0.5509489266727555 0.5553507762336993 0.5654220653910892 0.5725346839833704 0.5785390925384005 0.6073450110399381 0.6364016505163046 0.6471573504727932 0.6675671790827361 0.6796292395729518 0.6950040870004878 0.7029282906760317 0.738059052671982 0.7435398296069677 0.7773224555215188 0.7926572801310156 0.8247518635565012 0.8421603148913357 0.8733610110265929 0.8815765615591116 0.919566696134934 0.9266367286810668 0.9320283638613334 0.9474974254266393 0.9813355641974836 0.9902267190145191 1.008793995537368 1.014223833765703 1.040015974080908 1.125015463028686 1.128690585615236 1.139808947534799 1.150432531934023 1.185128345586512 1.195490613115198 1.227464568015058 1.23024599293981 1.244147780373182 1.272915629808205 1.281013114622418 1.292912761420788 1.314556777230748 1.348874624037603 1.370858474090227 1.388984564296503 1.410051130365103 1.453109036310555 1.463886533146777 1.492952328533209 1.521256087677135 1.556812257295027 1.584360714551196 1.606154357222704 1.627107251472928 1.641912746675519 1.658145446673632 1.677881766875908 1.689074931577955 1.718752997032743 1.781691380665113 1.787753478302153 1.79166310546523 1.803979657780289 1.829578854980265 1.858325673676099 1.909038710370112 1.916001731861833 1.933271364938038 1.950091681317081 2.022631398816604 2.113488690227304 2.15993370145425 2.178538381970342 2.186400998384705 2.222630373724706 2.232281676212911 2.260835046712243 2.264717564376527 2.273599330763991 2.315503554298084 2.330212046346109 2.333918724511428 2.376777622856779 2.438748329184371 2.4571593000189 2.483664428455001 2.49341324648981 2.501440113266292 2.564695172336257 2.581340015505472 2.621069887172591 2.678496747910758 2.712396906965008 2.721720762375948 2.739351817619148 2.765511196027037 2.782187286231653 2.815687634384158 2.853046177573248 2.868340000793186 2.874684886209692 2.887203317560883 2.910091938804594 2.95747072652857 2.9764663191635 3.055354883689375 3.064883771386528 3.073178563431847 3.097710430149704 3.124874208321141 3.148898913394409 3.171057486524262 3.181998768102676 3.191091455378446 3.222493074085226 3.246984426073323 3.285388823764351 3.300922630571286 3.32405421391177 3.341117212194517 3.384547078300848 3.390021358015085 3.404120542849741 3.422705193767116 3.444515539122579 3.483865539092355 3.516124534312467 3.546598669759181 3.56627217263505 3.588502553142985 3.593250890697518 3.599969666177944 3.618988654365643 3.649927802707563 3.685656612508625 3.713994886285743 3.8220878064731 3.861694590264891 3.873385102215241 3.882270344285159 3.897730172457325 3.925747151884404 3.956001937548808 3.990059123734031 4.028189547125656 4.048333279491541 4.092553589953312 4.108086577236603 4.128815551451634 4.161871139442989 4.206281099523663 4.243708778093898 4.260336210872382 4.2674041229905 4.273770210690528 4.36240313639197 4.411464059990921 4.443559315573792 4.46156904284081 4.539603338322346 4.628446198345077 4.662067844771918 4.740543399463376 4.760610360955155 4.774091971348674 4.786327546728915 4.804283106839393 4.828978267927969 4.849700374318833 4.877842941050504 4.911421312885158 4.950292088086377 4.970228196590266 5.017583396041417 5.043625367151129 5.06658169296352 5.089960902918623 5.127721533536392 5.144433905108531 5.194235818898804 5.213536613139666 5.313084746127208 5.386880115366454 5.45295847443146 5.459092151340469 5.480281570738105 5.502421427832685 5.50981531774455 5.534470663701759 5.541555941094325 5.675804577980578 5.678485070568586 5.702741202668072 5.803786183708691 5.822409962580332 5.875197137021065 5.933042915856876 5.942137093723009 6.048499127404991 6.063822240813194 6.128786137979677 6.132922621785785 6.24416558811194 6.357315653172689 6.404069753619854 6.521482377759262 6.527151772084134 6.567293685569824 6.609430916724255 6.641491715413101 6.657561531908718 6.820949545561217 6.874952742816922 6.913701079464042 6.924640019744529 6.945626235868883 6.957173499861709 6.967803381487126 6.981089192523529 7.041286380160846 7.088046348063425 7.13307007523109 7.170562762504131 7.179002697219137 7.246241759630712 7.284153975863714 7.480047490703446 7.601562402536909 7.624377543400555 7.791522411227742 7.830880423441143 7.848631030481205 7.952424606180929 7.975192195048393 8.219094325014197 8.393552127504394 8.417560734067541 8.527318603450404 8.758645035787902 8.946242668785906 9.334939177179418 9.503708072886223 9.551859917014564 9.573141723606556 10.31770157946927 10.50014129899074 10.65586876472748 11.38320383355765 56.03501809899457 58.56047080790319 59.18228449651497 59.77019992573302 61.38327730035859 63.2595835263128 73.87867513500147 74.50777804247492  
BAND_ghostNone_4139_27BenzenePyridinepipi_TZ2PSTO -15.56004978497136 -11.27037325595513 -11.26967322309081 -11.25465321078241 -11.237295240819 -11.23569514904698 -11.23566545251684 -11.23492468613893 -11.23416110580639 -11.23359891233721 -11.23284744823594 -11.23179949017015 -1.253314885132137 -1.151169211096708 -1.086147290434355 -1.03019137029405 -1.015274448957875 -1.015095936334337 -0.8554752819403566 -0.8519587840289522 -0.8242860120798847 -0.8240783255236647 -0.7182878088464211 -0.7095681921723155 -0.6564830807458609 -0.6501232698909686 -0.6439025042275557 -0.6191347640104061 -0.5945609350905462 -0.588370963112644 -0.588042298531489 -0.5732390066765989 -0.5425399025762258 -0.5159927025842272 -0.4974854186547645 -0.4948833716522743 -0.4947949912544666 -0.4159599470501427 -0.3812867322417596 -0.3480392170760511 -0.3359699631078858 -0.329989666578608 0.08927363799363359 0.09792863416459398 0.102795443607467 0.1060096009492515 0.113873190059406 0.1216689030720445 0.1246534326250053 0.1275832524953829 0.1324461141600063 0.1407927862794953 0.1507666543235916 0.1548026495818285 0.1760934565566083 0.1923406512140866 0.1975687284887256 0.2838421876590709 0.2911531426715812 0.3048428856921441 0.3145232059066977 0.3180789178677202 0.3273655198858248 0.3379473673724037 0.3492866744785935 0.3524750025111377 0.3532156153884926 0.3569711780664749 0.3614313349623117 0.3625080368246947 0.3744544214959367 0.3783202192117695 0.4033687798350387 0.4140118191822814 0.4201571480901271 0.4446225492442489 0.4946260072995084 0.4976615139258412 0.4990963692046474 0.5117910627771065 0.530954067797512 0.5337604407842349 0.5352366496800948 0.5444248232044233 0.5484064380893646 0.5517617407626018 0.5576852745967149 0.5582061668012576 0.5633475613707966 0.5652286869751588 0.5732094140313627 0.6028467801678992 0.6333114333366073 0.6472810737234476 0.6568601105182029 0.6628957935193538 0.6752901575192543 0.6894572720955126 0.7047280405064311 0.7123477734046616 0.716981901886959 0.7522298500445749 0.7538669297841986 0.7832314626045943 0.7998493565358079 0.8084831601570651 0.8323292538337155 0.8571749542743717 0.8716847911292028 0.8906529929165649 0.9129468916709473 0.9157420687912714 0.9326344712100448 0.9485257713605799 0.9533474141566558 0.9632951108688926 0.9670976723238633 0.9863286635250172 0.9990695818878065 1.002597249302382 1.00669119789236 1.039803360299705 1.043884705994174 1.071663371144171 1.080380431515027 1.10983889520536 1.131886491105593 1.137945460718358 1.146562158302233 1.157118356662018 1.174696052507615 1.19264040285882 1.204779944811041 1.217021138767421 1.226310991245249 1.247733618821518 1.262658043658403 1.275151710396949 1.299087958429824 1.315726005048358 1.335679888347947 1.359450737292115 1.368543597445527 1.386531634862341 1.392012740355619 1.40897357471226 1.419304972669282 1.443229625725704 1.452206271179709 1.471532086531052 1.486456265268749 1.536682027695609 1.565125023687933 1.584927774025077 1.605985147320612 1.625090795768782 1.643698056117129 1.647963704916878 1.668435664733572 1.695285354562049 1.705620508621646 1.719453359877297 1.736695456745168 1.74230630037342 1.760305189198528 1.774394941615911 1.785500259259696 1.800355946291537 1.809850520158735 1.813325515956254 1.83220816226117 1.838721622997474 1.848389733544942 1.850237155981791 1.87364056259105 1.917530780193612 1.921349462855267 1.960591340959411 1.990520772182163 2.108547702639077 2.181742507329348 2.192394405590015 2.195556928744435 2.201152040783868 2.205576586657183 2.218257429862578 2.241062554341272 2.248333560287402 2.263091090519477 2.275906648176504 2.281357595582652 2.29124221148932 2.300080609334389 2.327836623082218 2.336677400915693 2.35314608276747 2.443641755504877 2.478682652689266 2.481518701514631 2.505514314078019 2.516163441346167 2.520934530005842 2.574214564955618 2.607281418885488 2.618445004108037 2.671930624093202 2.696772437313997 2.706507009811802 2.721088067173929 2.737706717311206 2.743142127693791 2.757672676432056 2.771970049072568 2.779633824124807 2.795648902400395 2.799149057505444 2.823246598105596 2.854017118033206 2.865141666260216 2.87557305145473 2.8956826652593 2.912315753464405 2.925427444762051 2.944339764409288 2.964152878091668 2.977867515398994 2.996137380212374 3.060370284221345 3.07335191984603 3.077589182911958 3.095023294241126 3.106732109793311 3.114159173540523 3.141364891269592 3.16166118262126 3.164811105096319 3.166305945084674 3.175877808007086 3.193368770551106 3.20841810452775 3.22956113149776 3.289262398640055 3.344044327326102 3.352735428102348 3.3843556115158 3.390483883826151 3.393396893697152 3.402532827755215 3.415497651115561 3.425086940336309 3.450092841974435 3.462496206395608 3.481997574453299 3.529317429437632 3.561523683783228 3.585723373208392 3.595448816120199 3.60153677220533 3.603820301206767 3.606562871231332 3.643492070686396 3.646968929422602 3.658092229918334 3.675466806175333 3.689838440673733 3.72642680111828 3.793316977063021 3.794875530612579 3.818380160005426 3.83549455363074 3.852127419001083 3.870388637498876 3.887097042231396 3.899216894042654 3.907269347135145 3.934543576281083 3.983932231321326 4.02457222515612 4.060388872290463 4.066554250351267 4.11904223331265 4.121050446148758 4.125764312533743 4.126807292739291 4.142444314442352 4.15005547926237 4.170953126351542 4.181144886329891 4.197940315462659 4.234543942203294 4.253091490545387 4.259139659458021 4.300958250056169 4.362795688482262 4.384115159644629 4.398481988595383 4.46201692883505 4.466823458489913 4.485748756826534 4.532956039213417 4.537179067069258 4.552856289257581 4.666283702532285 4.695657363956971 4.74771264845995 4.751098072037766 4.765012624469535 4.77328774566545 4.792557368998398 4.800290026464052 4.808637613542884 4.82145769322151 4.835405761827728 4.838259245742019 4.860300697823694 4.86651566652978 4.874763142644019 4.883346712416984 4.898194324320733 4.906211772278136 4.976193731953998 5.022645064806207 5.037487287226631 5.044663571912251 5.0768001431489 5.107675659059121 5.139641039725487 5.142495255753714 5.146176279244807 5.199878843831528 5.201001087950313 5.212983039641661 5.226700080534433 5.301278131437748 5.389216617492232 5.427511004045146 5.430806216635284 5.470223782257363 5.510860960918654 5.519514597535543 5.555693521903496 5.6021856586209 5.606993381488572 5.688311003092981 5.814414366247812 5.822662232385909 5.886828976105664 5.924279653105891 5.948318766213185 5.955605378371341 5.959713999905667 6.020679655759832 6.047789236995969 6.059102410445489 6.070198300143748 6.101765707142489 6.149979662705301 6.182961643451574 6.351329529569142 6.414219307424881 6.433124777719697 6.436950714568844 6.497334289743948 6.502135100597037 6.529231852037405 6.541265082580508 6.579160732230692 6.614247302397254 6.632582025765959 6.647512562943573 6.655686652820874 6.681312367972599 6.711154565164028 6.788765681792373 6.853193412226128 6.881597757995995 6.888930554476973 6.905673523977438 6.920378151218712 6.95556710255435 6.957861735676414 6.976252948095821 6.984840722644026 7.003225869392176 7.014940318016873 7.021642974630906 7.037128841238195 7.098925292502547 7.144285853469261 7.19182174667086 7.234031658061899 7.299478469734764 7.470944231849369 7.659660911784083 7.726222120658853 7.738611152555346 7.814053218135611 7.822412017243042 7.847450892230247 7.869486931450917 7.960975932406726 8.321895935093565 8.37540341185203 8.417133672215567 8.527881589441257 8.531547211184359 8.549964199324624 8.659723626186736 8.758552981438804 8.96346135369482 9.116685068664482 9.472731532583895 9.508725845504294 9.51551470101586 9.62182201427389 10.47735379130211 10.49884019395973 10.51762957618847 10.6967543617785 11.39322315619038 11.44533743078196 55.57474683478008 56.09895087428116 59.437430065519 59.5626539068283 59.64614704150846 59.90039891007054 61.22892199664833 61.23485987151838 61.46460793063967 63.31370290306952 65.18073725298541 74.01615319379118  
BAND_ghostNone_4121_09MeNH2MeOH_TZ2PSTO -20.56802613450975 -15.51977036274644 -11.27808158069509 -11.23072140283023 -1.370711433368501 -1.156508294107997 -0.9358843056691546 -0.8852864471131068 -0.7035983430150483 -0.6554140452313447 -0.6267224739965833 -0.6055671306759807 -0.5913619123270647 -0.5446573186622606 -0.5185152289203163 -0.5057117670338618 -0.4618418485158689 -0.3791971934227664 0.08661648435071692 0.108642225927496 0.1154561291558019 0.1312533329769263 0.1479668239915072 0.1559000275013716 0.1961540736584531 0.2107345855370591 0.2415749541043572 0.2619328248236722 0.2821221731035781 0.304115993582402 0.3114015110377627 0.3538375213288152 0.4372748259642477 0.4532146717282796 0.4634679487370547 0.4940446354711275 0.5058368431761415 0.5100174846237822 0.5415582207587708 0.5468135734349288 0.5911850607692718 0.599966011505834 0.6098183271295957 0.6239103340782526 0.6521374567210706 0.6739918528017356 0.7036716468370058 0.7158293921047184 0.732233393262444 0.7481502502310873 0.7758159308388619 0.8121718225885508 0.8716552833279785 0.8859839627872761 0.9243823043012257 1.02092545968761 1.046783990223574 1.076132024026278 1.147771278633361 1.164270056629848 1.172952575878862 1.217717657233934 1.229609261957154 1.274452903769823 1.313745910722952 1.330562599075603 1.349870328053109 1.39647828784561 1.419674524860287 1.447048161171717 1.502388849238696 1.532616688410396 1.556371875642943 1.565724721092175 1.601472224463721 1.648503400658865 1.673225776110798 1.7475632573471 1.789723829225989 1.837141937705495 1.865525267760027 1.905632801288788 1.96265071903611 1.997716159338214 2.004011016527998 2.104283157283423 2.128568128264335 2.161388832127757 2.202515778279658 2.231522474492288 2.270317215837887 2.304546530346943 2.30565248902385 2.323838724754439 2.421034426362075 2.452808889659472 2.487410073340194 2.518083986278174 2.542343513240937 2.577166017416429 2.600234340082402 2.624876746451998 2.696133264054105 2.826350804152914 2.85658170829133 2.900264304528105 2.968165902708321 3.002676109793906 3.017741438628961 3.052690814689058 3.133407994884425 3.16950246815924 3.175645766054664 3.197973719819143 3.218907108362436 3.223526061623224 3.233665999986722 3.269512144750932 3.27971485031982 3.300677440012023 3.389742921256974 3.404782324157515 3.447754710787555 3.46957008191246 3.509750795070539 3.520529045926174 3.558862904052475 3.633049444654035 3.804691946120703 3.819193339723686 3.87253466471037 3.89344646181464 3.91515253710522 3.946113406560162 3.981756617427158 4.010813283915131 4.077604604600763 4.092815568638945 4.166120372265637 4.196989224032365 4.208491852721023 4.264482058434486 4.370832436269653 4.420598548245402 4.44020167561476 4.628720087773374 4.669456300167674 4.732758774382448 4.752137766614799 4.838635245555442 4.961373421308377 4.990890734805467 5.093319657142887 5.111108854905199 5.119840790391363 5.163497981623483 5.286687359042228 5.318356130695642 5.38764463600877 5.420332840299026 5.45954129368735 5.496583745026872 5.514074009828112 5.555695872486821 5.650034202399468 5.786372756278338 5.826695355090403 5.871213945196191 6.007741287644105 6.054610840438278 6.096798804561388 6.161386793680007 6.238231407346464 6.323831405362963 6.623524417541443 6.775692999749515 6.818379443087784 6.874770497246666 6.988095539210333 7.030549879145924 7.095304979500551 7.113327994409443 7.14459760847036 7.164023984220302 7.234079479351371 7.435381812588984 7.576001041174136 7.601210491423127 7.623271833529572 7.830130554436768 7.877729297394477 7.910168021779633 8.096076744343382 8.158693131508265 9.059394899648519 9.463537180886968 9.520936769329836 10.31719707952366 17.49323493073679 57.92000409229367 58.5584924222582 73.8246910067394 136.0503490802462  
BAND_ghostNone_4156_44EthenePentane_TZ2PSTO -11.23088216869782 -11.22916333659684 -11.21089509102734 -11.21075394153249 -11.20943919117374 -11.20751162694979 -11.20746573194357 -1.081772285375391 -1.036411908633899 -1.016210049867731 -0.9199580604951357 -0.8204384203626377 -0.7948778905809259 -0.7853264865985686 -0.6588952984551985 -0.6365692152052757 -0.5992286808039933 -0.5946451696334034 -0.5882244832394876 -0.5548072400370921 -0.5488072031293778 -0.5272399432677717 -0.5097859151535598 -0.4948898076834446 -0.4767584112133281 -0.4622934067183372 -0.4599750537002027 -0.4474147933125612 -0.3772576582311066 0.1006670529515932 0.1059694823614012 0.1095478587663703 0.1157346035655505 0.1286418147965402 0.1364109765892702 0.1411546347158152 0.1604169976065372 0.1631296855577645 0.1810451260692764 0.1880203787582514 0.2071007880682083 0.208824639056484 0.2230943448949282 0.2355988505449013 0.2366103994096347 0.2723322332693716 0.2731966619408143 0.2996222885660735 0.3057211509629449 0.3185444110804918 0.3418832007839136 0.3506967740762468 0.3596725103624357 0.3824035812989119 0.3858356165871736 0.3911818201755904 0.4079029430526036 0.4251786988909338 0.4275686592163176 0.4582446829319552 0.4608060901891918 0.470625594976753 0.4798874569379977 0.4879599556102212 0.5217572090154559 0.5425318331799599 0.5522980389140189 0.5708455264027077 0.5942174266955672 0.5993193722740404 0.6192791696393046 0.6293135201274789 0.63225720672973 0.6400186406251382 0.6495812101451369 0.6625121525974487 0.6751732490145969 0.6931934304422502 0.7049203081082316 0.7109028341159072 0.7122168755006426 0.7364457383261707 0.737497877419294 0.7492635682482934 0.7914334369905881 0.8183178012784924 0.8228152700787571 0.8497220829837996 0.8552392299115664 0.8761382002658783 0.915641778790384 0.9175988943958541 0.9765664193823387 0.9803868910979824 1.003066790975911 1.028290493709829 1.049733447102079 1.068909613224513 1.094942311581431 1.106912840620539 1.114501746018296 1.147549815155908 1.159326184469903 1.176653825385532 1.2019613127634 1.233404534035912 1.239894213584085 1.254413012980137 1.266083856329551 1.29584887563652 1.327832010833375 1.33087461872541 1.35771735715002 1.361018566225679 1.401015755868399 1.415277151755587 1.445162640532781 1.448897894399636 1.452578934013226 1.470447679269557 1.490918220881654 1.501472097422118 1.539930640561322 1.554881998708346 1.556405011485088 1.565219395650076 1.584056658875095 1.586387210779028 1.607659212036104 1.63822994896771 1.646353641691932 1.660053050753419 1.690732465002006 1.706518874804863 1.716352286282959 1.772666906452154 1.779819997935389 1.801275257878152 1.83265672843097 1.838187350589328 1.851667670916465 1.893223137688534 1.896027807160644 1.978659955118852 2.016493871134754 2.025077405211461 2.030922545220278 2.045161280798423 2.048178059952469 2.123662103014634 2.133200897056876 2.162136879819591 2.190453211458406 2.230025975706987 2.236878505588959 2.237731598122092 2.256399806317058 2.268766285439361 2.317136880038347 2.32152808286652 2.349735738896989 2.393679241877929 2.397351382611055 2.416384168351287 2.421018043536803 2.455104719286586 2.456465706730136 2.531678110008868 2.545243543633958 2.561638213248409 2.572893095208434 2.57435503789609 2.605464996254569 2.635602259067628 2.683704070666009 2.695338330522147 2.711255890829444 2.736368217271921 2.749807234889219 2.794256858068822 2.80952244237431 2.849623855152409 2.856415070763909 2.859465655674417 2.877352206128921 2.903512784076474 2.922312385013651 2.923949720769903 2.963293050730444 2.978919703081954 2.983110501663561 3.00767888159933 3.057959333740027 3.083961117651966 3.150914339972481 3.152783691156589 3.17073898635428 3.186602387550292 3.195033382733848 3.230527358716923 3.250451062531977 3.252194829872095 3.260642950735725 3.261867890968663 3.280918071689107 3.300981388988456 3.313901323580306 3.342131289141514 3.343149381677199 3.350038630698211 3.365588946225855 3.402773147947214 3.409067378134678 3.415553324500402 3.450649131938818 3.474215923130133 3.523540232332577 3.52904357883558 3.535736105477305 3.564590175067884 3.569791445449603 3.598770587783659 3.620677796488021 3.638780691679751 3.682191508970156 3.704802333929542 3.71062731784141 3.764170485527713 3.764592455066465 3.814606428705297 3.867842391783645 3.876924833593173 3.877703097672047 3.895204956833612 3.896696592972168 3.908418510214158 3.924079131955523 3.937714766343118 3.944244053978391 3.947148015088901 3.950848571744816 3.968079417250051 3.97439471618162 3.975216375385512 4.03745432739499 4.085477751420059 4.131718469667595 4.233052884360852 4.263160663886824 4.269872593395646 4.293276199891053 4.316959764175748 4.317070631630063 4.36419601499669 4.476368636152456 4.504091913348846 4.640797564498468 4.661961409592826 4.663762546654823 4.683097764638982 4.81579350758839 4.833961505213455 4.85724915662362 4.867725814852573 4.873163179443766 4.966995940386228 5.004160137306351 5.036794788909616 5.058329301339654 5.079143419819014 5.081046027578745 5.114739002389312 5.124367868104056 5.14685367524249 5.159740997668851 5.199132438540699 5.207380057784263 5.230902951229172 5.244638895581391 5.289660571153666 5.312161801015971 5.372675851276494 5.397519684804432 5.507142679885118 5.517148547106078 5.526024541268058 5.586571865775349 5.614671886736182 5.829532142994221 5.838702817586721 5.840877114535081 5.890351559995711 5.901601520477264 5.948175887718564 5.966818428464146 5.975201487900979 6.013120493150139 6.073003048705012 6.076405660185821 6.153290587433265 6.17770689728595 6.190119239861519 6.222797991979728 6.531175298203832 6.619866062515546 6.650409894712674 6.708833062642458 6.730622672549895 6.74719722936138 6.875277730845701 6.880340973940302 6.896327644082338 6.9297072239838 6.93654453621965 6.971592056944392 6.996402054476403 7.006696248079955 7.035399270455076 7.047557657527254 7.054432593819672 7.101837195208357 7.107977685806228 7.122755367083677 7.146479740271815 7.174000754952365 7.211589517046297 7.215635300255708 7.282980403343356 7.548292194706071 7.627106657515856 7.739518361320468 7.78909304035458 7.847213828321113 7.893118944962114 7.926170346224699 8.031000706633828 8.080685527958973 8.192537276198234 8.20702922852994 8.278926179369446 8.457757867381892 8.460366661491371 8.541324658678871 8.581304701369998 8.686246943172609 9.236249597247951 9.365403436997155 9.375101582928961 9.973460745110311 10.48109386289748 10.72357404405087 56.12768778679788 56.66394880944127 59.21493635197218 59.63165730290496 60.61420965683318 61.06802533949418 62.89174672607504  
BAND_ghostNone_4170_58PyridinePyridineCHN_TZ2PSTO -15.56134083754604 -15.56130376178871 -11.27218993619671 -11.27217876219848 -11.26597458611668 -11.2659624845585 -11.25656023351085 -11.25655161526858 -11.2385101444096 -11.23850504242492 -11.2363481851799 -11.23631989595832 -1.254159908681127 -1.252830246700638 -1.087308378092135 -1.086927869963158 -1.031039641300282 -1.029458019063728 -0.8565352077880628 -0.8549867433329977 -0.8546302601322312 -0.8499396205982377 -0.7235576654948115 -0.7132971687598838 -0.6574397947636214 -0.6571939386140453 -0.6495876815246083 -0.6491685405096348 -0.5971009794235944 -0.5933514005710223 -0.5786132068917899 -0.5682072190211255 -0.5382285874950082 -0.536490531855782 -0.5157909232714125 -0.5151376521009412 -0.4266918266640297 -0.408228603319469 -0.3821090132922629 -0.3805415328833143 -0.3440947549085424 -0.3427984527397878 0.09162614846188143 0.09658815220654268 0.101080409723516 0.1052793830278412 0.1076647389147422 0.1175751782484221 0.1196913516981955 0.1224949381984743 0.1255329995017668 0.1471922760111231 0.1549300456640844 0.1751433929262541 0.2022370736015681 0.2363092455680471 0.2556361056151849 0.2815012737688577 0.2969355323994121 0.3169916787974414 0.3197373793885374 0.3213962447359042 0.3238820240380586 0.3307765367326336 0.3322345723675851 0.3427097808487309 0.3459176730590978 0.3503241282440192 0.3558568286916394 0.356818194466552 0.3799221229801699 0.385527839458027 0.4116140262325788 0.4162936490272252 0.4264345600262535 0.4309217995167147 0.4400116272577042 0.5006476833829173 0.5190766845888078 0.5234149626999496 0.526080452295597 0.5284534544864284 0.5370536043290363 0.5432809633641225 0.5453347498617668 0.5512713955766656 0.5537407043367233 0.5584081342578096 0.5677022730277773 0.600862415552044 0.6017559156292915 0.6022898512975225 0.609715123634726 0.6471326637961375 0.6513658373217831 0.6682708770145188 0.6748507612245475 0.7151105740623986 0.7171709250744558 0.7224143126066171 0.7737698149560016 0.7781297586183726 0.7920491944134315 0.8179709108130983 0.8263143432300163 0.8477333563106674 0.8621633887431902 0.8758064584388752 0.8808862711297465 0.8985978380406017 0.9011323511456832 0.9244314677759392 0.9500698680932693 0.9601720082079885 0.9611122366330631 0.9648911201381958 0.9740027808400152 0.9858459693565002 0.9925140667143018 1.035258408116512 1.039316234131808 1.046084672492458 1.047414564943754 1.067291682939835 1.112521422045467 1.149319389817556 1.159238588487649 1.161641532744291 1.18939033524631 1.20664419126567 1.218913447900548 1.220333927328564 1.220509270622761 1.231016702803773 1.240924610253679 1.251663365799188 1.261944344114695 1.263747831820152 1.286600754912145 1.289397486803756 1.30777097695225 1.323818421983311 1.328616069115346 1.35847489044846 1.395839941267254 1.44579708578828 1.493860704274144 1.495863256715712 1.527057893911881 1.527811425327121 1.536291367728651 1.596339417814941 1.635688464033935 1.636187013893471 1.644638339355554 1.665342041371338 1.681550029575354 1.682172723015635 1.69629888340715 1.701949453143441 1.708792506835072 1.741473903093359 1.784090647097039 1.789569796116149 1.812944915245052 1.815331228835723 1.834179479863622 1.836783638194338 1.843509980025313 1.849406155650037 1.910310873803616 1.931284734610565 1.952236782847775 1.980665238016964 2.015711539378988 2.077877181773971 2.182256064160614 2.187582840605448 2.20920347133985 2.214037017500156 2.221661111939352 2.233457286270533 2.248511963729114 2.255456815397226 2.26839193599398 2.269065582530106 2.274123948195188 2.277066106282796 2.292421290912891 2.294209784557496 2.365105065870689 2.380452100647751 2.435037029579562 2.452490587608925 2.491594792776325 2.511730864463518 2.532568488230526 2.54056418077916 2.5449619860596 2.564795984214011 2.646216145704849 2.653717395798755 2.709060116056948 2.729702719921951 2.73720744318052 2.744477285537935 2.751144441590603 2.756931921128825 2.773228740390602 2.797578231654778 2.79805701711564 2.814885807131946 2.837082479881448 2.847359524027408 2.861563838056148 2.877174087688296 2.879237730480199 2.913369079530973 2.942076844580488 2.96505773164274 3.022056966642343 3.046034866576028 3.052763428410187 3.081576327711653 3.083048065133627 3.090194153220601 3.127660493550894 3.153271209423657 3.165451089011948 3.168801018033601 3.195475254237121 3.207036927609534 3.208657315559519 3.231875185643069 3.260044284996868 3.316289164960954 3.318883600546228 3.337850140048693 3.368870602776767 3.384866770056886 3.388401970689536 3.396448870424341 3.398479302482989 3.435540024688107 3.512614286280304 3.519481941769143 3.52256876274098 3.541878619727839 3.560735574330787 3.587306026317586 3.591706933981272 3.592095436028608 3.599610013185904 3.600050803940857 3.611460569467303 3.622755609975064 3.646653541010549 3.67885932359999 3.732524088090325 3.762143397443958 3.816673534418051 3.820352165173936 3.832802127980265 3.848570621949073 3.869291283522489 3.873703669287473 3.8779269119423 3.885501716481454 3.990648542126133 4.015954706878596 4.019267260301776 4.058435923165419 4.089533905873938 4.093673782221308 4.120477588582792 4.131109882549366 4.142702620897629 4.183036491904164 4.212491024711285 4.24464395710735 4.268989088457102 4.270353347062908 4.272764873018272 4.332437557338563 4.379138642181211 4.437317356075457 4.459566054284609 4.461361550301286 4.46492103999991 4.472768721376831 4.554870414237794 4.561484620745422 4.585751351910234 4.662063623443625 4.690711892621188 4.695259570540436 4.768568983727661 4.773667048156781 4.777785633677992 4.784728579063381 4.79206412614516 4.792691146612354 4.81281828875916 4.818245144849413 4.855720305791486 4.861309507308442 4.87618988586849 4.886852305705255 4.88815165992971 4.919657922278576 4.958617064324716 4.988424007889068 4.996775585286617 5.012883459991831 5.057851802724397 5.066951394541296 5.072646305758641 5.080342084639578 5.158803267367899 5.189295236795489 5.210675938379545 5.233610921186048 5.244281569690443 5.306491123135391 5.358498829224486 5.387933709521887 5.452322235776795 5.464737625624721 5.497778612755286 5.509407591795259 5.519512083458314 5.522679520158985 5.553191827862875 5.553847043042133 5.675081652125186 5.707205343850314 5.75537553387546 5.781629643719981 5.866160339782912 5.923711770319657 5.949431889591922 5.966439791834943 6.012054443374416 6.025488350640462 6.070155687760127 6.088823961797504 6.148087337890432 6.150239825156875 6.30093344192781 6.346702753106729 6.405148423235535 6.407300291774382 6.517087140728032 6.532388416307265 6.532878374673662 6.532907645168082 6.571941096403135 6.573429575870151 6.606120581673117 6.609639481313946 6.647803256658852 6.648265170446209 6.656116590392634 6.658147058291128 6.862060570289731 6.892759617813768 6.923078327475449 6.931335113259359 6.935337785966569 6.941982996531551 6.946867444857739 6.947617079478603 6.957594333062385 6.959853108585443 6.978217071158421 7.005610423634868 7.172472278656111 7.182046010045679 7.209351029204365 7.257550674564365 7.383148748196801 7.412409446745742 7.589060803766836 7.592785134613649 7.774889302812745 7.788232680645922 7.853943760868688 7.876216685525929 8.056273722395295 8.131572344054332 8.389022342272542 8.420228218658909 8.434875567460544 8.462418685826371 8.546059263325192 8.629560260512145 8.734182358240355 8.777927453476371 8.967561127690315 9.000184577274931 9.512779498653302 9.554275922647671 9.579721882444323 9.58500255570215 10.53233906846454 10.53596508547018 10.66003464099877 10.66439303841353 11.36395919620358 11.46574996592232 55.93877148217864 56.21021760135037 59.07903170072364 59.07965881530776 59.62509227412652 59.70792860144755 61.38084428732746 61.6740880505812 63.27004588584231 63.59725942037422 74.44086762477995 75.28119031639677  
BAND_ghostNone_4165_53BenzeneAcNH2NHpi_TZ2PSTO -20.51224511684759 -15.57986661256085 -11.35270135684603 -11.23659697710908 -11.23633368386929 -11.23545839106381 -11.23455560058932 -11.23423806646333 -11.23076708743243 -11.22957396171568 -1.376939609473878 -1.211184435483083 -1.151324135871048 -1.015226082661175 -1.015150490769033 -1.005615571024716 -0.8241825619748335 -0.8228067083280791 -0.7990354330210888 -0.7264609431477199 -0.7083007136598863 -0.6655364802352229 -0.6423434296815617 -0.6185451325989324 -0.6158259245256096 -0.5879377112598854 -0.5877042425216172 -0.583829132974126 -0.5632335454810316 -0.5245556091027702 -0.5027449227636527 -0.4933548512800555 -0.493154096777186 -0.4253164289249829 -0.4130373037355367 -0.3377618881645214 -0.3366719348799205 0.08137550291736083 0.1009331922724031 0.1130716501461912 0.1187279046379749 0.1202487108669923 0.1211674901254739 0.1305929812724184 0.142057029488346 0.1590391785932103 0.1630417168544826 0.1740864333531784 0.1973465885153012 0.206182905608687 0.2083039524366933 0.2479285580405127 0.2980115647851374 0.3089072101308035 0.3153868387811068 0.3243625652587271 0.3372731047151836 0.3412851562344265 0.3448654710777721 0.350472202150219 0.3545557173123047 0.3576662606296209 0.366288569066641 0.3975402176772536 0.4138199834825108 0.4334740120280021 0.4344609815148756 0.4710335003111299 0.4974107196906764 0.504591987422094 0.5089676971162896 0.5218719683290234 0.5379318326168971 0.5492022464694787 0.5517191826423041 0.5531190266144732 0.5539825319586383 0.5550644900158177 0.5742663002071129 0.5854258749654914 0.591325976858602 0.6035092771273178 0.6318334070851037 0.6549352885692757 0.6729538968146882 0.6781270441374805 0.7020111819632594 0.7071534652074125 0.7139657030315824 0.7245108698453848 0.7541243443148216 0.7687284092659455 0.7885177356135327 0.8045010893881507 0.8416374361218172 0.8549694574405609 0.8804089739377071 0.9019553470773736 0.9097581586034849 0.9170022458957403 0.941969754782746 0.9577855745685696 0.981338495509635 0.9828200018481816 0.9984523074338546 1.003930779691731 1.027361509575882 1.052800187240948 1.056429562548826 1.074122996888936 1.09606502614826 1.134452577261694 1.140258304438204 1.170827521107725 1.177740689442297 1.213125178538971 1.215161501353788 1.219436495414572 1.24646748257976 1.25696075590746 1.25981559965867 1.270965566691412 1.287036309197354 1.312327997308563 1.336272139781003 1.349072078778119 1.354772963805332 1.379433420767205 1.404199718678142 1.423370983235325 1.426160887611087 1.45522076474187 1.513480191451948 1.534033372093581 1.565126692876039 1.585979676842043 1.604835386582198 1.619028871341661 1.627922086822262 1.637372373557864 1.651133014717641 1.676790858590383 1.705823879400129 1.71698772487391 1.755090617798187 1.768229566502157 1.786895780508453 1.798865472534971 1.81309446371833 1.817398616232142 1.829946988626065 1.839798542083776 1.84799701246928 1.87189479187398 1.92284988666323 1.975731815325601 2.050554695478318 2.083752378726481 2.100463062958347 2.107534235804306 2.159625341712429 2.171570438587437 2.194351785678761 2.210591793100023 2.213207366946684 2.221503266207774 2.245252741839562 2.245579065660081 2.267872168562288 2.277526929171997 2.280228153392858 2.316776583260286 2.361598708993426 2.425429030160286 2.472521311880109 2.485217206671394 2.503955934306051 2.518624231401749 2.526965236322192 2.54353155318338 2.552123502442171 2.573746093256402 2.585141830413043 2.623924811621138 2.683563353572013 2.696293040500521 2.709392135399873 2.721729560556359 2.744360117476015 2.782021207472594 2.792197147844361 2.799512523647171 2.81519672940696 2.857123224124967 2.888288021862777 2.906676083601526 2.936961568080381 2.970732162464237 2.977248556023812 3.042106871687653 3.056727718425769 3.067725230652964 3.068144220928916 3.108717419574901 3.117671193254594 3.133442152926557 3.140504037636816 3.162609959392613 3.166054459185825 3.169226829802533 3.171336980413602 3.212163989662612 3.235706980585078 3.24584768022925 3.29798964419153 3.335779927810518 3.343621737561773 3.369176959821951 3.379885940115982 3.398503295486717 3.412885949095531 3.417168904078975 3.45292478493838 3.458102869876764 3.469590145421792 3.544681395032436 3.553786255268581 3.589531847533277 3.62147068861421 3.648759183625877 3.657069863502565 3.659792103316345 3.689417114013823 3.727587125805285 3.749731920254508 3.795587770537936 3.810639224469071 3.820572707904365 3.842334215037416 3.851548279778657 3.86318365297265 3.873387930461924 3.884113562323346 3.896496351480101 3.913880466656552 3.958322072960724 3.984906630017642 4.001558863882458 4.034624185528255 4.07123766914997 4.105653232594332 4.114666785150196 4.120366407877344 4.132782754755236 4.144004043368833 4.167050359160863 4.178526811399617 4.225310327649351 4.24310396264891 4.290459884714426 4.350833331826915 4.359831745081711 4.386614656319781 4.484729328462508 4.511696025273793 4.530354325131437 4.539738429748624 4.622672781668451 4.684479340395675 4.726596755740659 4.740743530505391 4.744531140813142 4.768925128626237 4.772144174865812 4.814723396260534 4.835257217385727 4.835977771381193 4.865686517484 4.866637795000663 4.898060261714508 4.917958638914007 4.95964613721813 4.997185875875048 5.035512678558066 5.042190607917735 5.105429498193704 5.12871283837274 5.147613619825435 5.176399547634989 5.178848446752137 5.192862443096395 5.224649213287085 5.25538693017826 5.304596140667802 5.306046601481841 5.360611910184276 5.378685091638722 5.423543306626213 5.430174716827796 5.514969603655896 5.524484959517997 5.572682626466327 5.593306094257427 5.603338133940232 5.76423765478866 5.791291712616828 5.820173287112572 5.937399888330861 5.95545552756475 5.96123788654423 6.000354045415254 6.014770245942807 6.026307675220238 6.062155780280319 6.073310050324378 6.118388101986087 6.242515530889516 6.260221136464291 6.426224335938552 6.434043598871377 6.47420483369616 6.49389971524343 6.503856188852787 6.646982718130568 6.649942268726776 6.678692768016742 6.711769807449624 6.732365411444187 6.819489378726019 6.883886806603557 6.89108908684795 6.90385804086646 6.915954270325285 6.936807060750271 6.94232998976675 6.960688792043362 6.994131015726182 7.00145196575606 7.023599489877248 7.050907360081266 7.093391759065467 7.128774655149375 7.187720937779255 7.392796177165554 7.395509368786044 7.466402709182472 7.698944558445522 7.717107110203992 7.729721192564419 7.753083991973011 7.807918384823052 7.873411027810548 7.990798451830912 8.154657716231778 8.374908773325544 8.409106481651746 8.521645921561529 8.541453204138914 8.556288427602857 8.65802966722786 9.112492594676548 9.391112132382943 9.432969193815511 9.444019223712353 10.11760251260613 10.35612779432996 10.45324589253416 10.4763688032603 10.91115179649919 11.40837293173459 16.68018096057372 55.51307300259728 57.65038973243143 59.23001819810986 59.4233866472336 60.51670808292371 61.1560234312803 61.34122556681377 65.0956952653862 74.13479229829558 133.7846680666575  
BAND_ghostNone_4175_63BenzeneAcOH_TZ2PSTO -20.60738085184701 -20.54350394082777 -11.38437455486724 -11.24138373703917 -11.24076141153582 -11.23980948541283 -11.23902490331822 -11.23859833830319 -11.23727667089259 -11.23370306848047 -1.461592781517168 -1.356860616201077 -1.157629671811068 -1.022811920171329 -1.021170718652339 -1.020618747823253 -0.8297014777324008 -0.829383063199932 -0.8161075302146159 -0.7151097596156714 -0.7030515298479549 -0.6751725062744851 -0.6486565595844309 -0.6474553324322274 -0.6246091426087844 -0.5937206366576314 -0.593166911570946 -0.5806740636168093 -0.5666539439945991 -0.5582819056884684 -0.5034490242720522 -0.500212888241843 -0.4998995305316907 -0.4809266044423097 -0.4513180768131134 -0.3437022277683491 -0.3427475037781952 0.08488410185715871 0.09909152933412983 0.1094550650747743 0.1136867045261274 0.1176949899727621 0.1213559468181514 0.1321619877119521 0.1513551980452514 0.1561138637062769 0.1714761767129395 0.1786114948482324 0.196858652821627 0.2225606293455037 0.2497838778960531 0.2955039359748669 0.3088329605979267 0.321927701344269 0.3269515481258812 0.3323668492708587 0.343515470400793 0.3461459169191725 0.3495514733417661 0.3553525368016355 0.3628701583962328 0.3825235699386191 0.3911405421927818 0.4107087501763425 0.4287019911214389 0.4713222078908362 0.4927491676742232 0.5001926786997445 0.515752478125918 0.5194524473820539 0.543118814981459 0.5451840559252834 0.5493062495324863 0.552297271115578 0.5621209493985371 0.5694936665644414 0.580503141536869 0.5893537796824766 0.6022711962084227 0.631064477435175 0.6562418482639489 0.6652018359557466 0.6788188702016669 0.6946465019849321 0.6996854390255962 0.7053336696256589 0.7144095327773181 0.7395593897891135 0.748245335860715 0.7524141003836647 0.7748283786057165 0.8138840157121303 0.8448050096388733 0.852408828292424 0.8756952999000176 0.902095344420965 0.9064997524657589 0.930567917294402 0.9377410359004228 0.9474470772437341 0.9733400460842453 0.9852088984377299 1.005329563748608 1.013480621429321 1.02713361638394 1.050277378007771 1.078983930623553 1.082700793424325 1.120917680770914 1.141481317035813 1.14497554812372 1.175313107232552 1.18957285286889 1.204857226176637 1.212077395219122 1.239181212708912 1.269409159517511 1.288021707223369 1.303460191563738 1.309676297675761 1.333858367171229 1.356598831949353 1.385798677556648 1.402402107667503 1.412749055254881 1.430542099484465 1.444638614403842 1.462373391279165 1.47723861592129 1.503987912240466 1.554104355792762 1.581530997160676 1.593892559248502 1.61215320778756 1.637180309673418 1.638871085354752 1.666647426869665 1.701864688302475 1.708938750331143 1.714976845587301 1.740370437754394 1.766739079914681 1.780536123996544 1.794830719342767 1.804860158584435 1.830534352074101 1.838512888869346 1.844279887862836 1.859909171989481 1.919308946453822 1.936831451711821 1.957774897437647 1.982858280235889 2.07388916890776 2.090096113749128 2.115759525752067 2.177493316273713 2.191186530024853 2.198498051727737 2.204722299591825 2.207853597598093 2.217254628758525 2.232861329011382 2.263381699321359 2.267584045482756 2.278712690705734 2.295881661053616 2.364081952012146 2.433873497232319 2.469861453231478 2.47001570817755 2.496814315721549 2.513261402416236 2.548878421731664 2.569843514728983 2.583980653761719 2.591519178978739 2.613917720362081 2.637096605530454 2.676463049011333 2.702279091126394 2.716910529532654 2.746518421965815 2.7724182655614 2.777031713554672 2.789607017928077 2.835571681805794 2.837926140918212 2.874649339657433 2.906909118308758 2.923255597882342 2.933548069671033 2.963127893276257 2.978510158208715 3.002376331930892 3.054066333949338 3.065265175100078 3.08809783373585 3.112470322923909 3.134749892460375 3.144963933119695 3.15583637956518 3.161297873233105 3.162015761478939 3.183284483217156 3.210235216989504 3.222169011018417 3.233644815943601 3.270987300676783 3.331550594455786 3.348596745478676 3.383816827001312 3.389351984167486 3.3936561271196 3.396378854229604 3.441248996309993 3.446272186868099 3.472117167375567 3.492859157854177 3.535545964885509 3.585362114026364 3.623918411625844 3.633553745287395 3.638857694033137 3.651230768356966 3.669380597052693 3.715548663749669 3.763845048336969 3.776229870443546 3.788765430930463 3.816571386845891 3.831005107897244 3.848458204799434 3.876591018870083 3.891598000675311 3.899489980414796 3.922647942923676 3.93767961578052 3.967288350199505 3.979001924459813 3.992669271274856 4.024222807977385 4.075714071673168 4.092617811974881 4.111361722582671 4.115329286051627 4.121996837109741 4.139910659231543 4.183292506360726 4.209191876184336 4.233034501186278 4.249345919692141 4.292229684246852 4.340704669746304 4.355049518213192 4.374970091009713 4.438320362841117 4.479953769860967 4.527315231206812 4.530333288808452 4.596194164820544 4.643902955914606 4.718402011579785 4.729485161343579 4.739711325506866 4.757342854620086 4.760274012346974 4.785038123907637 4.827286960859142 4.828722784647087 4.853805063532849 4.856660387021551 4.873117371339412 4.897673579313691 4.937146596418695 4.948465187467787 5.02299529468335 5.042373164106118 5.093588798203002 5.106539443882129 5.13486354016071 5.138687176538089 5.168069418868682 5.191803010185596 5.199117138582508 5.233059330653327 5.242975118216507 5.295846642489868 5.39312117143609 5.420575603238905 5.423334500222619 5.521961697824135 5.586439497414753 5.598303439250405 5.612593942564065 5.653941499512565 5.803549109960433 5.817062380857781 5.859134302965018 5.931493419341322 5.941135649270839 5.953179228769796 6.030894583475149 6.053624237813143 6.080019408797269 6.098763795172062 6.108867043411594 6.126990009958003 6.248537850312513 6.337821795788457 6.425530544777367 6.428589740469663 6.490763725603451 6.495938889478222 6.542179094752857 6.640871929332891 6.642603657122518 6.665209919786027 6.676595376878589 6.701669030288313 6.826922892754072 6.878658360741479 6.882817361223249 6.899651662154991 6.916228281442386 6.97839318205449 6.984656703931288 6.986562960362113 7.000412965797175 7.024057593571134 7.086575475257631 7.132514256912008 7.157953143883818 7.271443557939214 7.441496210399615 7.470603757324981 7.671970102064931 7.725101040744486 7.751975475043672 7.803845998829176 7.813594260078856 7.855041306335985 7.988168855598102 8.148876234132594 8.338337530803168 8.367347586523513 8.520925694389112 8.533192657518942 8.653054758826807 8.881435004745571 9.106187122213845 9.468834373684075 9.479657806168822 9.789261690137193 10.46702230694254 10.47239716796929 10.75896153641467 11.41840472106193 16.55772039681626 17.46593347305804 55.74632207523766 58.24071681203752 59.54103275047373 59.6186550298614 60.72482284065691 61.15316518741067 61.2558485180951 65.1235391960291 133.455582070939 136.1404650754228  


==> anc/data/S66_mp2/psi4_345gauss.res <==
BASIS , IDX , INT_ENERGY , BOND_DIMER , BOND_FRAG_A , BOND_FRAG_B

CC-PV5Z , S66-1 , -0.00779734 , -152.79992393 , -76.39593101 , -76.39619559
CC-PV5Z , S66-2 , -0.00893174 , -192.04958607 , -76.39598057 , -115.64467376
CC-PV5Z , S66-3 , -0.01108381 , -172.18182323 , -76.39592952 , -95.77480990
CC-PV5Z , S66-4 , -0.01265999 , -324.74642150 , -76.39594556 , -248.33781595
CC-PV5Z , S66-5 , -0.00918419 , -231.29836270 , -115.64446963 , -115.64470889
CC-PV5Z , S66-6 , -0.01214005 , -211.43118947 , -115.64420696 , -95.77484247
CC-PV5Z , S66-7 , -0.01285354 , -363.99514740 , -115.64441190 , -248.33788195
CC-PV5Z , S66-8 , -0.00793298 , -192.04855954 , -115.64440981 , -76.39621675
CC-PV5Z , S66-9 , -0.00476059 , -211.42395042 , -95.77453655 , -115.64465328
CC-PV5Z , S66-10 , -0.00670072 , -191.55595650 , -95.77458195 , -95.77467384
CC-PV5Z , S66-11 , -0.00863465 , -344.12121622 , -95.77461134 , -248.33797024
CC-PV5Z , S66-12 , -0.01178696 , -172.18243209 , -95.77476318 , -76.39588194
CC-PV5Z , S66-13 , -0.00996110 , -363.99248603 , -248.33780559 , -115.64471933
CC-PV5Z , S66-14 , -0.01210583 , -344.12451742 , -248.33760763 , -95.77480396
CC-PV5Z , S66-15 , -0.01363601 , -496.68899739 , -248.33751845 , -248.33784293
CC-PV5Z , S66-16 , -0.00814053 , -324.74190650 , -248.33756689 , -76.39619908
CC-PV5Z , S66-17 , -0.02709887 , -829.13461831 , -414.55371678 , -414.55380266
CC-PV5Z , S66-18 , -0.01105544 , -324.47684535 , -76.39600259 , -248.06978732
CC-PV5Z , S66-19 , -0.01205804 , -363.72617886 , -115.64428819 , -248.06983262
CC-PV5Z , S66-20 , -0.03001416 , -457.92450817 , -228.94724714 , -228.94724687
CC-PV5Z , S66-21 , -0.02543807 , -418.16967419 , -209.07211651 , -209.07211962
CC-PV5Z , S66-22 , -0.03066453 , -643.53137946 , -228.94712089 , -414.55359404
CC-PV5Z , S66-23 , -0.03019088 , -623.65570054 , -209.07216913 , -414.55334052
CC-PV5Z , S66-24 , -0.00732226 , -464.06961724 , -232.03114763 , -232.03114735
CC-PV5Z , S66-25 , -0.00937137 , -496.14914493 , -248.06988599 , -248.06988757
CC-PV5Z , S66-26 , -0.01738606 , -829.12632721 , -414.55447057 , -414.55447057
CC-PV5Z , S66-27 , -0.00847014 , -480.10952276 , -232.03114515 , -248.06990746
CC-PV5Z , S66-28 , -0.01172864 , -646.59785688 , -232.03127815 , -414.55485009
CC-PV5Z , S66-29 , -0.01344816 , -662.63823599 , -248.06999599 , -414.55479184
CC-PV5Z , S66-30 , -0.00355107 , -310.53645422 , -232.03102371 , -78.50187944
CC-PV5Z , S66-31 , -0.00620363 , -493.06266321 , -414.55457535 , -78.50188423
CC-PV5Z , S66-32 , -0.00681107 , -491.81983358 , -414.55437790 , -77.25864461
CC-PV5Z , S66-33 , -0.00434481 , -326.57601174 , -248.06978185 , -78.50188509
CC-PV5Z , S66-34 , -0.00617583 , -395.12133787 , -197.55758101 , -197.55758103
CC-PV5Z , S66-35 , -0.00417115 , -395.12703922 , -197.55751912 , -197.56534895
CC-PV5Z , S66-36 , -0.00270530 , -395.13327371 , -197.56528422 , -197.56528420
CC-PV5Z , S66-37 , -0.00387098 , -393.92514349 , -196.35595730 , -197.56531521
CC-PV5Z , S66-38 , -0.00488449 , -392.71687519 , -196.35599568 , -196.35599502
CC-PV5Z , S66-39 , -0.00716116 , -428.39439809 , -232.03125706 , -196.35597987
CC-PV5Z , S66-40 , -0.00563020 , -429.60208926 , -232.03117500 , -197.56528406
CC-PV5Z , S66-41 , -0.00845309 , -612.12095461 , -414.55500273 , -197.55749880
CC-PV5Z , S66-42 , -0.00729767 , -610.91817123 , -414.55490161 , -196.35597196
CC-PV5Z , S66-43 , -0.00629664 , -612.12632974 , -414.55475048 , -197.56528262
CC-PV5Z , S66-44 , -0.00332416 , -276.06263508 , -78.50187348 , -197.55743744
CC-PV5Z , S66-45 , -0.00324127 , -274.81929727 , -77.25868637 , -197.55736963
CC-PV5Z , S66-46 , -0.00700033 , -445.90253110 , -248.33802329 , -197.55750748
CC-PV5Z , S66-47 , -0.00585702 , -464.06786928 , -232.03111009 , -232.03090217
CC-PV5Z , S66-48 , -0.00686214 , -496.14635319 , -248.06986917 , -248.06962189
CC-PV5Z , S66-49 , -0.00654090 , -480.10731167 , -232.03111530 , -248.06965547
CC-PV5Z , S66-50 , -0.00541563 , -309.29504915 , -232.03103841 , -77.25859511
CC-PV5Z , S66-51 , -0.00257233 , -154.51973517 , -77.25861328 , -77.25854957
CC-PV5Z , S66-52 , -0.00820146 , -460.98814262 , -232.03108638 , -228.94885479
CC-PV5Z , S66-53 , -0.00737198 , -441.11108817 , -232.03090814 , -209.07280805
CC-PV5Z , S66-54 , -0.00555082 , -308.43269050 , -232.03098518 , -76.39615450
CC-PV5Z , S66-55 , -0.00743622 , -347.68315527 , -232.03111413 , -115.64460492
CC-PV5Z , S66-56 , -0.00597774 , -327.81169797 , -232.03110684 , -95.77461340
CC-PV5Z , S66-57 , -0.00972436 , -480.37872423 , -232.03123509 , -248.33776478
CC-PV5Z , S66-58 , -0.00683977 , -496.14611433 , -248.06963726 , -248.06963730
CC-PV5Z , S66-59 , -0.00454725 , -153.65911974 , -77.25850266 , -76.39606982
CC-PV5Z , S66-60 , -0.00781896 , -306.21513599 , -77.25857937 , -228.94873765
CC-PV5Z , S66-61 , -0.00467273 , -426.51115163 , -197.55741716 , -228.94906173
CC-PV5Z , S66-62 , -0.00565423 , -406.63614179 , -197.55743540 , -209.07305216
CC-PV5Z , S66-63 , -0.00707474 , -460.98709745 , -232.03110955 , -228.94891315
CC-PV5Z , S66-64 , -0.00490102 , -326.84450412 , -248.33779024 , -78.50181286
CC-PV5Z , S66-65 , -0.00660639 , -325.33475453 , -248.06971335 , -77.25843479
CC-PV5Z , S66-66 , -0.00707896 , -343.85150497 , -95.77459419 , -248.06983182
CC-PVQZ , S66-1 , -0.00759098 , -152.76495448 , -76.37835364 , -76.37900986
CC-PVQZ , S66-2 , -0.00855964 , -192.00463523 , -76.37856345 , -115.61751215
CC-PVQZ , S66-3 , -0.01056733 , -172.14004614 , -76.37853770 , -95.75094111
CC-PVQZ , S66-4 , -0.01213989 , -324.66853989 , -76.37860154 , -248.27779846
CC-PVQZ , S66-5 , -0.00890243 , -231.24378664 , -115.61728136 , -115.61760285
CC-PVQZ , S66-6 , -0.01177615 , -211.37972000 , -115.61693453 , -95.75100932
CC-PVQZ , S66-7 , -0.01248090 , -363.90790857 , -115.61747197 , -248.27795570
CC-PVQZ , S66-8 , -0.00780959 , -192.00389575 , -115.61701372 , -76.37907244
CC-PVQZ , S66-9 , -0.00454364 , -211.37227006 , -95.75019433 , -115.61753209
CC-PVQZ , S66-10 , -0.00644675 , -191.50757694 , -95.75043700 , -95.75069319
CC-PVQZ , S66-11 , -0.00829784 , -344.03690043 , -95.75058314 , -248.27801945
CC-PVQZ , S66-12 , -0.01128936 , -172.14063266 , -95.75085236 , -76.37849094
CC-PVQZ , S66-13 , -0.00969825 , -363.90518978 , -248.27774017 , -115.61775137
CC-PVQZ , S66-14 , -0.01184201 , -344.04038118 , -248.27755049 , -95.75098868
CC-PVQZ , S66-15 , -0.01326558 , -496.56884507 , -248.27756784 , -248.27801164
CC-PVQZ , S66-16 , -0.00804847 , -324.66461738 , -248.27735477 , -76.37921414
CC-PVQZ , S66-17 , -0.02652192 , -828.94043108 , -414.45693629 , -414.45697287
CC-PVQZ , S66-18 , -0.01053869 , -324.39666409 , -76.37881781 , -248.00730760
CC-PVQZ , S66-19 , -0.01166328 , -363.63625327 , -115.61718205 , -248.00740794
CC-PVQZ , S66-20 , -0.02942999 , -457.81933200 , -228.89495111 , -228.89495090
CC-PVQZ , S66-21 , -0.02492692 , -418.06983232 , -209.02245109 , -209.02245431
CC-PVQZ , S66-22 , -0.03009719 , -643.38170471 , -228.89480825 , -414.45679927
CC-PVQZ , S66-23 , -0.02964875 , -623.50870132 , -209.02255799 , -414.45649458
CC-PVQZ , S66-24 , -0.00687673 , -463.94832029 , -231.97072192 , -231.97072164
CC-PVQZ , S66-25 , -0.00888384 , -496.02345115 , -248.00728273 , -248.00728458
CC-PVQZ , S66-26 , -0.01654995 , -828.93218712 , -414.45781858 , -414.45781858
CC-PVQZ , S66-27 , -0.00800114 , -479.98603297 , -231.97073861 , -248.00729323
CC-PVQZ , S66-28 , -0.01106076 , -646.44005862 , -231.97089881 , -414.45809905
CC-PVQZ , S66-29 , -0.01271868 , -662.47820902 , -248.00744496 , -414.45804538
CC-PVQZ , S66-30 , -0.00319493 , -310.45508540 , -231.97052663 , -78.48136383
CC-PVQZ , S66-31 , -0.00579386 , -492.94480190 , -414.45760963 , -78.48139841
CC-PVQZ , S66-32 , -0.00637652 , -491.70253056 , -414.45739581 , -77.23875823
CC-PVQZ , S66-33 , -0.00398533 , -326.49244187 , -248.00707341 , -78.48138313
CC-PVQZ , S66-34 , -0.00592475 , -395.01560351 , -197.50483935 , -197.50483941
CC-PVQZ , S66-35 , -0.00399908 , -395.02133090 , -197.50474757 , -197.51258425
CC-PVQZ , S66-36 , -0.00259472 , -395.02761068 , -197.51250799 , -197.51250797
CC-PVQZ , S66-37 , -0.00371379 , -393.81982118 , -196.30354443 , -197.51256295
CC-PVQZ , S66-38 , -0.00469956 , -392.61188501 , -196.30359302 , -196.30359243
CC-PVQZ , S66-39 , -0.00689370 , -428.28138184 , -231.97093152 , -196.30355661
CC-PVQZ , S66-40 , -0.00541906 , -429.48872165 , -231.97079668 , -197.51250591
CC-PVQZ , S66-41 , -0.00802517 , -611.97120483 , -414.45844691 , -197.50473276
CC-PVQZ , S66-42 , -0.00692415 , -610.76874933 , -414.45825939 , -196.30356578
CC-PVQZ , S66-43 , -0.00597854 , -611.97647102 , -414.45797699 , -197.51251550
CC-PVQZ , S66-44 , -0.00314630 , -275.98911748 , -78.48133480 , -197.50463637
CC-PVQZ , S66-45 , -0.00303781 , -274.74636017 , -77.23877241 , -197.50454994
CC-PVQZ , S66-46 , -0.00665438 , -445.78966745 , -248.27826388 , -197.50474919
CC-PVQZ , S66-47 , -0.00562077 , -463.94669587 , -231.97065503 , -231.97042007
CC-PVQZ , S66-48 , -0.00659127 , -496.02080970 , -248.00728836 , -248.00693007
CC-PVQZ , S66-49 , -0.00630833 , -479.98392754 , -231.97066508 , -248.00695413
CC-PVQZ , S66-50 , -0.00526497 , -309.21461796 , -231.97051973 , -77.23883326
CC-PVQZ , S66-51 , -0.00247468 , -154.47977621 , -77.23865082 , -77.23865071
CC-PVQZ , S66-52 , -0.00788937 , -460.87489421 , -231.97055997 , -228.89644488
CC-PVQZ , S66-53 , -0.00707399 , -441.00059061 , -231.97043464 , -209.02308198
CC-PVQZ , S66-54 , -0.00529481 , -308.35481705 , -231.97042403 , -76.37909821
CC-PVQZ , S66-55 , -0.00715589 , -347.59524498 , -231.97061212 , -115.61747697
CC-PVQZ , S66-56 , -0.00570508 , -327.72681509 , -231.97061791 , -95.75049210
CC-PVQZ , S66-57 , -0.00941970 , -480.25793541 , -231.97079418 , -248.27772152
CC-PVQZ , S66-58 , -0.00660007 , -496.02087068 , -248.00713527 , -248.00713535
CC-PVQZ , S66-59 , -0.00452486 , -153.62200082 , -77.23859403 , -76.37888193
CC-PVQZ , S66-60 , -0.00749468 , -306.14243101 , -77.23870064 , -228.89623569
CC-PVQZ , S66-61 , -0.00438442 , -426.40576529 , -197.50462362 , -228.89675725
CC-PVQZ , S66-62 , -0.00533203 , -406.53358772 , -197.50464421 , -209.02361148
CC-PVQZ , S66-63 , -0.00669944 , -460.87376310 , -231.97065160 , -228.89641205
CC-PVQZ , S66-64 , -0.00462724 , -326.76375889 , -248.27787257 , -78.48125909
CC-PVQZ , S66-65 , -0.00644422 , -325.25230922 , -248.00723850 , -77.23862649
CC-PVQZ , S66-66 , -0.00672238 , -343.76435622 , -95.75037583 , -248.00725802
CC-PVTZ , S66-1 , -0.00715116 , -152.67429431 , -76.33281902 , -76.33432413
CC-PVTZ , S66-2 , -0.00777049 , -191.88957539 , -76.33326084 , -115.54854405
CC-PVTZ , S66-3 , -0.00964485 , -172.03318339 , -76.33322250 , -95.69031604
CC-PVTZ , S66-4 , -0.01095643 , -324.47125980 , -76.33362051 , -248.12668286
CC-PVTZ , S66-5 , -0.00820255 , -231.10486009 , -115.54795619 , -115.54870134
CC-PVTZ , S66-6 , -0.01098322 , -211.24902891 , -115.54758922 , -95.69045647
CC-PVTZ , S66-7 , -0.01147168 , -363.68699565 , -115.54884194 , -248.12668203
CC-PVTZ , S66-8 , -0.00745835 , -191.88925447 , -115.54735722 , -76.33443890
CC-PVTZ , S66-9 , -0.00408197 , -211.24121033 , -95.68854299 , -115.54858538
CC-PVTZ , S66-10 , -0.00584234 , -191.38481980 , -95.68922918 , -95.68974828
CC-PVTZ , S66-11 , -0.00742488 , -343.82384281 , -95.68967837 , -248.12673956
CC-PVTZ , S66-12 , -0.01034641 , -172.03376355 , -95.69009608 , -76.33332106
CC-PVTZ , S66-13 , -0.00900330 , -363.68404774 , -248.12597705 , -115.54906739
CC-PVTZ , S66-14 , -0.01119297 , -343.82749413 , -248.12579763 , -95.69050354
CC-PVTZ , S66-15 , -0.01222258 , -496.26579809 , -248.12631768 , -248.12725783
CC-PVTZ , S66-16 , -0.00776993 , -324.46796673 , -248.12546467 , -76.33473213
CC-PVTZ , S66-17 , -0.02487585 , -828.44816274 , -414.21172893 , -414.21155796
CC-PVTZ , S66-18 , -0.00947725 , -324.19637989 , -76.33370705 , -247.85319559
CC-PVTZ , S66-19 , -0.01070863 , -363.41220736 , -115.54805713 , -247.85344160
CC-PVTZ , S66-20 , -0.02776607 , -457.55171684 , -228.76197519 , -228.76197559
CC-PVTZ , S66-21 , -0.02338392 , -417.81666142 , -208.89663741 , -208.89664009
CC-PVTZ , S66-22 , -0.02845755 , -643.00169289 , -228.76184026 , -414.21139508
CC-PVTZ , S66-23 , -0.02804325 , -623.13595755 , -208.89689180 , -414.21102250
CC-PVTZ , S66-24 , -0.00590555 , -463.65279351 , -231.82344441 , -231.82344355
CC-PVTZ , S66-25 , -0.00782177 , -495.71393252 , -247.85305338 , -247.85305736
CC-PVTZ , S66-26 , -0.01454096 , -828.44094894 , -414.21320399 , -414.21320399
CC-PVTZ , S66-27 , -0.00697013 , -479.68357419 , -231.82356320 , -247.85304086
CC-PVTZ , S66-28 , -0.00947633 , -646.04674875 , -231.82410621 , -414.21316621
CC-PVTZ , S66-29 , -0.01103861 , -662.07779181 , -247.85363610 , -414.21311711
CC-PVTZ , S66-30 , -0.00248807 , -310.25595960 , -231.82301246 , -78.43045907
CC-PVTZ , S66-31 , -0.00488753 , -492.64738648 , -414.21189106 , -78.43060789
CC-PVTZ , S66-32 , -0.00544533 , -491.40622778 , -414.21155858 , -77.18922388
CC-PVTZ , S66-33 , -0.00326014 , -326.28635642 , -247.85258165 , -78.43051463
CC-PVTZ , S66-34 , -0.00516764 , -394.75929014 , -197.37706128 , -197.37706122
CC-PVTZ , S66-35 , -0.00346855 , -394.76491979 , -197.37690193 , -197.38454931
CC-PVTZ , S66-36 , -0.00224469 , -394.77087718 , -197.38431625 , -197.38431625
CC-PVTZ , S66-37 , -0.00322856 , -393.56450449 , -196.17678605 , -197.38448988
CC-PVTZ , S66-38 , -0.00412138 , -392.35768437 , -196.17678268 , -196.17678032
CC-PVTZ , S66-39 , -0.00614561 , -428.00698645 , -231.82399841 , -196.17684244
CC-PVTZ , S66-40 , -0.00482813 , -429.21299375 , -231.82375040 , -197.38441521
CC-PVTZ , S66-41 , -0.00688096 , -611.59768921 , -414.21378735 , -197.37702090
CC-PVTZ , S66-42 , -0.00594558 , -610.39614459 , -414.21327589 , -196.17692312
CC-PVTZ , S66-43 , -0.00512794 , -611.60233465 , -414.21271068 , -197.38449603
CC-PVTZ , S66-44 , -0.00261930 , -275.80968547 , -78.43044742 , -197.37661875
CC-PVTZ , S66-45 , -0.00253221 , -274.56820106 , -77.18918648 , -197.37648237
CC-PVTZ , S66-46 , -0.00567253 , -445.51023696 , -248.12761028 , -197.37695415
CC-PVTZ , S66-47 , -0.00499872 , -463.65120500 , -231.82349528 , -231.82271100
CC-PVTZ , S66-48 , -0.00587355 , -495.71130103 , -247.85314950 , -247.85227798
CC-PVTZ , S66-49 , -0.00566312 , -479.68151577 , -231.82355404 , -247.85229861
CC-PVTZ , S66-50 , -0.00479106 , -309.01703108 , -231.82332270 , -77.18891732
CC-PVTZ , S66-51 , -0.00221390 , -154.37973922 , -77.18885767 , -77.18866765
CC-PVTZ , S66-52 , -0.00701368 , -460.59315886 , -231.82342771 , -228.76271748
CC-PVTZ , S66-53 , -0.00625715 , -440.72586704 , -231.82284384 , -208.89676605
CC-PVTZ , S66-54 , -0.00467246 , -308.16165852 , -231.82293226 , -76.33405380
CC-PVTZ , S66-55 , -0.00636747 , -347.37802872 , -231.82345513 , -115.54820611
CC-PVTZ , S66-56 , -0.00499039 , -327.51757003 , -231.82343296 , -95.68914668
CC-PVTZ , S66-57 , -0.00855875 , -479.95868779 , -231.82393434 , -248.12619470
CC-PVTZ , S66-58 , -0.00604624 , -495.71185772 , -247.85290561 , -247.85290588
CC-PVTZ , S66-59 , -0.00441407 , -153.52725644 , -77.18870575 , -76.33413662
CC-PVTZ , S66-60 , -0.00673057 , -305.95819884 , -77.18899679 , -228.76247148
CC-PVTZ , S66-61 , -0.00362028 , -426.14373467 , -197.37668670 , -228.76342769
CC-PVTZ , S66-62 , -0.00445328 , -406.27897386 , -197.37671661 , -208.89780396
CC-PVTZ , S66-63 , -0.00577195 , -460.59189615 , -231.82346708 , -228.76265712
CC-PVTZ , S66-64 , -0.00393201 , -326.56079460 , -248.12649986 , -78.43036273
CC-PVTZ , S66-65 , -0.00605552 , -325.04798556 , -247.85312820 , -77.18880184
CC-PVTZ , S66-66 , -0.00587487 , -343.54796022 , -95.68905810 , -247.85302726
CC-PVDZ , S66-1 , -0.00645227 , -152.47328518 , -76.23143172 , -76.23540119
CC-PVDZ , S66-2 , -0.00626439 , -191.63494854 , -76.23212718 , -115.39655697
CC-PVDZ , S66-3 , -0.00795535 , -171.79646441 , -76.23180321 , -95.55670584
CC-PVDZ , S66-4 , -0.00815061 , -324.04931735 , -76.23317973 , -247.80798700
CC-PVDZ , S66-5 , -0.00704564 , -230.79786070 , -115.39411940 , -115.39669566
CC-PVDZ , S66-6 , -0.00956089 , -210.96026729 , -115.39391281 , -95.55679360
CC-PVDZ , S66-7 , -0.00894453 , -363.21356891 , -115.39681275 , -247.80781163
CC-PVDZ , S66-8 , -0.00711705 , -191.63576988 , -115.39324360 , -76.23540923
CC-PVDZ , S66-9 , -0.00307485 , -210.95196048 , -95.55245984 , -115.39642578
CC-PVDZ , S66-10 , -0.00420350 , -191.11342330 , -95.55385897 , -95.55536083
CC-PVDZ , S66-11 , -0.00496375 , -343.36748828 , -95.55522992 , -247.80729461
CC-PVDZ , S66-12 , -0.00839253 , -171.79674934 , -95.55603484 , -76.23232197
CC-PVDZ , S66-13 , -0.00755977 , -363.21011841 , -247.80513887 , -115.39741977
CC-PVDZ , S66-14 , -0.00970523 , -343.37149029 , -247.80489625 , -95.55688881
CC-PVDZ , S66-15 , -0.00955597 , -495.62501342 , -247.80624350 , -247.80921394
CC-PVDZ , S66-16 , -0.00739143 , -324.04763600 , -247.80437650 , -76.23586807
CC-PVDZ , S66-17 , -0.02093312 , -827.45007082 , -413.71475138 , -413.71438632
CC-PVDZ , S66-18 , -0.00725383 , -323.78058350 , -76.23246487 , -247.54086480
CC-PVDZ , S66-19 , -0.00872376 , -362.94443331 , -115.39449779 , -247.54121176
CC-PVDZ , S66-20 , -0.02331435 , -456.99215316 , -228.48441904 , -228.48441977
CC-PVDZ , S66-21 , -0.01945306 , -417.28381771 , -208.63218054 , -208.63218411
CC-PVDZ , S66-22 , -0.02420805 , -642.22269265 , -228.48418503 , -413.71429956
CC-PVDZ , S66-23 , -0.02392564 , -622.37032494 , -208.63254132 , -413.71385798
CC-PVDZ , S66-24 , -0.00293201 , -463.04542535 , -231.52124729 , -231.52124605
CC-PVDZ , S66-25 , -0.00472479 , -495.08362954 , -247.53944785 , -247.53945689
CC-PVDZ , S66-26 , -0.00927820 , -827.44005850 , -413.71539015 , -413.71539015
CC-PVDZ , S66-27 , -0.00390186 , -479.06466452 , -231.52148263 , -247.53928002
CC-PVDZ , S66-28 , -0.00519464 , -645.24194770 , -231.52247118 , -413.71428188
CC-PVDZ , S66-29 , -0.00655940 , -661.26151665 , -247.54067897 , -413.71427828
CC-PVDZ , S66-30 , -0.00048269 , -309.84170411 , -231.52080473 , -78.32041668
CC-PVDZ , S66-31 , -0.00240037 , -492.03622788 , -413.71289613 , -78.32093138
CC-PVDZ , S66-32 , -0.00299011 , -490.80332653 , -413.71256787 , -77.08776854
CC-PVDZ , S66-33 , -0.00123581 , -325.86060410 , -247.53877740 , -78.32059089
CC-PVDZ , S66-34 , -0.00258406 , -394.18755015 , -197.09248295 , -197.09248315
CC-PVDZ , S66-35 , -0.00173317 , -394.19405283 , -197.09245532 , -197.09986435
CC-PVDZ , S66-36 , -0.00114857 , -394.20048731 , -197.09966946 , -197.09966928
CC-PVDZ , S66-37 , -0.00158564 , -393.00411348 , -195.90268592 , -197.09984192
CC-PVDZ , S66-38 , -0.00220853 , -391.80761960 , -195.90270591 , -195.90270516
CC-PVDZ , S66-39 , -0.00372705 , -427.42874814 , -231.52262135 , -195.90239974
CC-PVDZ , S66-40 , -0.00284465 , -428.62474990 , -231.52235047 , -197.09955477
CC-PVDZ , S66-41 , -0.00340713 , -610.81237366 , -413.71658193 , -197.09238460
CC-PVDZ , S66-42 , -0.00304196 , -609.62133788 , -413.71568633 , -195.90260960
CC-PVDZ , S66-43 , -0.00269925 , -610.81721486 , -413.71459921 , -197.09991640
CC-PVDZ , S66-44 , -0.00107721 , -275.41361311 , -78.32058430 , -197.09195160
CC-PVDZ , S66-45 , -0.00115190 , -274.18051523 , -77.08771533 , -197.09164800
CC-PVDZ , S66-46 , -0.00263234 , -444.90382631 , -247.80873208 , -197.09246189
CC-PVDZ , S66-47 , -0.00322146 , -463.04525104 , -231.52191490 , -231.52011468
CC-PVDZ , S66-48 , -0.00390792 , -495.08285132 , -247.54081466 , -247.53812874
CC-PVDZ , S66-49 , -0.00380629 , -479.06386184 , -231.52202053 , -247.53803502
CC-PVDZ , S66-50 , -0.00336513 , -308.61192923 , -231.52159826 , -77.08696584
CC-PVDZ , S66-51 , -0.00167841 , -154.17571232 , -77.08728378 , -77.08675014
CC-PVDZ , S66-52 , -0.00455985 , -460.00920621 , -231.52158977 , -228.48305658
CC-PVDZ , S66-53 , -0.00397098 , -440.15654715 , -231.52091550 , -208.63166066
CC-PVDZ , S66-54 , -0.00310420 , -307.75650471 , -231.52091252 , -76.23248799
CC-PVDZ , S66-55 , -0.00416099 , -346.91989121 , -231.52171996 , -115.39401027
CC-PVDZ , S66-56 , -0.00292761 , -327.07768071 , -231.52175129 , -95.55300181
CC-PVDZ , S66-57 , -0.00589784 , -479.33372628 , -231.52262680 , -247.80520165
CC-PVDZ , S66-58 , -0.00480058 , -495.08464245 , -247.53992061 , -247.53992126
CC-PVDZ , S66-59 , -0.00430539 , -153.32565255 , -77.08679335 , -76.23455381
CC-PVDZ , S66-60 , -0.00466450 , -305.57583099 , -77.08752709 , -228.48363940
CC-PVDZ , S66-61 , -0.00147613 , -425.57829477 , -197.09202815 , -228.48479049
CC-PVDZ , S66-62 , -0.00184909 , -405.72771218 , -197.09213446 , -208.63372863
CC-PVDZ , S66-63 , -0.00332978 , -460.00757868 , -231.52174603 , -228.48250288
CC-PVDZ , S66-64 , -0.00202488 , -326.12970395 , -247.80721364 , -78.32046544
CC-PVDZ , S66-65 , -0.00524804 , -324.63308092 , -247.54076967 , -77.08706321
CC-PVDZ , S66-66 , -0.00363005 , -343.09736980 , -95.55335715 , -247.54038260 , -1


==> anc/data/S66_rpa/S66_TZ_RPA_e12L_1l8.txt <==
                                                   32_Uracil-Ethynet08, -2378.8422, -1901.4431
                                                32_Uracil-Ethynet08Acp, -524.4670, -349.9476
                                                32_Uracil-Ethynet08Bcp, -1853.4324, -1548.6301
                                                 34_Pentane-Pentanet08, -4129.2578, -2100.5354
                                              34_Pentane-Pentanet08Acp, -2064.8443, -1047.0619
                                              34_Pentane-Pentanet08Bcp, -2064.8437, -1047.0627
                                                     12_MeNH2-Watert08, -1143.0060, -728.6879
                                                  12_MeNH2-Watert08Acp, -320.5887, -267.9466
                                                  12_MeNH2-Watert08Bcp, -815.6779, -458.9028
                                                     22_AcOH-Uracilt08, -2935.2637, -2404.7101
                                                  22_AcOH-Uracilt08Acp, -1853.2061, -1551.0906
                                                  22_AcOH-Uracilt08Bcp, -1063.7240, -851.1367
                                                      08_MeOH-Watert08, -1014.3577, -736.6971
                                                   08_MeOH-Watert08Acp, -321.3027, -267.8889
                                                   08_MeOH-Watert08Bcp, -688.0529, -467.7716
                                                 65_Pyridine-Ethynet08, -2156.1069, -1426.0589
                                              65_Pyridine-Ethynet08Acp, -524.3679, -349.3268
                                              65_Pyridine-Ethynet08Bcp, -1628.1273, -1075.5992
                                              52_Benzene-AcOH_OH-pit08, -2805.9923, -1910.0361
                                           52_Benzene-AcOH_OH-pit08Acp, -1064.6343, -849.5170
                                           52_Benzene-AcOH_OH-pit08Bcp, -1739.0522, -1057.6332
                                                      02_Water-MeOHt08, -1013.9807, -737.0276
                                                   02_Water-MeOHt08Acp, -688.5595, -468.2523
                                                   02_Water-MeOHt08Bcp, -320.5314, -267.6526
                                                   11_MeNH2-Peptidet08, -2380.5527, -1504.0154
                                                11_MeNH2-Peptidet08Acp, -1561.5964, -1042.2106
                                                11_MeNH2-Peptidet08Bcp, -815.6043, -458.8133
                                           57_Benzene-Peptide_NH-pit08, -3302.5319, -2104.6360
                                        57_Benzene-Peptide_NH-pit08Acp, -1561.6128, -1042.3322
                                        57_Benzene-Peptide_NH-pit08Bcp, -1739.2079, -1057.8636
                                                  18_Water-Pyridinet08, -1955.2668, -1345.5377
                                               18_Water-Pyridinet08Acp, -1628.1939, -1075.8033
                                               18_Water-Pyridinet08Bcp, -320.8572, -268.1049
                                                  44_Ethene-Pentanet08, -2797.2562, -1446.1060
                                               44_Ethene-Pentanet08Acp, -2064.8342, -1046.8481
                                               44_Ethene-Pentanet08Bcp, -732.4440, -396.0333
                                                    07_MeOH-Peptidet08, -2257.6506, -1513.2677
                                                 07_MeOH-Peptidet08Acp, -1561.5704, -1042.4796
                                                 07_MeOH-Peptidet08Bcp, -688.9964, -468.6441
                                                     03_Water-MeNH2t08, -1143.0604, -728.2565
                                                  03_Water-MeNH2t08Acp, -815.8669, -458.8585
                                                  03_Water-MeNH2t08Bcp, -320.5687, -267.8965
                                             42_Uracil-Cyclopentanet08, -3739.8213, -2558.6581
                                          42_Uracil-Cyclopentanet08Acp, -1886.4403, -1002.5968
                                          42_Uracil-Cyclopentanet08Bcp, -1853.9804, -1549.8749
                                                   04_Water-Peptidet08, -1889.4970, -1312.0149
                                                04_Water-Peptidet08Acp, -1561.8519, -1042.8715
                                                04_Water-Peptidet08Bcp, -320.7740, -267.9800
                                                   62_Pentane-AcNH2t08, -3252.7738, -1891.4674
                                                62_Pentane-AcNH2t08Acp, -1187.7525, -839.6328
                                                62_Pentane-AcNH2t08Bcp, -2064.7664, -1047.0098
                                                     21_AcNH2-AcNH2t08, -2389.2223, -1684.4312
                                                  21_AcNH2-AcNH2t08Acp, -1187.1004, -840.7240
                                                  21_AcNH2-AcNH2t08Bcp, -1187.0963, -840.7268
                                                   31_Uracil-Ethenet08, -2586.2577, -1948.3760
                                                31_Uracil-Ethenet08Acp, -732.4690, -396.0591
                                                31_Uracil-Ethenet08Bcp, -1853.5278, -1548.7717
                                          27_Benzene-Pyridine_pi-pit08, -3366.1534, -2138.2538
                                       27_Benzene-Pyridine_pi-pit08Acp, -1627.8681, -1075.6033
                                       27_Benzene-Pyridine_pi-pit08Bcp, -1739.1383, -1057.1857
                                                    63_Benzene-AcOHt08, -2803.8794, -1910.7583
                                                 63_Benzene-AcOHt08Acp, -1064.3460, -849.6019
                                                 63_Benzene-AcOHt08Bcp, -1739.0985, -1057.4021
                                               59_Ethyne-Water_CH-Ot08, -848.3168, -617.4259
                                            59_Ethyne-Water_CH-Ot08Acp, -321.0907, -267.6870
                                            59_Ethyne-Water_CH-Ot08Bcp, -524.3500, -349.4504
                                                    61_Pentane-AcOHt08, -3129.3947, -1901.0724
                                                 61_Pentane-AcOHt08Acp, -1064.6683, -849.9232
                                                 61_Pentane-AcOHt08Bcp, -2064.8100, -1046.9188
                                                17_Uracil-Uracil_BPt08, -3722.1556, -3105.0572
                                             17_Uracil-Uracil_BPt08Acp, -1853.3427, -1550.8668
                                             17_Uracil-Uracil_BPt08Bcp, -1853.4205, -1551.2086
                                            50_Benzene-Ethyne_CH-pit08, -2264.6954, -1408.0674
                                         50_Benzene-Ethyne_CH-pit08Acp, -524.3812, -348.8911
                                         50_Benzene-Ethyne_CH-pit08Bcp, -1738.9837, -1057.4186
                                           24_Benzene-Benzene_pi-pit08, -3477.0943, -2119.3744
                                        24_Benzene-Benzene_pi-pit08Acp, -1739.1726, -1057.0295
                                        24_Benzene-Benzene_pi-pit08Bcp, -1739.1724, -1057.0299
                                               43_Uracil-Neopentanet08, -3919.7636, -2604.2705
                                            43_Uracil-Neopentanet08Acp, -2066.1240, -1050.0088
                                            43_Uracil-Neopentanet08Bcp, -1853.7651, -1549.4257
                                                   14_Peptide-MeNH2t08, -2383.2855, -1504.5216
                                                14_Peptide-MeNH2t08Acp, -815.9108, -459.1310
                                                14_Peptide-MeNH2t08Bcp, -1561.1630, -1042.0837
                                                    13_Peptide-MeOHt08, -2254.7505, -1512.3824
                                                 13_Peptide-MeOHt08Acp, -688.8738, -468.4386
                                                 13_Peptide-MeOHt08Bcp, -1561.2662, -1041.8083
                                           29_Pyridine-Uracil_pi-pit08, -3482.2999, -2632.5344
                                        29_Pyridine-Uracil_pi-pit08Acp, -1853.7574, -1549.6141
                                        29_Pyridine-Uracil_pi-pit08Bcp, -1627.9898, -1076.2025
                                           36_Neopentane-Neopentanet08, -4132.3024, -2103.0644
                                        36_Neopentane-Neopentanet08Acp, -2066.1723, -1049.9135
                                        36_Neopentane-Neopentanet08Bcp, -2066.1731, -1049.9135
                                                  64_Peptide-Ethenet08, -2295.0735, -1440.9225
                                               64_Peptide-Ethenet08Acp, -732.3932, -396.1104
                                               64_Peptide-Ethenet08Bcp, -1561.7651, -1042.1449
                                                   16_Peptide-Watert08, -1887.5778, -1311.2921
                                                16_Peptide-Watert08Acp, -321.5431, -267.9936
                                                16_Peptide-Watert08Bcp, -1561.3645, -1042.2097
                                         37_Cyclopentane-Neopentanet08, -3952.5203, -2056.7276
                                      37_Cyclopentane-Neopentanet08Acp, -2066.1756, -1049.9653
                                      37_Cyclopentane-Neopentanet08Bcp, -1886.5471, -1002.4404
                                       38_Cyclopentane-Cyclopentanet08, -3772.7702, -2009.9042
                                    38_Cyclopentane-Cyclopentanet08Acp, -1886.4799, -1002.4335
                                    38_Cyclopentane-Cyclopentanet08Bcp, -1886.4191, -1002.4382
                                                    23_AcNH2-Uracilt08, -3057.9141, -2394.3540
                                                 23_AcNH2-Uracilt08Acp, -1853.1811, -1550.9743
                                                 23_AcNH2-Uracilt08Bcp, -1187.0699, -840.9310
                                                   19_MeOH-Pyridinet08, -2323.3803, -1546.8778
                                                19_MeOH-Pyridinet08Acp, -1628.2664, -1075.9412
                                                19_MeOH-Pyridinet08Bcp, -688.5220, -468.4603
                                               60_Ethyne-AcOH_OH-pit08, -1593.0942, -1200.8427
                                            60_Ethyne-AcOH_OH-pit08Acp, -1064.5466, -849.4403
                                            60_Ethyne-AcOH_OH-pit08Bcp, -524.3927, -349.9708
                                             54_Benzene-Water_OH-pit08, -2061.8936, -1326.5857
                                          54_Benzene-Water_OH-pit08Acp, -321.0494, -267.9016
                                          54_Benzene-Water_OH-pit08Bcp, -1738.9837, -1057.1128
                                             49_Benzene-Pyridine_TSt08, -3367.4204, -2135.9497
                                          49_Benzene-Pyridine_TSt08Acp, -1627.6659, -1075.2441
                                          49_Benzene-Pyridine_TSt08Bcp, -1739.1206, -1057.4343
                                                       20_AcOH-AcOHt08, -2146.2099, -1705.2835
                                                    20_AcOH-AcOHt08Acp, -1063.7492, -851.3017
                                                    20_AcOH-AcOHt08Bcp, -1063.7533, -851.2940
                                              55_Benzene-MeOH_OH-pit08, -2429.3974, -1528.7888
                                           55_Benzene-MeOH_OH-pit08Acp, -688.4993, -468.0681
                                           55_Benzene-MeOH_OH-pit08Bcp, -1739.0659, -1057.5032
                                             53_Benzene-AcNH2_NH-pit08, -2928.7631, -1898.8151
                                          53_Benzene-AcNH2_NH-pit08Acp, -1187.4911, -839.2702
                                          53_Benzene-AcNH2_NH-pit08Bcp, -1738.9995, -1057.0163
                                          58_Pyridine-Pyridine_CH-Nt08, -3258.7057, -2154.0092
                                       58_Pyridine-Pyridine_CH-Nt08Acp, -1628.1115, -1075.7349
                                       58_Pyridine-Pyridine_CH-Nt08Bcp, -1628.1112, -1075.7348
                                                  41_Uracil-Pentanet08, -3918.3495, -2604.3571
                                               41_Uracil-Pentanet08Acp, -2064.7963, -1047.1243
                                               41_Uracil-Pentanet08Bcp, -1854.1053, -1550.2213
                                                      06_MeOH-MeNH2t08, -1511.1222, -930.0020
                                                   06_MeOH-MeNH2t08Acp, -815.8656, -459.0294
                                                   06_MeOH-MeNH2t08Bcp, -688.2066, -468.3614
                                                51_Ethyne-Ethyne_TSt08, -1049.9838, -699.3762
                                             51_Ethyne-Ethyne_TSt08Acp, -524.3511, -349.2096
                                             51_Ethyne-Ethyne_TSt08Bcp, -524.3666, -349.5752
                                            39_Benzene-Cyclopentanet08, -3625.3375, -2065.4676
                                         39_Benzene-Cyclopentanet08Acp, -1886.4341, -1002.4997
                                         39_Benzene-Cyclopentanet08Bcp, -1739.1747, -1057.6936
                                              40_Benzene-Neopentanet08, -3805.2245, -2111.6075
                                           40_Benzene-Neopentanet08Acp, -2066.1627, -1049.9462
                                           40_Benzene-Neopentanet08Bcp, -1739.1212, -1057.5646
                                              35_Neopentane-Pentanet08, -4130.7946, -2101.3567
                                           35_Neopentane-Pentanet08Acp, -2066.1573, -1049.8961
                                           35_Neopentane-Pentanet08Bcp, -2064.7868, -1046.9801
                                                  66_MeNH2-Pyridinet08, -2444.7300, -1537.8380
                                               66_MeNH2-Pyridinet08Acp, -1628.0042, -1075.7030
                                               66_MeNH2-Pyridinet08Bcp, -815.1330, -458.5980
                                             56_Benzene-MeNH2_NH-pit08, -2555.0377, -1519.3011
                                          56_Benzene-MeNH2_NH-pit08Acp, -815.2017, -458.6187
                                          56_Benzene-MeNH2_NH-pit08Bcp, -1739.0996, -1057.4139
                                                 46_Peptide-Pentanet08, -3626.8933, -2096.1188
                                              46_Peptide-Pentanet08Acp, -2064.8139, -1047.1364
                                              46_Peptide-Pentanet08Bcp, -1562.1558, -1042.9188
                                              47_Benzene-Benzene_TSt08, -3478.3409, -2117.3362
                                           47_Benzene-Benzene_TSt08Acp, -1739.0377, -1056.6349
                                           47_Benzene-Benzene_TSt08Bcp, -1739.0951, -1057.3643
                                                 33_Pyridine-Ethenet08, -2359.7763, -1474.6170
                                              33_Pyridine-Ethenet08Acp, -732.4205, -395.9082
                                              33_Pyridine-Ethenet08Bcp, -1627.8518, -1075.3280
                                            28_Benzene-Uracil_pi-pit08, -3592.4789, -2614.2349
                                         28_Benzene-Uracil_pi-pit08Acp, -1853.8228, -1549.5540
                                         28_Benzene-Uracil_pi-pit08Bcp, -1739.1636, -1057.6410
                                                     10_MeNH2-MeNH2t08, -1633.9434, -920.0623
                                                  10_MeNH2-MeNH2t08Acp, -815.5622, -458.7457
                                                  10_MeNH2-MeNH2t08Bcp, -815.3185, -458.6461
                                                      09_MeNH2-MeOHt08, -1505.7965, -928.1259
                                                   09_MeNH2-MeOHt08Acp, -688.6878, -468.1263
                                                   09_MeNH2-MeOHt08Bcp, -814.9183, -458.3231
                                         25_Pyridine-Pyridine_pi-pit08, -3255.2547, -2156.8640
                                      25_Pyridine-Pyridine_pi-pit08Acp, -1627.8939, -1075.6821
                                      25_Pyridine-Pyridine_pi-pit08Bcp, -1627.8848, -1075.6822
                                                 15_Peptide-Peptidet08, -3130.1138, -2088.7931
                                              15_Peptide-Peptidet08Acp, -1562.0535, -1043.0373
                                              15_Peptide-Peptidet08Bcp, -1561.7755, -1042.7654
                                             26_Uracil-Uracil_pi-pit08, -3709.7783, -3107.8670
                                          26_Uracil-Uracil_pi-pit08Acp, -1853.6750, -1550.1130
                                          26_Uracil-Uracil_pi-pit08Bcp, -1853.6750, -1550.1130
                                                  30_Benzene-Ethenet08, -2470.6814, -1455.8638
                                               30_Benzene-Ethenet08Acp, -732.4539, -395.8245
                                               30_Benzene-Ethenet08Bcp, -1739.0371, -1056.7724
                                            48_Pyridine-Pyridine_TSt08, -3256.5108, -2154.5438
                                         48_Pyridine-Pyridine_TSt08Acp, -1627.7213, -1075.3382
                                         48_Pyridine-Pyridine_TSt08Bcp, -1628.0464, -1075.8388
                                                  45_Ethyne-Pentanet08, -2589.3762, -1399.1129
                                               45_Ethyne-Pentanet08Acp, -2064.8005, -1046.7923
                                               45_Ethyne-Pentanet08Bcp, -524.4717, -349.8087
                                                       05_MeOH-MeOHt08, -1382.1426, -937.9417
                                                    05_MeOH-MeOHt08Acp, -688.6910, -468.2934
                                                    05_MeOH-MeOHt08Bcp, -688.4330, -468.0643
                                                     01_Water-Watert08, -646.3157, -535.9258
                                                  01_Water-Watert08Acp, -321.2104, -267.8328
                                                  01_Water-Watert08Bcp, -320.2228, -267.4309

